Quasi-equilibrium configurations of binary systems of dark matter admixed neutron stars

Using an adapted version of the SGRID code, we construct for the first time consistent quasi-equilibrium configurations for a binary system consisting of two neutron stars in which each is admixed with dark matter. The stars are modelled as a system of two non-interacting fluids minimally coupled to gravity. For the fluid representing baryonic matter the SLy equation of state is used, whereas the second fluid, which corresponds to dark matter, is described using the equation of state of a degenerate Fermi gas. We consider two different scenarios for the distribution of the dark matter. In the first scenario the dark matter is confined to the core of the star, whereas in the second scenario the dark matter extends beyond the surface of the baryonic matter, forming a halo around the baryonic star. The presence of dark matter alters the star's reaction to the companion's tidal forces, which we investigate in terms of the coordinate deformation and mass shedding parameters. The constructed quasi-equilibrium configurations mark the first step towards consistent numerical-relativity simulations of dark matter admixed neutron star binaries.

==> anc/data/DMEoS_1000.txt <==
# dark matter EoS converted to units with G=c=Msun=1
# dark matter particle mass: 1000 MeV
# dark matter treated as ideal fermi gas
#
# rho0=nB*mB           epsl=(rho-rho0)/rho0    P
#
3.590874e-08	6.000085e-05	1.436319e-12
1.015729e-07	1.200034e-04	8.125482e-12
1.866153e-07	1.800077e-04	2.239240e-11
2.873346e-07	2.400137e-04	4.596959e-11
4.015924e-07	3.000214e-04	8.030987e-11
5.279465e-07	3.600309e-04	1.266909e-10
6.653385e-07	4.200420e-04	1.862668e-10
8.129487e-07	4.800548e-04	2.600990e-10
9.701179e-07	5.400694e-04	3.491751e-10
1.136301e-06	6.000857e-04	4.544229e-10
1.311037e-06	6.601037e-04	5.767203e-10
1.493930e-06	7.201234e-04	7.169022e-10
1.684636e-06	7.801448e-04	8.757667e-10
1.882849e-06	8.401679e-04	1.054079e-09
2.088300e-06	9.001927e-04	1.252578e-09
2.300745e-06	9.602192e-04	1.471973e-09
2.519965e-06	1.020248e-03	1.712953e-09
2.745759e-06	1.080277e-03	1.976185e-09
2.977944e-06	1.140309e-03	2.262317e-09
3.216353e-06	1.200342e-03	2.571981e-09
3.460830e-06	1.260378e-03	2.905791e-09
3.711230e-06	1.320414e-03	3.264345e-09
3.967419e-06	1.380453e-03	3.648229e-09
4.229274e-06	1.440493e-03	4.058018e-09
4.496674e-06	1.500535e-03	4.494269e-09
4.769513e-06	1.560579e-03	4.957534e-09
5.047684e-06	1.620624e-03	5.448349e-09
5.331090e-06	1.680671e-03	5.967244e-09
5.619641e-06	1.740720e-03	6.514739e-09
5.913246e-06	1.800770e-03	7.091341e-09
6.211824e-06	1.860822e-03	7.697554e-09
6.515295e-06	1.920876e-03	8.333869e-09
6.823584e-06	1.980932e-03	9.000773e-09
7.136619e-06	2.040989e-03	9.698745e-09
7.454332e-06	2.101048e-03	1.042825e-08
7.776657e-06	2.161109e-03	1.118977e-08
8.103531e-06	2.221171e-03	1.198374e-08
8.434893e-06	2.281235e-03	1.281062e-08
8.770687e-06	2.341301e-03	1.367086e-08
9.110856e-06	2.401368e-03	1.456490e-08
9.455347e-06	2.461438e-03	1.549318e-08
9.804111e-06	2.521509e-03	1.645612e-08
1.015709e-05	2.581581e-03	1.745414e-08
1.051425e-05	2.641655e-03	1.848767e-08
1.087553e-05	2.701731e-03	1.955713e-08
1.124090e-05	2.761809e-03	2.066291e-08
1.161030e-05	2.821889e-03	2.180544e-08
1.198370e-05	2.881970e-03	2.298511e-08
1.236106e-05	2.942052e-03	2.420232e-08
1.274234e-05	3.002137e-03	2.545745e-08
1.312750e-05	3.062223e-03	2.675091e-08
1.351650e-05	3.122311e-03	2.808308e-08
1.390931e-05	3.182401e-03	2.945434e-08
1.430589e-05	3.242492e-03	3.086507e-08
1.470621e-05	3.302585e-03	3.231564e-08
1.511023e-05	3.362680e-03	3.380643e-08
1.551793e-05	3.422776e-03	3.533781e-08
1.592928e-05	3.482874e-03	3.691014e-08
1.634423e-05	3.542974e-03	3.852379e-08
1.676277e-05	3.603075e-03	4.017911e-08
1.718487e-05	3.663179e-03	4.187646e-08
1.761049e-05	3.723284e-03	4.361620e-08
1.803962e-05	3.783390e-03	4.539868e-08
1.847221e-05	3.843498e-03	4.722424e-08
1.890825e-05	3.903608e-03	4.909323e-08
1.934772e-05	3.963720e-03	5.100600e-08
1.979058e-05	4.023834e-03	5.296289e-08
2.023681e-05	4.083949e-03	5.496423e-08
2.068640e-05	4.144065e-03	5.701036e-08
2.113931e-05	4.204184e-03	5.910162e-08
2.159552e-05	4.264304e-03	6.123833e-08
2.205502e-05	4.324426e-03	6.342084e-08
2.251777e-05	4.384549e-03	6.564945e-08
2.298376e-05	4.444675e-03	6.792450e-08
2.345297e-05	4.504801e-03	7.024630e-08
2.392538e-05	4.564930e-03	7.261519e-08
2.440096e-05	4.625061e-03	7.503149e-08
2.487971e-05	4.685192e-03	7.749550e-08
2.536159e-05	4.745326e-03	8.000753e-08
2.584659e-05	4.805461e-03	8.256791e-08
2.633469e-05	4.865599e-03	8.517696e-08
2.682587e-05	4.925737e-03	8.783495e-08
2.732012e-05	4.985878e-03	9.054223e-08
2.781743e-05	5.046020e-03	9.329910e-08
2.831775e-05	5.106164e-03	9.610581e-08
2.882110e-05	5.166310e-03	9.896274e-08
2.932744e-05	5.226456e-03	1.018701e-07
2.983676e-05	5.286606e-03	1.048283e-07
3.034905e-05	5.346756e-03	1.078376e-07
3.086429e-05	5.406908e-03	1.108982e-07
3.138247e-05	5.467063e-03	1.140106e-07
3.190356e-05	5.527218e-03	1.171748e-07
3.242756e-05	5.587375e-03	1.203914e-07
3.295445e-05	5.647535e-03	1.236604e-07
3.348421e-05	5.707695e-03	1.269823e-07
3.401684e-05	5.767858e-03	1.303574e-07
3.455231e-05	5.828022e-03	1.337858e-07
3.509062e-05	5.888188e-03	1.372679e-07
3.563175e-05	5.948355e-03	1.408040e-07
3.617568e-05	6.008524e-03	1.443944e-07
3.672241e-05	6.068695e-03	1.480393e-07
3.727192e-05	6.128867e-03	1.517389e-07
3.782420e-05	6.189042e-03	1.554937e-07
3.837924e-05	6.249218e-03	1.593039e-07
3.893702e-05	6.309395e-03	1.631697e-07
3.949753e-05	6.369575e-03	1.670914e-07
4.006076e-05	6.429755e-03	1.710692e-07
4.062670e-05	6.489938e-03	1.751036e-07
4.119534e-05	6.550123e-03	1.791947e-07
4.176666e-05	6.610308e-03	1.833428e-07
4.234066e-05	6.670496e-03	1.875481e-07
4.291732e-05	6.730685e-03	1.918110e-07
4.349663e-05	6.790877e-03	1.961317e-07
4.407858e-05	6.851070e-03	2.005104e-07
4.466316e-05	6.911264e-03	2.049475e-07
4.525036e-05	6.971460e-03	2.094431e-07
4.584017e-05	7.031658e-03	2.139976e-07
4.643258e-05	7.091857e-03	2.186112e-07
4.702759e-05	7.152059e-03	2.232843e-07
4.762516e-05	7.212261e-03	2.280168e-07
4.822531e-05	7.272466e-03	2.328094e-07
4.882802e-05	7.332672e-03	2.376620e-07
4.943328e-05	7.392880e-03	2.425750e-07
5.004108e-05	7.453090e-03	2.475488e-07
5.065140e-05	7.513300e-03	2.525833e-07
5.126426e-05	7.573514e-03	2.576791e-07
5.187962e-05	7.633728e-03	2.628363e-07
5.249749e-05	7.693944e-03	2.680551e-07
5.311785e-05	7.754163e-03	2.733359e-07
5.374070e-05	7.814382e-03	2.786788e-07
5.436603e-05	7.874603e-03	2.840841e-07
5.499382e-05	7.934826e-03	2.895520e-07
5.562408e-05	7.995051e-03	2.950829e-07
5.625679e-05	8.055277e-03	3.006770e-07
5.689194e-05	8.115505e-03	3.063344e-07
5.752953e-05	8.175735e-03	3.120554e-07
5.816954e-05	8.235966e-03	3.178403e-07
5.881198e-05	8.296199e-03	3.236894e-07
5.945682e-05	8.356434e-03	3.296029e-07
6.010407e-05	8.416670e-03	3.355808e-07
6.075372e-05	8.476909e-03	3.416237e-07
6.140575e-05	8.537148e-03	3.477317e-07
6.206017e-05	8.597390e-03	3.539050e-07
6.271696e-05	8.657633e-03	3.601438e-07
6.337611e-05	8.717877e-03	3.664484e-07
6.403762e-05	8.778124e-03	3.728191e-07
6.470148e-05	8.838372e-03	3.792560e-07
6.536769e-05	8.898622e-03	3.857595e-07
6.603624e-05	8.958874e-03	3.923297e-07
6.670711e-05	9.019126e-03	3.989668e-07
6.738031e-05	9.079381e-03	4.056712e-07
6.805582e-05	9.139637e-03	4.124429e-07
6.873364e-05	9.199896e-03	4.192824e-07
6.941377e-05	9.260156e-03	4.261898e-07
7.009619e-05	9.320417e-03	4.331652e-07
7.078090e-05	9.380680e-03	4.402091e-07
7.146789e-05	9.440945e-03	4.473214e-07
7.215716e-05	9.501212e-03	4.545027e-07
7.284870e-05	9.561480e-03	4.617530e-07
7.354250e-05	9.621749e-03	4.690725e-07
7.423856e-05	9.682021e-03	4.764616e-07
7.493688e-05	9.742295e-03	4.839203e-07
7.563744e-05	9.802570e-03	4.914491e-07
7.634022e-05	9.862845e-03	4.990478e-07
7.704525e-05	9.923124e-03	5.067171e-07
7.775251e-05	9.983404e-03	5.144570e-07
7.846199e-05	1.004369e-02	5.222677e-07
7.917368e-05	1.010397e-02	5.301495e-07
7.988757e-05	1.016425e-02	5.381025e-07
8.060368e-05	1.022454e-02	5.461270e-07
8.132198e-05	1.028483e-02	5.542233e-07
8.204248e-05	1.034512e-02	5.623916e-07
8.276516e-05	1.040541e-02	5.706320e-07
8.349001e-05	1.046570e-02	5.789446e-07
8.421705e-05	1.052600e-02	5.873299e-07
8.494626e-05	1.058629e-02	5.957881e-07
8.567763e-05	1.064659e-02	6.043193e-07
8.641116e-05	1.070689e-02	6.129238e-07
8.714684e-05	1.076719e-02	6.216015e-07
8.788467e-05	1.082750e-02	6.303531e-07
8.862465e-05	1.088780e-02	6.391786e-07
8.936677e-05	1.094811e-02	6.480782e-07
9.011102e-05	1.100842e-02	6.570521e-07
9.085738e-05	1.106873e-02	6.661004e-07
9.160588e-05	1.112904e-02	6.752235e-07
9.235650e-05	1.118935e-02	6.844217e-07
9.310923e-05	1.124967e-02	6.936950e-07
9.386407e-05	1.130998e-02	7.030437e-07
9.462100e-05	1.137030e-02	7.124678e-07
9.538004e-05	1.143062e-02	7.219678e-07
9.614118e-05	1.149094e-02	7.315439e-07
9.690440e-05	1.155126e-02	7.411962e-07
9.766971e-05	1.161159e-02	7.509249e-07
9.843708e-05	1.167192e-02	7.607301e-07
9.920655e-05	1.173224e-02	7.706123e-07
9.997808e-05	1.179257e-02	7.805716e-07
1.007517e-04	1.185291e-02	7.906081e-07
1.015273e-04	1.191324e-02	8.007220e-07
1.023050e-04	1.197357e-02	8.109135e-07
1.030848e-04	1.203391e-02	8.211830e-07
1.038666e-04	1.209425e-02	8.315306e-07
1.046505e-04	1.215459e-02	8.419565e-07
1.054364e-04	1.221493e-02	8.524608e-07
1.062243e-04	1.227527e-02	8.630437e-07
1.070143e-04	1.233562e-02	8.737057e-07
1.078063e-04	1.239596e-02	8.844467e-07
1.086003e-04	1.245631e-02	8.952671e-07
1.093963e-04	1.251666e-02	9.061669e-07
1.101943e-04	1.257701e-02	9.171463e-07
1.109944e-04	1.263736e-02	9.282057e-07
1.117965e-04	1.269772e-02	9.393453e-07
1.126005e-04	1.275808e-02	9.505652e-07
1.134066e-04	1.281843e-02	9.618655e-07
1.142146e-04	1.287879e-02	9.732464e-07
1.150247e-04	1.293915e-02	9.847084e-07
1.158367e-04	1.299952e-02	9.962515e-07
1.166507e-04	1.305988e-02	1.007876e-06
1.174667e-04	1.312025e-02	1.019582e-06
1.182846e-04	1.318061e-02	1.031369e-06
1.191046e-04	1.324098e-02	1.043239e-06
1.199265e-04	1.330136e-02	1.055190e-06
1.207503e-04	1.336173e-02	1.067224e-06
1.215761e-04	1.342210e-02	1.079340e-06
1.224039e-04	1.348248e-02	1.091539e-06
1.232336e-04	1.354286e-02	1.103821e-06
1.240653e-04	1.360324e-02	1.116186e-06
1.248989e-04	1.366362e-02	1.128634e-06
1.257345e-04	1.372400e-02	1.141166e-06
1.265719e-04	1.378438e-02	1.153781e-06
1.274114e-04	1.384477e-02	1.166480e-06
1.282527e-04	1.390516e-02	1.179264e-06
1.290960e-04	1.396555e-02	1.192131e-06
1.299412e-04	1.402594e-02	1.205083e-06
1.307883e-04	1.408633e-02	1.218119e-06
1.316374e-04	1.414673e-02	1.231241e-06
1.324883e-04	1.420712e-02	1.244447e-06
1.333412e-04	1.426752e-02	1.257738e-06
1.341960e-04	1.432792e-02	1.271115e-06
1.350526e-04	1.438832e-02	1.284578e-06
1.359112e-04	1.444872e-02	1.298126e-06
1.367717e-04	1.450913e-02	1.311760e-06
1.376340e-04	1.456953e-02	1.325480e-06
1.384983e-04	1.462994e-02	1.339287e-06
1.393644e-04	1.469035e-02	1.353180e-06
1.402324e-04	1.475076e-02	1.367160e-06
1.411023e-04	1.481117e-02	1.381226e-06
1.419741e-04	1.487159e-02	1.395380e-06
1.428477e-04	1.493200e-02	1.409621e-06
1.437232e-04	1.499242e-02	1.423950e-06
1.446006e-04	1.505284e-02	1.438366e-06
1.454799e-04	1.511326e-02	1.452870e-06
1.463610e-04	1.517368e-02	1.467462e-06
1.472440e-04	1.523410e-02	1.482142e-06
1.481288e-04	1.529453e-02	1.496911e-06
1.490154e-04	1.535496e-02	1.511768e-06
1.499040e-04	1.541539e-02	1.526714e-06
1.507943e-04	1.547582e-02	1.541749e-06
1.516865e-04	1.553625e-02	1.556873e-06
1.525806e-04	1.559668e-02	1.572086e-06
1.534765e-04	1.565712e-02	1.587389e-06
1.543742e-04	1.571755e-02	1.602782e-06
1.552738e-04	1.577799e-02	1.618264e-06
1.561751e-04	1.583843e-02	1.633837e-06
1.570783e-04	1.589888e-02	1.649499e-06
1.579834e-04	1.595932e-02	1.665252e-06
1.588902e-04	1.601976e-02	1.681096e-06
1.597989e-04	1.608021e-02	1.697030e-06
1.607094e-04	1.614066e-02	1.713056e-06
1.616216e-04	1.620111e-02	1.729172e-06
1.625358e-04	1.626156e-02	1.745380e-06
1.634517e-04	1.632202e-02	1.761680e-06
1.643694e-04	1.638247e-02	1.778071e-06
1.652889e-04	1.644293e-02	1.794554e-06
1.662102e-04	1.650339e-02	1.811128e-06
1.671333e-04	1.656385e-02	1.827795e-06
1.680582e-04	1.662431e-02	1.844555e-06
1.689849e-04	1.668477e-02	1.861407e-06
1.699134e-04	1.674524e-02	1.878352e-06
1.708436e-04	1.680570e-02	1.895390e-06
1.717757e-04	1.686617e-02	1.912521e-06
1.727095e-04	1.692664e-02	1.929745e-06
1.736451e-04	1.698711e-02	1.947063e-06
1.745825e-04	1.704759e-02	1.964474e-06
1.755216e-04	1.710806e-02	1.981979e-06
1.764625e-04	1.716854e-02	1.999579e-06
1.774052e-04	1.722901e-02	2.017272e-06
1.783496e-04	1.728949e-02	2.035060e-06
1.792959e-04	1.734998e-02	2.052942e-06
1.802438e-04	1.741046e-02	2.070919e-06
1.811935e-04	1.747094e-02	2.088991e-06
1.821450e-04	1.753143e-02	2.107158e-06
1.830983e-04	1.759192e-02	2.125420e-06
1.840532e-04	1.765241e-02	2.143778e-06
1.850100e-04	1.771290e-02	2.162230e-06
1.859684e-04	1.777339e-02	2.180779e-06
1.869287e-04	1.783388e-02	2.199424e-06
1.878906e-04	1.789438e-02	2.218165e-06
1.888543e-04	1.795488e-02	2.237003e-06
1.898197e-04	1.801538e-02	2.255936e-06
1.907869e-04	1.807588e-02	2.274966e-06
1.917558e-04	1.813638e-02	2.294094e-06
1.927264e-04	1.819688e-02	2.313318e-06
1.936988e-04	1.825739e-02	2.332639e-06
1.946729e-04	1.831790e-02	2.352057e-06
1.956487e-04	1.837841e-02	2.371574e-06
1.966262e-04	1.843892e-02	2.391187e-06
1.976054e-04	1.849943e-02	2.410899e-06
1.985864e-04	1.855994e-02	2.430709e-06
1.995690e-04	1.862046e-02	2.450616e-06
2.005534e-04	1.868098e-02	2.470622e-06
2.015395e-04	1.874150e-02	2.490727e-06
2.025273e-04	1.880202e-02	2.510930e-06
2.035168e-04	1.886254e-02	2.531233e-06
2.045080e-04	1.892306e-02	2.551634e-06
2.055009e-04	1.898359e-02	2.572134e-06
2.064955e-04	1.904411e-02	2.592734e-06
2.074918e-04	1.910464e-02	2.613433e-06
2.084898e-04	1.916517e-02	2.634232e-06
2.094894e-04	1.922570e-02	2.655131e-06
2.104908e-04	1.928624e-02	2.676130e-06
2.114939e-04	1.934677e-02	2.697230e-06
2.124986e-04	1.940731e-02	2.718429e-06
2.135050e-04	1.946785e-02	2.739729e-06
2.145132e-04	1.952839e-02	2.761130e-06
2.155229e-04	1.958893e-02	2.782632e-06
2.165344e-04	1.964947e-02	2.804235e-06
2.175476e-04	1.971002e-02	2.825939e-06
2.185624e-04	1.977056e-02	2.847744e-06
2.195789e-04	1.983111e-02	2.869652e-06
2.205970e-04	1.989166e-02	2.891660e-06
2.216169e-04	1.995221e-02	2.913771e-06
2.226383e-04	2.001277e-02	2.935984e-06
2.236615e-04	2.007332e-02	2.958298e-06
2.246863e-04	2.013388e-02	2.980716e-06
2.257128e-04	2.019443e-02	3.003236e-06
2.267409e-04	2.025500e-02	3.025859e-06
2.277707e-04	2.031556e-02	3.048584e-06
2.288021e-04	2.037612e-02	3.071413e-06
2.298352e-04	2.043668e-02	3.094345e-06
2.308700e-04	2.049725e-02	3.117380e-06
2.319064e-04	2.055782e-02	3.140519e-06
2.329444e-04	2.061839e-02	3.163761e-06
2.339841e-04	2.067896e-02	3.187107e-06
2.350254e-04	2.073953e-02	3.210558e-06
2.360684e-04	2.080010e-02	3.234113e-06
2.371130e-04	2.086068e-02	3.257772e-06
2.381592e-04	2.092126e-02	3.281536e-06
2.392071e-04	2.098183e-02	3.305403e-06
2.402566e-04	2.104242e-02	3.329377e-06
2.413078e-04	2.110300e-02	3.353455e-06
2.423606e-04	2.116358e-02	3.377639e-06
2.434150e-04	2.122417e-02	3.401927e-06
2.444710e-04	2.128475e-02	3.426321e-06
2.455287e-04	2.134534e-02	3.450822e-06
2.465879e-04	2.140593e-02	3.475427e-06
2.476489e-04	2.146652e-02	3.500140e-06
2.487114e-04	2.152712e-02	3.524957e-06
2.497755e-04	2.158771e-02	3.549881e-06
2.508413e-04	2.164831e-02	3.574913e-06
2.519086e-04	2.170891e-02	3.600050e-06
2.529776e-04	2.176951e-02	3.625295e-06
2.540482e-04	2.183011e-02	3.650645e-06
2.551204e-04	2.189071e-02	3.676104e-06
2.561942e-04	2.195132e-02	3.701670e-06
2.572696e-04	2.201192e-02	3.727343e-06
2.583467e-04	2.207253e-02	3.753124e-06
2.594253e-04	2.213314e-02	3.779012e-06
2.605055e-04	2.219375e-02	3.805008e-06
2.615874e-04	2.225437e-02	3.831114e-06
2.626708e-04	2.231498e-02	3.857326e-06
2.637558e-04	2.237560e-02	3.883648e-06
2.648424e-04	2.243621e-02	3.910077e-06
2.659306e-04	2.249683e-02	3.936616e-06
2.670204e-04	2.255745e-02	3.963264e-06
2.681118e-04	2.261807e-02	3.990020e-06
2.692048e-04	2.267870e-02	4.016886e-06
2.702994e-04	2.273933e-02	4.043861e-06
2.713955e-04	2.279995e-02	4.070946e-06
2.724933e-04	2.286058e-02	4.098141e-06
2.735926e-04	2.292121e-02	4.125444e-06
2.746935e-04	2.298185e-02	4.152859e-06
2.757960e-04	2.304248e-02	4.180383e-06
2.769000e-04	2.310311e-02	4.208018e-06
2.780056e-04	2.316375e-02	4.235764e-06
2.791128e-04	2.322439e-02	4.263619e-06
2.802216e-04	2.328503e-02	4.291587e-06
2.813320e-04	2.334567e-02	4.319664e-06
2.824439e-04	2.340631e-02	4.347852e-06
2.835574e-04	2.346696e-02	4.376153e-06
2.846724e-04	2.352761e-02	4.404564e-06
2.857891e-04	2.358826e-02	4.433088e-06
2.869072e-04	2.364890e-02	4.461722e-06
2.880269e-04	2.370955e-02	4.490468e-06
2.891483e-04	2.377021e-02	4.519328e-06
2.902711e-04	2.383086e-02	4.548298e-06
2.913956e-04	2.389152e-02	4.577382e-06
2.925215e-04	2.395218e-02	4.606578e-06
2.936491e-04	2.401284e-02	4.635886e-06
2.947782e-04	2.407350e-02	4.665308e-06
2.959088e-04	2.413416e-02	4.694841e-06
2.970410e-04	2.419483e-02	4.724490e-06
2.981747e-04	2.425549e-02	4.754250e-06
2.993100e-04	2.431616e-02	4.784124e-06
3.004469e-04	2.437683e-02	4.814112e-06
3.015852e-04	2.443750e-02	4.844213e-06
3.027252e-04	2.449817e-02	4.874430e-06
3.038666e-04	2.455884e-02	4.904759e-06
3.050096e-04	2.461952e-02	4.935202e-06
3.061542e-04	2.468020e-02	4.965761e-06
3.073003e-04	2.474088e-02	4.996433e-06
3.084479e-04	2.480156e-02	5.027221e-06
3.095970e-04	2.486224e-02	5.058123e-06
3.107477e-04	2.492292e-02	5.089140e-06
3.119000e-04	2.498361e-02	5.120273e-06
3.130537e-04	2.504429e-02	5.151520e-06
3.142090e-04	2.510498e-02	5.182884e-06
3.153658e-04	2.516567e-02	5.214362e-06
3.165241e-04	2.522636e-02	5.245956e-06
3.176840e-04	2.528706e-02	5.277667e-06
3.188454e-04	2.534775e-02	5.309493e-06
3.200084e-04	2.540845e-02	5.341437e-06
3.211728e-04	2.546915e-02	5.373495e-06
3.223387e-04	2.552984e-02	5.405670e-06
3.235062e-04	2.559055e-02	5.437963e-06
3.246752e-04	2.565125e-02	5.470372e-06
3.258457e-04	2.571195e-02	5.502899e-06
3.270178e-04	2.577266e-02	5.535541e-06
3.281913e-04	2.583337e-02	5.568301e-06
3.293664e-04	2.589408e-02	5.601180e-06
3.305429e-04	2.595479e-02	5.634175e-06
3.317210e-04	2.601550e-02	5.667289e-06
3.329006e-04	2.607621e-02	5.700519e-06
3.340817e-04	2.613693e-02	5.733868e-06
3.352643e-04	2.619765e-02	5.767336e-06
3.364484e-04	2.625836e-02	5.800921e-06
3.376341e-04	2.631909e-02	5.834626e-06
3.388212e-04	2.637981e-02	5.868448e-06
3.400098e-04	2.644053e-02	5.902389e-06
3.411999e-04	2.650126e-02	5.936450e-06
3.423915e-04	2.656198e-02	5.970629e-06
3.435847e-04	2.662271e-02	6.004929e-06
3.447793e-04	2.668344e-02	6.039347e-06
3.459753e-04	2.674417e-02	6.073884e-06
3.471730e-04	2.680491e-02	6.108542e-06
3.483721e-04	2.686564e-02	6.143319e-06
3.495727e-04	2.692638e-02	6.178217e-06
3.507748e-04	2.698711e-02	6.213234e-06
3.519783e-04	2.704785e-02	6.248371e-06
3.531834e-04	2.710859e-02	6.283630e-06
3.543899e-04	2.716934e-02	6.319008e-06
3.555980e-04	2.723008e-02	6.354508e-06
3.568075e-04	2.729083e-02	6.390128e-06
3.580185e-04	2.735157e-02	6.425868e-06
3.592310e-04	2.741232e-02	6.461732e-06
3.604450e-04	2.747307e-02	6.497715e-06
3.616604e-04	2.753383e-02	6.533821e-06
3.628774e-04	2.759458e-02	6.570047e-06
3.640957e-04	2.765533e-02	6.606395e-06
3.653157e-04	2.771609e-02	6.642867e-06
3.665370e-04	2.777685e-02	6.679459e-06
3.677599e-04	2.783761e-02	6.716175e-06
3.689842e-04	2.789837e-02	6.753011e-06
3.702099e-04	2.795913e-02	6.789970e-06
3.714372e-04	2.801990e-02	6.827053e-06
3.726659e-04	2.808067e-02	6.864258e-06
3.738962e-04	2.814144e-02	6.901587e-06
3.751278e-04	2.820220e-02	6.939038e-06
3.763609e-04	2.826297e-02	6.976611e-06
3.775955e-04	2.832375e-02	7.014310e-06
3.788316e-04	2.838452e-02	7.052131e-06
3.800691e-04	2.844530e-02	7.090077e-06
3.813081e-04	2.850608e-02	7.128145e-06
3.825486e-04	2.856685e-02	7.166337e-06
3.837905e-04	2.862764e-02	7.204655e-06
3.850339e-04	2.868842e-02	7.243096e-06
3.862787e-04	2.874920e-02	7.281662e-06
3.875250e-04	2.880999e-02	7.320352e-06
3.887727e-04	2.887077e-02	7.359166e-06
3.900219e-04	2.893156e-02	7.398107e-06
3.912726e-04	2.899235e-02	7.437171e-06
3.925247e-04	2.905315e-02	7.476362e-06
3.937783e-04	2.911394e-02	7.515676e-06
3.950333e-04	2.917473e-02	7.555116e-06
3.962898e-04	2.923553e-02	7.594683e-06
3.975477e-04	2.929633e-02	7.634374e-06
3.988070e-04	2.935713e-02	7.674193e-06
4.000678e-04	2.941793e-02	7.714136e-06
4.013301e-04	2.947873e-02	7.754205e-06
4.025938e-04	2.953954e-02	7.794403e-06
4.038589e-04	2.960034e-02	7.834725e-06
4.051255e-04	2.966115e-02	7.875175e-06
4.063936e-04	2.972196e-02	7.915750e-06
4.076630e-04	2.978277e-02	7.956452e-06
4.089340e-04	2.984358e-02	7.997283e-06
4.102063e-04	2.990440e-02	8.038239e-06
4.114801e-04	2.996521e-02	8.079325e-06
4.127553e-04	3.002603e-02	8.120536e-06
4.140320e-04	3.008685e-02	8.161874e-06
4.153101e-04	3.014767e-02	8.203342e-06
4.165896e-04	3.020849e-02	8.244937e-06
4.178706e-04	3.026932e-02	8.286661e-06
4.191530e-04	3.033014e-02	8.328511e-06
4.204368e-04	3.039097e-02	8.370490e-06
4.217221e-04	3.045180e-02	8.412599e-06
4.230088e-04	3.051262e-02	8.454835e-06
4.242969e-04	3.057346e-02	8.497201e-06
4.255864e-04	3.063429e-02	8.539695e-06
4.268774e-04	3.069512e-02	8.582317e-06
4.281698e-04	3.075596e-02	8.625071e-06
4.294636e-04	3.081680e-02	8.667952e-06
4.307589e-04	3.087764e-02	8.710964e-06
4.320556e-04	3.093848e-02	8.754104e-06
4.333536e-04	3.099932e-02	8.797373e-06
4.346532e-04	3.106016e-02	8.840775e-06
4.359541e-04	3.112101e-02	8.884304e-06
4.372565e-04	3.118186e-02	8.927966e-06
4.385602e-04	3.124271e-02	8.971756e-06
4.398654e-04	3.130355e-02	9.015677e-06
4.411720e-04	3.136441e-02	9.059730e-06
4.424800e-04	3.142526e-02	9.103912e-06
4.437895e-04	3.148612e-02	9.148226e-06
4.451003e-04	3.154697e-02	9.192670e-06
4.464126e-04	3.160783e-02	9.237245e-06
4.477263e-04	3.166869e-02	9.281953e-06
4.490414e-04	3.172955e-02	9.326790e-06
4.503579e-04	3.179042e-02	9.371761e-06
4.516758e-04	3.185128e-02	9.416862e-06
4.529951e-04	3.191214e-02	9.462095e-06
4.543158e-04	3.197301e-02	9.507462e-06
4.556379e-04	3.203388e-02	9.552959e-06
4.569615e-04	3.209475e-02	9.598590e-06
4.582864e-04	3.215562e-02	9.644351e-06
4.596127e-04	3.221650e-02	9.690246e-06
4.609405e-04	3.227737e-02	9.736274e-06
4.622696e-04	3.233825e-02	9.782434e-06
4.636002e-04	3.239913e-02	9.828729e-06
4.649321e-04	3.246001e-02	9.875155e-06
4.662655e-04	3.252089e-02	9.921714e-06
4.676003e-04	3.258178e-02	9.968408e-06
4.689364e-04	3.264266e-02	1.001523e-05
4.702740e-04	3.270355e-02	1.006220e-05
4.716129e-04	3.276443e-02	1.010929e-05
4.729532e-04	3.282532e-02	1.015652e-05
4.742950e-04	3.288622e-02	1.020388e-05
4.756381e-04	3.294711e-02	1.025138e-05
4.769826e-04	3.300800e-02	1.029901e-05
4.783285e-04	3.306890e-02	1.034677e-05
4.796758e-04	3.312979e-02	1.039467e-05
4.810245e-04	3.319069e-02	1.044271e-05
4.823746e-04	3.325159e-02	1.049088e-05
4.837261e-04	3.331250e-02	1.053918e-05
4.850789e-04	3.337340e-02	1.058762e-05
4.864331e-04	3.343430e-02	1.063620e-05
4.877888e-04	3.349521e-02	1.068491e-05
4.891458e-04	3.355612e-02	1.073376e-05
4.905042e-04	3.361703e-02	1.078274e-05
4.918640e-04	3.367794e-02	1.083186e-05
4.932252e-04	3.373885e-02	1.088111e-05
4.945877e-04	3.379977e-02	1.093050e-05
4.959517e-04	3.386069e-02	1.098003e-05
4.973170e-04	3.392160e-02	1.102969e-05
4.986837e-04	3.398252e-02	1.107949e-05
5.000517e-04	3.404344e-02	1.112943e-05
5.014212e-04	3.410437e-02	1.117950e-05
5.027920e-04	3.416529e-02	1.122971e-05
5.041643e-04	3.422622e-02	1.128006e-05
5.055378e-04	3.428714e-02	1.133055e-05
5.069128e-04	3.434807e-02	1.138117e-05
5.082891e-04	3.440900e-02	1.143193e-05
5.096668e-04	3.446993e-02	1.148283e-05
5.110459e-04	3.453087e-02	1.153386e-05
5.124264e-04	3.459180e-02	1.158504e-05
5.138082e-04	3.465274e-02	1.163635e-05
5.151914e-04	3.471368e-02	1.168780e-05
5.165759e-04	3.477462e-02	1.173939e-05
5.179619e-04	3.483556e-02	1.179111e-05
5.193492e-04	3.489650e-02	1.184298e-05
5.207378e-04	3.495744e-02	1.189498e-05
5.221279e-04	3.501839e-02	1.194713e-05
5.235193e-04	3.507934e-02	1.199941e-05
5.249121e-04	3.514029e-02	1.205183e-05
5.263062e-04	3.520124e-02	1.210439e-05
5.277017e-04	3.526219e-02	1.215709e-05
5.290986e-04	3.532314e-02	1.220993e-05
5.304968e-04	3.538410e-02	1.226291e-05
5.318964e-04	3.544506e-02	1.231603e-05
5.332973e-04	3.550601e-02	1.236929e-05
5.346996e-04	3.556697e-02	1.242269e-05
5.361033e-04	3.562793e-02	1.247623e-05
5.375083e-04	3.568890e-02	1.252991e-05
5.389147e-04	3.574986e-02	1.258373e-05
5.403224e-04	3.581083e-02	1.263769e-05
5.417315e-04	3.587179e-02	1.269180e-05
5.431420e-04	3.593276e-02	1.274604e-05
5.445538e-04	3.599373e-02	1.280043e-05
5.459670e-04	3.605471e-02	1.285495e-05
5.473815e-04	3.611568e-02	1.290962e-05
5.487973e-04	3.617666e-02	1.296443e-05
5.502146e-04	3.623763e-02	1.301938e-05
5.516331e-04	3.629861e-02	1.307447e-05
5.530531e-04	3.635959e-02	1.312971e-05
5.544743e-04	3.642057e-02	1.318508e-05
5.558969e-04	3.648156e-02	1.324060e-05
5.573210e-04	3.654254e-02	1.329626e-05
5.587463e-04	3.660353e-02	1.335206e-05
5.601730e-04	3.666452e-02	1.340801e-05
5.616010e-04	3.672551e-02	1.346410e-05
5.630303e-04	3.678650e-02	1.352033e-05
5.644610e-04	3.684749e-02	1.357671e-05
5.658931e-04	3.690848e-02	1.363322e-05
5.673265e-04	3.696948e-02	1.368989e-05
5.687612e-04	3.703048e-02	1.374669e-05
5.701973e-04	3.709147e-02	1.380364e-05
5.716347e-04	3.715248e-02	1.386073e-05
5.730735e-04	3.721348e-02	1.391796e-05
5.745136e-04	3.727448e-02	1.397534e-05
5.759551e-04	3.733548e-02	1.403287e-05
5.773978e-04	3.739649e-02	1.409053e-05
5.788420e-04	3.745750e-02	1.414835e-05
5.802874e-04	3.751851e-02	1.420630e-05
5.817343e-04	3.757952e-02	1.426440e-05
5.831824e-04	3.764053e-02	1.432265e-05
5.846318e-04	3.770155e-02	1.438104e-05
5.860827e-04	3.776256e-02	1.443958e-05
5.875348e-04	3.782358e-02	1.449826e-05
5.889883e-04	3.788460e-02	1.455708e-05
5.904431e-04	3.794562e-02	1.461605e-05
5.918992e-04	3.800664e-02	1.467517e-05
5.933567e-04	3.806766e-02	1.473443e-05
5.948155e-04	3.812869e-02	1.479384e-05
5.962757e-04	3.818972e-02	1.485340e-05
5.977372e-04	3.825074e-02	1.491310e-05
5.991999e-04	3.831177e-02	1.497294e-05
6.006641e-04	3.837281e-02	1.503294e-05
6.021295e-04	3.843384e-02	1.509308e-05
6.035964e-04	3.849487e-02	1.515336e-05
6.050644e-04	3.855591e-02	1.521380e-05
6.065339e-04	3.861694e-02	1.527438e-05
6.080047e-04	3.867798e-02	1.533510e-05
6.094767e-04	3.873902e-02	1.539598e-05
6.109501e-04	3.880006e-02	1.545700e-05
6.124250e-04	3.886111e-02	1.551817e-05
6.139010e-04	3.892216e-02	1.557949e-05
6.153784e-04	3.898320e-02	1.564095e-05
6.168571e-04	3.904425e-02	1.570256e-05
6.183371e-04	3.910530e-02	1.576432e-05
6.198185e-04	3.916635e-02	1.582623e-05
6.213012e-04	3.922741e-02	1.588828e-05
6.227851e-04	3.928846e-02	1.595049e-05
6.242704e-04	3.934951e-02	1.601284e-05
6.257570e-04	3.941057e-02	1.607534e-05
6.272451e-04	3.947163e-02	1.613799e-05
6.287343e-04	3.953269e-02	1.620079e-05
6.302249e-04	3.959375e-02	1.626374e-05
6.317167e-04	3.965482e-02	1.632684e-05
6.332099e-04	3.971588e-02	1.639008e-05
6.347045e-04	3.977695e-02	1.645348e-05
6.362004e-04	3.983802e-02	1.651702e-05
6.376975e-04	3.989909e-02	1.658072e-05
6.391959e-04	3.996016e-02	1.664456e-05
6.406957e-04	4.002123e-02	1.670856e-05
6.421969e-04	4.008231e-02	1.677270e-05
6.436993e-04	4.014338e-02	1.683700e-05
6.452030e-04	4.020446e-02	1.690144e-05
6.467080e-04	4.026554e-02	1.696604e-05
6.482143e-04	4.032662e-02	1.703078e-05
6.497220e-04	4.038770e-02	1.709568e-05
6.512310e-04	4.044878e-02	1.716073e-05
6.527412e-04	4.050987e-02	1.722593e-05
6.542527e-04	4.057095e-02	1.729128e-05
6.557656e-04	4.063204e-02	1.735678e-05
6.572799e-04	4.069314e-02	1.742243e-05
6.587953e-04	4.075423e-02	1.748823e-05
6.603121e-04	4.081532e-02	1.755419e-05
6.618302e-04	4.087641e-02	1.762029e-05
6.633496e-04	4.093751e-02	1.768655e-05
6.648704e-04	4.099861e-02	1.775297e-05
6.663923e-04	4.105971e-02	1.781953e-05
6.679156e-04	4.112080e-02	1.788624e-05
6.694402e-04	4.118191e-02	1.795311e-05
6.709661e-04	4.124301e-02	1.802013e-05
6.724934e-04	4.130412e-02	1.808731e-05
6.740219e-04	4.136522e-02	1.815463e-05
6.755517e-04	4.142633e-02	1.822211e-05
6.770828e-04	4.148744e-02	1.828974e-05
6.786152e-04	4.154855e-02	1.835752e-05
6.801490e-04	4.160967e-02	1.842547e-05
6.816840e-04	4.167078e-02	1.849356e-05
6.832203e-04	4.173189e-02	1.856180e-05
6.847578e-04	4.179301e-02	1.863020e-05
6.862967e-04	4.185413e-02	1.869875e-05
6.878370e-04	4.191525e-02	1.876746e-05
6.893784e-04	4.197637e-02	1.883632e-05
6.909212e-04	4.203750e-02	1.890534e-05
6.924653e-04	4.209862e-02	1.897450e-05
6.940106e-04	4.215975e-02	1.904383e-05
6.955574e-04	4.222088e-02	1.911331e-05
6.971053e-04	4.228201e-02	1.918294e-05
6.986545e-04	4.234314e-02	1.925273e-05
7.002050e-04	4.240427e-02	1.932267e-05
7.017568e-04	4.246540e-02	1.939277e-05
7.033100e-04	4.252654e-02	1.946302e-05
7.048644e-04	4.258768e-02	1.953343e-05
7.064201e-04	4.264881e-02	1.960400e-05
7.079770e-04	4.270995e-02	1.967471e-05
7.095353e-04	4.277109e-02	1.974559e-05
7.110949e-04	4.283224e-02	1.981662e-05
7.126557e-04	4.289339e-02	1.988781e-05
7.142178e-04	4.295453e-02	1.995915e-05
7.157812e-04	4.301568e-02	2.003065e-05
7.173459e-04	4.307683e-02	2.010231e-05
7.189120e-04	4.313798e-02	2.017412e-05
7.204792e-04	4.319913e-02	2.024609e-05
7.220478e-04	4.326029e-02	2.031822e-05
7.236176e-04	4.332144e-02	2.039050e-05
7.251887e-04	4.338260e-02	2.046294e-05
7.267612e-04	4.344376e-02	2.053554e-05
7.283348e-04	4.350492e-02	2.060830e-05
7.299098e-04	4.356608e-02	2.068121e-05
7.314860e-04	4.362724e-02	2.075428e-05
7.330635e-04	4.368840e-02	2.082750e-05
7.346424e-04	4.374957e-02	2.090089e-05
7.362224e-04	4.381074e-02	2.097443e-05
7.378038e-04	4.387191e-02	2.104813e-05
7.393864e-04	4.393308e-02	2.112199e-05
7.409703e-04	4.399425e-02	2.119601e-05
7.425556e-04	4.405543e-02	2.127019e-05
7.441420e-04	4.411660e-02	2.134452e-05
7.457297e-04	4.417778e-02	2.141902e-05
7.473187e-04	4.423896e-02	2.149367e-05
7.489090e-04	4.430014e-02	2.156848e-05
7.505007e-04	4.436132e-02	2.164345e-05
7.520935e-04	4.442250e-02	2.171858e-05
7.536876e-04	4.448369e-02	2.179387e-05
7.552830e-04	4.454487e-02	2.186932e-05
7.568796e-04	4.460606e-02	2.194492e-05
7.584777e-04	4.466725e-02	2.202070e-05
7.600769e-04	4.472844e-02	2.209662e-05
7.616773e-04	4.478963e-02	2.217271e-05
7.632790e-04	4.485082e-02	2.224896e-05
7.648821e-04	4.491202e-02	2.232536e-05
7.664864e-04	4.497322e-02	2.240194e-05
7.680920e-04	4.503442e-02	2.247866e-05
7.696988e-04	4.509561e-02	2.255555e-05
7.713069e-04	4.515681e-02	2.263260e-05
7.729162e-04	4.521802e-02	2.270981e-05
7.745270e-04	4.527922e-02	2.278719e-05
7.761388e-04	4.534043e-02	2.286472e-05
7.777520e-04	4.540164e-02	2.294241e-05
7.793664e-04	4.546284e-02	2.302027e-05
7.809821e-04	4.552405e-02	2.309828e-05
7.825992e-04	4.558527e-02	2.317647e-05
7.842174e-04	4.564648e-02	2.325481e-05
7.858368e-04	4.570769e-02	2.333331e-05
7.874576e-04	4.576891e-02	2.341197e-05
7.890796e-04	4.583013e-02	2.349080e-05
7.907030e-04	4.589135e-02	2.356979e-05
7.923275e-04	4.595257e-02	2.364894e-05
7.939533e-04	4.601379e-02	2.372825e-05
7.955803e-04	4.607501e-02	2.380773e-05
7.972087e-04	4.613624e-02	2.388737e-05
7.988384e-04	4.619747e-02	2.396718e-05
8.004692e-04	4.625870e-02	2.404714e-05
8.021013e-04	4.631993e-02	2.412727e-05
8.037346e-04	4.638116e-02	2.420756e-05
8.053693e-04	4.644239e-02	2.428801e-05
8.070053e-04	4.650363e-02	2.436864e-05
8.086424e-04	4.656486e-02	2.444942e-05
8.102808e-04	4.662610e-02	2.453036e-05
8.119204e-04	4.668734e-02	2.461147e-05
8.135613e-04	4.674858e-02	2.469274e-05
8.152036e-04	4.680982e-02	2.477419e-05
8.168470e-04	4.687107e-02	2.485579e-05
8.184917e-04	4.693231e-02	2.493755e-05
8.201376e-04	4.699355e-02	2.501948e-05
8.217848e-04	4.705480e-02	2.510158e-05
8.234334e-04	4.711606e-02	2.518384e-05
8.250831e-04	4.717731e-02	2.526627e-05
8.267340e-04	4.723856e-02	2.534886e-05
8.283862e-04	4.729981e-02	2.543161e-05
8.300396e-04	4.736107e-02	2.551453e-05
8.316945e-04	4.742233e-02	2.559762e-05
8.333504e-04	4.748358e-02	2.568088e-05
8.350076e-04	4.754484e-02	2.576429e-05
8.366661e-04	4.760610e-02	2.584787e-05
8.383258e-04	4.766737e-02	2.593162e-05
8.399869e-04	4.772863e-02	2.601554e-05
8.416491e-04	4.778990e-02	2.609962e-05
8.433125e-04	4.785117e-02	2.618387e-05
8.449772e-04	4.791244e-02	2.626828e-05
8.466432e-04	4.797371e-02	2.635286e-05
8.483105e-04	4.803498e-02	2.643762e-05
8.499790e-04	4.809625e-02	2.652253e-05
8.516486e-04	4.815753e-02	2.660761e-05
8.533196e-04	4.821880e-02	2.669286e-05
8.549918e-04	4.828008e-02	2.677827e-05
8.566653e-04	4.834136e-02	2.686386e-05
8.583400e-04	4.840265e-02	2.694961e-05
8.600159e-04	4.846393e-02	2.703552e-05
8.616931e-04	4.852521e-02	2.712161e-05
8.633715e-04	4.858650e-02	2.720786e-05
8.650513e-04	4.864779e-02	2.729429e-05
8.667322e-04	4.870907e-02	2.738088e-05
8.684143e-04	4.877036e-02	2.746763e-05
8.700977e-04	4.883165e-02	2.755456e-05
8.717824e-04	4.889295e-02	2.764165e-05
8.734684e-04	4.895425e-02	2.772892e-05
8.751555e-04	4.901554e-02	2.781635e-05
8.768438e-04	4.907684e-02	2.790394e-05
8.785334e-04	4.913814e-02	2.799171e-05
8.802242e-04	4.919944e-02	2.807965e-05
8.819164e-04	4.926074e-02	2.816776e-05
8.836098e-04	4.932204e-02	2.825604e-05
8.853043e-04	4.938335e-02	2.834448e-05
8.870001e-04	4.944466e-02	2.843309e-05
8.886971e-04	4.950596e-02	2.852188e-05
8.903955e-04	4.956728e-02	2.861084e-05
8.920950e-04	4.962859e-02	2.869996e-05
8.937958e-04	4.968990e-02	2.878925e-05
8.954978e-04	4.975121e-02	2.887872e-05
8.972010e-04	4.981253e-02	2.896835e-05
8.989055e-04	4.987385e-02	2.905816e-05
9.006112e-04	4.993517e-02	2.914814e-05
9.023182e-04	4.999649e-02	2.923828e-05
9.040263e-04	5.005781e-02	2.932860e-05
9.057357e-04	5.011913e-02	2.941908e-05
9.074465e-04	5.018046e-02	2.950975e-05
9.091583e-04	5.024178e-02	2.960058e-05
9.108714e-04	5.030311e-02	2.969158e-05
9.125857e-04	5.036444e-02	2.978275e-05
9.143013e-04	5.042577e-02	2.987409e-05
9.160182e-04	5.048710e-02	2.996561e-05
9.177362e-04	5.054844e-02	3.005730e-05
9.194555e-04	5.060977e-02	3.014916e-05
9.211760e-04	5.067111e-02	3.024119e-05
9.228977e-04	5.073244e-02	3.033339e-05
9.246208e-04	5.079379e-02	3.042577e-05
9.263449e-04	5.085513e-02	3.051832e-05
9.280704e-04	5.091647e-02	3.061104e-05
9.297970e-04	5.097781e-02	3.070393e-05
9.315249e-04	5.103916e-02	3.079699e-05
9.332541e-04	5.110051e-02	3.089024e-05
9.349844e-04	5.116186e-02	3.098365e-05
9.367159e-04	5.122321e-02	3.107723e-05
9.384487e-04	5.128456e-02	3.117099e-05
9.401827e-04	5.134591e-02	3.126492e-05
9.419181e-04	5.140727e-02	3.135903e-05
9.436545e-04	5.146862e-02	3.145331e-05
9.453922e-04	5.152998e-02	3.154776e-05
9.471311e-04	5.159134e-02	3.164238e-05
9.488713e-04	5.165270e-02	3.173718e-05
9.506128e-04	5.171406e-02	3.183216e-05
9.523553e-04	5.177543e-02	3.192731e-05
9.540991e-04	5.183679e-02	3.202263e-05
9.558442e-04	5.189816e-02	3.211813e-05
9.575904e-04	5.195952e-02	3.221380e-05
9.593380e-04	5.202090e-02	3.230965e-05
9.610867e-04	5.208227e-02	3.240567e-05
9.628367e-04	5.214364e-02	3.250186e-05
9.645878e-04	5.220501e-02	3.259823e-05
9.663402e-04	5.226639e-02	3.269478e-05
9.680939e-04	5.232777e-02	3.279151e-05
9.698487e-04	5.238915e-02	3.288840e-05
9.716047e-04	5.245052e-02	3.298547e-05
9.733620e-04	5.251191e-02	3.308272e-05
9.751205e-04	5.257329e-02	3.318014e-05
9.768803e-04	5.263468e-02	3.327775e-05
9.786412e-04	5.269606e-02	3.337552e-05
9.804033e-04	5.275745e-02	3.347347e-05
9.821667e-04	5.281884e-02	3.357160e-05
9.839312e-04	5.288023e-02	3.366990e-05
9.856971e-04	5.294162e-02	3.376839e-05
9.874641e-04	5.300301e-02	3.386705e-05
9.892324e-04	5.306441e-02	3.396588e-05
9.910018e-04	5.312580e-02	3.406489e-05
9.927724e-04	5.318720e-02	3.416408e-05
9.945444e-04	5.324860e-02	3.426345e-05
9.963175e-04	5.331000e-02	3.436299e-05
9.980918e-04	5.337140e-02	3.446271e-05
9.998673e-04	5.343281e-02	3.456261e-05
1.001644e-03	5.349421e-02	3.466268e-05
1.003422e-03	5.355562e-02	3.476294e-05
1.005201e-03	5.361703e-02	3.486337e-05
1.006982e-03	5.367844e-02	3.496398e-05
1.008763e-03	5.373985e-02	3.506476e-05
1.010546e-03	5.380126e-02	3.516573e-05
1.012330e-03	5.386268e-02	3.526688e-05
1.014115e-03	5.392409e-02	3.536820e-05
1.015902e-03	5.398551e-02	3.546970e-05
1.017690e-03	5.404693e-02	3.557138e-05
1.019478e-03	5.410835e-02	3.567323e-05
1.021269e-03	5.416977e-02	3.577528e-05
1.023060e-03	5.423119e-02	3.587749e-05
1.024852e-03	5.429262e-02	3.597988e-05
1.026646e-03	5.435404e-02	3.608246e-05
1.028441e-03	5.441547e-02	3.618521e-05
1.030237e-03	5.447690e-02	3.628815e-05
1.032035e-03	5.453833e-02	3.639126e-05
1.033833e-03	5.459976e-02	3.649455e-05
1.035633e-03	5.466120e-02	3.659803e-05
1.037434e-03	5.472263e-02	3.670168e-05
1.039236e-03	5.478407e-02	3.680552e-05
1.041040e-03	5.484551e-02	3.690953e-05
1.042844e-03	5.490695e-02	3.701372e-05
1.044650e-03	5.496839e-02	3.711810e-05
1.046457e-03	5.502983e-02	3.722265e-05
1.048265e-03	5.509128e-02	3.732739e-05
1.050075e-03	5.515272e-02	3.743231e-05
1.051885e-03	5.521417e-02	3.753740e-05
1.053697e-03	5.527561e-02	3.764268e-05
1.055510e-03	5.533706e-02	3.774814e-05
1.057324e-03	5.539852e-02	3.785379e-05
1.059140e-03	5.545997e-02	3.795961e-05
1.060957e-03	5.552142e-02	3.806561e-05
1.062774e-03	5.558288e-02	3.817180e-05
1.064593e-03	5.564433e-02	3.827816e-05
1.066414e-03	5.570580e-02	3.838472e-05
1.068235e-03	5.576726e-02	3.849145e-05
1.070058e-03	5.582872e-02	3.859837e-05
1.071882e-03	5.589018e-02	3.870546e-05
1.073707e-03	5.595164e-02	3.881274e-05
1.075533e-03	5.601311e-02	3.892021e-05
1.077361e-03	5.607458e-02	3.902785e-05
1.079189e-03	5.613605e-02	3.913568e-05
1.081019e-03	5.619752e-02	3.924368e-05
1.082850e-03	5.625899e-02	3.935188e-05
1.084683e-03	5.632046e-02	3.946026e-05
1.086516e-03	5.638194e-02	3.956882e-05
1.088351e-03	5.644341e-02	3.967756e-05
1.090187e-03	5.650489e-02	3.978648e-05
1.092024e-03	5.656637e-02	3.989559e-05
1.093862e-03	5.662785e-02	4.000489e-05
1.095702e-03	5.668933e-02	4.011437e-05
1.097542e-03	5.675082e-02	4.022403e-05
1.099384e-03	5.681230e-02	4.033388e-05
1.101227e-03	5.687379e-02	4.044391e-05
1.103072e-03	5.693528e-02	4.055413e-05
1.104917e-03	5.699677e-02	4.066452e-05
1.106764e-03	5.705826e-02	4.077511e-05
1.108612e-03	5.711975e-02	4.088587e-05
1.110461e-03	5.718124e-02	4.099683e-05
1.112311e-03	5.724274e-02	4.110797e-05
1.114162e-03	5.730424e-02	4.121929e-05
1.116015e-03	5.736574e-02	4.133080e-05
1.117869e-03	5.742723e-02	4.144249e-05
1.119724e-03	5.748874e-02	4.155437e-05
1.121580e-03	5.755024e-02	4.166644e-05
1.123438e-03	5.761175e-02	4.177869e-05
1.125296e-03	5.767325e-02	4.189113e-05
1.127156e-03	5.773476e-02	4.200375e-05
1.129017e-03	5.779626e-02	4.211655e-05
1.130879e-03	5.785778e-02	4.222956e-05
1.132743e-03	5.791929e-02	4.234274e-05
1.134607e-03	5.798080e-02	4.245610e-05
1.136473e-03	5.804232e-02	4.256965e-05
1.138340e-03	5.810383e-02	4.268339e-05
1.140208e-03	5.816535e-02	4.279733e-05
1.142078e-03	5.822687e-02	4.291144e-05
1.143948e-03	5.828839e-02	4.302574e-05
1.145820e-03	5.834991e-02	4.314023e-05
1.147693e-03	5.841143e-02	4.325490e-05
1.149567e-03	5.847296e-02	4.336977e-05
1.151442e-03	5.853449e-02	4.348482e-05
1.153319e-03	5.859601e-02	4.360006e-05
1.155197e-03	5.865754e-02	4.371548e-05
1.157075e-03	5.871907e-02	4.383109e-05
1.158956e-03	5.878061e-02	4.394690e-05
1.160837e-03	5.884214e-02	4.406289e-05
1.162719e-03	5.890367e-02	4.417906e-05
1.164603e-03	5.896521e-02	4.429543e-05
1.166488e-03	5.902675e-02	4.441198e-05
1.168374e-03	5.908829e-02	4.452873e-05
1.170261e-03	5.914983e-02	4.464566e-05
1.172149e-03	5.921137e-02	4.476278e-05
1.174039e-03	5.927292e-02	4.488009e-05
1.175930e-03	5.933446e-02	4.499758e-05
1.177822e-03	5.939601e-02	4.511528e-05
1.179715e-03	5.945756e-02	4.523315e-05
1.181609e-03	5.951911e-02	4.535122e-05
1.183505e-03	5.958066e-02	4.546947e-05
1.185401e-03	5.964221e-02	4.558792e-05
1.187299e-03	5.970377e-02	4.570656e-05
1.189198e-03	5.976532e-02	4.582538e-05
1.191099e-03	5.982688e-02	4.594439e-05
1.193000e-03	5.988844e-02	4.606360e-05
1.194903e-03	5.994999e-02	4.618299e-05
1.196806e-03	6.001156e-02	4.630258e-05
1.198711e-03	6.007312e-02	4.642236e-05
1.200618e-03	6.013468e-02	4.654232e-05
1.202525e-03	6.019625e-02	4.666248e-05
1.204433e-03	6.025782e-02	4.678282e-05
1.206343e-03	6.031939e-02	4.690337e-05
1.208254e-03	6.038096e-02	4.702410e-05
1.210166e-03	6.044253e-02	4.714502e-05
1.212079e-03	6.050410e-02	4.726613e-05
1.213994e-03	6.056567e-02	4.738743e-05
1.215910e-03	6.062725e-02	4.750893e-05
1.217826e-03	6.068883e-02	4.763062e-05
1.219744e-03	6.075041e-02	4.775249e-05
1.221663e-03	6.081199e-02	4.787456e-05
1.223584e-03	6.087357e-02	4.799682e-05
1.225505e-03	6.093516e-02	4.811928e-05
1.227428e-03	6.099674e-02	4.824193e-05
1.229352e-03	6.105833e-02	4.836477e-05
1.231277e-03	6.111991e-02	4.848779e-05
1.233203e-03	6.118150e-02	4.861102e-05
1.235131e-03	6.124310e-02	4.873444e-05
1.237059e-03	6.130469e-02	4.885805e-05
1.238989e-03	6.136628e-02	4.898185e-05
1.240920e-03	6.142787e-02	4.910584e-05
1.242852e-03	6.148947e-02	4.923003e-05
1.244786e-03	6.155107e-02	4.935442e-05
1.246720e-03	6.161267e-02	4.947899e-05
1.248656e-03	6.167427e-02	4.960376e-05
1.250592e-03	6.173587e-02	4.972872e-05
1.252530e-03	6.179747e-02	4.985387e-05
1.254470e-03	6.185908e-02	4.997923e-05
1.256410e-03	6.192069e-02	5.010477e-05
1.258352e-03	6.198229e-02	5.023051e-05
1.260294e-03	6.204390e-02	5.035644e-05
1.262238e-03	6.210551e-02	5.048256e-05
1.264183e-03	6.216713e-02	5.060889e-05
1.266130e-03	6.222874e-02	5.073541e-05
1.268077e-03	6.229036e-02	5.086212e-05
1.270025e-03	6.235197e-02	5.098902e-05
1.271975e-03	6.241359e-02	5.111612e-05
1.273926e-03	6.247521e-02	5.124342e-05
1.275878e-03	6.253683e-02	5.137091e-05
1.277832e-03	6.259845e-02	5.149859e-05
1.279786e-03	6.266008e-02	5.162647e-05
1.281742e-03	6.272170e-02	5.175454e-05
1.283699e-03	6.278333e-02	5.188282e-05
1.285657e-03	6.284496e-02	5.201129e-05
1.287616e-03	6.290659e-02	5.213995e-05
1.289576e-03	6.296822e-02	5.226881e-05
1.291537e-03	6.302985e-02	5.239786e-05
1.293500e-03	6.309149e-02	5.252712e-05
1.295464e-03	6.315312e-02	5.265657e-05
1.297429e-03	6.321476e-02	5.278621e-05
1.299395e-03	6.327640e-02	5.291605e-05
1.301362e-03	6.333804e-02	5.304609e-05
1.303331e-03	6.339968e-02	5.317633e-05
1.305301e-03	6.346132e-02	5.330676e-05
1.307272e-03	6.352297e-02	5.343739e-05
1.309244e-03	6.358461e-02	5.356821e-05
1.311217e-03	6.364626e-02	5.369923e-05
1.313191e-03	6.370791e-02	5.383046e-05
1.315167e-03	6.376956e-02	5.396188e-05
1.317143e-03	6.383121e-02	5.409349e-05
1.319121e-03	6.389286e-02	5.422530e-05
1.321100e-03	6.395452e-02	5.435731e-05
1.323081e-03	6.401618e-02	5.448953e-05
1.325062e-03	6.407783e-02	5.462193e-05
1.327045e-03	6.413949e-02	5.475453e-05
1.329028e-03	6.420115e-02	5.488734e-05
1.331013e-03	6.426281e-02	5.502034e-05
1.332999e-03	6.432448e-02	5.515354e-05
1.334986e-03	6.438614e-02	5.528694e-05
1.336975e-03	6.444781e-02	5.542054e-05
1.338964e-03	6.450947e-02	5.555433e-05
1.340955e-03	6.457114e-02	5.568833e-05
1.342947e-03	6.463281e-02	5.582253e-05
1.344940e-03	6.469449e-02	5.595692e-05
1.346934e-03	6.475616e-02	5.609151e-05
1.348929e-03	6.481783e-02	5.622631e-05
1.350926e-03	6.487951e-02	5.636130e-05
1.352924e-03	6.494119e-02	5.649650e-05
1.354923e-03	6.500287e-02	5.663189e-05
1.356923e-03	6.506455e-02	5.676748e-05
1.358924e-03	6.512623e-02	5.690327e-05
1.360926e-03	6.518791e-02	5.703926e-05
1.362930e-03	6.524960e-02	5.717546e-05
1.364934e-03	6.531128e-02	5.731185e-05
1.366940e-03	6.537297e-02	5.744844e-05
1.368947e-03	6.543466e-02	5.758523e-05
1.370955e-03	6.549635e-02	5.772223e-05
1.372965e-03	6.555804e-02	5.785943e-05
1.374975e-03	6.561974e-02	5.799683e-05
1.376987e-03	6.568143e-02	5.813442e-05
1.379000e-03	6.574312e-02	5.827222e-05
1.381014e-03	6.580482e-02	5.841022e-05
1.383029e-03	6.586652e-02	5.854843e-05
1.385045e-03	6.592822e-02	5.868683e-05
1.387063e-03	6.598993e-02	5.882543e-05
1.389081e-03	6.605163e-02	5.896424e-05
1.391101e-03	6.611333e-02	5.910325e-05
1.393122e-03	6.617504e-02	5.924246e-05
1.395144e-03	6.623675e-02	5.938188e-05
1.397167e-03	6.629846e-02	5.952149e-05
1.399192e-03	6.636017e-02	5.966131e-05
1.401217e-03	6.642188e-02	5.980132e-05
1.403244e-03	6.648359e-02	5.994156e-05
1.405272e-03	6.654531e-02	6.008198e-05
1.407301e-03	6.660702e-02	6.022261e-05
1.409331e-03	6.666874e-02	6.036343e-05
1.411363e-03	6.673046e-02	6.050447e-05
1.413395e-03	6.679218e-02	6.064571e-05
1.415429e-03	6.685391e-02	6.078715e-05
1.417464e-03	6.691563e-02	6.092880e-05
1.419500e-03	6.697735e-02	6.107064e-05
1.421537e-03	6.703908e-02	6.121269e-05
1.423575e-03	6.710081e-02	6.135496e-05
1.425615e-03	6.716254e-02	6.149741e-05
1.427655e-03	6.722427e-02	6.164007e-05
1.429697e-03	6.728600e-02	6.178294e-05
1.431740e-03	6.734773e-02	6.192601e-05
1.433784e-03	6.740947e-02	6.206929e-05
1.435830e-03	6.747121e-02	6.221277e-05
1.437876e-03	6.753294e-02	6.235646e-05
1.439924e-03	6.759468e-02	6.250034e-05
1.441972e-03	6.765642e-02	6.264444e-05
1.444022e-03	6.771817e-02	6.278874e-05
1.446073e-03	6.777991e-02	6.293325e-05
1.448126e-03	6.784165e-02	6.307795e-05
1.450179e-03	6.790340e-02	6.322287e-05
1.452233e-03	6.796515e-02	6.336799e-05
1.454289e-03	6.802690e-02	6.351332e-05
1.456346e-03	6.808865e-02	6.365885e-05
1.458404e-03	6.815040e-02	6.380459e-05
1.460463e-03	6.821215e-02	6.395053e-05
1.462523e-03	6.827391e-02	6.409667e-05
1.464585e-03	6.833567e-02	6.424304e-05
1.466647e-03	6.839742e-02	6.438960e-05
1.468711e-03	6.845918e-02	6.453636e-05
1.470776e-03	6.852094e-02	6.468334e-05
1.472842e-03	6.858270e-02	6.483051e-05
1.474909e-03	6.864447e-02	6.497791e-05
1.476978e-03	6.870624e-02	6.512550e-05
1.479047e-03	6.876800e-02	6.527330e-05
1.481118e-03	6.882977e-02	6.542131e-05
1.483189e-03	6.889154e-02	6.556952e-05
1.485262e-03	6.895331e-02	6.571795e-05
1.487337e-03	6.901508e-02	6.586658e-05
1.489412e-03	6.907686e-02	6.601542e-05
1.491488e-03	6.913863e-02	6.616446e-05
1.493566e-03	6.920040e-02	6.631371e-05
1.495645e-03	6.926219e-02	6.646318e-05
1.497724e-03	6.932397e-02	6.661284e-05
1.499805e-03	6.938574e-02	6.676272e-05
1.501887e-03	6.944753e-02	6.691280e-05
1.503971e-03	6.950931e-02	6.706309e-05
1.506055e-03	6.957110e-02	6.721360e-05
1.508141e-03	6.963288e-02	6.736431e-05
1.510228e-03	6.969467e-02	6.751523e-05
1.512315e-03	6.975646e-02	6.766635e-05
1.514405e-03	6.981825e-02	6.781768e-05
1.516495e-03	6.988004e-02	6.796924e-05
1.518586e-03	6.994184e-02	6.812099e-05
1.520679e-03	7.000363e-02	6.827295e-05
1.522772e-03	7.006543e-02	6.842512e-05
1.524867e-03	7.012722e-02	6.857750e-05
1.526963e-03	7.018903e-02	6.873010e-05
1.529060e-03	7.025083e-02	6.888290e-05
1.531158e-03	7.031263e-02	6.903591e-05
1.533258e-03	7.037443e-02	6.918913e-05
1.535358e-03	7.043623e-02	6.934256e-05
1.537460e-03	7.049804e-02	6.949621e-05
1.539563e-03	7.055985e-02	6.965005e-05
1.541667e-03	7.062166e-02	6.980411e-05
1.543772e-03	7.068347e-02	6.995838e-05
1.545878e-03	7.074528e-02	7.011286e-05
1.547986e-03	7.080710e-02	7.026757e-05
1.550094e-03	7.086891e-02	7.042247e-05
1.552204e-03	7.093073e-02	7.057758e-05
1.554315e-03	7.099254e-02	7.073290e-05
1.556427e-03	7.105436e-02	7.088844e-05
1.558540e-03	7.111619e-02	7.104420e-05
1.560654e-03	7.117801e-02	7.120015e-05
1.562769e-03	7.123983e-02	7.135632e-05
1.564886e-03	7.130165e-02	7.151270e-05
1.567004e-03	7.136348e-02	7.166930e-05
1.569123e-03	7.142531e-02	7.182611e-05
1.571243e-03	7.148714e-02	7.198313e-05
1.573364e-03	7.154897e-02	7.214035e-05
1.575486e-03	7.161080e-02	7.229779e-05
1.577609e-03	7.167263e-02	7.245545e-05
1.579734e-03	7.173447e-02	7.261332e-05
1.581860e-03	7.179631e-02	7.277140e-05
1.583987e-03	7.185814e-02	7.292969e-05
1.586115e-03	7.191998e-02	7.308819e-05
1.588244e-03	7.198182e-02	7.324691e-05
1.590374e-03	7.204367e-02	7.340585e-05
1.592506e-03	7.210551e-02	7.356499e-05
1.594638e-03	7.216735e-02	7.372435e-05
1.596772e-03	7.222920e-02	7.388391e-05
1.598907e-03	7.229104e-02	7.404370e-05
1.601043e-03	7.235290e-02	7.420370e-05
1.603180e-03	7.241475e-02	7.436391e-05
1.605318e-03	7.247660e-02	7.452433e-05
1.607458e-03	7.253845e-02	7.468497e-05
1.609598e-03	7.260030e-02	7.484582e-05
1.611740e-03	7.266216e-02	7.500690e-05
1.613883e-03	7.272402e-02	7.516818e-05
1.616027e-03	7.278588e-02	7.532967e-05
1.618172e-03	7.284774e-02	7.549138e-05
1.620318e-03	7.290960e-02	7.565330e-05
1.622466e-03	7.297146e-02	7.581545e-05
1.624614e-03	7.303333e-02	7.597780e-05
1.626764e-03	7.309519e-02	7.614037e-05
1.628915e-03	7.315706e-02	7.630315e-05
1.631066e-03	7.321893e-02	7.646614e-05
1.633220e-03	7.328080e-02	7.662937e-05
1.635374e-03	7.334267e-02	7.679279e-05
1.637529e-03	7.340454e-02	7.695644e-05
1.639686e-03	7.346642e-02	7.712030e-05
1.641843e-03	7.352829e-02	7.728437e-05
1.644002e-03	7.359017e-02	7.744867e-05
1.646162e-03	7.365205e-02	7.761318e-05
1.648323e-03	7.371393e-02	7.777790e-05
1.650485e-03	7.377581e-02	7.794284e-05
1.652649e-03	7.383769e-02	7.810799e-05
1.654813e-03	7.389958e-02	7.827337e-05
1.656979e-03	7.396146e-02	7.843896e-05
1.659146e-03	7.402335e-02	7.860477e-05
1.661314e-03	7.408524e-02	7.877079e-05
1.663483e-03	7.414713e-02	7.893702e-05
1.665653e-03	7.420902e-02	7.910349e-05
1.667824e-03	7.427091e-02	7.927016e-05
1.669997e-03	7.433281e-02	7.943705e-05
1.672170e-03	7.439470e-02	7.960416e-05
1.674345e-03	7.445660e-02	7.977148e-05
1.676521e-03	7.451850e-02	7.993903e-05
1.678698e-03	7.458040e-02	8.010679e-05
1.680876e-03	7.464230e-02	8.027477e-05
1.683055e-03	7.470420e-02	8.044296e-05
1.685235e-03	7.476610e-02	8.061137e-05
1.687417e-03	7.482801e-02	8.078002e-05
1.689600e-03	7.488992e-02	8.094886e-05
1.691783e-03	7.495183e-02	8.111793e-05
1.693968e-03	7.501373e-02	8.128722e-05
1.696154e-03	7.507564e-02	8.145672e-05
1.698342e-03	7.513756e-02	8.162645e-05
1.700530e-03	7.519947e-02	8.179640e-05
1.702719e-03	7.526139e-02	8.196655e-05
1.704910e-03	7.532330e-02	8.213693e-05
1.707102e-03	7.538522e-02	8.230753e-05
1.709295e-03	7.544714e-02	8.247836e-05
1.711489e-03	7.550906e-02	8.264940e-05
1.713684e-03	7.557098e-02	8.282065e-05
1.715880e-03	7.563291e-02	8.299213e-05
1.718077e-03	7.569483e-02	8.316383e-05
1.720276e-03	7.575676e-02	8.333575e-05
1.722476e-03	7.581869e-02	8.350789e-05
1.724677e-03	7.588062e-02	8.368024e-05
1.726878e-03	7.594255e-02	8.385282e-05
1.729081e-03	7.600448e-02	8.402561e-05
1.731286e-03	7.606642e-02	8.419864e-05
1.733491e-03	7.612835e-02	8.437188e-05
1.735698e-03	7.619028e-02	8.454534e-05
1.737905e-03	7.625222e-02	8.471901e-05
1.740114e-03	7.631416e-02	8.489291e-05
1.742324e-03	7.637610e-02	8.506704e-05
1.744535e-03	7.643804e-02	8.524138e-05
1.746747e-03	7.649999e-02	8.541595e-05
1.748960e-03	7.656193e-02	8.559073e-05
1.751174e-03	7.662388e-02	8.576573e-05
1.753390e-03	7.668583e-02	8.594097e-05
1.755607e-03	7.674777e-02	8.611642e-05
1.757824e-03	7.680972e-02	8.629209e-05
1.760043e-03	7.687167e-02	8.646798e-05
1.762263e-03	7.693363e-02	8.664409e-05
1.764485e-03	7.699558e-02	8.682044e-05
1.766707e-03	7.705754e-02	8.699700e-05
1.768930e-03	7.711950e-02	8.717377e-05
1.771155e-03	7.718145e-02	8.735078e-05
1.773380e-03	7.724341e-02	8.752800e-05
1.775607e-03	7.730538e-02	8.770546e-05
1.777835e-03	7.736734e-02	8.788313e-05
1.780064e-03	7.742930e-02	8.806102e-05
1.782294e-03	7.749127e-02	8.823914e-05
1.784526e-03	7.755323e-02	8.841748e-05
1.786758e-03	7.761521e-02	8.859605e-05
1.788992e-03	7.767718e-02	8.877484e-05
1.791227e-03	7.773915e-02	8.895384e-05
1.793462e-03	7.780112e-02	8.913308e-05
1.795699e-03	7.786309e-02	8.931253e-05
1.797938e-03	7.792507e-02	8.949222e-05
1.800177e-03	7.798705e-02	8.967213e-05
1.802417e-03	7.804902e-02	8.985225e-05
1.804658e-03	7.811100e-02	9.003260e-05
1.806901e-03	7.817299e-02	9.021319e-05
1.809145e-03	7.823496e-02	9.039398e-05
1.811390e-03	7.829695e-02	9.057502e-05
1.813636e-03	7.835894e-02	9.075628e-05
1.815883e-03	7.842092e-02	9.093774e-05
1.818131e-03	7.848291e-02	9.111945e-05
1.820380e-03	7.854490e-02	9.130136e-05
1.822631e-03	7.860689e-02	9.148352e-05
1.824883e-03	7.866889e-02	9.166591e-05
1.827135e-03	7.873087e-02	9.184849e-05
1.829389e-03	7.879287e-02	9.203133e-05
1.831644e-03	7.885486e-02	9.221436e-05
1.833900e-03	7.891686e-02	9.239765e-05
1.836158e-03	7.897887e-02	9.258117e-05
1.838416e-03	7.904086e-02	9.276488e-05
1.840675e-03	7.910287e-02	9.294884e-05
1.842936e-03	7.916487e-02	9.313301e-05
1.845198e-03	7.922687e-02	9.331743e-05
1.847461e-03	7.928888e-02	9.350207e-05
1.849725e-03	7.935089e-02	9.368691e-05
1.851990e-03	7.941290e-02	9.387201e-05
1.854256e-03	7.947490e-02	9.405730e-05
1.856523e-03	7.953692e-02	9.424286e-05
1.858792e-03	7.959893e-02	9.442863e-05
1.861061e-03	7.966094e-02	9.461461e-05
1.863332e-03	7.972296e-02	9.480084e-05
1.865604e-03	7.978497e-02	9.498727e-05
1.867877e-03	7.984700e-02	9.517395e-05
1.870151e-03	7.990902e-02	9.536087e-05
1.872426e-03	7.997104e-02	9.554798e-05
1.874703e-03	8.003306e-02	9.573535e-05
1.876980e-03	8.009508e-02	9.592291e-05
1.879259e-03	8.015711e-02	9.611074e-05
1.881539e-03	8.021914e-02	9.629879e-05
1.883819e-03	8.028116e-02	9.648704e-05
1.886102e-03	8.034320e-02	9.667555e-05
1.888384e-03	8.040522e-02	9.686425e-05
1.890669e-03	8.046726e-02	9.705322e-05
1.892954e-03	8.052930e-02	9.724241e-05
1.895241e-03	8.059133e-02	9.743180e-05
1.897528e-03	8.065337e-02	9.762145e-05
1.899817e-03	8.071540e-02	9.781130e-05
1.902107e-03	8.077744e-02	9.800141e-05
1.904398e-03	8.083949e-02	9.819175e-05
1.906690e-03	8.090152e-02	9.838228e-05
1.908983e-03	8.096357e-02	9.857308e-05
1.911277e-03	8.102561e-02	9.876407e-05
1.913573e-03	8.108766e-02	9.895533e-05
1.915869e-03	8.114971e-02	9.914681e-05
1.918167e-03	8.121175e-02	9.933850e-05
1.920466e-03	8.127381e-02	9.953044e-05
1.922765e-03	8.133585e-02	9.972258e-05
1.925067e-03	8.139791e-02	9.991499e-05
1.927369e-03	8.145997e-02	1.001076e-04
1.929672e-03	8.152202e-02	1.003005e-04
1.931977e-03	8.158408e-02	1.004935e-04
1.934282e-03	8.164613e-02	1.006868e-04
1.936589e-03	8.170820e-02	1.008804e-04
1.938897e-03	8.177026e-02	1.010742e-04
1.941205e-03	8.183232e-02	1.012682e-04
1.943515e-03	8.189439e-02	1.014624e-04
1.945826e-03	8.195645e-02	1.016569e-04
1.948139e-03	8.201852e-02	1.018516e-04
1.950452e-03	8.208059e-02	1.020465e-04
1.952766e-03	8.214265e-02	1.022417e-04
1.955082e-03	8.220473e-02	1.024371e-04
1.957399e-03	8.226680e-02	1.026327e-04
1.959717e-03	8.232887e-02	1.028285e-04
1.962036e-03	8.239095e-02	1.030246e-04
1.964356e-03	8.245302e-02	1.032209e-04
1.966677e-03	8.251511e-02	1.034175e-04
1.968999e-03	8.257718e-02	1.036143e-04
1.971323e-03	8.263926e-02	1.038113e-04
1.973647e-03	8.270135e-02	1.040086e-04
1.975973e-03	8.276343e-02	1.042060e-04
1.978300e-03	8.282552e-02	1.044038e-04
1.980627e-03	8.288760e-02	1.046017e-04
1.982956e-03	8.294969e-02	1.047999e-04
1.985287e-03	8.301178e-02	1.049983e-04
1.987618e-03	8.307387e-02	1.051969e-04
1.989950e-03	8.313596e-02	1.053958e-04
1.992284e-03	8.319805e-02	1.055949e-04
1.994618e-03	8.326015e-02	1.057943e-04
1.996954e-03	8.332225e-02	1.059939e-04
1.999291e-03	8.338434e-02	1.061936e-04
2.001629e-03	8.344644e-02	1.063937e-04
2.003968e-03	8.350854e-02	1.065940e-04
2.006308e-03	8.357064e-02	1.067945e-04
2.008649e-03	8.363275e-02	1.069953e-04
2.010992e-03	8.369485e-02	1.071962e-04
2.013335e-03	8.375696e-02	1.073974e-04
2.015680e-03	8.381906e-02	1.075989e-04
2.018026e-03	8.388117e-02	1.078006e-04
2.020373e-03	8.394328e-02	1.080025e-04
2.022720e-03	8.400539e-02	1.082046e-04
2.025070e-03	8.406750e-02	1.084070e-04
2.027420e-03	8.412961e-02	1.086097e-04
2.029771e-03	8.419173e-02	1.088125e-04
2.032124e-03	8.425385e-02	1.090156e-04
2.034477e-03	8.431596e-02	1.092189e-04
2.036832e-03	8.437809e-02	1.094225e-04
2.039188e-03	8.444020e-02	1.096263e-04
2.041545e-03	8.450233e-02	1.098304e-04
2.043903e-03	8.456446e-02	1.100346e-04
2.046262e-03	8.462658e-02	1.102391e-04
2.048622e-03	8.468870e-02	1.104439e-04
2.050983e-03	8.475083e-02	1.106488e-04
2.053346e-03	8.481296e-02	1.108541e-04
2.055710e-03	8.487509e-02	1.110595e-04
2.058074e-03	8.493722e-02	1.112652e-04
2.060440e-03	8.499936e-02	1.114711e-04
2.062807e-03	8.506149e-02	1.116773e-04
2.065175e-03	8.512362e-02	1.118837e-04
2.067544e-03	8.518577e-02	1.120904e-04
2.069914e-03	8.524790e-02	1.122972e-04
2.072286e-03	8.531004e-02	1.125043e-04
2.074658e-03	8.537218e-02	1.127117e-04
2.077032e-03	8.543432e-02	1.129193e-04
2.079407e-03	8.549647e-02	1.131271e-04
2.081782e-03	8.555861e-02	1.133351e-04
2.084160e-03	8.562076e-02	1.135434e-04
2.086537e-03	8.568290e-02	1.137520e-04
2.088917e-03	8.574506e-02	1.139607e-04
2.091297e-03	8.580721e-02	1.141698e-04
2.093678e-03	8.586936e-02	1.143790e-04
2.096061e-03	8.593152e-02	1.145885e-04
2.098444e-03	8.599367e-02	1.147982e-04
2.100829e-03	8.605583e-02	1.150082e-04
2.103215e-03	8.611799e-02	1.152184e-04
2.105602e-03	8.618014e-02	1.154288e-04
2.107990e-03	8.624230e-02	1.156395e-04
2.110379e-03	8.630446e-02	1.158504e-04
2.112770e-03	8.636663e-02	1.160616e-04
2.115161e-03	8.642880e-02	1.162730e-04
2.117554e-03	8.649096e-02	1.164846e-04
2.119947e-03	8.655313e-02	1.166965e-04
2.122342e-03	8.661529e-02	1.169086e-04
2.124738e-03	8.667746e-02	1.171209e-04
2.127135e-03	8.673964e-02	1.173336e-04
2.129533e-03	8.680181e-02	1.175464e-04
2.131932e-03	8.686398e-02	1.177595e-04
2.134332e-03	8.692615e-02	1.179727e-04
2.136734e-03	8.698833e-02	1.181863e-04
2.139137e-03	8.705052e-02	1.184001e-04
2.141540e-03	8.711269e-02	1.186141e-04
2.143945e-03	8.717487e-02	1.188284e-04
2.146350e-03	8.723705e-02	1.190429e-04
2.148758e-03	8.729924e-02	1.192577e-04
2.151166e-03	8.736143e-02	1.194727e-04
2.153575e-03	8.742361e-02	1.196879e-04
2.155985e-03	8.748580e-02	1.199034e-04
2.158396e-03	8.754798e-02	1.201191e-04
2.160809e-03	8.761018e-02	1.203351e-04
2.163223e-03	8.767237e-02	1.205513e-04
2.165637e-03	8.773456e-02	1.207677e-04
2.168053e-03	8.779676e-02	1.209844e-04
2.170470e-03	8.785895e-02	1.212013e-04
2.172888e-03	8.792115e-02	1.214185e-04
2.175307e-03	8.798335e-02	1.216359e-04
2.177728e-03	8.804555e-02	1.218536e-04
2.180149e-03	8.810775e-02	1.220715e-04
2.182571e-03	8.816995e-02	1.222896e-04
2.184995e-03	8.823216e-02	1.225080e-04
2.187420e-03	8.829436e-02	1.227266e-04
2.189846e-03	8.835657e-02	1.229454e-04
2.192273e-03	8.841878e-02	1.231646e-04
2.194700e-03	8.848098e-02	1.233839e-04
2.197130e-03	8.854320e-02	1.236035e-04
2.199560e-03	8.860541e-02	1.238233e-04
2.201991e-03	8.866762e-02	1.240434e-04
2.204424e-03	8.872984e-02	1.242637e-04
2.206857e-03	8.879205e-02	1.244843e-04
2.209292e-03	8.885427e-02	1.247051e-04
2.211728e-03	8.891649e-02	1.249262e-04
2.214165e-03	8.897871e-02	1.251474e-04
2.216603e-03	8.904093e-02	1.253690e-04
2.219042e-03	8.910315e-02	1.255908e-04
2.221482e-03	8.916538e-02	1.258128e-04
2.223923e-03	8.922761e-02	1.260351e-04
2.226366e-03	8.928983e-02	1.262576e-04
2.228809e-03	8.935206e-02	1.264803e-04
2.231254e-03	8.941429e-02	1.267033e-04
2.233700e-03	8.947652e-02	1.269266e-04
2.236147e-03	8.953876e-02	1.271501e-04
2.238594e-03	8.960099e-02	1.273738e-04
2.241044e-03	8.966322e-02	1.275978e-04
2.243494e-03	8.972546e-02	1.278220e-04
2.245945e-03	8.978770e-02	1.280465e-04
2.248398e-03	8.984994e-02	1.282712e-04
2.250851e-03	8.991218e-02	1.284962e-04
2.253306e-03	8.997442e-02	1.287214e-04
2.255761e-03	9.003666e-02	1.289468e-04
2.258218e-03	9.009891e-02	1.291725e-04
2.260676e-03	9.016116e-02	1.293985e-04
2.263135e-03	9.022340e-02	1.296247e-04
2.265595e-03	9.028565e-02	1.298511e-04
2.268056e-03	9.034790e-02	1.300778e-04
2.270519e-03	9.041015e-02	1.303047e-04
2.272982e-03	9.047241e-02	1.305319e-04
2.275446e-03	9.053466e-02	1.307593e-04
2.277912e-03	9.059692e-02	1.309870e-04
2.280379e-03	9.065917e-02	1.312149e-04
2.282847e-03	9.072143e-02	1.314431e-04
2.285316e-03	9.078369e-02	1.316715e-04
2.287786e-03	9.084595e-02	1.319001e-04
2.290257e-03	9.090821e-02	1.321290e-04
2.292729e-03	9.097047e-02	1.323582e-04
2.295203e-03	9.103274e-02	1.325876e-04
2.297677e-03	9.109501e-02	1.328172e-04
2.300153e-03	9.115727e-02	1.330471e-04
2.302629e-03	9.121955e-02	1.332773e-04
2.305107e-03	9.128181e-02	1.335076e-04
2.307586e-03	9.134409e-02	1.337383e-04
2.310066e-03	9.140636e-02	1.339692e-04
2.312547e-03	9.146863e-02	1.342003e-04
2.315030e-03	9.153091e-02	1.344317e-04
2.317513e-03	9.159318e-02	1.346633e-04
2.319997e-03	9.165546e-02	1.348952e-04
2.322483e-03	9.171775e-02	1.351273e-04
2.324969e-03	9.178002e-02	1.353597e-04
2.327457e-03	9.184231e-02	1.355923e-04
2.329946e-03	9.190459e-02	1.358251e-04
2.332436e-03	9.196688e-02	1.360583e-04
2.334927e-03	9.202917e-02	1.362917e-04
2.337419e-03	9.209145e-02	1.365253e-04
2.339912e-03	9.215374e-02	1.367591e-04
2.342406e-03	9.221603e-02	1.369932e-04
2.344902e-03	9.227832e-02	1.372276e-04
2.347399e-03	9.234062e-02	1.374622e-04
2.349896e-03	9.240291e-02	1.376971e-04
2.352395e-03	9.246521e-02	1.379322e-04
2.354895e-03	9.252750e-02	1.381676e-04
2.357396e-03	9.258980e-02	1.384032e-04
2.359898e-03	9.265211e-02	1.386391e-04
2.362401e-03	9.271440e-02	1.388752e-04
2.364905e-03	9.277671e-02	1.391115e-04
2.367411e-03	9.283901e-02	1.393481e-04
2.369917e-03	9.290132e-02	1.395850e-04
2.372425e-03	9.296363e-02	1.398221e-04
2.374933e-03	9.302593e-02	1.400595e-04
2.377443e-03	9.308824e-02	1.402971e-04
2.379954e-03	9.315055e-02	1.405350e-04
2.382466e-03	9.321286e-02	1.407731e-04
2.384979e-03	9.327518e-02	1.410115e-04
2.387493e-03	9.333749e-02	1.412501e-04
2.390009e-03	9.339981e-02	1.414890e-04
2.392525e-03	9.346212e-02	1.417281e-04
2.395042e-03	9.352444e-02	1.419675e-04
2.397561e-03	9.358677e-02	1.422071e-04
2.400081e-03	9.364908e-02	1.424470e-04
2.402602e-03	9.371141e-02	1.426871e-04
2.405123e-03	9.377373e-02	1.429275e-04
2.407646e-03	9.383606e-02	1.431681e-04
2.410171e-03	9.389839e-02	1.434091e-04
2.412696e-03	9.396071e-02	1.436502e-04
2.415222e-03	9.402304e-02	1.438916e-04
2.417749e-03	9.408537e-02	1.441332e-04
2.420278e-03	9.414771e-02	1.443751e-04
2.422808e-03	9.421004e-02	1.446173e-04
2.425338e-03	9.427237e-02	1.448597e-04
2.427870e-03	9.433471e-02	1.451024e-04
2.430403e-03	9.439704e-02	1.453452e-04
2.432937e-03	9.445939e-02	1.455884e-04
2.435472e-03	9.452173e-02	1.458319e-04
2.438008e-03	9.458407e-02	1.460755e-04
2.440545e-03	9.464641e-02	1.463195e-04
2.443083e-03	9.470875e-02	1.465636e-04
2.445623e-03	9.477110e-02	1.468081e-04
2.448164e-03	9.483345e-02	1.470528e-04
2.450705e-03	9.489579e-02	1.472977e-04
2.453248e-03	9.495815e-02	1.475429e-04
2.455792e-03	9.502049e-02	1.477883e-04
2.458337e-03	9.508285e-02	1.480341e-04
2.460883e-03	9.514521e-02	1.482800e-04
2.463430e-03	9.520756e-02	1.485262e-04
2.465979e-03	9.526992e-02	1.487727e-04
2.468528e-03	9.533227e-02	1.490194e-04
2.471078e-03	9.539463e-02	1.492664e-04
2.473630e-03	9.545700e-02	1.495137e-04
2.476183e-03	9.551935e-02	1.497611e-04
2.478737e-03	9.558172e-02	1.500089e-04
2.481291e-03	9.564408e-02	1.502569e-04
2.483847e-03	9.570645e-02	1.505051e-04
2.486404e-03	9.576882e-02	1.507537e-04
2.488962e-03	9.583118e-02	1.510024e-04
2.491522e-03	9.589355e-02	1.512515e-04
2.494082e-03	9.595592e-02	1.515007e-04
2.496644e-03	9.601829e-02	1.517503e-04
2.499206e-03	9.608067e-02	1.520001e-04
2.501770e-03	9.614304e-02	1.522501e-04
2.504335e-03	9.620542e-02	1.525004e-04
2.506900e-03	9.626779e-02	1.527510e-04
2.509467e-03	9.633018e-02	1.530018e-04
2.512036e-03	9.639256e-02	1.532529e-04
2.514604e-03	9.645494e-02	1.535042e-04
2.517175e-03	9.651732e-02	1.537558e-04
2.519746e-03	9.657970e-02	1.540076e-04
2.522319e-03	9.664209e-02	1.542597e-04
2.524892e-03	9.670448e-02	1.545121e-04
2.527467e-03	9.676686e-02	1.547647e-04
2.530042e-03	9.682926e-02	1.550176e-04
2.532619e-03	9.689164e-02	1.552707e-04
2.535197e-03	9.695404e-02	1.555241e-04
2.537776e-03	9.701644e-02	1.557778e-04
2.540356e-03	9.707883e-02	1.560317e-04
2.542938e-03	9.714123e-02	1.562858e-04
2.545520e-03	9.720362e-02	1.565402e-04
2.548103e-03	9.726602e-02	1.567949e-04
2.550688e-03	9.732842e-02	1.570499e-04
2.553273e-03	9.739082e-02	1.573051e-04
2.555860e-03	9.745323e-02	1.575605e-04
2.558448e-03	9.751563e-02	1.578162e-04
2.561037e-03	9.757803e-02	1.580722e-04
2.563627e-03	9.764045e-02	1.583285e-04
2.566218e-03	9.770285e-02	1.585849e-04
2.568810e-03	9.776526e-02	1.588417e-04
2.571403e-03	9.782767e-02	1.590987e-04
2.573997e-03	9.789008e-02	1.593560e-04
2.576593e-03	9.795250e-02	1.596135e-04
2.579189e-03	9.801491e-02	1.598713e-04
2.581787e-03	9.807733e-02	1.601294e-04
2.584386e-03	9.813974e-02	1.603876e-04
2.586986e-03	9.820216e-02	1.606462e-04
2.589587e-03	9.826459e-02	1.609051e-04
2.592189e-03	9.832700e-02	1.611641e-04
2.594792e-03	9.838943e-02	1.614235e-04
2.597396e-03	9.845185e-02	1.616831e-04
2.600001e-03	9.851428e-02	1.619430e-04
2.602608e-03	9.857671e-02	1.622031e-04
2.605215e-03	9.863913e-02	1.624635e-04
2.607824e-03	9.870156e-02	1.627241e-04
2.610433e-03	9.876399e-02	1.629850e-04
2.613044e-03	9.882643e-02	1.632462e-04
2.615656e-03	9.888886e-02	1.635077e-04
2.618269e-03	9.895129e-02	1.637694e-04
2.620883e-03	9.901373e-02	1.640313e-04
2.623498e-03	9.907616e-02	1.642935e-04
2.626115e-03	9.913861e-02	1.645560e-04
2.628732e-03	9.920105e-02	1.648188e-04
2.631350e-03	9.926349e-02	1.650818e-04
2.633970e-03	9.932593e-02	1.653450e-04
2.636591e-03	9.938837e-02	1.656085e-04
2.639212e-03	9.945082e-02	1.658723e-04
2.641835e-03	9.951327e-02	1.661364e-04
2.644459e-03	9.957571e-02	1.664007e-04
2.647084e-03	9.963817e-02	1.666653e-04
2.649710e-03	9.970061e-02	1.669301e-04
2.652338e-03	9.976307e-02	1.671952e-04
2.654966e-03	9.982552e-02	1.674606e-04
2.657595e-03	9.988797e-02	1.677262e-04
2.660226e-03	9.995043e-02	1.679921e-04
2.662857e-03	1.000129e-01	1.682583e-04
2.665490e-03	1.000753e-01	1.685247e-04
2.668124e-03	1.001378e-01	1.687914e-04
2.670758e-03	1.002003e-01	1.690583e-04
2.673395e-03	1.002627e-01	1.693255e-04
2.676031e-03	1.003252e-01	1.695930e-04
2.678670e-03	1.003877e-01	1.698607e-04
2.681309e-03	1.004501e-01	1.701287e-04
2.683949e-03	1.005126e-01	1.703970e-04
2.686591e-03	1.005751e-01	1.706655e-04
2.689233e-03	1.006375e-01	1.709343e-04
2.691877e-03	1.007000e-01	1.712034e-04
2.694522e-03	1.007625e-01	1.714727e-04
2.697167e-03	1.008249e-01	1.717423e-04
2.699814e-03	1.008874e-01	1.720121e-04
2.702462e-03	1.009499e-01	1.722822e-04
2.705111e-03	1.010124e-01	1.725526e-04
2.707762e-03	1.010749e-01	1.728233e-04
2.710413e-03	1.011373e-01	1.730942e-04
2.713065e-03	1.011998e-01	1.733653e-04
2.715718e-03	1.012623e-01	1.736368e-04
2.718373e-03	1.013248e-01	1.739085e-04
2.721029e-03	1.013873e-01	1.741805e-04
2.723685e-03	1.014498e-01	1.744527e-04
2.726343e-03	1.015123e-01	1.747252e-04
2.729002e-03	1.015747e-01	1.749979e-04
2.731662e-03	1.016372e-01	1.752710e-04
2.734323e-03	1.016997e-01	1.755443e-04
2.736985e-03	1.017622e-01	1.758178e-04
2.739649e-03	1.018247e-01	1.760917e-04
2.742313e-03	1.018872e-01	1.763658e-04
2.744978e-03	1.019497e-01	1.766401e-04
2.747645e-03	1.020122e-01	1.769148e-04
2.750312e-03	1.020747e-01	1.771897e-04
2.752981e-03	1.021372e-01	1.774648e-04
2.755651e-03	1.021997e-01	1.777403e-04
2.758322e-03	1.022622e-01	1.780160e-04
2.760994e-03	1.023247e-01	1.782920e-04
2.763667e-03	1.023872e-01	1.785682e-04
2.766341e-03	1.024497e-01	1.788447e-04
2.769016e-03	1.025123e-01	1.791214e-04
2.771693e-03	1.025748e-01	1.793985e-04
2.774370e-03	1.026373e-01	1.796758e-04
2.777049e-03	1.026998e-01	1.799533e-04
2.779729e-03	1.027623e-01	1.802312e-04
2.782409e-03	1.028248e-01	1.805093e-04
2.785091e-03	1.028873e-01	1.807877e-04
2.787774e-03	1.029499e-01	1.810663e-04
2.790458e-03	1.030124e-01	1.813452e-04
2.793143e-03	1.030749e-01	1.816244e-04
2.795829e-03	1.031374e-01	1.819038e-04
2.798517e-03	1.032000e-01	1.821836e-04
2.801205e-03	1.032625e-01	1.824636e-04
2.803894e-03	1.033250e-01	1.827438e-04
2.806585e-03	1.033875e-01	1.830243e-04
2.809276e-03	1.034501e-01	1.833051e-04
2.811969e-03	1.035126e-01	1.835862e-04
2.814663e-03	1.035751e-01	1.838675e-04
2.817358e-03	1.036377e-01	1.841491e-04
2.820054e-03	1.037002e-01	1.844310e-04
2.822751e-03	1.037627e-01	1.847131e-04
2.825449e-03	1.038253e-01	1.849955e-04
2.828149e-03	1.038878e-01	1.852782e-04
2.830849e-03	1.039503e-01	1.855612e-04
2.833550e-03	1.040129e-01	1.858444e-04
2.836253e-03	1.040754e-01	1.861279e-04
2.838956e-03	1.041380e-01	1.864116e-04
2.841661e-03	1.042005e-01	1.866957e-04
2.844367e-03	1.042631e-01	1.869800e-04
2.847074e-03	1.043256e-01	1.872646e-04
2.849782e-03	1.043882e-01	1.875494e-04
2.852491e-03	1.044507e-01	1.878345e-04
2.855201e-03	1.045133e-01	1.881199e-04
2.857912e-03	1.045758e-01	1.884055e-04
2.860625e-03	1.046384e-01	1.886915e-04
2.863338e-03	1.047009e-01	1.889777e-04
2.866053e-03	1.047635e-01	1.892641e-04
2.868768e-03	1.048260e-01	1.895509e-04
2.871485e-03	1.048886e-01	1.898379e-04
2.874203e-03	1.049512e-01	1.901252e-04
2.876921e-03	1.050137e-01	1.904127e-04
2.879642e-03	1.050763e-01	1.907006e-04
2.882363e-03	1.051389e-01	1.909887e-04
2.885085e-03	1.052014e-01	1.912770e-04
2.887808e-03	1.052640e-01	1.915657e-04
2.890532e-03	1.053266e-01	1.918546e-04
2.893258e-03	1.053891e-01	1.921438e-04
2.895984e-03	1.054517e-01	1.924333e-04
2.898712e-03	1.055143e-01	1.927230e-04
2.901441e-03	1.055768e-01	1.930130e-04
2.904170e-03	1.056394e-01	1.933033e-04
2.906901e-03	1.057020e-01	1.935938e-04
2.909633e-03	1.057646e-01	1.938847e-04
2.912366e-03	1.058272e-01	1.941757e-04
2.915100e-03	1.058897e-01	1.944671e-04
2.917835e-03	1.059523e-01	1.947588e-04
2.920572e-03	1.060149e-01	1.950507e-04
2.923309e-03	1.060775e-01	1.953429e-04
2.926048e-03	1.061401e-01	1.956353e-04
2.928787e-03	1.062027e-01	1.959281e-04
2.931528e-03	1.062652e-01	1.962211e-04
2.934270e-03	1.063278e-01	1.965144e-04
2.937013e-03	1.063904e-01	1.968080e-04
2.939756e-03	1.064530e-01	1.971018e-04
2.942501e-03	1.065156e-01	1.973959e-04
2.945247e-03	1.065782e-01	1.976903e-04
2.947995e-03	1.066408e-01	1.979850e-04
2.950743e-03	1.067034e-01	1.982799e-04
2.953492e-03	1.067660e-01	1.985751e-04
2.956243e-03	1.068286e-01	1.988706e-04
2.958994e-03	1.068912e-01	1.991663e-04
2.961747e-03	1.069538e-01	1.994624e-04
2.964501e-03	1.070164e-01	1.997587e-04
2.967255e-03	1.070790e-01	2.000553e-04
2.970011e-03	1.071416e-01	2.003522e-04
2.972768e-03	1.072042e-01	2.006493e-04
2.975526e-03	1.072668e-01	2.009467e-04
2.978285e-03	1.073294e-01	2.012444e-04
2.981045e-03	1.073921e-01	2.015424e-04
2.983807e-03	1.074547e-01	2.018406e-04
2.986569e-03	1.075173e-01	2.021391e-04
2.989333e-03	1.075799e-01	2.024379e-04
2.992097e-03	1.076425e-01	2.027370e-04
2.994863e-03	1.077051e-01	2.030363e-04
2.997630e-03	1.077678e-01	2.033360e-04
3.000397e-03	1.078304e-01	2.036359e-04
3.003167e-03	1.078930e-01	2.039361e-04
3.005937e-03	1.079556e-01	2.042365e-04
3.008708e-03	1.080182e-01	2.045372e-04
3.011480e-03	1.080809e-01	2.048383e-04
3.014253e-03	1.081435e-01	2.051395e-04
3.017027e-03	1.082061e-01	2.054411e-04
3.019803e-03	1.082688e-01	2.057430e-04
3.022579e-03	1.083314e-01	2.060451e-04
3.025357e-03	1.083940e-01	2.063475e-04
3.028136e-03	1.084566e-01	2.066501e-04
3.030916e-03	1.085193e-01	2.069531e-04
3.033697e-03	1.085819e-01	2.072563e-04
3.036478e-03	1.086446e-01	2.075598e-04
3.039261e-03	1.087072e-01	2.078636e-04
3.042045e-03	1.087698e-01	2.081677e-04
3.044831e-03	1.088325e-01	2.084720e-04
3.047617e-03	1.088951e-01	2.087767e-04
3.050404e-03	1.089578e-01	2.090815e-04
3.053193e-03	1.090204e-01	2.093867e-04
3.055982e-03	1.090831e-01	2.096922e-04
3.058773e-03	1.091457e-01	2.099979e-04
3.061565e-03	1.092084e-01	2.103040e-04
3.064358e-03	1.092710e-01	2.106102e-04
3.067152e-03	1.093337e-01	2.109168e-04
3.069946e-03	1.093963e-01	2.112236e-04
3.072743e-03	1.094590e-01	2.115308e-04
3.075540e-03	1.095216e-01	2.118382e-04
3.078338e-03	1.095843e-01	2.121459e-04
3.081138e-03	1.096469e-01	2.124539e-04
3.083938e-03	1.097096e-01	2.127621e-04
3.086739e-03	1.097723e-01	2.130707e-04
3.089542e-03	1.098349e-01	2.133795e-04
3.092346e-03	1.098976e-01	2.136886e-04
3.095151e-03	1.099602e-01	2.139980e-04
3.097956e-03	1.100229e-01	2.143076e-04
3.100763e-03	1.100856e-01	2.146175e-04
3.103571e-03	1.101483e-01	2.149278e-04
3.106380e-03	1.102109e-01	2.152382e-04
3.109191e-03	1.102736e-01	2.155490e-04
3.112002e-03	1.103363e-01	2.158601e-04
3.114814e-03	1.103989e-01	2.161714e-04
3.117628e-03	1.104616e-01	2.164831e-04
3.120442e-03	1.105243e-01	2.167950e-04
3.123258e-03	1.105870e-01	2.171072e-04
3.126074e-03	1.106496e-01	2.174196e-04
3.128892e-03	1.107123e-01	2.177324e-04
3.131711e-03	1.107750e-01	2.180454e-04
3.134531e-03	1.108377e-01	2.183587e-04
3.137352e-03	1.109004e-01	2.186723e-04
3.140174e-03	1.109631e-01	2.189862e-04
3.142998e-03	1.110257e-01	2.193003e-04
3.145822e-03	1.110884e-01	2.196148e-04
3.148647e-03	1.111511e-01	2.199295e-04
3.151474e-03	1.112138e-01	2.202445e-04
3.154301e-03	1.112765e-01	2.205598e-04
3.157130e-03	1.113392e-01	2.208754e-04
3.159960e-03	1.114019e-01	2.211912e-04
3.162790e-03	1.114646e-01	2.215073e-04
3.165622e-03	1.115273e-01	2.218238e-04
3.168455e-03	1.115900e-01	2.221405e-04
3.171289e-03	1.116527e-01	2.224575e-04
3.174125e-03	1.117154e-01	2.227748e-04
3.176961e-03	1.117781e-01	2.230923e-04
3.179798e-03	1.118408e-01	2.234101e-04
3.182636e-03	1.119035e-01	2.237282e-04
3.185476e-03	1.119662e-01	2.240467e-04
3.188317e-03	1.120289e-01	2.243654e-04
3.191158e-03	1.120916e-01	2.246843e-04
3.194001e-03	1.121543e-01	2.250036e-04
3.196845e-03	1.122170e-01	2.253231e-04
3.199690e-03	1.122797e-01	2.256429e-04
3.202536e-03	1.123425e-01	2.259631e-04
3.205383e-03	1.124052e-01	2.262834e-04
3.208231e-03	1.124679e-01	2.266041e-04
3.211080e-03	1.125306e-01	2.269251e-04
3.213930e-03	1.125933e-01	2.272464e-04
3.216782e-03	1.126560e-01	2.275679e-04
3.219634e-03	1.127188e-01	2.278897e-04
3.222488e-03	1.127815e-01	2.282118e-04
3.225342e-03	1.128442e-01	2.285342e-04
3.228198e-03	1.129069e-01	2.288569e-04
3.231055e-03	1.129697e-01	2.291799e-04
3.233913e-03	1.130324e-01	2.295031e-04
3.236772e-03	1.130951e-01	2.298266e-04
3.239632e-03	1.131578e-01	2.301504e-04
3.242493e-03	1.132206e-01	2.304746e-04
3.245356e-03	1.132833e-01	2.307990e-04
3.248219e-03	1.133460e-01	2.311236e-04
3.251083e-03	1.134088e-01	2.314486e-04
3.253949e-03	1.134715e-01	2.317738e-04
3.256815e-03	1.135343e-01	2.320994e-04
3.259683e-03	1.135970e-01	2.324252e-04
3.262552e-03	1.136597e-01	2.327513e-04
3.265422e-03	1.137225e-01	2.330777e-04
3.268292e-03	1.137852e-01	2.334044e-04
3.271164e-03	1.138480e-01	2.337314e-04
3.274038e-03	1.139107e-01	2.340587e-04
3.276912e-03	1.139735e-01	2.343862e-04
3.279787e-03	1.140362e-01	2.347140e-04
3.282663e-03	1.140989e-01	2.350421e-04
3.285541e-03	1.141617e-01	2.353705e-04
3.288419e-03	1.142245e-01	2.356993e-04
3.291299e-03	1.142872e-01	2.360282e-04
3.294179e-03	1.143500e-01	2.363575e-04
3.297061e-03	1.144127e-01	2.366870e-04
3.299944e-03	1.144755e-01	2.370169e-04
3.302828e-03	1.145382e-01	2.373471e-04
3.305713e-03	1.146010e-01	2.376775e-04
3.308599e-03	1.146638e-01	2.380082e-04
3.311486e-03	1.147265e-01	2.383392e-04
3.314374e-03	1.147893e-01	2.386705e-04
3.317264e-03	1.148520e-01	2.390021e-04
3.320154e-03	1.149148e-01	2.393339e-04
3.323046e-03	1.149776e-01	2.396661e-04
3.325938e-03	1.150403e-01	2.399985e-04
3.328832e-03	1.151031e-01	2.403313e-04
3.331727e-03	1.151659e-01	2.406643e-04
3.334622e-03	1.152287e-01	2.409976e-04
3.337519e-03	1.152914e-01	2.413313e-04
3.340417e-03	1.153542e-01	2.416651e-04
3.343316e-03	1.154170e-01	2.419993e-04
3.346217e-03	1.154798e-01	2.423338e-04
3.349117e-03	1.155425e-01	2.426686e-04
3.352020e-03	1.156053e-01	2.430036e-04
3.354923e-03	1.156681e-01	2.433390e-04
3.357828e-03	1.157309e-01	2.436746e-04
3.360734e-03	1.157937e-01	2.440106e-04
3.363640e-03	1.158564e-01	2.443468e-04
3.366548e-03	1.159192e-01	2.446833e-04
3.369456e-03	1.159820e-01	2.450201e-04
3.372366e-03	1.160448e-01	2.453572e-04
3.375278e-03	1.161076e-01	2.456946e-04
3.378189e-03	1.161704e-01	2.460322e-04
3.381103e-03	1.162332e-01	2.463702e-04
3.384017e-03	1.162960e-01	2.467084e-04
3.386932e-03	1.163588e-01	2.470470e-04
3.389849e-03	1.164216e-01	2.473858e-04
3.392766e-03	1.164844e-01	2.477249e-04
3.395685e-03	1.165472e-01	2.480644e-04
3.398604e-03	1.166100e-01	2.484041e-04
3.401525e-03	1.166728e-01	2.487441e-04
3.404447e-03	1.167356e-01	2.490844e-04
3.407369e-03	1.167984e-01	2.494250e-04
3.410293e-03	1.168612e-01	2.497659e-04
3.413218e-03	1.169240e-01	2.501070e-04
3.416144e-03	1.169868e-01	2.504485e-04
3.419072e-03	1.170496e-01	2.507903e-04
3.422000e-03	1.171124e-01	2.511323e-04
3.424929e-03	1.171752e-01	2.514747e-04
3.427860e-03	1.172380e-01	2.518173e-04
3.430791e-03	1.173009e-01	2.521603e-04
3.433724e-03	1.173637e-01	2.525035e-04
3.436657e-03	1.174265e-01	2.528470e-04
3.439592e-03	1.174893e-01	2.531908e-04
3.442528e-03	1.175521e-01	2.535349e-04
3.445465e-03	1.176149e-01	2.538793e-04
3.448403e-03	1.176778e-01	2.542240e-04
3.451342e-03	1.177406e-01	2.545690e-04
3.454282e-03	1.178034e-01	2.549143e-04
3.457223e-03	1.178662e-01	2.552598e-04
3.460166e-03	1.179291e-01	2.556057e-04
3.463110e-03	1.179919e-01	2.559519e-04
3.466054e-03	1.180547e-01	2.562983e-04
3.469000e-03	1.181176e-01	2.566451e-04
3.471946e-03	1.181804e-01	2.569921e-04
3.474894e-03	1.182432e-01	2.573395e-04
3.477843e-03	1.183061e-01	2.576871e-04
3.480793e-03	1.183689e-01	2.580350e-04
3.483744e-03	1.184317e-01	2.583833e-04
3.486695e-03	1.184946e-01	2.587318e-04
3.489649e-03	1.185574e-01	2.590806e-04
3.492603e-03	1.186202e-01	2.594298e-04
3.495558e-03	1.186831e-01	2.597791e-04
3.498515e-03	1.187459e-01	2.601289e-04
3.501472e-03	1.188088e-01	2.604788e-04
3.504431e-03	1.188716e-01	2.608291e-04
3.507391e-03	1.189345e-01	2.611797e-04
3.510351e-03	1.189973e-01	2.615306e-04
3.513313e-03	1.190602e-01	2.618818e-04
3.516276e-03	1.191230e-01	2.622333e-04
3.519240e-03	1.191859e-01	2.625851e-04
3.522205e-03	1.192487e-01	2.629371e-04
3.525171e-03	1.193116e-01	2.632895e-04
3.528138e-03	1.193744e-01	2.636422e-04
3.531106e-03	1.194373e-01	2.639951e-04
3.534076e-03	1.195001e-01	2.643484e-04
3.537046e-03	1.195630e-01	2.647020e-04
3.540018e-03	1.196259e-01	2.650558e-04
3.542990e-03	1.196887e-01	2.654100e-04
3.545964e-03	1.197516e-01	2.657644e-04
3.548939e-03	1.198144e-01	2.661191e-04
3.551915e-03	1.198773e-01	2.664742e-04
3.554891e-03	1.199402e-01	2.668295e-04
3.557870e-03	1.200031e-01	2.671852e-04
3.560848e-03	1.200659e-01	2.675411e-04
3.563829e-03	1.201288e-01	2.678973e-04
3.566810e-03	1.201917e-01	2.682539e-04
3.569792e-03	1.202545e-01	2.686107e-04
3.572776e-03	1.203174e-01	2.689678e-04
3.575760e-03	1.203803e-01	2.693252e-04
3.578746e-03	1.204432e-01	2.696830e-04
3.581733e-03	1.205060e-01	2.700410e-04
3.584720e-03	1.205689e-01	2.703993e-04
3.587709e-03	1.206318e-01	2.707579e-04
3.590699e-03	1.206947e-01	2.711168e-04
3.593690e-03	1.207576e-01	2.714761e-04
3.596682e-03	1.208205e-01	2.718356e-04
3.599675e-03	1.208833e-01	2.721954e-04
3.602669e-03	1.209462e-01	2.725555e-04
3.605664e-03	1.210091e-01	2.729159e-04
3.608661e-03	1.210720e-01	2.732767e-04
3.611658e-03	1.211349e-01	2.736377e-04
3.614657e-03	1.211978e-01	2.739990e-04
3.617657e-03	1.212607e-01	2.743606e-04
3.620657e-03	1.213236e-01	2.747225e-04
3.623659e-03	1.213865e-01	2.750847e-04
3.626662e-03	1.214494e-01	2.754473e-04
3.629666e-03	1.215123e-01	2.758101e-04
3.632671e-03	1.215752e-01	2.761732e-04
3.635677e-03	1.216381e-01	2.765366e-04
3.638684e-03	1.217010e-01	2.769003e-04
3.641692e-03	1.217639e-01	2.772644e-04
3.644701e-03	1.218268e-01	2.776287e-04
3.647712e-03	1.218897e-01	2.779933e-04
3.650723e-03	1.219526e-01	2.783582e-04
3.653736e-03	1.220155e-01	2.787234e-04
3.656750e-03	1.220784e-01	2.790890e-04
3.659764e-03	1.221413e-01	2.794548e-04
3.662780e-03	1.222042e-01	2.798209e-04
3.665797e-03	1.222671e-01	2.801873e-04
3.668815e-03	1.223301e-01	2.805541e-04
3.671834e-03	1.223930e-01	2.809211e-04
3.674854e-03	1.224559e-01	2.812884e-04
3.677875e-03	1.225188e-01	2.816561e-04
3.680897e-03	1.225817e-01	2.820240e-04
3.683921e-03	1.226447e-01	2.823922e-04
3.686946e-03	1.227076e-01	2.827608e-04
3.689971e-03	1.227705e-01	2.831296e-04
3.692998e-03	1.228334e-01	2.834988e-04
3.696025e-03	1.228963e-01	2.838682e-04
3.699054e-03	1.229593e-01	2.842380e-04
3.702084e-03	1.230222e-01	2.846081e-04
3.705115e-03	1.230851e-01	2.849784e-04
3.708147e-03	1.231481e-01	2.853491e-04
3.711180e-03	1.232110e-01	2.857200e-04
3.714214e-03	1.232739e-01	2.860913e-04
3.717249e-03	1.233369e-01	2.864629e-04
3.720285e-03	1.233998e-01	2.868347e-04
3.723323e-03	1.234627e-01	2.872069e-04
3.726361e-03	1.235257e-01	2.875794e-04
3.729401e-03	1.235886e-01	2.879522e-04
3.732442e-03	1.236516e-01	2.883253e-04
3.735483e-03	1.237145e-01	2.886987e-04
3.738526e-03	1.237774e-01	2.890724e-04
3.741570e-03	1.238404e-01	2.894464e-04
3.744615e-03	1.239033e-01	2.898207e-04
3.747661e-03	1.239663e-01	2.901953e-04
3.750708e-03	1.240292e-01	2.905702e-04
3.753756e-03	1.240922e-01	2.909455e-04
3.756805e-03	1.241551e-01	2.913210e-04
3.759856e-03	1.242181e-01	2.916968e-04
3.762907e-03	1.242810e-01	2.920730e-04
3.765960e-03	1.243440e-01	2.924494e-04
3.769013e-03	1.244069e-01	2.928262e-04
3.772068e-03	1.244699e-01	2.932032e-04
3.775124e-03	1.245329e-01	2.935806e-04
3.778181e-03	1.245958e-01	2.939583e-04
3.781238e-03	1.246588e-01	2.943362e-04
3.784297e-03	1.247217e-01	2.947145e-04
3.787357e-03	1.247847e-01	2.950930e-04
3.790419e-03	1.248477e-01	2.954720e-04
3.793481e-03	1.249106e-01	2.958512e-04
3.796544e-03	1.249736e-01	2.962306e-04
3.799609e-03	1.250366e-01	2.966105e-04
3.802674e-03	1.250995e-01	2.969906e-04
3.805740e-03	1.251625e-01	2.973710e-04
3.808808e-03	1.252255e-01	2.977517e-04
3.811877e-03	1.252885e-01	2.981327e-04
3.814947e-03	1.253514e-01	2.985141e-04
3.818017e-03	1.254144e-01	2.988957e-04
3.821089e-03	1.254774e-01	2.992777e-04
3.824162e-03	1.255404e-01	2.996600e-04
3.827236e-03	1.256033e-01	3.000425e-04
3.830312e-03	1.256663e-01	3.004254e-04
3.833388e-03	1.257293e-01	3.008086e-04
3.836465e-03	1.257923e-01	3.011921e-04
3.839544e-03	1.258553e-01	3.015759e-04
3.842623e-03	1.259183e-01	3.019600e-04
3.845704e-03	1.259813e-01	3.023444e-04
3.848785e-03	1.260442e-01	3.027291e-04
3.851868e-03	1.261072e-01	3.031142e-04
3.854952e-03	1.261702e-01	3.034995e-04
3.858036e-03	1.262332e-01	3.038852e-04
3.861122e-03	1.262962e-01	3.042711e-04
3.864209e-03	1.263592e-01	3.046574e-04
3.867298e-03	1.264222e-01	3.050440e-04
3.870387e-03	1.264852e-01	3.054309e-04
3.873477e-03	1.265482e-01	3.058180e-04
3.876568e-03	1.266112e-01	3.062056e-04
3.879661e-03	1.266742e-01	3.065933e-04
3.882754e-03	1.267372e-01	3.069815e-04
3.885849e-03	1.268002e-01	3.073699e-04
3.888944e-03	1.268632e-01	3.077586e-04
3.892041e-03	1.269262e-01	3.081477e-04
3.895139e-03	1.269892e-01	3.085370e-04
3.898238e-03	1.270522e-01	3.089267e-04
3.901338e-03	1.271152e-01	3.093167e-04
3.904439e-03	1.271782e-01	3.097070e-04
3.907541e-03	1.272412e-01	3.100976e-04
3.910644e-03	1.273043e-01	3.104885e-04
3.913748e-03	1.273673e-01	3.108797e-04
3.916854e-03	1.274303e-01	3.112713e-04
3.919960e-03	1.274933e-01	3.116631e-04
3.923068e-03	1.275563e-01	3.120553e-04
3.926176e-03	1.276193e-01	3.124477e-04
3.929286e-03	1.276824e-01	3.128405e-04
3.932397e-03	1.277454e-01	3.132336e-04
3.935508e-03	1.278084e-01	3.136269e-04
3.938622e-03	1.278714e-01	3.140207e-04
3.941735e-03	1.279345e-01	3.144147e-04
3.944851e-03	1.279975e-01	3.148090e-04
3.947967e-03	1.280605e-01	3.152037e-04
3.951084e-03	1.281235e-01	3.155986e-04
3.954202e-03	1.281866e-01	3.159939e-04
3.957321e-03	1.282496e-01	3.163894e-04
3.960442e-03	1.283126e-01	3.167853e-04
3.963564e-03	1.283757e-01	3.171816e-04
3.966686e-03	1.284387e-01	3.175780e-04
3.969810e-03	1.285017e-01	3.179749e-04
3.972934e-03	1.285648e-01	3.183720e-04
3.976060e-03	1.286278e-01	3.187695e-04
3.979188e-03	1.286909e-01	3.191672e-04
3.982315e-03	1.287539e-01	3.195653e-04
3.985445e-03	1.288169e-01	3.199637e-04
3.988574e-03	1.288800e-01	3.203624e-04
3.991706e-03	1.289430e-01	3.207614e-04
3.994838e-03	1.290061e-01	3.211607e-04
3.997971e-03	1.290691e-01	3.215603e-04
4.001106e-03	1.291322e-01	3.219603e-04
4.004241e-03	1.291952e-01	3.223606e-04
4.007378e-03	1.292583e-01	3.227612e-04
4.010516e-03	1.293213e-01	3.231621e-04
4.013655e-03	1.293844e-01	3.235633e-04
4.016795e-03	1.294474e-01	3.239648e-04
4.019935e-03	1.295105e-01	3.243666e-04
4.023077e-03	1.295735e-01	3.247688e-04
4.026221e-03	1.296366e-01	3.251713e-04
4.029365e-03	1.296997e-01	3.255740e-04
4.032510e-03	1.297627e-01	3.259771e-04
4.035656e-03	1.298258e-01	3.263805e-04
4.038804e-03	1.298889e-01	3.267842e-04
4.041952e-03	1.299519e-01	3.271883e-04
4.045102e-03	1.300150e-01	3.275926e-04
4.048252e-03	1.300781e-01	3.279973e-04
4.051404e-03	1.301411e-01	3.284023e-04
4.054557e-03	1.302042e-01	3.288076e-04
4.057711e-03	1.302673e-01	3.292132e-04
4.060866e-03	1.303303e-01	3.296191e-04
4.064022e-03	1.303934e-01	3.300254e-04
4.067179e-03	1.304565e-01	3.304319e-04
4.070337e-03	1.305196e-01	3.308388e-04
4.073496e-03	1.305826e-01	3.312460e-04
4.076656e-03	1.306457e-01	3.316535e-04
4.079818e-03	1.307088e-01	3.320613e-04
4.082980e-03	1.307719e-01	3.324694e-04
4.086144e-03	1.308350e-01	3.328779e-04
4.089309e-03	1.308980e-01	3.332867e-04
4.092474e-03	1.309611e-01	3.336958e-04
4.095641e-03	1.310242e-01	3.341052e-04
4.098809e-03	1.310873e-01	3.345149e-04
4.101978e-03	1.311504e-01	3.349250e-04
4.105148e-03	1.312135e-01	3.353353e-04
4.108319e-03	1.312766e-01	3.357460e-04
4.111491e-03	1.313397e-01	3.361570e-04
4.114664e-03	1.314027e-01	3.365683e-04
4.117839e-03	1.314658e-01	3.369799e-04
4.121015e-03	1.315289e-01	3.373919e-04
4.124191e-03	1.315920e-01	3.378041e-04
4.127369e-03	1.316551e-01	3.382167e-04
4.130547e-03	1.317182e-01	3.386296e-04
4.133727e-03	1.317813e-01	3.390428e-04
4.136908e-03	1.318444e-01	3.394564e-04
4.140089e-03	1.319075e-01	3.398702e-04
4.143273e-03	1.319706e-01	3.402844e-04
4.146456e-03	1.320337e-01	3.406988e-04
4.149642e-03	1.320968e-01	3.411136e-04
4.152828e-03	1.321600e-01	3.415288e-04
4.156015e-03	1.322231e-01	3.419442e-04
4.159204e-03	1.322862e-01	3.423600e-04
4.162393e-03	1.323493e-01	3.427760e-04
4.165583e-03	1.324124e-01	3.431924e-04
4.168775e-03	1.324755e-01	3.436092e-04
4.171968e-03	1.325386e-01	3.440262e-04
4.175161e-03	1.326017e-01	3.444436e-04
4.178356e-03	1.326649e-01	3.448612e-04
4.181552e-03	1.327280e-01	3.452792e-04
4.184749e-03	1.327911e-01	3.456976e-04
4.187947e-03	1.328542e-01	3.461162e-04
4.191146e-03	1.329173e-01	3.465351e-04
4.194346e-03	1.329805e-01	3.469544e-04
4.197548e-03	1.330436e-01	3.473740e-04
4.200750e-03	1.331067e-01	3.477939e-04
4.203953e-03	1.331698e-01	3.482141e-04
4.207158e-03	1.332330e-01	3.486347e-04
4.210363e-03	1.332961e-01	3.490556e-04
4.213570e-03	1.333592e-01	3.494768e-04
4.216778e-03	1.334224e-01	3.498983e-04
4.219987e-03	1.334855e-01	3.503201e-04
4.223197e-03	1.335486e-01	3.507423e-04
4.226408e-03	1.336118e-01	3.511647e-04
4.229620e-03	1.336749e-01	3.515876e-04
4.232833e-03	1.337380e-01	3.520107e-04
4.236047e-03	1.338012e-01	3.524341e-04
4.239263e-03	1.338643e-01	3.528579e-04
4.242479e-03	1.339275e-01	3.532820e-04
4.245696e-03	1.339906e-01	3.537064e-04
4.248915e-03	1.340538e-01	3.541312e-04
4.252134e-03	1.341169e-01	3.545562e-04
4.255355e-03	1.341800e-01	3.549816e-04
4.258577e-03	1.342432e-01	3.554072e-04
4.261800e-03	1.343063e-01	3.558333e-04
4.265024e-03	1.343695e-01	3.562596e-04
4.268248e-03	1.344326e-01	3.566863e-04
4.271475e-03	1.344958e-01	3.571133e-04
4.274702e-03	1.345589e-01	3.575405e-04
4.277930e-03	1.346221e-01	3.579682e-04
4.281159e-03	1.346853e-01	3.583962e-04
4.284389e-03	1.347484e-01	3.588244e-04
4.287621e-03	1.348116e-01	3.592531e-04
4.290853e-03	1.348747e-01	3.596819e-04
4.294087e-03	1.349379e-01	3.601112e-04
4.297322e-03	1.350011e-01	3.605408e-04
4.300558e-03	1.350642e-01	3.609707e-04
4.303795e-03	1.351274e-01	3.614009e-04
4.307032e-03	1.351905e-01	3.618314e-04
4.310271e-03	1.352537e-01	3.622623e-04
4.313512e-03	1.353169e-01	3.626935e-04
4.316752e-03	1.353801e-01	3.631250e-04
4.319995e-03	1.354432e-01	3.635569e-04
4.323238e-03	1.355064e-01	3.639890e-04
4.326482e-03	1.355696e-01	3.644215e-04
4.329728e-03	1.356327e-01	3.648543e-04
4.332974e-03	1.356959e-01	3.652874e-04
4.336222e-03	1.357591e-01	3.657209e-04
4.339471e-03	1.358223e-01	3.661547e-04
4.342720e-03	1.358855e-01	3.665888e-04
4.345972e-03	1.359486e-01	3.670232e-04
4.349223e-03	1.360118e-01	3.674580e-04
4.352476e-03	1.360750e-01	3.678931e-04
4.355730e-03	1.361382e-01	3.683284e-04
4.358985e-03	1.362014e-01	3.687642e-04
4.362242e-03	1.362646e-01	3.692003e-04
4.365499e-03	1.363277e-01	3.696366e-04
4.368757e-03	1.363909e-01	3.700734e-04
4.372017e-03	1.364541e-01	3.705104e-04
4.375277e-03	1.365173e-01	3.709478e-04
4.378539e-03	1.365805e-01	3.713855e-04
4.381802e-03	1.366437e-01	3.718235e-04
4.385066e-03	1.367069e-01	3.722618e-04
4.388330e-03	1.367701e-01	3.727005e-04
4.391596e-03	1.368333e-01	3.731395e-04
4.394863e-03	1.368965e-01	3.735788e-04
4.398131e-03	1.369597e-01	3.740185e-04
4.401401e-03	1.370229e-01	3.744585e-04
4.404670e-03	1.370861e-01	3.748987e-04
4.407942e-03	1.371493e-01	3.753394e-04
4.411215e-03	1.372125e-01	3.757804e-04
4.414488e-03	1.372757e-01	3.762216e-04
4.417762e-03	1.373389e-01	3.766632e-04
4.421038e-03	1.374021e-01	3.771051e-04
4.424315e-03	1.374653e-01	3.775474e-04
4.427593e-03	1.375285e-01	3.779901e-04
4.430871e-03	1.375918e-01	3.784329e-04
4.434151e-03	1.376550e-01	3.788762e-04
4.437432e-03	1.377182e-01	3.793198e-04
4.440714e-03	1.377814e-01	3.797637e-04
4.443998e-03	1.378446e-01	3.802080e-04
4.447282e-03	1.379078e-01	3.806525e-04
4.450567e-03	1.379711e-01	3.810974e-04
4.453853e-03	1.380343e-01	3.815426e-04
4.457141e-03	1.380975e-01	3.819882e-04
4.460430e-03	1.381607e-01	3.824341e-04
4.463719e-03	1.382239e-01	3.828802e-04
4.467010e-03	1.382872e-01	3.833268e-04
4.470301e-03	1.383504e-01	3.837736e-04
4.473594e-03	1.384136e-01	3.842208e-04
4.476888e-03	1.384769e-01	3.846684e-04
4.480183e-03	1.385401e-01	3.851162e-04
4.483479e-03	1.386033e-01	3.855644e-04
4.486776e-03	1.386665e-01	3.860129e-04
4.490075e-03	1.387298e-01	3.864618e-04
4.493374e-03	1.387930e-01	3.869110e-04
4.496674e-03	1.388562e-01	3.873604e-04
4.499976e-03	1.389195e-01	3.878103e-04
4.503278e-03	1.389827e-01	3.882604e-04
4.506582e-03	1.390460e-01	3.887109e-04
4.509887e-03	1.391092e-01	3.891618e-04
4.513192e-03	1.391724e-01	3.896129e-04
4.516499e-03	1.392357e-01	3.900644e-04
4.519807e-03	1.392989e-01	3.905162e-04
4.523116e-03	1.393622e-01	3.909683e-04
4.526427e-03	1.394254e-01	3.914208e-04
4.529737e-03	1.394887e-01	3.918736e-04
4.533050e-03	1.395519e-01	3.923268e-04
4.536363e-03	1.396152e-01	3.927802e-04
4.539678e-03	1.396784e-01	3.932340e-04
4.542993e-03	1.397417e-01	3.936882e-04
4.546309e-03	1.398049e-01	3.941426e-04
4.549627e-03	1.398682e-01	3.945975e-04
4.552946e-03	1.399314e-01	3.950525e-04
4.556266e-03	1.399947e-01	3.955080e-04
4.559587e-03	1.400580e-01	3.959638e-04
4.562908e-03	1.401212e-01	3.964199e-04
4.566232e-03	1.401845e-01	3.968764e-04
4.569555e-03	1.402477e-01	3.973332e-04
4.572881e-03	1.403110e-01	3.977903e-04
4.576207e-03	1.403743e-01	3.982478e-04
4.579534e-03	1.404375e-01	3.987055e-04
4.582863e-03	1.405008e-01	3.991637e-04
4.586192e-03	1.405641e-01	3.996221e-04
4.589523e-03	1.406273e-01	4.000809e-04
4.592855e-03	1.406906e-01	4.005401e-04
4.596187e-03	1.407539e-01	4.009995e-04
4.599521e-03	1.408172e-01	4.014593e-04
4.602855e-03	1.408804e-01	4.019194e-04
4.606192e-03	1.409437e-01	4.023798e-04
4.609529e-03	1.410070e-01	4.028407e-04
4.612867e-03	1.410703e-01	4.033017e-04
4.616206e-03	1.411335e-01	4.037632e-04
4.619546e-03	1.411968e-01	4.042250e-04
4.622887e-03	1.412601e-01	4.046871e-04
4.626230e-03	1.413234e-01	4.051496e-04
4.629573e-03	1.413867e-01	4.056123e-04
4.632918e-03	1.414500e-01	4.060755e-04
4.636263e-03	1.415132e-01	4.065389e-04
4.639610e-03	1.415765e-01	4.070027e-04
4.642958e-03	1.416398e-01	4.074669e-04
4.646307e-03	1.417031e-01	4.079313e-04
4.649657e-03	1.417664e-01	4.083961e-04
4.653008e-03	1.418297e-01	4.088612e-04
4.656360e-03	1.418930e-01	4.093267e-04
4.659713e-03	1.419563e-01	4.097926e-04
4.663067e-03	1.420196e-01	4.102587e-04
4.666423e-03	1.420829e-01	4.107252e-04
4.669779e-03	1.421462e-01	4.111919e-04
4.673137e-03	1.422095e-01	4.116591e-04
4.676495e-03	1.422728e-01	4.121266e-04
4.679855e-03	1.423361e-01	4.125944e-04
4.683216e-03	1.423994e-01	4.130626e-04
4.686577e-03	1.424627e-01	4.135310e-04
4.689940e-03	1.425260e-01	4.139999e-04
4.693304e-03	1.425893e-01	4.144691e-04
4.696669e-03	1.426526e-01	4.149385e-04
4.700035e-03	1.427159e-01	4.154084e-04
4.703402e-03	1.427792e-01	4.158785e-04
4.706771e-03	1.428425e-01	4.163490e-04
4.710140e-03	1.429058e-01	4.168199e-04
4.713510e-03	1.429692e-01	4.172911e-04
4.716882e-03	1.430325e-01	4.177626e-04
4.720254e-03	1.430958e-01	4.182344e-04
4.723628e-03	1.431591e-01	4.187066e-04
4.727003e-03	1.432224e-01	4.191792e-04
4.730379e-03	1.432857e-01	4.196520e-04
4.733756e-03	1.433491e-01	4.201253e-04
4.737133e-03	1.434124e-01	4.205988e-04
4.740513e-03	1.434757e-01	4.210727e-04
4.743893e-03	1.435390e-01	4.215469e-04
4.747274e-03	1.436024e-01	4.220214e-04
4.750656e-03	1.436657e-01	4.224964e-04
4.754039e-03	1.437290e-01	4.229716e-04
4.757424e-03	1.437923e-01	4.234472e-04
4.760810e-03	1.438557e-01	4.239231e-04
4.764196e-03	1.439190e-01	4.243993e-04
4.767584e-03	1.439823e-01	4.248759e-04
4.770972e-03	1.440457e-01	4.253528e-04
4.774362e-03	1.441090e-01	4.258301e-04
4.777753e-03	1.441723e-01	4.263077e-04
4.781145e-03	1.442357e-01	4.267856e-04
4.784538e-03	1.442990e-01	4.272640e-04
4.787932e-03	1.443624e-01	4.277425e-04
4.791327e-03	1.444257e-01	4.282215e-04
4.794724e-03	1.444890e-01	4.287009e-04
4.798121e-03	1.445524e-01	4.291805e-04
4.801519e-03	1.446157e-01	4.296605e-04
4.804919e-03	1.446791e-01	4.301407e-04
4.808319e-03	1.447424e-01	4.306214e-04
4.811721e-03	1.448058e-01	4.311025e-04
4.815124e-03	1.448691e-01	4.315838e-04
4.818528e-03	1.449325e-01	4.320655e-04
4.821932e-03	1.449958e-01	4.325475e-04
4.825338e-03	1.450592e-01	4.330298e-04
4.828746e-03	1.451225e-01	4.335126e-04
4.832153e-03	1.451859e-01	4.339956e-04
4.835563e-03	1.452492e-01	4.344790e-04
4.838973e-03	1.453126e-01	4.349627e-04
4.842384e-03	1.453760e-01	4.354468e-04
4.845797e-03	1.454393e-01	4.359312e-04
4.849210e-03	1.455027e-01	4.364159e-04
4.852625e-03	1.455660e-01	4.369010e-04
4.856040e-03	1.456294e-01	4.373864e-04
4.859457e-03	1.456928e-01	4.378722e-04
4.862875e-03	1.457561e-01	4.383584e-04
4.866294e-03	1.458195e-01	4.388448e-04
4.869714e-03	1.458829e-01	4.393316e-04
4.873135e-03	1.459462e-01	4.398187e-04
4.876557e-03	1.460096e-01	4.403062e-04
4.879981e-03	1.460730e-01	4.407941e-04
4.883405e-03	1.461364e-01	4.412822e-04
4.886830e-03	1.461997e-01	4.417708e-04
4.890256e-03	1.462631e-01	4.422596e-04
4.893684e-03	1.463265e-01	4.427488e-04
4.897113e-03	1.463899e-01	4.432384e-04
4.900542e-03	1.464532e-01	4.437282e-04
4.903973e-03	1.465166e-01	4.442185e-04
4.907405e-03	1.465800e-01	4.447090e-04
4.910838e-03	1.466434e-01	4.451999e-04
4.914272e-03	1.467068e-01	4.456912e-04
4.917707e-03	1.467702e-01	4.461828e-04
4.921143e-03	1.468335e-01	4.466747e-04
4.924580e-03	1.468969e-01	4.471670e-04
4.928018e-03	1.469603e-01	4.476596e-04
4.931458e-03	1.470237e-01	4.481526e-04
4.934898e-03	1.470871e-01	4.486459e-04
4.938340e-03	1.471505e-01	4.491396e-04
4.941782e-03	1.472139e-01	4.496336e-04
4.945226e-03	1.472773e-01	4.501279e-04
4.948671e-03	1.473407e-01	4.506227e-04
4.952117e-03	1.474041e-01	4.511177e-04
4.955564e-03	1.474675e-01	4.516131e-04
4.959011e-03	1.475309e-01	4.521088e-04
4.962461e-03	1.475943e-01	4.526049e-04
4.965911e-03	1.476577e-01	4.531013e-04
4.969362e-03	1.477211e-01	4.535980e-04
4.972814e-03	1.477845e-01	4.540952e-04
4.976267e-03	1.478479e-01	4.545926e-04
4.979722e-03	1.479113e-01	4.550904e-04
4.983178e-03	1.479747e-01	4.555886e-04
4.986634e-03	1.480381e-01	4.560870e-04
4.990092e-03	1.481015e-01	4.565859e-04
4.993551e-03	1.481649e-01	4.570850e-04
4.997011e-03	1.482283e-01	4.575846e-04
5.000472e-03	1.482918e-01	4.580845e-04
5.003933e-03	1.483552e-01	4.585847e-04
5.007397e-03	1.484186e-01	4.590853e-04
5.010861e-03	1.484820e-01	4.595861e-04
5.014326e-03	1.485454e-01	4.600874e-04
5.017793e-03	1.486088e-01	4.605891e-04
5.021260e-03	1.486723e-01	4.610910e-04
5.024728e-03	1.487357e-01	4.615933e-04
5.028198e-03	1.487991e-01	4.620959e-04
5.031668e-03	1.488625e-01	4.625989e-04
5.035140e-03	1.489259e-01	4.631023e-04
5.038613e-03	1.489894e-01	4.636059e-04
5.042087e-03	1.490528e-01	4.641100e-04
5.045561e-03	1.491162e-01	4.646143e-04
5.049038e-03	1.491797e-01	4.651191e-04
5.052515e-03	1.492431e-01	4.656242e-04
5.055993e-03	1.493065e-01	4.661296e-04
5.059472e-03	1.493700e-01	4.666354e-04
5.062952e-03	1.494334e-01	4.671415e-04
5.066434e-03	1.494968e-01	4.676480e-04
5.069917e-03	1.495603e-01	4.681548e-04
5.073400e-03	1.496237e-01	4.686619e-04
5.076885e-03	1.496871e-01	4.691695e-04
5.080370e-03	1.497506e-01	4.696773e-04
5.083857e-03	1.498140e-01	4.701855e-04
5.087345e-03	1.498775e-01	4.706941e-04
5.090834e-03	1.499409e-01	4.712030e-04
5.094324e-03	1.500044e-01	4.717123e-04
5.097815e-03	1.500678e-01	4.722218e-04
5.101307e-03	1.501312e-01	4.727318e-04
5.104801e-03	1.501947e-01	4.732422e-04
5.108295e-03	1.502581e-01	4.737528e-04
5.111790e-03	1.503216e-01	4.742638e-04
5.115287e-03	1.503850e-01	4.747751e-04
5.118784e-03	1.504485e-01	4.752869e-04
5.122283e-03	1.505120e-01	4.757989e-04
5.125783e-03	1.505754e-01	4.763113e-04
5.129284e-03	1.506389e-01	4.768241e-04
5.132785e-03	1.507023e-01	4.773371e-04
5.136289e-03	1.507658e-01	4.778506e-04
5.139793e-03	1.508292e-01	4.783645e-04
5.143298e-03	1.508927e-01	4.788786e-04
5.146804e-03	1.509562e-01	4.793931e-04
5.150311e-03	1.510196e-01	4.799079e-04
5.153820e-03	1.510831e-01	4.804231e-04
5.157329e-03	1.511466e-01	4.809387e-04
5.160839e-03	1.512100e-01	4.814546e-04
5.164351e-03	1.512735e-01	4.819709e-04
5.167864e-03	1.513370e-01	4.824874e-04
5.171378e-03	1.514004e-01	4.830044e-04
5.174893e-03	1.514639e-01	4.835218e-04
5.178408e-03	1.515274e-01	4.840394e-04
5.181925e-03	1.515909e-01	4.845575e-04
5.185443e-03	1.516543e-01	4.850758e-04
5.188962e-03	1.517178e-01	4.855945e-04
5.192483e-03	1.517813e-01	4.861136e-04
5.196004e-03	1.518448e-01	4.866330e-04
5.199526e-03	1.519082e-01	4.871528e-04
5.203050e-03	1.519717e-01	4.876729e-04
5.206574e-03	1.520352e-01	4.881934e-04
5.210100e-03	1.520987e-01	4.887143e-04
5.213627e-03	1.521622e-01	4.892354e-04
5.217155e-03	1.522257e-01	4.897570e-04
5.220683e-03	1.522891e-01	4.902788e-04
5.224213e-03	1.523526e-01	4.908011e-04
5.227744e-03	1.524161e-01	4.913237e-04
5.231276e-03	1.524796e-01	4.918466e-04
5.234810e-03	1.525431e-01	4.923700e-04
5.238344e-03	1.526066e-01	4.928936e-04
5.241879e-03	1.526701e-01	4.934176e-04
5.245416e-03	1.527336e-01	4.939420e-04
5.248953e-03	1.527971e-01	4.944667e-04
5.252492e-03	1.528606e-01	4.949918e-04
5.256031e-03	1.529241e-01	4.955172e-04
5.259572e-03	1.529876e-01	4.960430e-04
5.263114e-03	1.530511e-01	4.965692e-04
5.266656e-03	1.531146e-01	4.970956e-04
5.270201e-03	1.531781e-01	4.976225e-04
5.273745e-03	1.532416e-01	4.981496e-04
5.277292e-03	1.533051e-01	4.986772e-04
5.280839e-03	1.533686e-01	4.992051e-04
5.284387e-03	1.534321e-01	4.997334e-04
5.287937e-03	1.534956e-01	5.002620e-04
5.291487e-03	1.535591e-01	5.007909e-04
5.295038e-03	1.536226e-01	5.013203e-04
5.298591e-03	1.536862e-01	5.018500e-04
5.302145e-03	1.537497e-01	5.023800e-04
5.305699e-03	1.538132e-01	5.029104e-04
5.309255e-03	1.538767e-01	5.034411e-04
5.312812e-03	1.539402e-01	5.039722e-04
5.316370e-03	1.540037e-01	5.045037e-04
5.319929e-03	1.540672e-01	5.050355e-04
5.323489e-03	1.541308e-01	5.055677e-04
5.327050e-03	1.541943e-01	5.061002e-04
5.330613e-03	1.542578e-01	5.066331e-04
5.334176e-03	1.543213e-01	5.071664e-04
5.337740e-03	1.543849e-01	5.076999e-04
5.341306e-03	1.544484e-01	5.082339e-04
5.344873e-03	1.545119e-01	5.087682e-04
5.348440e-03	1.545754e-01	5.093029e-04
5.352009e-03	1.546390e-01	5.098379e-04
5.355579e-03	1.547025e-01	5.103732e-04
5.359150e-03	1.547660e-01	5.109090e-04
5.362722e-03	1.548296e-01	5.114451e-04
5.366295e-03	1.548931e-01	5.119815e-04
5.369869e-03	1.549566e-01	5.125184e-04
5.373444e-03	1.550202e-01	5.130555e-04
5.377021e-03	1.550837e-01	5.135931e-04
5.380598e-03	1.551473e-01	5.141309e-04
5.384177e-03	1.552108e-01	5.146692e-04
5.387756e-03	1.552743e-01	5.152078e-04
5.391337e-03	1.553379e-01	5.157467e-04
5.394919e-03	1.554014e-01	5.162860e-04
5.398501e-03	1.554650e-01	5.168257e-04
5.402085e-03	1.555285e-01	5.173657e-04
5.405670e-03	1.555921e-01	5.179061e-04
5.409256e-03	1.556556e-01	5.184468e-04
5.412843e-03	1.557192e-01	5.189880e-04
5.416431e-03	1.557827e-01	5.195294e-04
5.420021e-03	1.558463e-01	5.200713e-04
5.423611e-03	1.559098e-01	5.206135e-04
5.427202e-03	1.559734e-01	5.211560e-04
5.430795e-03	1.560369e-01	5.216989e-04
5.434388e-03	1.561005e-01	5.222421e-04
5.437983e-03	1.561640e-01	5.227858e-04
5.441579e-03	1.562276e-01	5.233298e-04
5.445176e-03	1.562912e-01	5.238741e-04
5.448774e-03	1.563547e-01	5.244188e-04
5.452373e-03	1.564183e-01	5.249638e-04
5.455973e-03	1.564818e-01	5.255092e-04
5.459574e-03	1.565454e-01	5.260551e-04
5.463176e-03	1.566090e-01	5.266011e-04
5.466780e-03	1.566725e-01	5.271477e-04
5.470384e-03	1.567361e-01	5.276945e-04
5.473989e-03	1.567997e-01	5.282417e-04
5.477596e-03	1.568633e-01	5.287893e-04
5.481203e-03	1.569268e-01	5.293372e-04
5.484812e-03	1.569904e-01	5.298856e-04
5.488422e-03	1.570540e-01	5.304342e-04
5.492033e-03	1.571175e-01	5.309832e-04
5.495645e-03	1.571811e-01	5.315327e-04
5.499258e-03	1.572447e-01	5.320823e-04
5.502872e-03	1.573083e-01	5.326325e-04
5.506487e-03	1.573719e-01	5.331829e-04
5.510103e-03	1.574354e-01	5.337338e-04
5.513721e-03	1.574990e-01	5.342850e-04
5.517339e-03	1.575626e-01	5.348365e-04
5.520959e-03	1.576262e-01	5.353884e-04
5.524579e-03	1.576898e-01	5.359407e-04
5.528201e-03	1.577534e-01	5.364933e-04
5.531824e-03	1.578170e-01	5.370464e-04
5.535447e-03	1.578805e-01	5.375997e-04
5.539072e-03	1.579441e-01	5.381535e-04
5.542698e-03	1.580077e-01	5.387075e-04
5.546325e-03	1.580713e-01	5.392620e-04
5.549954e-03	1.581349e-01	5.398168e-04
5.553583e-03	1.581985e-01	5.403719e-04
5.557213e-03	1.582621e-01	5.409275e-04
5.560844e-03	1.583257e-01	5.414834e-04
5.564477e-03	1.583893e-01	5.420397e-04
5.568111e-03	1.584529e-01	5.425963e-04
5.571745e-03	1.585165e-01	5.431533e-04
5.575381e-03	1.585801e-01	5.437107e-04
5.579018e-03	1.586437e-01	5.442684e-04
5.582656e-03	1.587073e-01	5.448265e-04
5.586294e-03	1.587709e-01	5.453849e-04
5.589934e-03	1.588345e-01	5.459437e-04
5.593576e-03	1.588981e-01	5.465029e-04
5.597218e-03	1.589617e-01	5.470625e-04
5.600861e-03	1.590253e-01	5.476224e-04
5.604505e-03	1.590889e-01	5.481825e-04
5.608150e-03	1.591526e-01	5.487432e-04
5.611797e-03	1.592162e-01	5.493042e-04
5.615445e-03	1.592798e-01	5.498656e-04
5.619094e-03	1.593434e-01	5.504274e-04
5.622743e-03	1.594070e-01	5.509894e-04
5.626394e-03	1.594706e-01	5.515519e-04
5.630046e-03	1.595342e-01	5.521147e-04
5.633699e-03	1.595979e-01	5.526779e-04
5.637353e-03	1.596615e-01	5.532415e-04
5.641008e-03	1.597251e-01	5.538053e-04
5.644664e-03	1.597887e-01	5.543696e-04
5.648322e-03	1.598524e-01	5.549343e-04
5.651980e-03	1.599160e-01	5.554993e-04
5.655640e-03	1.599796e-01	5.560648e-04
5.659300e-03	1.600432e-01	5.566304e-04
5.662961e-03	1.601069e-01	5.571965e-04
5.666624e-03	1.601705e-01	5.577630e-04
5.670288e-03	1.602341e-01	5.583299e-04
5.673953e-03	1.602978e-01	5.588972e-04
5.677618e-03	1.603614e-01	5.594646e-04
5.681286e-03	1.604250e-01	5.600326e-04
5.684954e-03	1.604887e-01	5.606009e-04
5.688623e-03	1.605523e-01	5.611696e-04
5.692294e-03	1.606159e-01	5.617387e-04
5.695964e-03	1.606796e-01	5.623080e-04
5.699637e-03	1.607432e-01	5.628778e-04
5.703311e-03	1.608069e-01	5.634480e-04
5.706986e-03	1.608705e-01	5.640185e-04
5.710661e-03	1.609342e-01	5.645895e-04
5.714337e-03	1.609978e-01	5.651606e-04
5.718015e-03	1.610614e-01	5.657322e-04
5.721694e-03	1.611251e-01	5.663042e-04
5.725375e-03	1.611887e-01	5.668766e-04
5.729056e-03	1.612524e-01	5.674494e-04
5.732737e-03	1.613160e-01	5.680223e-04
5.736421e-03	1.613797e-01	5.685958e-04
5.740105e-03	1.614433e-01	5.691697e-04
5.743791e-03	1.615070e-01	5.697439e-04
5.747478e-03	1.615707e-01	5.703185e-04
5.751164e-03	1.616343e-01	5.708933e-04
5.754853e-03	1.616980e-01	5.714686e-04
5.758543e-03	1.617616e-01	5.720444e-04
5.762234e-03	1.618253e-01	5.726204e-04
5.765926e-03	1.618890e-01	5.731969e-04
5.769618e-03	1.619526e-01	5.737735e-04
5.773312e-03	1.620163e-01	5.743507e-04
5.777008e-03	1.620799e-01	5.749282e-04
5.780704e-03	1.621436e-01	5.755062e-04
5.784402e-03	1.622073e-01	5.760845e-04
5.788099e-03	1.622709e-01	5.766629e-04
5.791799e-03	1.623346e-01	5.772420e-04
5.795500e-03	1.623983e-01	5.778214e-04
5.799201e-03	1.624619e-01	5.784011e-04
5.802904e-03	1.625256e-01	5.789813e-04
5.806607e-03	1.625893e-01	5.795616e-04
5.810312e-03	1.626530e-01	5.801425e-04
5.814018e-03	1.627166e-01	5.807237e-04
5.817726e-03	1.627803e-01	5.813054e-04
5.821434e-03	1.628440e-01	5.818874e-04
5.825142e-03	1.629077e-01	5.824695e-04
5.828853e-03	1.629713e-01	5.830523e-04
5.832564e-03	1.630350e-01	5.836354e-04
5.836277e-03	1.630987e-01	5.842189e-04
5.839991e-03	1.631624e-01	5.848027e-04
5.843704e-03	1.632261e-01	5.853868e-04
5.847420e-03	1.632898e-01	5.859713e-04
5.851137e-03	1.633535e-01	5.865563e-04
5.854855e-03	1.634172e-01	5.871416e-04
5.858574e-03	1.634808e-01	5.877274e-04
5.862294e-03	1.635445e-01	5.883133e-04
5.866015e-03	1.636082e-01	5.888997e-04
5.869737e-03	1.636719e-01	5.894865e-04
5.873461e-03	1.637356e-01	5.900737e-04
5.877185e-03	1.637993e-01	5.906613e-04
5.880910e-03	1.638630e-01	5.912491e-04
5.884636e-03	1.639267e-01	5.918374e-04
5.888364e-03	1.639904e-01	5.924261e-04
5.892093e-03	1.640541e-01	5.930151e-04
5.895823e-03	1.641178e-01	5.936045e-04
5.899553e-03	1.641815e-01	5.941942e-04
5.903285e-03	1.642452e-01	5.947843e-04
5.907018e-03	1.643089e-01	5.953749e-04
5.910753e-03	1.643726e-01	5.959658e-04
5.914488e-03	1.644363e-01	5.965571e-04
5.918223e-03	1.645000e-01	5.971486e-04
5.921961e-03	1.645637e-01	5.977407e-04
5.925699e-03	1.646274e-01	5.983331e-04
5.929439e-03	1.646912e-01	5.989259e-04
5.933180e-03	1.647549e-01	5.995190e-04
5.936920e-03	1.648186e-01	6.001124e-04
5.940663e-03	1.648823e-01	6.007063e-04
5.944407e-03	1.649460e-01	6.013006e-04
5.948153e-03	1.650097e-01	6.018953e-04
5.951899e-03	1.650734e-01	6.024903e-04
5.955645e-03	1.651371e-01	6.030855e-04
5.959393e-03	1.652009e-01	6.036813e-04
5.963143e-03	1.652646e-01	6.042775e-04
5.966893e-03	1.653283e-01	6.048740e-04
5.970645e-03	1.653921e-01	6.054709e-04
5.974396e-03	1.654558e-01	6.060680e-04
5.978150e-03	1.655195e-01	6.066657e-04
5.981905e-03	1.655832e-01	6.072637e-04
5.985661e-03	1.656470e-01	6.078622e-04
5.989418e-03	1.657107e-01	6.084610e-04
5.993175e-03	1.657744e-01	6.090599e-04
5.996934e-03	1.658381e-01	6.096595e-04
6.000694e-03	1.659019e-01	6.102594e-04
6.004455e-03	1.659656e-01	6.108597e-04
6.008218e-03	1.660293e-01	6.114604e-04
6.011980e-03	1.660931e-01	6.120612e-04
6.015745e-03	1.661568e-01	6.126626e-04
6.019510e-03	1.662205e-01	6.132644e-04
6.023277e-03	1.662843e-01	6.138666e-04
6.027045e-03	1.663480e-01	6.144692e-04
6.030813e-03	1.664118e-01	6.150719e-04
6.034583e-03	1.664755e-01	6.156752e-04
6.038354e-03	1.665393e-01	6.162789e-04
6.042126e-03	1.666030e-01	6.168830e-04
6.045899e-03	1.666668e-01	6.174874e-04
6.049672e-03	1.667305e-01	6.180920e-04
6.053448e-03	1.667942e-01	6.186972e-04
6.057224e-03	1.668580e-01	6.193028e-04
6.061002e-03	1.669217e-01	6.199088e-04
6.064780e-03	1.669855e-01	6.205151e-04
6.068559e-03	1.670492e-01	6.211216e-04
6.072340e-03	1.671130e-01	6.217287e-04
6.076122e-03	1.671768e-01	6.223361e-04
6.079905e-03	1.672405e-01	6.229440e-04
6.083689e-03	1.673043e-01	6.235522e-04
6.087473e-03	1.673680e-01	6.241606e-04
6.091259e-03	1.674318e-01	6.247696e-04
6.095046e-03	1.674955e-01	6.253789e-04
6.098835e-03	1.675593e-01	6.259887e-04
6.102624e-03	1.676231e-01	6.265988e-04
6.106414e-03	1.676868e-01	6.272091e-04
6.110205e-03	1.677506e-01	6.278199e-04
6.113998e-03	1.678144e-01	6.284312e-04
6.117792e-03	1.678781e-01	6.290428e-04
6.121587e-03	1.679419e-01	6.296548e-04
6.125381e-03	1.680057e-01	6.302670e-04
6.129179e-03	1.680694e-01	6.308798e-04
6.132977e-03	1.681332e-01	6.314929e-04
6.136776e-03	1.681970e-01	6.321065e-04
6.140576e-03	1.682608e-01	6.327204e-04
6.144376e-03	1.683245e-01	6.333345e-04
6.148179e-03	1.683883e-01	6.339491e-04
6.151982e-03	1.684521e-01	6.345642e-04
6.155787e-03	1.685159e-01	6.351796e-04
6.159593e-03	1.685797e-01	6.357954e-04
6.163398e-03	1.686434e-01	6.364114e-04
6.167206e-03	1.687072e-01	6.370280e-04
6.171015e-03	1.687710e-01	6.376449e-04
6.174825e-03	1.688348e-01	6.382623e-04
6.178637e-03	1.688986e-01	6.388800e-04
6.182448e-03	1.689623e-01	6.394979e-04
6.186261e-03	1.690261e-01	6.401163e-04
6.190075e-03	1.690899e-01	6.407352e-04
6.193891e-03	1.691537e-01	6.413544e-04
6.197707e-03	1.692175e-01	6.419740e-04
6.201524e-03	1.692813e-01	6.425939e-04
6.205343e-03	1.693451e-01	6.432142e-04
6.209162e-03	1.694089e-01	6.438350e-04
6.212983e-03	1.694727e-01	6.444561e-04
6.216805e-03	1.695365e-01	6.450777e-04
6.220627e-03	1.696003e-01	6.456994e-04
6.224451e-03	1.696641e-01	6.463217e-04
6.228276e-03	1.697279e-01	6.469444e-04
6.232103e-03	1.697917e-01	6.475674e-04
6.235930e-03	1.698555e-01	6.481909e-04
6.239757e-03	1.699193e-01	6.488145e-04
6.243587e-03	1.699831e-01	6.494387e-04
6.247418e-03	1.700469e-01	6.500633e-04
6.251249e-03	1.701107e-01	6.506883e-04
6.255082e-03	1.701745e-01	6.513136e-04
6.258915e-03	1.702383e-01	6.519392e-04
6.262750e-03	1.703021e-01	6.525653e-04
6.266586e-03	1.703659e-01	6.531918e-04
6.270423e-03	1.704297e-01	6.538187e-04
6.274261e-03	1.704936e-01	6.544459e-04
6.278099e-03	1.705574e-01	6.550734e-04
6.281940e-03	1.706212e-01	6.557014e-04
6.285781e-03	1.706850e-01	6.563299e-04
6.289624e-03	1.707488e-01	6.569587e-04
6.293468e-03	1.708126e-01	6.575879e-04
6.297311e-03	1.708765e-01	6.582173e-04
6.301157e-03	1.709403e-01	6.588472e-04
6.305004e-03	1.710041e-01	6.594776e-04
6.308852e-03	1.710679e-01	6.601083e-04
6.312701e-03	1.711318e-01	6.607394e-04
6.316550e-03	1.711956e-01	6.613707e-04
6.320401e-03	1.712594e-01	6.620026e-04
6.324253e-03	1.713232e-01	6.626349e-04
6.328107e-03	1.713871e-01	6.632675e-04
6.331961e-03	1.714509e-01	6.639006e-04
6.335816e-03	1.715147e-01	6.645338e-04
6.339672e-03	1.715785e-01	6.651676e-04
6.343530e-03	1.716424e-01	6.658018e-04
6.347389e-03	1.717062e-01	6.664364e-04
6.351249e-03	1.717701e-01	6.670714e-04
6.355109e-03	1.718339e-01	6.677065e-04
6.358971e-03	1.718977e-01	6.683423e-04
6.362834e-03	1.719616e-01	6.689784e-04
6.366698e-03	1.720254e-01	6.696149e-04
6.370564e-03	1.720893e-01	6.702518e-04
6.374429e-03	1.721531e-01	6.708889e-04
6.378296e-03	1.722169e-01	6.715266e-04
6.382165e-03	1.722808e-01	6.721647e-04
6.386035e-03	1.723446e-01	6.728031e-04
6.389905e-03	1.724085e-01	6.734419e-04
6.393776e-03	1.724723e-01	6.740810e-04
6.397649e-03	1.725362e-01	6.747206e-04
6.401523e-03	1.726000e-01	6.753606e-04
6.405398e-03	1.726639e-01	6.760010e-04
6.409274e-03	1.727277e-01	6.766417e-04
6.413150e-03	1.727916e-01	6.772827e-04
6.417029e-03	1.728554e-01	6.779243e-04
6.420908e-03	1.729193e-01	6.785662e-04
6.424789e-03	1.729831e-01	6.792085e-04
6.428670e-03	1.730470e-01	6.798512e-04
6.432552e-03	1.731109e-01	6.804941e-04
6.436436e-03	1.731747e-01	6.811376e-04
6.440320e-03	1.732386e-01	6.817815e-04
6.444206e-03	1.733024e-01	6.824258e-04
6.448093e-03	1.733663e-01	6.830704e-04
6.451980e-03	1.734302e-01	6.837153e-04
6.455870e-03	1.734940e-01	6.843607e-04
6.459760e-03	1.735579e-01	6.850065e-04
6.463651e-03	1.736218e-01	6.856527e-04
6.467544e-03	1.736856e-01	6.862993e-04
6.471436e-03	1.737495e-01	6.869461e-04
6.475331e-03	1.738134e-01	6.875935e-04
6.479226e-03	1.738773e-01	6.882413e-04
6.483123e-03	1.739411e-01	6.888894e-04
6.487021e-03	1.740050e-01	6.895380e-04
6.490919e-03	1.740689e-01	6.901867e-04
6.494819e-03	1.741327e-01	6.908360e-04
6.498720e-03	1.741966e-01	6.914857e-04
6.502622e-03	1.742605e-01	6.921359e-04
6.506526e-03	1.743244e-01	6.927864e-04
6.510429e-03	1.743883e-01	6.934370e-04
6.514334e-03	1.744521e-01	6.940883e-04
6.518241e-03	1.745160e-01	6.947400e-04
6.522149e-03	1.745799e-01	6.953920e-04
6.526057e-03	1.746438e-01	6.960445e-04
6.529966e-03	1.747077e-01	6.966971e-04
6.533877e-03	1.747716e-01	6.973504e-04
6.537789e-03	1.748355e-01	6.980040e-04
6.541702e-03	1.748994e-01	6.986580e-04
6.545616e-03	1.749633e-01	6.993124e-04
6.549530e-03	1.750271e-01	6.999670e-04
6.553446e-03	1.750910e-01	7.006222e-04
6.557364e-03	1.751549e-01	7.012778e-04
6.561282e-03	1.752188e-01	7.019338e-04
6.565202e-03	1.752827e-01	7.025901e-04
6.569122e-03	1.753466e-01	7.032467e-04
6.573043e-03	1.754105e-01	7.039038e-04
6.576966e-03	1.754744e-01	7.045614e-04
6.580890e-03	1.755383e-01	7.052193e-04
6.584815e-03	1.756022e-01	7.058776e-04
6.588740e-03	1.756661e-01	7.065361e-04
6.592667e-03	1.757300e-01	7.071952e-04
6.596596e-03	1.757939e-01	7.078548e-04
6.600525e-03	1.758578e-01	7.085146e-04
6.604455e-03	1.759218e-01	7.091749e-04
6.608386e-03	1.759856e-01	7.098354e-04
6.612318e-03	1.760496e-01	7.104965e-04
6.616252e-03	1.761135e-01	7.111580e-04
6.620187e-03	1.761774e-01	7.118198e-04
6.624123e-03	1.762413e-01	7.124821e-04
6.628059e-03	1.763052e-01	7.131445e-04
6.631997e-03	1.763691e-01	7.138076e-04
6.635936e-03	1.764330e-01	7.144710e-04
6.639876e-03	1.764970e-01	7.151348e-04
6.643817e-03	1.765609e-01	7.157991e-04
6.647758e-03	1.766248e-01	7.164635e-04
6.651702e-03	1.766887e-01	7.171285e-04
6.655647e-03	1.767526e-01	7.177939e-04
6.659592e-03	1.768166e-01	7.184597e-04
6.663539e-03	1.768805e-01	7.191259e-04
6.667486e-03	1.769444e-01	7.197923e-04
6.671435e-03	1.770083e-01	7.204593e-04
6.675385e-03	1.770723e-01	7.211267e-04
6.679336e-03	1.771362e-01	7.217944e-04
6.683288e-03	1.772001e-01	7.224626e-04
6.687240e-03	1.772641e-01	7.231310e-04
6.691194e-03	1.773280e-01	7.237999e-04
6.695150e-03	1.773919e-01	7.244693e-04
6.699106e-03	1.774559e-01	7.251390e-04
6.703064e-03	1.775198e-01	7.258092e-04
6.707021e-03	1.775837e-01	7.264795e-04
6.710981e-03	1.776477e-01	7.271505e-04
6.714942e-03	1.777116e-01	7.278218e-04
6.718904e-03	1.777756e-01	7.284935e-04
6.722867e-03	1.778395e-01	7.291657e-04
6.726830e-03	1.779034e-01	7.298380e-04
6.730795e-03	1.779674e-01	7.305109e-04
6.734762e-03	1.780313e-01	7.311842e-04
6.738729e-03	1.780953e-01	7.318580e-04
6.742698e-03	1.781592e-01	7.325321e-04
6.746666e-03	1.782231e-01	7.332064e-04
6.750637e-03	1.782871e-01	7.338813e-04
6.754608e-03	1.783511e-01	7.345566e-04
6.758581e-03	1.784150e-01	7.352323e-04
6.762555e-03	1.784790e-01	7.359084e-04
6.766529e-03	1.785429e-01	7.365847e-04
6.770505e-03	1.786069e-01	7.372616e-04
6.774482e-03	1.786708e-01	7.379389e-04
6.778460e-03	1.787348e-01	7.386165e-04
6.782440e-03	1.787987e-01	7.392946e-04
6.786419e-03	1.788627e-01	7.399729e-04
6.790401e-03	1.789266e-01	7.406518e-04
6.794383e-03	1.789906e-01	7.413311e-04
6.798367e-03	1.790546e-01	7.420107e-04
6.802352e-03	1.791185e-01	7.426908e-04
6.806336e-03	1.791825e-01	7.433711e-04
6.810323e-03	1.792465e-01	7.440520e-04
6.814311e-03	1.793104e-01	7.447332e-04
6.818301e-03	1.793744e-01	7.454149e-04
6.822291e-03	1.794384e-01	7.460970e-04
6.826281e-03	1.795023e-01	7.467792e-04
6.830273e-03	1.795663e-01	7.474621e-04
6.834267e-03	1.796303e-01	7.481454e-04
6.838261e-03	1.796942e-01	7.488291e-04
6.842257e-03	1.797582e-01	7.495131e-04
6.846253e-03	1.798222e-01	7.501974e-04
6.850251e-03	1.798862e-01	7.508822e-04
6.854250e-03	1.799501e-01	7.515675e-04
6.858250e-03	1.800141e-01	7.522532e-04
6.862251e-03	1.800781e-01	7.529392e-04
6.866252e-03	1.801421e-01	7.536255e-04
6.870255e-03	1.802061e-01	7.543124e-04
6.874259e-03	1.802700e-01	7.549996e-04
6.878265e-03	1.803340e-01	7.556873e-04
6.882271e-03	1.803980e-01	7.563754e-04
6.886278e-03	1.804620e-01	7.570636e-04
6.890287e-03	1.805260e-01	7.577525e-04
6.894296e-03	1.805900e-01	7.584418e-04
6.898307e-03	1.806540e-01	7.591314e-04
6.902319e-03	1.807180e-01	7.598215e-04
6.906331e-03	1.807819e-01	7.605118e-04
6.910345e-03	1.808459e-01	7.612027e-04
6.914361e-03	1.809099e-01	7.618939e-04
6.918377e-03	1.809739e-01	7.625856e-04
6.922394e-03	1.810379e-01	7.632777e-04
6.926412e-03	1.811019e-01	7.639700e-04
6.930431e-03	1.811659e-01	7.646629e-04
6.934452e-03	1.812299e-01	7.653561e-04
6.938474e-03	1.812939e-01	7.660498e-04
6.942497e-03	1.813579e-01	7.667439e-04
6.946519e-03	1.814219e-01	7.674382e-04
6.950545e-03	1.814859e-01	7.681331e-04
6.954571e-03	1.815499e-01	7.688284e-04
6.958598e-03	1.816139e-01	7.695241e-04
6.962626e-03	1.816779e-01	7.702202e-04
6.966654e-03	1.817419e-01	7.709165e-04
6.970685e-03	1.818059e-01	7.716134e-04
6.974717e-03	1.818700e-01	7.723107e-04
6.978749e-03	1.819340e-01	7.730084e-04
6.982783e-03	1.819980e-01	7.737065e-04
6.986817e-03	1.820620e-01	7.744049e-04
6.990853e-03	1.821260e-01	7.751038e-04
6.994890e-03	1.821900e-01	7.758031e-04
6.998928e-03	1.822540e-01	7.765028e-04
7.002967e-03	1.823181e-01	7.772030e-04
7.007006e-03	1.823821e-01	7.779033e-04
7.011047e-03	1.824461e-01	7.786043e-04
7.015090e-03	1.825101e-01	7.793056e-04
7.019134e-03	1.825741e-01	7.800074e-04
7.023178e-03	1.826382e-01	7.807095e-04
7.027223e-03	1.827022e-01	7.814119e-04
7.031270e-03	1.827662e-01	7.821148e-04
7.035318e-03	1.828302e-01	7.828182e-04
7.039367e-03	1.828943e-01	7.835220e-04
7.043417e-03	1.829583e-01	7.842262e-04
7.047467e-03	1.830223e-01	7.849305e-04
7.051519e-03	1.830863e-01	7.856355e-04
7.055572e-03	1.831504e-01	7.863409e-04
7.059627e-03	1.832144e-01	7.870467e-04
7.063682e-03	1.832784e-01	7.877529e-04
7.067738e-03	1.833425e-01	7.884593e-04
7.071795e-03	1.834065e-01	7.891664e-04
7.075854e-03	1.834705e-01	7.898738e-04
7.079914e-03	1.835346e-01	7.905816e-04
7.083975e-03	1.835986e-01	7.912899e-04
7.088036e-03	1.836627e-01	7.919983e-04
7.092099e-03	1.837267e-01	7.927073e-04
7.096164e-03	1.837907e-01	7.934168e-04
7.100229e-03	1.838548e-01	7.941267e-04
7.104295e-03	1.839188e-01	7.948369e-04
7.108362e-03	1.839829e-01	7.955474e-04
7.112430e-03	1.840469e-01	7.962585e-04
7.116500e-03	1.841110e-01	7.969700e-04
7.120571e-03	1.841750e-01	7.976819e-04
7.124643e-03	1.842391e-01	7.983942e-04
7.128715e-03	1.843031e-01	7.991066e-04
7.132789e-03	1.843672e-01	7.998198e-04
7.136864e-03	1.844312e-01	8.005333e-04
7.140940e-03	1.844953e-01	8.012472e-04
7.145017e-03	1.845593e-01	8.019616e-04
7.149095e-03	1.846234e-01	8.026761e-04
7.153174e-03	1.846874e-01	8.033913e-04
7.157255e-03	1.847515e-01	8.041068e-04
7.161337e-03	1.848156e-01	8.048228e-04
7.165419e-03	1.848796e-01	8.055392e-04
7.169502e-03	1.849437e-01	8.062557e-04
7.173587e-03	1.850077e-01	8.069729e-04
7.177673e-03	1.850718e-01	8.076906e-04
7.181760e-03	1.851359e-01	8.084086e-04
7.185849e-03	1.852000e-01	8.091270e-04
7.189937e-03	1.852640e-01	8.098456e-04
7.194027e-03	1.853281e-01	8.105648e-04
7.198119e-03	1.853922e-01	8.112845e-04
7.202211e-03	1.854562e-01	8.120046e-04
7.206305e-03	1.855203e-01	8.127250e-04
7.210398e-03	1.855844e-01	8.134457e-04
7.214494e-03	1.856484e-01	8.141670e-04
7.218591e-03	1.857125e-01	8.148887e-04
7.222689e-03	1.857766e-01	8.156108e-04
7.226789e-03	1.858407e-01	8.163333e-04
7.230888e-03	1.859047e-01	8.170560e-04
7.234989e-03	1.859688e-01	8.177793e-04
7.239091e-03	1.860329e-01	8.185031e-04
7.243195e-03	1.860970e-01	8.192273e-04
7.247300e-03	1.861611e-01	8.199518e-04
7.251404e-03	1.862251e-01	8.206766e-04
7.255511e-03	1.862892e-01	8.214020e-04
7.259619e-03	1.863533e-01	8.221278e-04
7.263728e-03	1.864174e-01	8.228540e-04
7.267838e-03	1.864815e-01	8.235806e-04
7.271948e-03	1.865456e-01	8.243074e-04
7.276060e-03	1.866097e-01	8.250349e-04
7.280173e-03	1.866738e-01	8.257627e-04
7.284288e-03	1.867379e-01	8.264910e-04
7.288403e-03	1.868020e-01	8.272197e-04
7.292519e-03	1.868660e-01	8.279485e-04
7.296636e-03	1.869301e-01	8.286780e-04
7.300755e-03	1.869942e-01	8.294080e-04
7.304875e-03	1.870583e-01	8.301383e-04
7.308996e-03	1.871224e-01	8.308690e-04
7.313117e-03	1.871865e-01	8.315999e-04
7.317240e-03	1.872506e-01	8.323315e-04
7.321364e-03	1.873147e-01	8.330635e-04
7.325490e-03	1.873788e-01	8.337959e-04
7.329616e-03	1.874429e-01	8.345287e-04
7.333742e-03	1.875070e-01	8.352617e-04
7.337871e-03	1.875711e-01	8.359953e-04
7.342001e-03	1.876353e-01	8.367293e-04
7.346132e-03	1.876994e-01	8.374638e-04
7.350264e-03	1.877635e-01	8.381986e-04
7.354395e-03	1.878276e-01	8.389337e-04
7.358529e-03	1.878917e-01	8.396694e-04
7.362665e-03	1.879558e-01	8.404055e-04
7.366801e-03	1.880199e-01	8.411420e-04
7.370938e-03	1.880840e-01	8.418789e-04
7.375075e-03	1.881481e-01	8.426161e-04
7.379215e-03	1.882123e-01	8.433538e-04
7.383356e-03	1.882764e-01	8.440920e-04
7.387497e-03	1.883405e-01	8.448306e-04
7.391640e-03	1.884046e-01	8.455696e-04
7.395783e-03	1.884687e-01	8.463088e-04
7.399928e-03	1.885329e-01	8.470486e-04
7.404074e-03	1.885970e-01	8.477888e-04
7.408221e-03	1.886611e-01	8.485295e-04
7.412369e-03	1.887252e-01	8.492706e-04
7.416518e-03	1.887894e-01	8.500118e-04
7.420668e-03	1.888535e-01	8.507537e-04
7.424820e-03	1.889176e-01	8.514961e-04
7.428972e-03	1.889817e-01	8.522388e-04
7.433126e-03	1.890459e-01	8.529820e-04
7.437280e-03	1.891100e-01	8.537253e-04
7.441435e-03	1.891741e-01	8.544693e-04
7.445593e-03	1.892383e-01	8.552137e-04
7.449751e-03	1.893024e-01	8.559585e-04
7.453910e-03	1.893666e-01	8.567037e-04
7.458069e-03	1.894307e-01	8.574491e-04
7.462230e-03	1.894948e-01	8.581952e-04
7.466393e-03	1.895590e-01	8.589417e-04
7.470556e-03	1.896231e-01	8.596886e-04
7.474721e-03	1.896872e-01	8.604359e-04
7.478886e-03	1.897514e-01	8.611834e-04
7.483052e-03	1.898155e-01	8.619315e-04
7.487220e-03	1.898797e-01	8.626801e-04
7.491389e-03	1.899438e-01	8.634290e-04
7.495560e-03	1.900080e-01	8.641784e-04
7.499730e-03	1.900721e-01	8.649280e-04
7.503902e-03	1.901363e-01	8.656782e-04
7.508075e-03	1.902004e-01	8.664289e-04
7.512250e-03	1.902646e-01	8.671800e-04
7.516425e-03	1.903287e-01	8.679314e-04
7.520601e-03	1.903929e-01	8.686831e-04
7.524779e-03	1.904570e-01	8.694354e-04
7.528958e-03	1.905212e-01	8.701881e-04
7.533137e-03	1.905853e-01	8.709413e-04
7.537319e-03	1.906495e-01	8.716949e-04
7.541499e-03	1.907136e-01	8.724486e-04
7.545683e-03	1.907778e-01	8.732030e-04
7.549867e-03	1.908420e-01	8.739579e-04
7.554053e-03	1.909061e-01	8.747131e-04
7.558239e-03	1.909703e-01	8.754688e-04
7.562425e-03	1.910344e-01	8.762246e-04
7.566614e-03	1.910986e-01	8.769811e-04
7.570804e-03	1.911628e-01	8.777380e-04
7.574995e-03	1.912270e-01	8.784954e-04
7.579187e-03	1.912911e-01	8.792531e-04
7.583379e-03	1.913553e-01	8.800111e-04
7.587573e-03	1.914194e-01	8.807696e-04
7.591768e-03	1.914836e-01	8.815287e-04
7.595965e-03	1.915478e-01	8.822881e-04
7.600162e-03	1.916120e-01	8.830479e-04
7.604359e-03	1.916761e-01	8.838080e-04
7.608559e-03	1.917403e-01	8.845687e-04
7.612760e-03	1.918045e-01	8.853298e-04
7.616962e-03	1.918687e-01	8.860913e-04
7.621165e-03	1.919329e-01	8.868533e-04
7.625367e-03	1.919970e-01	8.876154e-04
7.629573e-03	1.920612e-01	8.883782e-04
7.633779e-03	1.921254e-01	8.891414e-04
7.637986e-03	1.921896e-01	8.899051e-04
7.642194e-03	1.922538e-01	8.906691e-04
7.646403e-03	1.923179e-01	8.914334e-04
7.650613e-03	1.923821e-01	8.921983e-04
7.654825e-03	1.924463e-01	8.929636e-04
7.659038e-03	1.925105e-01	8.937293e-04
7.663252e-03	1.925747e-01	8.944955e-04
7.667465e-03	1.926389e-01	8.952618e-04
7.671681e-03	1.927031e-01	8.960288e-04
7.675899e-03	1.927673e-01	8.967963e-04
7.680117e-03	1.928315e-01	8.975641e-04
7.684336e-03	1.928957e-01	8.983324e-04
7.688555e-03	1.929598e-01	8.991008e-04
7.692777e-03	1.930240e-01	8.998699e-04
7.697000e-03	1.930882e-01	9.006395e-04
7.701223e-03	1.931524e-01	9.014094e-04
7.705448e-03	1.932167e-01	9.021798e-04
7.709673e-03	1.932808e-01	9.029504e-04
7.713900e-03	1.933450e-01	9.037216e-04
7.718128e-03	1.934093e-01	9.044933e-04
7.722357e-03	1.934735e-01	9.052653e-04
7.726588e-03	1.935377e-01	9.060378e-04
7.730818e-03	1.936019e-01	9.068105e-04
7.735050e-03	1.936661e-01	9.075838e-04
7.739284e-03	1.937303e-01	9.083576e-04
7.743518e-03	1.937945e-01	9.091318e-04
7.747754e-03	1.938587e-01	9.099064e-04
7.751990e-03	1.939229e-01	9.106812e-04
7.756228e-03	1.939871e-01	9.114567e-04
7.760467e-03	1.940513e-01	9.122325e-04
7.764707e-03	1.941156e-01	9.130089e-04
7.768948e-03	1.941798e-01	9.137856e-04
7.773189e-03	1.942440e-01	9.145625e-04
7.777433e-03	1.943082e-01	9.153401e-04
7.781677e-03	1.943724e-01	9.161181e-04
7.785923e-03	1.944366e-01	9.168965e-04
7.790170e-03	1.945009e-01	9.176754e-04
7.794416e-03	1.945651e-01	9.184544e-04
7.798665e-03	1.946293e-01	9.192341e-04
7.802915e-03	1.946935e-01	9.200142e-04
7.807166e-03	1.947578e-01	9.207948e-04
7.811419e-03	1.948220e-01	9.215758e-04
7.815671e-03	1.948862e-01	9.223569e-04
7.819925e-03	1.949504e-01	9.231387e-04
7.824181e-03	1.950147e-01	9.239210e-04
7.828437e-03	1.950789e-01	9.247037e-04
7.832695e-03	1.951431e-01	9.254868e-04
7.836952e-03	1.952074e-01	9.262701e-04
7.841212e-03	1.952716e-01	9.270540e-04
7.845473e-03	1.953358e-01	9.278384e-04
7.849735e-03	1.954001e-01	9.286232e-04
7.853998e-03	1.954643e-01	9.294085e-04
7.858261e-03	1.955285e-01	9.301939e-04
7.862527e-03	1.955928e-01	9.309800e-04
7.866793e-03	1.956570e-01	9.317665e-04
7.871061e-03	1.957213e-01	9.325534e-04
7.875329e-03	1.957855e-01	9.333408e-04
7.879598e-03	1.958497e-01	9.341283e-04
7.883869e-03	1.959140e-01	9.349166e-04
7.888141e-03	1.959782e-01	9.357052e-04
7.892414e-03	1.960425e-01	9.364943e-04
7.896688e-03	1.961067e-01	9.372838e-04
7.900962e-03	1.961710e-01	9.380735e-04
7.905238e-03	1.962352e-01	9.388638e-04
7.909516e-03	1.962995e-01	9.396546e-04
7.913794e-03	1.963637e-01	9.404458e-04
7.918074e-03	1.964280e-01	9.412375e-04
7.922353e-03	1.964922e-01	9.420293e-04
7.926635e-03	1.965565e-01	9.428218e-04
7.930918e-03	1.966207e-01	9.436147e-04
7.935202e-03	1.966850e-01	9.444081e-04
7.939487e-03	1.967493e-01	9.452019e-04
7.943772e-03	1.968135e-01	9.459958e-04
7.948059e-03	1.968778e-01	9.467905e-04
7.952348e-03	1.969420e-01	9.475855e-04
7.956637e-03	1.970063e-01	9.483810e-04
7.960928e-03	1.970706e-01	9.491770e-04
7.965218e-03	1.971348e-01	9.499731e-04
7.969511e-03	1.971991e-01	9.507699e-04
7.973805e-03	1.972634e-01	9.515671e-04
7.978100e-03	1.973276e-01	9.523647e-04
7.982396e-03	1.973919e-01	9.531628e-04
7.986692e-03	1.974562e-01	9.539611e-04
7.990990e-03	1.975204e-01	9.547600e-04
7.995289e-03	1.975847e-01	9.555594e-04
7.999590e-03	1.976490e-01	9.563591e-04
8.003891e-03	1.977133e-01	9.571594e-04
8.008193e-03	1.977775e-01	9.579598e-04
8.012496e-03	1.978418e-01	9.587609e-04
8.016801e-03	1.979061e-01	9.595624e-04
8.021107e-03	1.979704e-01	9.603643e-04
8.025414e-03	1.980346e-01	9.611667e-04
8.029721e-03	1.980989e-01	9.619693e-04
8.034030e-03	1.981632e-01	9.627725e-04
8.038341e-03	1.982275e-01	9.635762e-04
8.042652e-03	1.982918e-01	9.643803e-04
8.046965e-03	1.983561e-01	9.651848e-04
8.051277e-03	1.984203e-01	9.659895e-04
8.055592e-03	1.984846e-01	9.667949e-04
8.059907e-03	1.985489e-01	9.676007e-04
8.064224e-03	1.986132e-01	9.684070e-04
8.068542e-03	1.986775e-01	9.692137e-04
8.072860e-03	1.987418e-01	9.700205e-04
8.077180e-03	1.988061e-01	9.708281e-04
8.081502e-03	1.988704e-01	9.716361e-04
8.085824e-03	1.989347e-01	9.724445e-04
8.090148e-03	1.989990e-01	9.732533e-04
8.094471e-03	1.990632e-01	9.740624e-04
8.098797e-03	1.991275e-01	9.748721e-04
8.103123e-03	1.991918e-01	9.756822e-04
8.107451e-03	1.992561e-01	9.764928e-04
8.111780e-03	1.993204e-01	9.773038e-04
8.116109e-03	1.993847e-01	9.781150e-04
8.120440e-03	1.994490e-01	9.789269e-04
8.124773e-03	1.995133e-01	9.797392e-04
8.129106e-03	1.995777e-01	9.805519e-04
8.133441e-03	1.996420e-01	9.813651e-04
8.137775e-03	1.997063e-01	9.821785e-04
8.142111e-03	1.997706e-01	9.829925e-04
8.146449e-03	1.998349e-01	9.838070e-04
8.150788e-03	1.998992e-01	9.846219e-04
8.155128e-03	1.999635e-01	9.854373e-04
8.159468e-03	2.000278e-01	9.862528e-04
8.163810e-03	2.000921e-01	9.870690e-04
8.168153e-03	2.001564e-01	9.878857e-04
8.172498e-03	2.002208e-01	9.887027e-04
8.176843e-03	2.002851e-01	9.895203e-04
8.181188e-03	2.003494e-01	9.903380e-04
8.185536e-03	2.004137e-01	9.911563e-04
8.189885e-03	2.004780e-01	9.919752e-04
8.194235e-03	2.005423e-01	9.927944e-04
8.198586e-03	2.006067e-01	9.936141e-04
8.202937e-03	2.006710e-01	9.944340e-04
8.207290e-03	2.007353e-01	9.952545e-04
8.211644e-03	2.007996e-01	9.960755e-04
8.215999e-03	2.008640e-01	9.968970e-04
8.220356e-03	2.009283e-01	9.977188e-04
8.224712e-03	2.009926e-01	9.985409e-04
8.229071e-03	2.010569e-01	9.993636e-04
8.233431e-03	2.011213e-01	1.000187e-03
8.237791e-03	2.011856e-01	1.001010e-03
8.242153e-03	2.012499e-01	1.001834e-03
8.246515e-03	2.013142e-01	1.002659e-03
8.250879e-03	2.013786e-01	1.003484e-03
8.255245e-03	2.014429e-01	1.004309e-03
8.259611e-03	2.015073e-01	1.005135e-03
8.263978e-03	2.015716e-01	1.005961e-03
8.268346e-03	2.016359e-01	1.006787e-03
8.272715e-03	2.017003e-01	1.007615e-03
8.277086e-03	2.017646e-01	1.008442e-03
8.281458e-03	2.018290e-01	1.009270e-03
8.285831e-03	2.018933e-01	1.010098e-03
8.290204e-03	2.019576e-01	1.010927e-03
8.294579e-03	2.020220e-01	1.011756e-03
8.298955e-03	2.020863e-01	1.012586e-03
8.303332e-03	2.021507e-01	1.013416e-03
8.307711e-03	2.022150e-01	1.014247e-03
8.312089e-03	2.022794e-01	1.015078e-03
8.316470e-03	2.023437e-01	1.015909e-03
8.320851e-03	2.024081e-01	1.016741e-03
8.325234e-03	2.024724e-01	1.017573e-03
8.329618e-03	2.025368e-01	1.018406e-03
8.334002e-03	2.026011e-01	1.019239e-03
8.338388e-03	2.026655e-01	1.020073e-03
8.342775e-03	2.027298e-01	1.020907e-03
8.347164e-03	2.027942e-01	1.021741e-03
8.351553e-03	2.028585e-01	1.022576e-03
8.355943e-03	2.029229e-01	1.023412e-03
8.360334e-03	2.029873e-01	1.024247e-03
8.364727e-03	2.030516e-01	1.025084e-03
8.369121e-03	2.031160e-01	1.025921e-03
8.373516e-03	2.031804e-01	1.026758e-03
8.377911e-03	2.032447e-01	1.027595e-03
8.382308e-03	2.033091e-01	1.028433e-03
8.386706e-03	2.033734e-01	1.029272e-03
8.391105e-03	2.034378e-01	1.030111e-03
8.395506e-03	2.035022e-01	1.030950e-03
8.399906e-03	2.035665e-01	1.031790e-03
8.404309e-03	2.036309e-01	1.032630e-03
8.408713e-03	2.036953e-01	1.033471e-03
8.413117e-03	2.037597e-01	1.034312e-03
8.417523e-03	2.038240e-01	1.035153e-03
8.421929e-03	2.038884e-01	1.035995e-03
8.426337e-03	2.039528e-01	1.036837e-03
8.430747e-03	2.040171e-01	1.037680e-03
8.435157e-03	2.040815e-01	1.038524e-03
8.439568e-03	2.041459e-01	1.039368e-03
8.443980e-03	2.042103e-01	1.040211e-03
8.448393e-03	2.042747e-01	1.041056e-03
8.452808e-03	2.043390e-01	1.041901e-03
8.457224e-03	2.044034e-01	1.042747e-03
8.461641e-03	2.044678e-01	1.043593e-03
8.466058e-03	2.045322e-01	1.044439e-03
8.470477e-03	2.045966e-01	1.045286e-03
8.474897e-03	2.046610e-01	1.046133e-03
8.479319e-03	2.047254e-01	1.046981e-03
8.483741e-03	2.047897e-01	1.047829e-03
8.488163e-03	2.048541e-01	1.048678e-03
8.492588e-03	2.049185e-01	1.049527e-03
8.497014e-03	2.049829e-01	1.050376e-03
8.501441e-03	2.050473e-01	1.051226e-03
8.505869e-03	2.051117e-01	1.052077e-03
8.510297e-03	2.051761e-01	1.052927e-03
8.514727e-03	2.052405e-01	1.053778e-03
8.519158e-03	2.053049e-01	1.054630e-03
8.523590e-03	2.053693e-01	1.055482e-03
8.528024e-03	2.054337e-01	1.056335e-03
8.532457e-03	2.054981e-01	1.057188e-03
8.536893e-03	2.055625e-01	1.058041e-03
8.541330e-03	2.056269e-01	1.058895e-03
8.545768e-03	2.056913e-01	1.059750e-03
8.550207e-03	2.057557e-01	1.060605e-03
8.554645e-03	2.058201e-01	1.061460e-03
8.559087e-03	2.058845e-01	1.062315e-03
8.563529e-03	2.059489e-01	1.063172e-03
8.567972e-03	2.060133e-01	1.064028e-03
8.572417e-03	2.060777e-01	1.064885e-03
8.576861e-03	2.061421e-01	1.065742e-03
8.581308e-03	2.062065e-01	1.066600e-03
8.585756e-03	2.062710e-01	1.067459e-03
8.590205e-03	2.063354e-01	1.068318e-03
8.594655e-03	2.063998e-01	1.069177e-03
8.599105e-03	2.064642e-01	1.070036e-03
8.603557e-03	2.065286e-01	1.070897e-03
8.608010e-03	2.065930e-01	1.071757e-03
8.612465e-03	2.066575e-01	1.072618e-03
8.616920e-03	2.067219e-01	1.073480e-03
8.621376e-03	2.067863e-01	1.074342e-03
8.625833e-03	2.068507e-01	1.075204e-03
8.630292e-03	2.069151e-01	1.076067e-03
8.634752e-03	2.069796e-01	1.076930e-03
8.639213e-03	2.070440e-01	1.077794e-03
8.643674e-03	2.071084e-01	1.078658e-03
8.648137e-03	2.071728e-01	1.079523e-03
8.652602e-03	2.072373e-01	1.080388e-03
8.657067e-03	2.073017e-01	1.081253e-03
8.661534e-03	2.073661e-01	1.082119e-03
8.666000e-03	2.074305e-01	1.082985e-03
8.670469e-03	2.074950e-01	1.083852e-03
8.674939e-03	2.075594e-01	1.084719e-03
8.679410e-03	2.076239e-01	1.085587e-03
8.683882e-03	2.076883e-01	1.086455e-03
8.688354e-03	2.077527e-01	1.087324e-03
8.692828e-03	2.078172e-01	1.088193e-03
8.697304e-03	2.078816e-01	1.089063e-03
8.701780e-03	2.079460e-01	1.089933e-03
8.706258e-03	2.080105e-01	1.090803e-03
8.710735e-03	2.080749e-01	1.091674e-03
8.715215e-03	2.081394e-01	1.092545e-03
8.719696e-03	2.082038e-01	1.093417e-03
8.724178e-03	2.082682e-01	1.094289e-03
8.728661e-03	2.083327e-01	1.095162e-03
8.733144e-03	2.083971e-01	1.096035e-03
8.737629e-03	2.084616e-01	1.096908e-03
8.742116e-03	2.085260e-01	1.097782e-03
8.746603e-03	2.085905e-01	1.098657e-03
8.751092e-03	2.086549e-01	1.099532e-03
8.755580e-03	2.087194e-01	1.100407e-03
8.760071e-03	2.087838e-01	1.101283e-03
8.764563e-03	2.088483e-01	1.102159e-03
8.769056e-03	2.089127e-01	1.103036e-03
8.773550e-03	2.089772e-01	1.103913e-03
8.778044e-03	2.090416e-01	1.104790e-03
8.782541e-03	2.091061e-01	1.105668e-03
8.787038e-03	2.091706e-01	1.106547e-03
8.791537e-03	2.092350e-01	1.107426e-03
8.796037e-03	2.092995e-01	1.108305e-03
8.800536e-03	2.093639e-01	1.109185e-03
8.805038e-03	2.094284e-01	1.110065e-03
8.809541e-03	2.094929e-01	1.110946e-03
8.814045e-03	2.095573e-01	1.111827e-03
8.818550e-03	2.096218e-01	1.112709e-03
8.823055e-03	2.096863e-01	1.113591e-03
8.827563e-03	2.097507e-01	1.114473e-03
8.832071e-03	2.098152e-01	1.115356e-03
8.836581e-03	2.098797e-01	1.116240e-03
8.841092e-03	2.099442e-01	1.117124e-03
8.845602e-03	2.100086e-01	1.118008e-03
8.850115e-03	2.100731e-01	1.118893e-03
8.854629e-03	2.101376e-01	1.119778e-03
8.859144e-03	2.102020e-01	1.120664e-03
8.863661e-03	2.102665e-01	1.121550e-03
8.868177e-03	2.103310e-01	1.122436e-03
8.872695e-03	2.103955e-01	1.123323e-03
8.877215e-03	2.104599e-01	1.124211e-03
8.881735e-03	2.105244e-01	1.125099e-03
8.886257e-03	2.105889e-01	1.125987e-03
8.890779e-03	2.106534e-01	1.126876e-03
8.895303e-03	2.107179e-01	1.127765e-03
8.899828e-03	2.107824e-01	1.128655e-03
8.904354e-03	2.108468e-01	1.129546e-03
8.908881e-03	2.109113e-01	1.130436e-03
8.913408e-03	2.109758e-01	1.131327e-03
8.917938e-03	2.110403e-01	1.132219e-03
8.922469e-03	2.111048e-01	1.133111e-03
8.927000e-03	2.111693e-01	1.134003e-03
8.931533e-03	2.112338e-01	1.134896e-03
8.936066e-03	2.112983e-01	1.135789e-03
8.940601e-03	2.113628e-01	1.136683e-03
8.945137e-03	2.114273e-01	1.137578e-03
8.949674e-03	2.114917e-01	1.138473e-03
8.954213e-03	2.115562e-01	1.139368e-03
8.958751e-03	2.116207e-01	1.140263e-03
8.963291e-03	2.116852e-01	1.141159e-03
8.967833e-03	2.117497e-01	1.142056e-03
8.972376e-03	2.118142e-01	1.142953e-03
8.976920e-03	2.118787e-01	1.143851e-03
8.981463e-03	2.119432e-01	1.144748e-03
8.986010e-03	2.120077e-01	1.145647e-03
8.990557e-03	2.120722e-01	1.146546e-03
8.995105e-03	2.121368e-01	1.147445e-03
8.999655e-03	2.122013e-01	1.148345e-03
9.004204e-03	2.122658e-01	1.149245e-03
9.008755e-03	2.123303e-01	1.150145e-03
9.013308e-03	2.123948e-01	1.151047e-03
9.017862e-03	2.124593e-01	1.151948e-03
9.022417e-03	2.125238e-01	1.152850e-03
9.026972e-03	2.125883e-01	1.153752e-03
9.031529e-03	2.126528e-01	1.154655e-03
9.036087e-03	2.127173e-01	1.155559e-03
9.040647e-03	2.127819e-01	1.156463e-03
9.045207e-03	2.128464e-01	1.157367e-03
9.049767e-03	2.129109e-01	1.158272e-03
9.054330e-03	2.129754e-01	1.159177e-03
9.058894e-03	2.130399e-01	1.160083e-03
9.063459e-03	2.131045e-01	1.160989e-03
9.068025e-03	2.131690e-01	1.161895e-03
9.072591e-03	2.132335e-01	1.162802e-03
9.077159e-03	2.132980e-01	1.163710e-03
9.081728e-03	2.133625e-01	1.164618e-03
9.086299e-03	2.134271e-01	1.165526e-03
9.090870e-03	2.134916e-01	1.166435e-03
9.095442e-03	2.135561e-01	1.167344e-03
9.100015e-03	2.136207e-01	1.168254e-03
9.104590e-03	2.136852e-01	1.169164e-03
9.109166e-03	2.137497e-01	1.170075e-03
9.113743e-03	2.138143e-01	1.170986e-03
9.118320e-03	2.138788e-01	1.171898e-03
9.122900e-03	2.139433e-01	1.172810e-03
9.127480e-03	2.140078e-01	1.173722e-03
9.132062e-03	2.140724e-01	1.174635e-03
9.136644e-03	2.141369e-01	1.175549e-03
9.141227e-03	2.142014e-01	1.176463e-03
9.145812e-03	2.142660e-01	1.177377e-03
9.150397e-03	2.143305e-01	1.178292e-03
9.154985e-03	2.143951e-01	1.179207e-03
9.159573e-03	2.144596e-01	1.180123e-03
9.164161e-03	2.145242e-01	1.181039e-03
9.168751e-03	2.145887e-01	1.181956e-03
9.173343e-03	2.146533e-01	1.182873e-03
9.177935e-03	2.147178e-01	1.183790e-03
9.182529e-03	2.147824e-01	1.184708e-03
9.187122e-03	2.148469e-01	1.185627e-03
9.191718e-03	2.149114e-01	1.186546e-03
9.196315e-03	2.149760e-01	1.187465e-03
9.200914e-03	2.150405e-01	1.188385e-03
9.205513e-03	2.151051e-01	1.189305e-03
9.210112e-03	2.151696e-01	1.190226e-03
9.214713e-03	2.152342e-01	1.191147e-03
9.219316e-03	2.152988e-01	1.192069e-03
9.223920e-03	2.153633e-01	1.192991e-03
9.228524e-03	2.154279e-01	1.193914e-03
9.233129e-03	2.154924e-01	1.194837e-03
9.237736e-03	2.155570e-01	1.195760e-03
9.242344e-03	2.156215e-01	1.196685e-03
9.246953e-03	2.156861e-01	1.197609e-03
9.251564e-03	2.157507e-01	1.198534e-03
9.256174e-03	2.158152e-01	1.199459e-03
9.260786e-03	2.158798e-01	1.200385e-03
9.265400e-03	2.159444e-01	1.201311e-03
9.270015e-03	2.160089e-01	1.202238e-03
9.274631e-03	2.160735e-01	1.203166e-03
9.279246e-03	2.161381e-01	1.204093e-03
9.283865e-03	2.162026e-01	1.205021e-03
9.288484e-03	2.162672e-01	1.205950e-03
9.293104e-03	2.163318e-01	1.206879e-03
9.297726e-03	2.163964e-01	1.207809e-03
9.302347e-03	2.164609e-01	1.208738e-03
9.306970e-03	2.165255e-01	1.209669e-03
9.311595e-03	2.165901e-01	1.210600e-03
9.316221e-03	2.166546e-01	1.211531e-03
9.320848e-03	2.167192e-01	1.212463e-03
9.325475e-03	2.167838e-01	1.213395e-03
9.330104e-03	2.168484e-01	1.214328e-03
9.334734e-03	2.169130e-01	1.215262e-03
9.339366e-03	2.169775e-01	1.216195e-03
9.343998e-03	2.170421e-01	1.217129e-03
9.348630e-03	2.171067e-01	1.218064e-03
9.353265e-03	2.171713e-01	1.218999e-03
9.357901e-03	2.172359e-01	1.219935e-03
9.362538e-03	2.173005e-01	1.220871e-03
9.367176e-03	2.173651e-01	1.221807e-03
9.371814e-03	2.174296e-01	1.222744e-03
9.376454e-03	2.174942e-01	1.223681e-03
9.381096e-03	2.175588e-01	1.224619e-03
9.385738e-03	2.176234e-01	1.225558e-03
9.390382e-03	2.176880e-01	1.226497e-03
9.395025e-03	2.177526e-01	1.227436e-03
9.399671e-03	2.178172e-01	1.228376e-03
9.404318e-03	2.178818e-01	1.229316e-03
9.408966e-03	2.179464e-01	1.230256e-03
9.413615e-03	2.180110e-01	1.231198e-03
9.418264e-03	2.180756e-01	1.232139e-03
9.422916e-03	2.181402e-01	1.233081e-03
9.427568e-03	2.182048e-01	1.234024e-03
9.432222e-03	2.182694e-01	1.234967e-03
9.436876e-03	2.183340e-01	1.235910e-03
9.441531e-03	2.183986e-01	1.236854e-03
9.446188e-03	2.184632e-01	1.237798e-03
9.450846e-03	2.185278e-01	1.238743e-03
9.455505e-03	2.185924e-01	1.239689e-03
9.460165e-03	2.186570e-01	1.240635e-03
9.464825e-03	2.187216e-01	1.241581e-03
9.469488e-03	2.187862e-01	1.242527e-03
9.474152e-03	2.188508e-01	1.243475e-03
9.478816e-03	2.189154e-01	1.244422e-03
9.483482e-03	2.189801e-01	1.245370e-03
9.488148e-03	2.190447e-01	1.246319e-03
9.492816e-03	2.191093e-01	1.247268e-03
9.497485e-03	2.191739e-01	1.248217e-03
9.502155e-03	2.192385e-01	1.249168e-03
9.506827e-03	2.193031e-01	1.250118e-03
9.511498e-03	2.193677e-01	1.251069e-03
9.516171e-03	2.194324e-01	1.252020e-03
9.520846e-03	2.194970e-01	1.252972e-03
9.525522e-03	2.195616e-01	1.253924e-03
9.530199e-03	2.196262e-01	1.254877e-03
9.534876e-03	2.196908e-01	1.255830e-03
9.539555e-03	2.197555e-01	1.256784e-03
9.544235e-03	2.198201e-01	1.257738e-03
9.548916e-03	2.198847e-01	1.258693e-03
9.553599e-03	2.199494e-01	1.259648e-03
9.558281e-03	2.200140e-01	1.260604e-03
9.562966e-03	2.200786e-01	1.261560e-03
9.567652e-03	2.201432e-01	1.262516e-03
9.572339e-03	2.202079e-01	1.263473e-03
9.577027e-03	2.202725e-01	1.264431e-03
9.581715e-03	2.203371e-01	1.265389e-03
9.586405e-03	2.204018e-01	1.266347e-03
9.591096e-03	2.204664e-01	1.267306e-03
9.595789e-03	2.205311e-01	1.268265e-03
9.600482e-03	2.205957e-01	1.269225e-03
9.605176e-03	2.206603e-01	1.270185e-03
9.609872e-03	2.207250e-01	1.271146e-03
9.614569e-03	2.207896e-01	1.272107e-03
9.619267e-03	2.208543e-01	1.273069e-03
9.623966e-03	2.209189e-01	1.274031e-03
9.628665e-03	2.209835e-01	1.274994e-03
9.633366e-03	2.210482e-01	1.275957e-03
9.638069e-03	2.211128e-01	1.276921e-03
9.642772e-03	2.211775e-01	1.277885e-03
9.647477e-03	2.212421e-01	1.278849e-03
9.652181e-03	2.213068e-01	1.279814e-03
9.656888e-03	2.213714e-01	1.280780e-03
9.661597e-03	2.214361e-01	1.281745e-03
9.666306e-03	2.215007e-01	1.282712e-03
9.671016e-03	2.215654e-01	1.283679e-03
9.675726e-03	2.216300e-01	1.284646e-03
9.680439e-03	2.216947e-01	1.285614e-03
9.685152e-03	2.217593e-01	1.286582e-03
9.689867e-03	2.218240e-01	1.287551e-03
9.694583e-03	2.218887e-01	1.288520e-03
9.699298e-03	2.219533e-01	1.289490e-03
9.704017e-03	2.220180e-01	1.290460e-03
9.708736e-03	2.220826e-01	1.291431e-03
9.713456e-03	2.221473e-01	1.292402e-03
9.718178e-03	2.222120e-01	1.293373e-03
9.722899e-03	2.222766e-01	1.294345e-03
9.727622e-03	2.223413e-01	1.295318e-03
9.732347e-03	2.224059e-01	1.296291e-03
9.737073e-03	2.224706e-01	1.297264e-03
9.741800e-03	2.225353e-01	1.298238e-03
9.746527e-03	2.225999e-01	1.299213e-03
9.751256e-03	2.226646e-01	1.300188e-03
9.755986e-03	2.227293e-01	1.301163e-03
9.760718e-03	2.227940e-01	1.302139e-03
9.765450e-03	2.228586e-01	1.303115e-03
9.770183e-03	2.229233e-01	1.304092e-03
9.774918e-03	2.229880e-01	1.305069e-03
9.779653e-03	2.230526e-01	1.306047e-03
9.784390e-03	2.231173e-01	1.307025e-03
9.789129e-03	2.231820e-01	1.308004e-03
9.793866e-03	2.232467e-01	1.308983e-03
9.798607e-03	2.233114e-01	1.309962e-03
9.803348e-03	2.233760e-01	1.310943e-03
9.808091e-03	2.234407e-01	1.311923e-03
9.812835e-03	2.235054e-01	1.312904e-03
9.817578e-03	2.235701e-01	1.313886e-03
9.822324e-03	2.236348e-01	1.314868e-03
9.827071e-03	2.236995e-01	1.315850e-03
9.831819e-03	2.237641e-01	1.316833e-03
9.836569e-03	2.238288e-01	1.317817e-03
9.841317e-03	2.238935e-01	1.318800e-03
9.846069e-03	2.239582e-01	1.319785e-03
9.850822e-03	2.240229e-01	1.320770e-03
9.855575e-03	2.240876e-01	1.321755e-03
9.860330e-03	2.241523e-01	1.322741e-03
9.865085e-03	2.242170e-01	1.323727e-03
9.869842e-03	2.242817e-01	1.324714e-03
9.874600e-03	2.243464e-01	1.325701e-03
9.879359e-03	2.244111e-01	1.326689e-03
9.884120e-03	2.244758e-01	1.327677e-03
9.888880e-03	2.245404e-01	1.328665e-03
9.893643e-03	2.246051e-01	1.329655e-03
9.898406e-03	2.246698e-01	1.330644e-03
9.903171e-03	2.247346e-01	1.331634e-03
9.907937e-03	2.247993e-01	1.332625e-03
9.912703e-03	2.248639e-01	1.333616e-03
9.917471e-03	2.249287e-01	1.334607e-03
9.922241e-03	2.249934e-01	1.335599e-03
9.927011e-03	2.250581e-01	1.336592e-03
9.931783e-03	2.251228e-01	1.337585e-03
9.936554e-03	2.251875e-01	1.338578e-03
9.941328e-03	2.252522e-01	1.339572e-03
9.946103e-03	2.253169e-01	1.340567e-03
9.950879e-03	2.253816e-01	1.341561e-03
9.955656e-03	2.254463e-01	1.342557e-03
9.960433e-03	2.255110e-01	1.343552e-03
9.965212e-03	2.255757e-01	1.344549e-03
9.969993e-03	2.256405e-01	1.345546e-03
9.974774e-03	2.257052e-01	1.346543e-03
9.979557e-03	2.257699e-01	1.347541e-03
9.984339e-03	2.258346e-01	1.348539e-03
9.989124e-03	2.258993e-01	1.349537e-03
9.993910e-03	2.259641e-01	1.350537e-03
9.998698e-03	2.260288e-01	1.351536e-03
1.000349e-02	2.260935e-01	1.352536e-03
1.000827e-02	2.261582e-01	1.353537e-03
1.001306e-02	2.262229e-01	1.354538e-03
1.001786e-02	2.262877e-01	1.355540e-03
1.002265e-02	2.263524e-01	1.356542e-03
1.002744e-02	2.264171e-01	1.357544e-03
1.003224e-02	2.264818e-01	1.358547e-03
1.003703e-02	2.265466e-01	1.359550e-03
1.004183e-02	2.266113e-01	1.360554e-03
1.004663e-02	2.266760e-01	1.361559e-03
1.005143e-02	2.267408e-01	1.362564e-03
1.005623e-02	2.268055e-01	1.363569e-03
1.006103e-02	2.268702e-01	1.364575e-03
1.006583e-02	2.269350e-01	1.365581e-03
1.007064e-02	2.269997e-01	1.366588e-03
1.007544e-02	2.270645e-01	1.367596e-03
1.008024e-02	2.271292e-01	1.368603e-03
1.008505e-02	2.271939e-01	1.369611e-03
1.008986e-02	2.272587e-01	1.370620e-03
1.009467e-02	2.273234e-01	1.371630e-03
1.009948e-02	2.273881e-01	1.372639e-03
1.010429e-02	2.274529e-01	1.373649e-03
1.010910e-02	2.275176e-01	1.374660e-03
1.011392e-02	2.275824e-01	1.375671e-03
1.011873e-02	2.276471e-01	1.376683e-03
1.012355e-02	2.277119e-01	1.377695e-03
1.012837e-02	2.277766e-01	1.378707e-03
1.013318e-02	2.278414e-01	1.379721e-03
1.013800e-02	2.279061e-01	1.380734e-03
1.014282e-02	2.279709e-01	1.381748e-03
1.014765e-02	2.280356e-01	1.382763e-03
1.015247e-02	2.281004e-01	1.383778e-03
1.015729e-02	2.281651e-01	1.384793e-03
1.016212e-02	2.282299e-01	1.385809e-03
1.016694e-02	2.282946e-01	1.386826e-03
1.017177e-02	2.283594e-01	1.387843e-03
1.017660e-02	2.284241e-01	1.388860e-03
1.018143e-02	2.284889e-01	1.389878e-03
1.018626e-02	2.285537e-01	1.390896e-03
1.019109e-02	2.286184e-01	1.391915e-03
1.019592e-02	2.286832e-01	1.392935e-03
1.020076e-02	2.287479e-01	1.393954e-03
1.020559e-02	2.288127e-01	1.394975e-03
1.021043e-02	2.288775e-01	1.395995e-03
1.021526e-02	2.289422e-01	1.397017e-03
1.022010e-02	2.290070e-01	1.398039e-03
1.022494e-02	2.290718e-01	1.399061e-03
1.022978e-02	2.291365e-01	1.400083e-03
1.023462e-02	2.292013e-01	1.401107e-03
1.023947e-02	2.292661e-01	1.402131e-03
1.024431e-02	2.293308e-01	1.403155e-03
1.024915e-02	2.293956e-01	1.404179e-03
1.025400e-02	2.294604e-01	1.405204e-03
1.025885e-02	2.295252e-01	1.406230e-03
1.026370e-02	2.295899e-01	1.407256e-03
1.026855e-02	2.296547e-01	1.408283e-03
1.027340e-02	2.297195e-01	1.409310e-03
1.027825e-02	2.297843e-01	1.410337e-03
1.028310e-02	2.298490e-01	1.411366e-03
1.028796e-02	2.299138e-01	1.412394e-03
1.029281e-02	2.299786e-01	1.413423e-03
1.029767e-02	2.300434e-01	1.414453e-03
1.030252e-02	2.301082e-01	1.415483e-03
1.030738e-02	2.301730e-01	1.416513e-03
1.031224e-02	2.302377e-01	1.417544e-03
1.031710e-02	2.303025e-01	1.418576e-03
1.032196e-02	2.303673e-01	1.419607e-03
1.032683e-02	2.304321e-01	1.420640e-03
1.033169e-02	2.304969e-01	1.421673e-03
1.033656e-02	2.305617e-01	1.422706e-03
1.034142e-02	2.306265e-01	1.423740e-03
1.034629e-02	2.306912e-01	1.424775e-03
1.035116e-02	2.307560e-01	1.425809e-03
1.035603e-02	2.308208e-01	1.426845e-03
1.036090e-02	2.308856e-01	1.427881e-03
1.036577e-02	2.309504e-01	1.428917e-03
1.037064e-02	2.310152e-01	1.429954e-03
1.037552e-02	2.310800e-01	1.430991e-03
1.038039e-02	2.311448e-01	1.432029e-03
1.038527e-02	2.312096e-01	1.433067e-03
1.039015e-02	2.312744e-01	1.434106e-03
1.039502e-02	2.313392e-01	1.435145e-03
1.039990e-02	2.314040e-01	1.436185e-03
1.040479e-02	2.314688e-01	1.437225e-03
1.040967e-02	2.315336e-01	1.438266e-03
1.041455e-02	2.315984e-01	1.439307e-03
1.041943e-02	2.316632e-01	1.440349e-03
1.042432e-02	2.317280e-01	1.441391e-03
1.042921e-02	2.317929e-01	1.442434e-03
1.043409e-02	2.318577e-01	1.443477e-03
1.043898e-02	2.319225e-01	1.444521e-03
1.044387e-02	2.319873e-01	1.445565e-03
1.044876e-02	2.320521e-01	1.446609e-03
1.045366e-02	2.321169e-01	1.447655e-03
1.045855e-02	2.321817e-01	1.448700e-03
1.046344e-02	2.322466e-01	1.449746e-03
1.046834e-02	2.323114e-01	1.450793e-03
1.047323e-02	2.323762e-01	1.451840e-03
1.047813e-02	2.324410e-01	1.452887e-03
1.048303e-02	2.325058e-01	1.453936e-03
1.048793e-02	2.325706e-01	1.454984e-03
1.049283e-02	2.326354e-01	1.456033e-03
1.049773e-02	2.327003e-01	1.457083e-03
1.050264e-02	2.327651e-01	1.458133e-03
1.050754e-02	2.328299e-01	1.459183e-03
1.051245e-02	2.328948e-01	1.460234e-03
1.051735e-02	2.329596e-01	1.461286e-03
1.052226e-02	2.330244e-01	1.462338e-03
1.052717e-02	2.330892e-01	1.463390e-03
1.053208e-02	2.331541e-01	1.464443e-03
1.053699e-02	2.332189e-01	1.465497e-03
1.054190e-02	2.332837e-01	1.466550e-03
1.054682e-02	2.333485e-01	1.467605e-03
1.055173e-02	2.334134e-01	1.468660e-03
1.055665e-02	2.334782e-01	1.469715e-03
1.056156e-02	2.335431e-01	1.470771e-03
1.056648e-02	2.336079e-01	1.471827e-03
1.057140e-02	2.336727e-01	1.472884e-03
1.057632e-02	2.337376e-01	1.473942e-03
1.058124e-02	2.338024e-01	1.475000e-03
1.058616e-02	2.338672e-01	1.476058e-03
1.059109e-02	2.339321e-01	1.477117e-03
1.059601e-02	2.339969e-01	1.478176e-03
1.060094e-02	2.340618e-01	1.479236e-03
1.060586e-02	2.341266e-01	1.480297e-03
1.061079e-02	2.341915e-01	1.481357e-03
1.061572e-02	2.342563e-01	1.482419e-03
1.062065e-02	2.343211e-01	1.483480e-03
1.062558e-02	2.343860e-01	1.484543e-03
1.063051e-02	2.344508e-01	1.485606e-03
1.063545e-02	2.345157e-01	1.486669e-03
1.064038e-02	2.345805e-01	1.487733e-03
1.064532e-02	2.346454e-01	1.488797e-03
1.065025e-02	2.347102e-01	1.489862e-03
1.065519e-02	2.347751e-01	1.490927e-03
1.066013e-02	2.348399e-01	1.491993e-03
1.066507e-02	2.349048e-01	1.493059e-03
1.067001e-02	2.349696e-01	1.494126e-03
1.067496e-02	2.350345e-01	1.495193e-03
1.067990e-02	2.350994e-01	1.496261e-03
1.068484e-02	2.351642e-01	1.497329e-03
1.068979e-02	2.352291e-01	1.498398e-03
1.069474e-02	2.352939e-01	1.499467e-03
1.069969e-02	2.353588e-01	1.500537e-03
1.070463e-02	2.354237e-01	1.501607e-03
1.070959e-02	2.354885e-01	1.502678e-03
1.071454e-02	2.355534e-01	1.503749e-03
1.071949e-02	2.356183e-01	1.504820e-03
1.072444e-02	2.356831e-01	1.505893e-03
1.072940e-02	2.357480e-01	1.506965e-03
1.073435e-02	2.358129e-01	1.508039e-03
1.073931e-02	2.358777e-01	1.509112e-03
1.074427e-02	2.359426e-01	1.510186e-03
1.074923e-02	2.360075e-01	1.511261e-03
1.075419e-02	2.360723e-01	1.512336e-03
1.075915e-02	2.361372e-01	1.513412e-03
1.076411e-02	2.362021e-01	1.514488e-03
1.076908e-02	2.362670e-01	1.515565e-03
1.077404e-02	2.363318e-01	1.516642e-03
1.077901e-02	2.363967e-01	1.517720e-03
1.078397e-02	2.364616e-01	1.518798e-03
1.078894e-02	2.365265e-01	1.519876e-03
1.079391e-02	2.365914e-01	1.520955e-03
1.079888e-02	2.366562e-01	1.522035e-03
1.080385e-02	2.367211e-01	1.523115e-03
1.080883e-02	2.367860e-01	1.524196e-03
1.081380e-02	2.368509e-01	1.525277e-03
1.081878e-02	2.369158e-01	1.526359e-03
1.082375e-02	2.369807e-01	1.527441e-03
1.082873e-02	2.370455e-01	1.528524e-03
1.083371e-02	2.371104e-01	1.529607e-03
1.083869e-02	2.371753e-01	1.530690e-03
1.084367e-02	2.372402e-01	1.531774e-03
1.084865e-02	2.373051e-01	1.532859e-03
1.085363e-02	2.373700e-01	1.533944e-03
1.085862e-02	2.374349e-01	1.535030e-03
1.086360e-02	2.374998e-01	1.536116e-03
1.086859e-02	2.375647e-01	1.537202e-03
1.087358e-02	2.376296e-01	1.538290e-03
1.087856e-02	2.376945e-01	1.539377e-03
1.088355e-02	2.377594e-01	1.540465e-03
1.088854e-02	2.378242e-01	1.541554e-03
1.089354e-02	2.378892e-01	1.542643e-03
1.089853e-02	2.379541e-01	1.543733e-03
1.090352e-02	2.380190e-01	1.544823e-03
1.090852e-02	2.380839e-01	1.545913e-03
1.091351e-02	2.381488e-01	1.547004e-03
1.091851e-02	2.382137e-01	1.548096e-03
1.092351e-02	2.382786e-01	1.549188e-03
1.092851e-02	2.383435e-01	1.550281e-03
1.093351e-02	2.384084e-01	1.551374e-03
1.093851e-02	2.384733e-01	1.552467e-03
1.094352e-02	2.385382e-01	1.553561e-03
1.094852e-02	2.386031e-01	1.554656e-03
1.095353e-02	2.386680e-01	1.555751e-03
1.095853e-02	2.387329e-01	1.556847e-03
1.096354e-02	2.387978e-01	1.557943e-03
1.096855e-02	2.388628e-01	1.559039e-03
1.097356e-02	2.389277e-01	1.560137e-03
1.097857e-02	2.389926e-01	1.561234e-03
1.098358e-02	2.390575e-01	1.562332e-03
1.098860e-02	2.391224e-01	1.563431e-03
1.099361e-02	2.391873e-01	1.564530e-03
1.099863e-02	2.392523e-01	1.565630e-03
1.100364e-02	2.393172e-01	1.566730e-03
1.100866e-02	2.393821e-01	1.567830e-03
1.101368e-02	2.394470e-01	1.568931e-03
1.101870e-02	2.395119e-01	1.570033e-03
1.102372e-02	2.395769e-01	1.571135e-03
1.102874e-02	2.396418e-01	1.572238e-03
1.103377e-02	2.397067e-01	1.573341e-03
1.103879e-02	2.397716e-01	1.574444e-03
1.104382e-02	2.398366e-01	1.575549e-03
1.104884e-02	2.399015e-01	1.576653e-03
1.105387e-02	2.399664e-01	1.577759e-03
1.105890e-02	2.400314e-01	1.578864e-03
1.106393e-02	2.400963e-01	1.579970e-03
1.106896e-02	2.401612e-01	1.581077e-03
1.107399e-02	2.402262e-01	1.582184e-03
1.107903e-02	2.402911e-01	1.583292e-03
1.108406e-02	2.403560e-01	1.584400e-03
1.108910e-02	2.404210e-01	1.585508e-03
1.109413e-02	2.404859e-01	1.586618e-03
1.109917e-02	2.405508e-01	1.587727e-03
1.110421e-02	2.406158e-01	1.588838e-03
1.110925e-02	2.406807e-01	1.589948e-03
1.111429e-02	2.407457e-01	1.591059e-03
1.111934e-02	2.408106e-01	1.592171e-03
1.112438e-02	2.408756e-01	1.593283e-03
1.112942e-02	2.409405e-01	1.594396e-03
1.113447e-02	2.410054e-01	1.595509e-03
1.113952e-02	2.410704e-01	1.596623e-03
1.114457e-02	2.411353e-01	1.597737e-03
1.114962e-02	2.412003e-01	1.598852e-03
1.115467e-02	2.412652e-01	1.599967e-03
1.115972e-02	2.413302e-01	1.601083e-03
1.116477e-02	2.413951e-01	1.602199e-03
1.116982e-02	2.414601e-01	1.603316e-03
1.117488e-02	2.415250e-01	1.604433e-03
1.117993e-02	2.415900e-01	1.605551e-03
1.118499e-02	2.416550e-01	1.606669e-03
1.119005e-02	2.417199e-01	1.607787e-03
1.119511e-02	2.417849e-01	1.608907e-03
1.120017e-02	2.418498e-01	1.610027e-03
1.120523e-02	2.419148e-01	1.611147e-03
1.121030e-02	2.419797e-01	1.612268e-03
1.121536e-02	2.420447e-01	1.613389e-03
1.122042e-02	2.421097e-01	1.614511e-03
1.122549e-02	2.421746e-01	1.615633e-03
1.123056e-02	2.422396e-01	1.616756e-03
1.123563e-02	2.423046e-01	1.617879e-03
1.124069e-02	2.423695e-01	1.619003e-03
1.124577e-02	2.424345e-01	1.620127e-03
1.125084e-02	2.424994e-01	1.621252e-03
1.125591e-02	2.425644e-01	1.622378e-03
1.126099e-02	2.426294e-01	1.623503e-03
1.126606e-02	2.426943e-01	1.624630e-03
1.127114e-02	2.427593e-01	1.625756e-03
1.127621e-02	2.428243e-01	1.626884e-03
1.128129e-02	2.428893e-01	1.628012e-03
1.128637e-02	2.429542e-01	1.629140e-03
1.129145e-02	2.430192e-01	1.630269e-03
1.129654e-02	2.430842e-01	1.631398e-03
1.130162e-02	2.431492e-01	1.632528e-03
1.130670e-02	2.432141e-01	1.633659e-03
1.131179e-02	2.432791e-01	1.634790e-03
1.131687e-02	2.433441e-01	1.635921e-03
1.132196e-02	2.434091e-01	1.637053e-03
1.132705e-02	2.434741e-01	1.638185e-03
1.133214e-02	2.435390e-01	1.639319e-03
1.133723e-02	2.436040e-01	1.640452e-03
1.134232e-02	2.436690e-01	1.641586e-03
1.134742e-02	2.437340e-01	1.642720e-03
1.135251e-02	2.437990e-01	1.643855e-03
1.135761e-02	2.438640e-01	1.644991e-03
1.136271e-02	2.439290e-01	1.646127e-03
1.136780e-02	2.439939e-01	1.647263e-03
1.137290e-02	2.440589e-01	1.648400e-03
1.137800e-02	2.441239e-01	1.649538e-03
1.138310e-02	2.441889e-01	1.650676e-03
1.138821e-02	2.442539e-01	1.651815e-03
1.139331e-02	2.443189e-01	1.652954e-03
1.139841e-02	2.443839e-01	1.654093e-03
1.140352e-02	2.444489e-01	1.655233e-03
1.140863e-02	2.445139e-01	1.656374e-03
1.141373e-02	2.445789e-01	1.657515e-03
1.141884e-02	2.446439e-01	1.658657e-03
1.142395e-02	2.447089e-01	1.659799e-03
1.142906e-02	2.447739e-01	1.660942e-03
1.143418e-02	2.448389e-01	1.662085e-03
1.143929e-02	2.449039e-01	1.663229e-03
1.144440e-02	2.449689e-01	1.664372e-03
1.144952e-02	2.450339e-01	1.665517e-03
1.145464e-02	2.450989e-01	1.666662e-03
1.145976e-02	2.451639e-01	1.667808e-03
1.146488e-02	2.452289e-01	1.668955e-03
1.147000e-02	2.452939e-01	1.670101e-03
1.147512e-02	2.453589e-01	1.671248e-03
1.148024e-02	2.454239e-01	1.672396e-03
1.148536e-02	2.454890e-01	1.673545e-03
1.149049e-02	2.455540e-01	1.674693e-03
1.149561e-02	2.456190e-01	1.675842e-03
1.150074e-02	2.456840e-01	1.676992e-03
1.150587e-02	2.457490e-01	1.678143e-03
1.151100e-02	2.458140e-01	1.679294e-03
1.151613e-02	2.458790e-01	1.680445e-03
1.152126e-02	2.459441e-01	1.681597e-03
1.152639e-02	2.460091e-01	1.682749e-03
1.153153e-02	2.460741e-01	1.683902e-03
1.153666e-02	2.461391e-01	1.685056e-03
1.154180e-02	2.462041e-01	1.686210e-03
1.154694e-02	2.462692e-01	1.687364e-03
1.155208e-02	2.463342e-01	1.688519e-03
1.155722e-02	2.463992e-01	1.689674e-03
1.156236e-02	2.464642e-01	1.690830e-03
1.156750e-02	2.465293e-01	1.691987e-03
1.157264e-02	2.465943e-01	1.693144e-03
1.157779e-02	2.466593e-01	1.694301e-03
1.158293e-02	2.467243e-01	1.695459e-03
1.158808e-02	2.467894e-01	1.696618e-03
1.159323e-02	2.468544e-01	1.697777e-03
1.159837e-02	2.469194e-01	1.698936e-03
1.160352e-02	2.469845e-01	1.700096e-03
1.160867e-02	2.470495e-01	1.701257e-03
1.161383e-02	2.471145e-01	1.702418e-03
1.161898e-02	2.471796e-01	1.703580e-03
1.162413e-02	2.472446e-01	1.704742e-03
1.162929e-02	2.473096e-01	1.705905e-03
1.163445e-02	2.473747e-01	1.707068e-03
1.163960e-02	2.474397e-01	1.708232e-03
1.164476e-02	2.475048e-01	1.709396e-03
1.164992e-02	2.475698e-01	1.710560e-03
1.165508e-02	2.476348e-01	1.711726e-03
1.166025e-02	2.476999e-01	1.712892e-03
1.166541e-02	2.477649e-01	1.714058e-03
1.167058e-02	2.478300e-01	1.715225e-03
1.167574e-02	2.478950e-01	1.716392e-03
1.168091e-02	2.479601e-01	1.717560e-03
1.168607e-02	2.480251e-01	1.718728e-03
1.169124e-02	2.480902e-01	1.719897e-03
1.169641e-02	2.481552e-01	1.721067e-03
1.170158e-02	2.482203e-01	1.722236e-03
1.170676e-02	2.482853e-01	1.723407e-03
1.171193e-02	2.483504e-01	1.724578e-03
1.171711e-02	2.484154e-01	1.725749e-03
1.172228e-02	2.484805e-01	1.726921e-03
1.172746e-02	2.485455e-01	1.728093e-03
1.173264e-02	2.486106e-01	1.729267e-03
1.173782e-02	2.486756e-01	1.730440e-03
1.174300e-02	2.487407e-01	1.731614e-03
1.174818e-02	2.488058e-01	1.732789e-03
1.175336e-02	2.488708e-01	1.733964e-03
1.175854e-02	2.489359e-01	1.735139e-03
1.176373e-02	2.490009e-01	1.736316e-03
1.176892e-02	2.490660e-01	1.737492e-03
1.177410e-02	2.491311e-01	1.738669e-03
1.177929e-02	2.491961e-01	1.739847e-03
1.178448e-02	2.492612e-01	1.741025e-03
1.178967e-02	2.493263e-01	1.742204e-03
1.179486e-02	2.493913e-01	1.743383e-03
1.180006e-02	2.494564e-01	1.744563e-03
1.180525e-02	2.495215e-01	1.745743e-03
1.181044e-02	2.495865e-01	1.746924e-03
1.181564e-02	2.496516e-01	1.748105e-03
1.182084e-02	2.497167e-01	1.749287e-03
1.182604e-02	2.497818e-01	1.750470e-03
1.183124e-02	2.498468e-01	1.751652e-03
1.183644e-02	2.499119e-01	1.752836e-03
1.184164e-02	2.499770e-01	1.754020e-03
1.184684e-02	2.500421e-01	1.755204e-03
1.185205e-02	2.501071e-01	1.756389e-03
1.185725e-02	2.501722e-01	1.757574e-03
1.186246e-02	2.502373e-01	1.758760e-03
1.186767e-02	2.503024e-01	1.759947e-03
1.187288e-02	2.503675e-01	1.761134e-03
1.187809e-02	2.504325e-01	1.762322e-03
1.188330e-02	2.504976e-01	1.763509e-03
1.188851e-02	2.505627e-01	1.764698e-03
1.189372e-02	2.506278e-01	1.765887e-03
1.189894e-02	2.506929e-01	1.767077e-03
1.190415e-02	2.507580e-01	1.768267e-03
1.190937e-02	2.508230e-01	1.769458e-03
1.191459e-02	2.508881e-01	1.770649e-03
1.191980e-02	2.509532e-01	1.771841e-03
1.192503e-02	2.510183e-01	1.773033e-03
1.193025e-02	2.510834e-01	1.774226e-03
1.193547e-02	2.511485e-01	1.775419e-03
1.194069e-02	2.512136e-01	1.776613e-03


==> anc/data/DMEoS_170.txt <==
# dark matter EoS converted to units with G=c=Msun=1
# dark matter particle mass: 170 MeV
# dark matter treated as ideal fermi gas
#
# rho0=nB*mB           epsl=(rho-rho0)/rho0    P
#
1.352976e-14	3.750726e-07	2.884040e-21
3.826796e-14	7.073115e-07	1.795376e-20
7.030276e-14	1.055992e-06	4.982451e-20
1.082382e-13	1.413467e-06	1.016870e-19
1.512676e-13	1.762183e-06	1.783435e-19
1.988465e-13	2.115882e-06	2.810753e-19
2.505753e-13	2.468753e-06	4.131722e-19
3.061445e-13	2.822898e-06	5.764652e-19
3.653048e-13	3.175270e-06	7.740253e-19
4.278503e-13	3.528599e-06	1.007054e-18
4.936067e-13	3.882024e-06	1.277733e-18
5.624243e-13	4.235579e-06	1.587861e-18
6.341726e-13	4.589456e-06	1.939048e-18
7.087362e-13	4.941513e-06	2.334422e-18
7.860129e-13	5.294361e-06	2.773972e-18
8.659104e-13	5.646833e-06	3.260093e-18
9.483454e-13	5.999822e-06	3.793550e-18
1.033242e-12	6.352224e-06	4.376825e-18
1.120531e-12	6.705889e-06	5.009425e-18
1.210149e-12	7.058568e-06	5.695125e-18
1.302036e-12	7.411720e-06	6.433646e-18
1.396137e-12	7.764814e-06	7.226913e-18
1.492403e-12	8.117673e-06	8.076495e-18
1.590785e-12	8.470218e-06	8.983841e-18
1.691238e-12	8.823427e-06	9.948631e-18
1.793721e-12	9.176554e-06	1.097320e-17
1.898195e-12	9.529430e-06	1.205908e-17
2.004621e-12	9.882282e-06	1.320706e-17
2.112966e-12	1.023548e-05	1.441750e-17
2.223195e-12	1.058818e-05	1.569326e-17
2.335277e-12	1.094130e-05	1.703350e-17
2.449182e-12	1.129426e-05	1.844055e-17
2.564881e-12	1.164700e-05	1.991569e-17
2.682346e-12	1.200007e-05	2.145859e-17
2.801552e-12	1.235296e-05	2.307155e-17
2.922473e-12	1.270577e-05	2.475541e-17
3.045086e-12	1.305891e-05	2.650989e-17
3.169367e-12	1.341174e-05	2.833796e-17
3.295295e-12	1.376487e-05	3.023863e-17
3.422847e-12	1.411777e-05	3.221460e-17
3.552005e-12	1.447069e-05	3.426603e-17
3.682747e-12	1.482359e-05	3.639396e-17
3.815055e-12	1.517651e-05	3.859923e-17
3.948911e-12	1.552944e-05	4.088273e-17
4.084297e-12	1.588223e-05	4.324598e-17
4.221196e-12	1.623520e-05	4.568865e-17
4.359591e-12	1.658824e-05	4.821192e-17
4.499466e-12	1.694125e-05	5.081718e-17
4.640806e-12	1.729423e-05	5.350526e-17
4.783596e-12	1.764706e-05	5.627757e-17
4.927821e-12	1.800004e-05	5.913365e-17
5.073468e-12	1.835302e-05	6.207495e-17
5.220521e-12	1.870600e-05	6.510237e-17
5.368969e-12	1.905898e-05	6.821662e-17
5.518798e-12	1.941189e-05	7.141905e-17
5.669995e-12	1.976473e-05	7.471040e-17
5.822548e-12	2.011779e-05	7.808979e-17
5.976446e-12	2.047073e-05	8.156006e-17
6.131676e-12	2.082363e-05	8.512147e-17
6.288228e-12	2.117652e-05	8.877466e-17
6.446090e-12	2.152960e-05	9.251913e-17
6.605251e-12	2.188247e-05	9.635818e-17
6.765701e-12	2.223543e-05	1.002907e-16
6.927430e-12	2.258830e-05	1.043185e-16
7.090427e-12	2.294133e-05	1.084407e-16
7.254684e-12	2.329424e-05	1.126601e-16
7.420189e-12	2.364711e-05	1.169767e-16
7.586934e-12	2.400011e-05	1.213901e-16
7.754910e-12	2.435308e-05	1.259021e-16
7.924108e-12	2.470598e-05	1.305140e-16
8.094519e-12	2.505890e-05	1.352255e-16
8.266134e-12	2.541197e-05	1.400364e-16
8.438945e-12	2.576483e-05	1.449503e-16
8.612945e-12	2.611784e-05	1.499649e-16
8.788124e-12	2.647071e-05	1.550835e-16
8.964475e-12	2.682369e-05	1.603044e-16
9.141991e-12	2.717669e-05	1.656293e-16
9.320662e-12	2.752956e-05	1.710602e-16
9.500483e-12	2.788258e-05	1.765950e-16
9.681445e-12	2.823553e-05	1.822367e-16
9.863544e-12	2.858842e-05	1.879858e-16
1.004677e-11	2.894142e-05	1.938411e-16
1.023111e-11	2.929437e-05	1.998051e-16
1.041657e-11	2.964734e-05	2.058776e-16
1.060314e-11	3.000022e-05	2.120604e-16
1.079081e-11	3.035320e-05	2.183524e-16
1.097957e-11	3.070603e-05	2.247567e-16
1.116942e-11	3.105909e-05	2.312698e-16
1.136036e-11	3.141201e-05	2.378964e-16
1.155237e-11	3.176498e-05	2.446351e-16
1.174544e-11	3.211791e-05	2.514876e-16
1.193959e-11	3.247087e-05	2.584536e-16
1.213479e-11	3.282378e-05	2.655347e-16
1.233104e-11	3.317676e-05	2.727300e-16
1.252834e-11	3.352966e-05	2.800421e-16
1.272668e-11	3.388266e-05	2.874694e-16
1.292606e-11	3.423560e-05	2.950143e-16
1.312647e-11	3.458851e-05	3.026772e-16
1.332790e-11	3.494146e-05	3.104579e-16
1.353035e-11	3.529436e-05	3.183579e-16
1.373382e-11	3.564736e-05	3.263760e-16
1.393830e-11	3.600027e-05	3.345153e-16
1.414378e-11	3.635324e-05	3.427745e-16
1.435026e-11	3.670623e-05	3.511544e-16
1.455774e-11	3.705912e-05	3.596575e-16
1.476621e-11	3.741208e-05	3.682819e-16
1.497566e-11	3.776506e-05	3.770290e-16
1.518610e-11	3.811798e-05	3.859004e-16
1.539751e-11	3.847095e-05	3.948953e-16
1.560990e-11	3.882389e-05	4.040153e-16
1.582325e-11	3.917684e-05	4.132601e-16
1.603756e-11	3.952975e-05	4.226316e-16
1.625284e-11	3.988274e-05	4.321279e-16
1.646907e-11	4.023569e-05	4.417520e-16
1.668625e-11	4.058859e-05	4.515044e-16
1.690438e-11	4.094155e-05	4.613836e-16
1.712344e-11	4.129452e-05	4.713915e-16
1.734345e-11	4.164746e-05	4.815288e-16
1.756439e-11	4.200042e-05	4.917955e-16
1.778627e-11	4.235336e-05	5.021930e-16
1.800907e-11	4.270631e-05	5.127209e-16
1.823279e-11	4.305923e-05	5.233808e-16
1.845743e-11	4.341221e-05	5.341714e-16
1.868298e-11	4.376518e-05	5.450945e-16
1.890945e-11	4.411807e-05	5.561521e-16
1.913683e-11	4.447105e-05	5.673417e-16
1.936510e-11	4.482400e-05	5.786657e-16
1.959428e-11	4.517696e-05	5.901241e-16
1.982436e-11	4.552990e-05	6.017180e-16
2.005533e-11	4.588285e-05	6.134471e-16
2.028719e-11	4.623581e-05	6.253124e-16
2.051994e-11	4.658876e-05	6.373145e-16
2.075357e-11	4.694169e-05	6.494541e-16
2.098808e-11	4.729466e-05	6.617306e-16
2.122347e-11	4.764760e-05	6.741458e-16
2.145973e-11	4.800053e-05	6.867001e-16
2.169687e-11	4.835349e-05	6.993929e-16
2.193487e-11	4.870644e-05	7.122258e-16
2.217373e-11	4.905941e-05	7.251983e-16
2.241345e-11	4.941235e-05	7.383124e-16
2.265404e-11	4.976528e-05	7.515679e-16
2.289548e-11	5.011825e-05	7.649644e-16
2.313776e-11	5.047119e-05	7.785038e-16
2.338090e-11	5.082416e-05	7.921852e-16
2.362488e-11	5.117711e-05	8.060103e-16
2.386971e-11	5.153004e-05	8.199798e-16
2.411538e-11	5.188299e-05	8.340930e-16
2.436188e-11	5.223595e-05	8.483507e-16
2.460922e-11	5.258888e-05	8.627545e-16
2.485739e-11	5.294184e-05	8.773032e-16
2.510639e-11	5.329477e-05	8.919988e-16
2.535621e-11	5.364776e-05	9.068397e-16
2.560686e-11	5.400069e-05	9.218292e-16
2.585833e-11	5.435364e-05	9.369661e-16
2.611062e-11	5.470659e-05	9.522511e-16
2.636372e-11	5.505954e-05	9.676846e-16
2.661763e-11	5.541251e-05	9.832669e-16
2.687236e-11	5.576544e-05	9.989995e-16
2.712789e-11	5.611840e-05	1.014882e-15
2.738423e-11	5.647135e-05	1.030915e-15
2.764137e-11	5.682429e-05	1.047099e-15
2.789931e-11	5.717726e-05	1.063434e-15
2.815805e-11	5.753020e-05	1.079922e-15
2.841758e-11	5.788316e-05	1.096562e-15
2.867791e-11	5.823610e-05	1.113354e-15
2.893902e-11	5.858906e-05	1.130300e-15
2.920093e-11	5.894201e-05	1.147400e-15
2.946361e-11	5.929496e-05	1.164654e-15
2.972709e-11	5.964790e-05	1.182064e-15
2.999134e-11	6.000084e-05	1.199628e-15
3.025637e-11	6.035380e-05	1.217348e-15
3.052218e-11	6.070676e-05	1.235223e-15
3.078876e-11	6.105971e-05	1.253257e-15
3.105612e-11	6.141266e-05	1.271446e-15
3.132424e-11	6.176560e-05	1.289794e-15
3.159313e-11	6.211856e-05	1.308298e-15
3.186278e-11	6.247152e-05	1.326961e-15
3.213320e-11	6.282446e-05	1.345784e-15
3.240438e-11	6.317741e-05	1.364766e-15
3.267632e-11	6.353039e-05	1.383906e-15
3.294902e-11	6.388334e-05	1.403208e-15
3.322246e-11	6.423627e-05	1.422671e-15
3.349667e-11	6.458922e-05	1.442294e-15
3.377162e-11	6.494219e-05	1.462078e-15
3.404732e-11	6.529515e-05	1.482025e-15
3.432377e-11	6.564807e-05	1.502135e-15
3.460096e-11	6.600104e-05	1.522406e-15
3.487889e-11	6.635398e-05	1.542842e-15
3.515757e-11	6.670694e-05	1.563440e-15
3.543698e-11	6.705990e-05	1.584203e-15
3.571713e-11	6.741284e-05	1.605131e-15
3.599801e-11	6.776579e-05	1.626224e-15
3.627963e-11	6.811877e-05	1.647481e-15
3.656198e-11	6.847169e-05	1.668906e-15
3.684506e-11	6.882466e-05	1.690496e-15
3.712886e-11	6.917761e-05	1.712253e-15
3.741339e-11	6.953055e-05	1.734178e-15
3.769864e-11	6.988352e-05	1.756269e-15
3.798461e-11	7.023647e-05	1.778529e-15
3.827130e-11	7.058943e-05	1.800957e-15
3.855871e-11	7.094236e-05	1.823554e-15
3.884684e-11	7.129533e-05	1.846320e-15
3.913568e-11	7.164827e-05	1.869257e-15
3.942523e-11	7.200123e-05	1.892362e-15
3.971549e-11	7.235418e-05	1.915639e-15
4.000647e-11	7.270716e-05	1.939086e-15
4.029815e-11	7.306010e-05	1.962706e-15
4.059054e-11	7.341304e-05	1.986497e-15
4.088363e-11	7.376601e-05	2.010459e-15
4.117742e-11	7.411895e-05	2.034595e-15
4.147191e-11	7.447189e-05	2.058904e-15
4.176710e-11	7.482487e-05	2.083385e-15
4.206299e-11	7.517780e-05	2.108042e-15
4.235957e-11	7.553078e-05	2.132871e-15
4.265685e-11	7.588372e-05	2.157876e-15
4.295482e-11	7.623669e-05	2.183055e-15
4.325348e-11	7.658964e-05	2.208411e-15
4.355284e-11	7.694259e-05	2.233943e-15
4.385287e-11	7.729554e-05	2.259651e-15
4.415360e-11	7.764850e-05	2.285534e-15
4.445501e-11	7.800144e-05	2.311596e-15
4.475710e-11	7.835440e-05	2.337835e-15
4.505987e-11	7.870735e-05	2.364251e-15
4.536332e-11	7.906030e-05	2.390847e-15
4.566745e-11	7.941325e-05	2.417620e-15
4.597226e-11	7.976623e-05	2.444572e-15
4.627774e-11	8.011916e-05	2.471705e-15
4.658390e-11	8.047213e-05	2.499017e-15
4.689073e-11	8.082509e-05	2.526510e-15
4.719823e-11	8.117805e-05	2.554183e-15
4.750640e-11	8.153100e-05	2.582037e-15
4.781524e-11	8.188396e-05	2.610073e-15
4.812474e-11	8.223690e-05	2.638291e-15
4.843491e-11	8.258986e-05	2.666690e-15
4.874575e-11	8.294282e-05	2.695273e-15
4.905724e-11	8.329578e-05	2.724038e-15
4.936940e-11	8.364872e-05	2.752988e-15
4.968221e-11	8.400166e-05	2.782121e-15
4.999569e-11	8.435464e-05	2.811437e-15
5.030982e-11	8.470759e-05	2.840939e-15
5.062461e-11	8.506055e-05	2.870625e-15
5.094005e-11	8.541351e-05	2.900497e-15
5.125614e-11	8.576644e-05	2.930556e-15
5.157288e-11	8.611941e-05	2.960799e-15
5.189028e-11	8.647237e-05	2.991229e-15
5.220832e-11	8.682532e-05	3.021847e-15
5.252701e-11	8.717828e-05	3.052651e-15
5.284634e-11	8.753123e-05	3.083643e-15
5.316632e-11	8.788418e-05	3.114823e-15
5.348695e-11	8.823714e-05	3.146192e-15
5.380822e-11	8.859011e-05	3.177749e-15
5.413012e-11	8.894306e-05	3.209496e-15
5.445267e-11	8.929602e-05	3.241432e-15
5.477585e-11	8.964897e-05	3.273558e-15
5.509968e-11	9.000193e-05	3.305874e-15
5.542413e-11	9.035488e-05	3.338381e-15
5.574923e-11	9.070783e-05	3.371079e-15
5.607495e-11	9.106080e-05	3.403968e-15
5.640131e-11	9.141375e-05	3.437050e-15
5.672830e-11	9.176672e-05	3.470322e-15
5.705591e-11	9.211966e-05	3.503789e-15
5.738417e-11	9.247262e-05	3.537448e-15
5.771304e-11	9.282558e-05	3.571300e-15
5.804254e-11	9.317854e-05	3.605346e-15
5.837266e-11	9.353149e-05	3.639586e-15
5.870341e-11	9.388445e-05	3.674020e-15
5.903478e-11	9.423742e-05	3.708648e-15
5.936677e-11	9.459036e-05	3.743473e-15
5.969939e-11	9.494333e-05	3.778491e-15
6.003262e-11	9.529627e-05	3.813707e-15
6.036647e-11	9.564923e-05	3.849118e-15
6.070093e-11	9.600218e-05	3.884727e-15
6.103602e-11	9.635515e-05	3.920532e-15
6.137172e-11	9.670811e-05	3.956534e-15
6.170803e-11	9.706107e-05	3.992734e-15
6.204495e-11	9.741402e-05	4.029132e-15
6.238248e-11	9.776698e-05	4.065728e-15
6.272062e-11	9.811993e-05	4.102523e-15
6.305938e-11	9.847290e-05	4.139516e-15
6.339874e-11	9.882585e-05	4.176710e-15
6.373870e-11	9.917881e-05	4.214103e-15
6.407928e-11	9.953176e-05	4.251697e-15
6.442045e-11	9.988472e-05	4.289491e-15
6.476224e-11	1.002377e-04	4.327486e-15
6.510462e-11	1.005906e-04	4.365682e-15
6.544761e-11	1.009436e-04	4.404081e-15
6.579119e-11	1.012966e-04	4.442679e-15
6.613538e-11	1.016495e-04	4.481482e-15
6.648016e-11	1.020025e-04	4.520486e-15
6.682554e-11	1.023554e-04	4.559693e-15
6.717152e-11	1.027084e-04	4.599104e-15
6.751809e-11	1.030613e-04	4.638719e-15
6.786525e-11	1.034143e-04	4.678537e-15
6.821301e-11	1.037673e-04	4.718561e-15
6.856137e-11	1.041202e-04	4.758789e-15
6.891031e-11	1.044732e-04	4.799221e-15
6.925984e-11	1.048261e-04	4.839860e-15
6.960996e-11	1.051791e-04	4.880704e-15
6.996067e-11	1.055321e-04	4.921753e-15
7.031197e-11	1.058850e-04	4.963010e-15
7.066385e-11	1.062380e-04	5.004474e-15
7.101632e-11	1.065909e-04	5.046144e-15
7.136938e-11	1.069439e-04	5.088022e-15
7.172301e-11	1.072969e-04	5.130108e-15
7.207723e-11	1.076498e-04	5.172402e-15
7.243203e-11	1.080028e-04	5.214904e-15
7.278742e-11	1.083557e-04	5.257617e-15
7.314338e-11	1.087087e-04	5.300538e-15
7.349992e-11	1.090617e-04	5.343668e-15
7.385703e-11	1.094146e-04	5.387008e-15
7.421473e-11	1.097676e-04	5.430559e-15
7.457299e-11	1.101205e-04	5.474320e-15
7.493184e-11	1.104735e-04	5.518293e-15
7.529126e-11	1.108265e-04	5.562475e-15
7.565125e-11	1.111794e-04	5.606870e-15
7.601181e-11	1.115324e-04	5.651476e-15
7.637295e-11	1.118853e-04	5.696295e-15
7.673465e-11	1.122383e-04	5.741327e-15
7.709693e-11	1.125913e-04	5.786572e-15
7.745976e-11	1.129442e-04	5.832029e-15
7.782318e-11	1.132972e-04	5.877701e-15
7.818715e-11	1.136501e-04	5.923585e-15
7.855170e-11	1.140031e-04	5.969686e-15
7.891681e-11	1.143561e-04	6.016001e-15
7.928248e-11	1.147090e-04	6.062529e-15
7.964872e-11	1.150620e-04	6.109274e-15
8.001551e-11	1.154149e-04	6.156233e-15
8.038288e-11	1.157679e-04	6.203410e-15
8.075079e-11	1.161209e-04	6.250801e-15
8.111928e-11	1.164738e-04	6.298411e-15
8.148831e-11	1.168268e-04	6.346236e-15
8.185791e-11	1.171797e-04	6.394279e-15
8.222806e-11	1.175327e-04	6.442539e-15
8.259877e-11	1.178857e-04	6.491019e-15
8.297005e-11	1.182386e-04	6.539716e-15
8.334186e-11	1.185916e-04	6.588630e-15
8.371424e-11	1.189445e-04	6.637765e-15
8.408716e-11	1.192975e-04	6.687117e-15
8.446065e-11	1.196505e-04	6.736692e-15
8.483468e-11	1.200034e-04	6.786483e-15
8.520927e-11	1.203564e-04	6.836496e-15
8.558439e-11	1.207093e-04	6.886729e-15
8.596008e-11	1.210623e-04	6.937184e-15
8.633630e-11	1.214153e-04	6.987858e-15
8.671309e-11	1.217682e-04	7.038757e-15
8.709042e-11	1.221212e-04	7.089876e-15
8.746828e-11	1.224742e-04	7.141215e-15
8.784671e-11	1.228271e-04	7.192779e-15
8.822566e-11	1.231801e-04	7.244565e-15
8.860517e-11	1.235330e-04	7.296575e-15
8.898521e-11	1.238860e-04	7.348806e-15
8.936580e-11	1.242390e-04	7.401262e-15
8.974693e-11	1.245919e-04	7.453942e-15
9.012860e-11	1.249449e-04	7.506847e-15
9.051081e-11	1.252978e-04	7.559976e-15
9.089356e-11	1.256508e-04	7.613330e-15
9.127685e-11	1.260038e-04	7.666911e-15
9.166067e-11	1.263567e-04	7.720715e-15
9.204504e-11	1.267097e-04	7.774747e-15
9.242993e-11	1.270627e-04	7.829003e-15
9.281537e-11	1.274156e-04	7.883488e-15
9.320133e-11	1.277686e-04	7.938198e-15
9.358784e-11	1.281216e-04	7.993136e-15
9.397486e-11	1.284745e-04	8.048301e-15
9.436244e-11	1.288275e-04	8.103695e-15
9.475053e-11	1.291804e-04	8.159315e-15
9.513916e-11	1.295334e-04	8.215167e-15
9.552833e-11	1.298864e-04	8.271246e-15
9.591801e-11	1.302393e-04	8.327553e-15
9.630823e-11	1.305923e-04	8.384091e-15
9.669897e-11	1.309452e-04	8.440857e-15
9.709025e-11	1.312982e-04	8.497854e-15
9.748204e-11	1.316512e-04	8.555079e-15
9.787437e-11	1.320041e-04	8.612539e-15
9.826721e-11	1.323571e-04	8.670226e-15
9.866059e-11	1.327101e-04	8.728147e-15
9.905448e-11	1.330630e-04	8.786298e-15
9.944891e-11	1.334160e-04	8.844682e-15
9.984386e-11	1.337690e-04	8.903298e-15
1.002393e-10	1.341219e-04	8.962145e-15
1.006353e-10	1.344749e-04	9.021227e-15
1.010318e-10	1.348279e-04	9.080539e-15
1.014288e-10	1.351808e-04	9.140087e-15
1.018264e-10	1.355338e-04	9.199867e-15
1.022245e-10	1.358867e-04	9.259884e-15
1.026230e-10	1.362397e-04	9.320131e-15
1.030221e-10	1.365927e-04	9.380616e-15
1.034217e-10	1.369456e-04	9.441333e-15
1.038219e-10	1.372986e-04	9.502288e-15
1.042225e-10	1.376516e-04	9.563479e-15
1.046237e-10	1.380045e-04	9.624902e-15
1.050254e-10	1.383575e-04	9.686566e-15
1.054275e-10	1.387105e-04	9.748462e-15
1.058302e-10	1.390634e-04	9.810598e-15
1.062334e-10	1.394164e-04	9.872968e-15
1.066372e-10	1.397694e-04	9.935579e-15
1.070414e-10	1.401223e-04	9.998424e-15
1.074461e-10	1.404753e-04	1.006151e-14
1.078514e-10	1.408282e-04	1.012483e-14
1.082571e-10	1.411812e-04	1.018839e-14
1.086634e-10	1.415342e-04	1.025219e-14
1.090702e-10	1.418871e-04	1.031623e-14
1.094775e-10	1.422401e-04	1.038051e-14
1.098852e-10	1.425931e-04	1.044503e-14
1.102935e-10	1.429460e-04	1.050979e-14
1.107023e-10	1.432990e-04	1.057479e-14
1.111116e-10	1.436520e-04	1.064003e-14
1.115214e-10	1.440049e-04	1.070551e-14
1.119317e-10	1.443579e-04	1.077123e-14
1.123425e-10	1.447109e-04	1.083719e-14
1.127539e-10	1.450638e-04	1.090340e-14
1.131657e-10	1.454168e-04	1.096984e-14
1.135780e-10	1.457698e-04	1.103653e-14
1.139908e-10	1.461227e-04	1.110347e-14
1.144041e-10	1.464757e-04	1.117064e-14
1.148179e-10	1.468287e-04	1.123806e-14
1.152322e-10	1.471816e-04	1.130572e-14
1.156470e-10	1.475346e-04	1.137363e-14
1.160623e-10	1.478875e-04	1.144177e-14
1.164781e-10	1.482405e-04	1.151017e-14
1.168944e-10	1.485935e-04	1.157881e-14
1.173112e-10	1.489465e-04	1.164769e-14
1.177285e-10	1.492994e-04	1.171682e-14
1.181462e-10	1.496524e-04	1.178620e-14
1.185645e-10	1.500054e-04	1.185582e-14
1.189833e-10	1.503583e-04	1.192568e-14
1.194025e-10	1.507113e-04	1.199580e-14
1.198223e-10	1.510643e-04	1.206616e-14
1.202425e-10	1.514172e-04	1.213676e-14
1.206632e-10	1.517702e-04	1.220762e-14
1.210845e-10	1.521232e-04	1.227872e-14
1.215062e-10	1.524761e-04	1.235007e-14
1.219284e-10	1.528291e-04	1.242167e-14
1.223510e-10	1.531820e-04	1.249352e-14
1.227742e-10	1.535350e-04	1.256561e-14
1.231979e-10	1.538880e-04	1.263796e-14
1.236220e-10	1.542410e-04	1.271055e-14
1.240466e-10	1.545939e-04	1.278340e-14
1.244717e-10	1.549469e-04	1.285649e-14
1.248974e-10	1.552999e-04	1.292983e-14
1.253234e-10	1.556528e-04	1.300343e-14
1.257500e-10	1.560058e-04	1.307727e-14
1.261770e-10	1.563588e-04	1.315137e-14
1.266046e-10	1.567117e-04	1.322572e-14
1.270326e-10	1.570647e-04	1.330031e-14
1.274611e-10	1.574177e-04	1.337517e-14
1.278901e-10	1.577706e-04	1.345027e-14
1.283195e-10	1.581236e-04	1.352562e-14
1.287495e-10	1.584766e-04	1.360123e-14
1.291799e-10	1.588295e-04	1.367709e-14
1.296108e-10	1.591825e-04	1.375321e-14
1.300422e-10	1.595355e-04	1.382958e-14
1.304740e-10	1.598884e-04	1.390620e-14
1.309063e-10	1.602414e-04	1.398308e-14
1.313391e-10	1.605944e-04	1.406021e-14
1.317724e-10	1.609473e-04	1.413759e-14
1.322062e-10	1.613003e-04	1.421523e-14
1.326404e-10	1.616533e-04	1.429313e-14
1.330751e-10	1.620062e-04	1.437128e-14
1.335103e-10	1.623592e-04	1.444969e-14
1.339460e-10	1.627122e-04	1.452835e-14
1.343821e-10	1.630651e-04	1.460727e-14
1.348187e-10	1.634181e-04	1.468645e-14
1.352558e-10	1.637711e-04	1.476588e-14
1.356933e-10	1.641240e-04	1.484557e-14
1.361313e-10	1.644770e-04	1.492552e-14
1.365698e-10	1.648300e-04	1.500573e-14
1.370088e-10	1.651830e-04	1.508619e-14
1.374482e-10	1.655359e-04	1.516692e-14
1.378881e-10	1.658889e-04	1.524790e-14
1.383285e-10	1.662419e-04	1.532914e-14
1.387693e-10	1.665948e-04	1.541064e-14
1.392106e-10	1.669478e-04	1.549240e-14
1.396523e-10	1.673008e-04	1.557441e-14
1.400946e-10	1.676537e-04	1.565669e-14
1.405373e-10	1.680067e-04	1.573923e-14
1.409804e-10	1.683597e-04	1.582203e-14
1.414241e-10	1.687126e-04	1.590509e-14
1.418682e-10	1.690656e-04	1.598841e-14
1.423127e-10	1.694186e-04	1.607200e-14
1.427577e-10	1.697716e-04	1.615584e-14
1.432032e-10	1.701245e-04	1.623995e-14
1.436492e-10	1.704775e-04	1.632431e-14
1.440956e-10	1.708305e-04	1.640894e-14
1.445425e-10	1.711834e-04	1.649384e-14
1.449898e-10	1.715364e-04	1.657899e-14
1.454376e-10	1.718894e-04	1.666441e-14
1.458858e-10	1.722424e-04	1.675010e-14
1.463345e-10	1.725953e-04	1.683604e-14
1.467837e-10	1.729483e-04	1.692226e-14
1.472334e-10	1.733013e-04	1.700873e-14
1.476834e-10	1.736542e-04	1.709547e-14
1.481340e-10	1.740072e-04	1.718248e-14
1.485850e-10	1.743602e-04	1.726975e-14
1.490365e-10	1.747131e-04	1.735728e-14
1.494884e-10	1.750661e-04	1.744508e-14
1.499408e-10	1.754191e-04	1.753315e-14
1.503936e-10	1.757721e-04	1.762148e-14
1.508469e-10	1.761250e-04	1.771008e-14
1.513006e-10	1.764780e-04	1.779895e-14
1.517548e-10	1.768310e-04	1.788808e-14
1.522095e-10	1.771839e-04	1.797749e-14
1.526646e-10	1.775369e-04	1.806715e-14
1.531201e-10	1.778899e-04	1.815709e-14
1.535761e-10	1.782429e-04	1.824730e-14
1.540326e-10	1.785958e-04	1.833777e-14
1.544895e-10	1.789488e-04	1.842851e-14
1.549469e-10	1.793018e-04	1.851952e-14
1.554047e-10	1.796547e-04	1.861080e-14
1.558629e-10	1.800077e-04	1.870235e-14
1.563217e-10	1.803607e-04	1.879417e-14
1.567808e-10	1.807137e-04	1.888626e-14
1.572404e-10	1.810666e-04	1.897862e-14
1.577005e-10	1.814196e-04	1.907125e-14
1.581610e-10	1.817726e-04	1.916415e-14
1.586220e-10	1.821255e-04	1.925732e-14
1.590834e-10	1.824785e-04	1.935076e-14
1.595452e-10	1.828315e-04	1.944448e-14
1.600075e-10	1.831845e-04	1.953846e-14
1.604703e-10	1.835374e-04	1.963272e-14
1.609334e-10	1.838904e-04	1.972725e-14
1.613971e-10	1.842434e-04	1.982205e-14
1.618612e-10	1.845963e-04	1.991713e-14
1.623257e-10	1.849493e-04	2.001248e-14
1.627906e-10	1.853023e-04	2.010810e-14
1.632561e-10	1.856553e-04	2.020400e-14
1.637219e-10	1.860082e-04	2.030017e-14
1.641882e-10	1.863612e-04	2.039661e-14
1.646549e-10	1.867142e-04	2.049333e-14
1.651221e-10	1.870671e-04	2.059033e-14
1.655897e-10	1.874201e-04	2.068759e-14
1.660578e-10	1.877731e-04	2.078514e-14
1.665263e-10	1.881261e-04	2.088295e-14
1.669952e-10	1.884790e-04	2.098105e-14
1.674646e-10	1.888320e-04	2.107942e-14
1.679344e-10	1.891850e-04	2.117807e-14
1.684047e-10	1.895380e-04	2.127699e-14
1.688754e-10	1.898909e-04	2.137619e-14
1.693465e-10	1.902439e-04	2.147567e-14
1.698181e-10	1.905969e-04	2.157542e-14
1.702901e-10	1.909499e-04	2.167545e-14
1.707626e-10	1.913028e-04	2.177576e-14
1.712355e-10	1.916558e-04	2.187635e-14
1.717088e-10	1.920088e-04	2.197721e-14
1.721825e-10	1.923617e-04	2.207836e-14
1.726567e-10	1.927147e-04	2.217979e-14
1.731313e-10	1.930677e-04	2.228149e-14
1.736064e-10	1.934207e-04	2.238347e-14
1.740819e-10	1.937736e-04	2.248573e-14
1.745578e-10	1.941266e-04	2.258827e-14
1.750342e-10	1.944796e-04	2.269109e-14
1.755110e-10	1.948326e-04	2.279419e-14
1.759882e-10	1.951855e-04	2.289757e-14
1.764659e-10	1.955385e-04	2.300124e-14
1.769439e-10	1.958915e-04	2.310518e-14
1.774225e-10	1.962445e-04	2.320941e-14
1.779014e-10	1.965974e-04	2.331392e-14
1.783808e-10	1.969504e-04	2.341870e-14
1.788606e-10	1.973034e-04	2.352378e-14
1.793409e-10	1.976564e-04	2.362913e-14
1.798215e-10	1.980093e-04	2.373476e-14
1.803026e-10	1.983623e-04	2.384068e-14
1.807842e-10	1.987153e-04	2.394688e-14
1.812661e-10	1.990682e-04	2.405337e-14
1.817485e-10	1.994212e-04	2.416014e-14
1.822313e-10	1.997742e-04	2.426719e-14
1.827145e-10	2.001272e-04	2.437453e-14
1.831982e-10	2.004802e-04	2.448215e-14
1.836823e-10	2.008331e-04	2.459006e-14
1.841668e-10	2.011861e-04	2.469825e-14
1.846518e-10	2.015391e-04	2.480672e-14
1.851371e-10	2.018921e-04	2.491549e-14
1.856229e-10	2.022450e-04	2.502453e-14
1.861092e-10	2.025980e-04	2.513386e-14
1.865958e-10	2.029510e-04	2.524348e-14
1.870829e-10	2.033040e-04	2.535339e-14
1.875703e-10	2.036569e-04	2.546358e-14
1.880583e-10	2.040099e-04	2.557406e-14
1.885466e-10	2.043629e-04	2.568483e-14
1.890353e-10	2.047159e-04	2.579588e-14
1.895245e-10	2.050688e-04	2.590722e-14
1.900141e-10	2.054218e-04	2.601885e-14
1.905042e-10	2.057748e-04	2.613077e-14
1.909946e-10	2.061278e-04	2.624297e-14
1.914855e-10	2.064807e-04	2.635547e-14
1.919767e-10	2.068337e-04	2.646825e-14
1.924684e-10	2.071867e-04	2.658132e-14
1.929606e-10	2.075397e-04	2.669468e-14
1.934531e-10	2.078926e-04	2.680833e-14
1.939461e-10	2.082456e-04	2.692228e-14
1.944394e-10	2.085986e-04	2.703651e-14
1.949332e-10	2.089516e-04	2.715103e-14
1.954274e-10	2.093045e-04	2.726584e-14
1.959221e-10	2.096575e-04	2.738094e-14
1.964171e-10	2.100105e-04	2.749633e-14
1.969126e-10	2.103635e-04	2.761202e-14
1.974085e-10	2.107164e-04	2.772800e-14
1.979048e-10	2.110694e-04	2.784427e-14
1.984015e-10	2.114224e-04	2.796082e-14
1.988986e-10	2.117754e-04	2.807768e-14
1.993961e-10	2.121283e-04	2.819482e-14
1.998941e-10	2.124813e-04	2.831226e-14
2.003925e-10	2.128343e-04	2.843000e-14
2.008913e-10	2.131873e-04	2.854802e-14
2.013905e-10	2.135403e-04	2.866634e-14
2.018901e-10	2.138932e-04	2.878495e-14
2.023901e-10	2.142462e-04	2.890386e-14
2.028905e-10	2.145992e-04	2.902305e-14
2.033914e-10	2.149522e-04	2.914255e-14
2.038926e-10	2.153051e-04	2.926234e-14
2.043943e-10	2.156581e-04	2.938242e-14
2.048964e-10	2.160111e-04	2.950280e-14
2.053989e-10	2.163641e-04	2.962348e-14
2.059018e-10	2.167171e-04	2.974445e-14
2.064051e-10	2.170700e-04	2.986572e-14
2.069088e-10	2.174230e-04	2.998728e-14
2.074129e-10	2.177760e-04	3.010914e-14
2.079175e-10	2.181290e-04	3.023130e-14
2.084224e-10	2.184819e-04	3.035375e-14
2.089278e-10	2.188349e-04	3.047650e-14
2.094336e-10	2.191879e-04	3.059954e-14
2.099397e-10	2.195409e-04	3.072289e-14
2.104463e-10	2.198939e-04	3.084653e-14
2.109533e-10	2.202468e-04	3.097047e-14
2.114607e-10	2.205998e-04	3.109471e-14
2.119685e-10	2.209528e-04	3.121925e-14
2.124767e-10	2.213058e-04	3.134408e-14
2.129853e-10	2.216587e-04	3.146922e-14
2.134944e-10	2.220117e-04	3.159466e-14
2.140038e-10	2.223647e-04	3.172040e-14
2.145136e-10	2.227177e-04	3.184642e-14
2.150238e-10	2.230707e-04	3.197276e-14
2.155345e-10	2.234236e-04	3.209940e-14
2.160455e-10	2.237766e-04	3.222634e-14
2.165570e-10	2.241296e-04	3.235357e-14
2.170688e-10	2.244826e-04	3.248110e-14
2.175811e-10	2.248356e-04	3.260894e-14
2.180937e-10	2.251885e-04	3.273708e-14
2.186068e-10	2.255415e-04	3.286553e-14
2.191202e-10	2.258945e-04	3.299426e-14
2.196341e-10	2.262475e-04	3.312331e-14
2.201484e-10	2.266005e-04	3.325266e-14
2.206630e-10	2.269534e-04	3.338231e-14
2.211781e-10	2.273064e-04	3.351226e-14
2.216935e-10	2.276594e-04	3.364252e-14
2.222094e-10	2.280124e-04	3.377308e-14
2.227257e-10	2.283654e-04	3.390395e-14
2.232424e-10	2.287183e-04	3.403511e-14
2.237594e-10	2.290713e-04	3.416658e-14
2.242769e-10	2.294243e-04	3.429836e-14
2.247947e-10	2.297773e-04	3.443044e-14
2.253130e-10	2.301303e-04	3.456283e-14
2.258316e-10	2.304832e-04	3.469551e-14
2.263507e-10	2.308362e-04	3.482850e-14
2.268701e-10	2.311892e-04	3.496181e-14
2.273900e-10	2.315422e-04	3.509541e-14
2.279103e-10	2.318952e-04	3.522933e-14
2.284309e-10	2.322481e-04	3.536354e-14
2.289519e-10	2.326011e-04	3.549807e-14
2.294734e-10	2.329541e-04	3.563290e-14
2.299952e-10	2.333071e-04	3.576804e-14
2.305174e-10	2.336600e-04	3.590348e-14
2.310400e-10	2.340130e-04	3.603923e-14
2.315630e-10	2.343660e-04	3.617529e-14
2.320865e-10	2.347190e-04	3.631166e-14
2.326102e-10	2.350720e-04	3.644833e-14
2.331344e-10	2.354249e-04	3.658532e-14
2.336590e-10	2.357779e-04	3.672261e-14
2.341840e-10	2.361309e-04	3.686021e-14
2.347094e-10	2.364839e-04	3.699813e-14
2.352352e-10	2.368369e-04	3.713634e-14
2.357613e-10	2.371899e-04	3.727487e-14
2.362879e-10	2.375428e-04	3.741371e-14
2.368148e-10	2.378958e-04	3.755286e-14
2.373421e-10	2.382488e-04	3.769231e-14
2.378699e-10	2.386018e-04	3.783208e-14
2.383980e-10	2.389548e-04	3.797216e-14
2.389265e-10	2.393077e-04	3.811255e-14
2.394554e-10	2.396607e-04	3.825325e-14
2.399847e-10	2.400137e-04	3.839426e-14
2.405144e-10	2.403667e-04	3.853558e-14
2.410445e-10	2.407197e-04	3.867722e-14
2.415749e-10	2.410727e-04	3.881917e-14
2.421057e-10	2.414256e-04	3.896142e-14
2.426370e-10	2.417786e-04	3.910399e-14
2.431686e-10	2.421316e-04	3.924688e-14
2.437006e-10	2.424846e-04	3.939008e-14
2.442330e-10	2.428375e-04	3.953358e-14
2.447658e-10	2.431905e-04	3.967741e-14
2.452990e-10	2.435435e-04	3.982155e-14
2.458325e-10	2.438965e-04	3.996600e-14
2.463665e-10	2.442495e-04	4.011077e-14
2.469008e-10	2.446025e-04	4.025584e-14
2.474355e-10	2.449555e-04	4.040123e-14
2.479706e-10	2.453084e-04	4.054694e-14
2.485061e-10	2.456614e-04	4.069297e-14
2.490420e-10	2.460144e-04	4.083930e-14
2.495783e-10	2.463674e-04	4.098595e-14
2.501149e-10	2.467204e-04	4.113292e-14
2.506520e-10	2.470734e-04	4.128021e-14
2.511893e-10	2.474263e-04	4.142780e-14
2.517271e-10	2.477793e-04	4.157572e-14
2.522653e-10	2.481323e-04	4.172396e-14
2.528039e-10	2.484853e-04	4.187251e-14
2.533429e-10	2.488383e-04	4.202138e-14
2.538822e-10	2.491912e-04	4.217055e-14
2.544219e-10	2.495442e-04	4.232006e-14
2.549620e-10	2.498972e-04	4.246988e-14
2.555025e-10	2.502502e-04	4.262002e-14
2.560433e-10	2.506032e-04	4.277046e-14
2.565846e-10	2.509562e-04	4.292124e-14
2.571262e-10	2.513091e-04	4.307233e-14
2.576682e-10	2.516621e-04	4.322375e-14
2.582106e-10	2.520151e-04	4.337548e-14
2.587533e-10	2.523681e-04	4.352752e-14
2.592965e-10	2.527211e-04	4.367989e-14
2.598400e-10	2.530741e-04	4.383258e-14
2.603839e-10	2.534271e-04	4.398559e-14
2.609282e-10	2.537800e-04	4.413890e-14
2.614728e-10	2.541330e-04	4.429255e-14
2.620179e-10	2.544860e-04	4.444652e-14
2.625633e-10	2.548390e-04	4.460082e-14
2.631091e-10	2.551920e-04	4.475542e-14
2.636553e-10	2.555449e-04	4.491035e-14
2.642018e-10	2.558979e-04	4.506560e-14
2.647488e-10	2.562509e-04	4.522118e-14
2.652961e-10	2.566039e-04	4.537708e-14
2.658437e-10	2.569569e-04	4.553329e-14
2.663918e-10	2.573099e-04	4.568983e-14
2.669403e-10	2.576629e-04	4.584670e-14
2.674891e-10	2.580158e-04	4.600388e-14
2.680382e-10	2.583688e-04	4.616138e-14
2.685878e-10	2.587218e-04	4.631922e-14
2.691378e-10	2.590748e-04	4.647737e-14
2.696881e-10	2.594278e-04	4.663585e-14
2.702388e-10	2.597808e-04	4.679466e-14
2.707898e-10	2.601337e-04	4.695378e-14
2.713413e-10	2.604867e-04	4.711323e-14
2.718931e-10	2.608397e-04	4.727301e-14
2.724453e-10	2.611927e-04	4.743311e-14
2.729978e-10	2.615457e-04	4.759352e-14
2.735508e-10	2.618987e-04	4.775428e-14
2.741041e-10	2.622517e-04	4.791535e-14
2.746578e-10	2.626047e-04	4.807676e-14
2.752118e-10	2.629576e-04	4.823847e-14
2.757662e-10	2.633106e-04	4.840053e-14
2.763210e-10	2.636636e-04	4.856291e-14
2.768762e-10	2.640166e-04	4.872562e-14
2.774318e-10	2.643696e-04	4.888865e-14
2.779876e-10	2.647225e-04	4.905200e-14
2.785439e-10	2.650755e-04	4.921569e-14
2.791006e-10	2.654285e-04	4.937971e-14
2.796576e-10	2.657815e-04	4.954405e-14
2.802150e-10	2.661345e-04	4.970871e-14
2.807728e-10	2.664875e-04	4.987371e-14
2.813309e-10	2.668405e-04	5.003903e-14
2.818894e-10	2.671935e-04	5.020469e-14
2.824483e-10	2.675465e-04	5.037067e-14
2.830075e-10	2.678994e-04	5.053698e-14
2.835671e-10	2.682524e-04	5.070362e-14
2.841271e-10	2.686054e-04	5.087059e-14
2.846875e-10	2.689584e-04	5.103789e-14
2.852482e-10	2.693114e-04	5.120551e-14
2.858093e-10	2.696644e-04	5.137347e-14
2.863707e-10	2.700173e-04	5.154176e-14
2.869326e-10	2.703703e-04	5.171038e-14
2.874947e-10	2.707233e-04	5.187932e-14
2.880573e-10	2.710763e-04	5.204861e-14
2.886202e-10	2.714293e-04	5.221822e-14
2.891835e-10	2.717823e-04	5.238816e-14
2.897472e-10	2.721353e-04	5.255844e-14
2.903112e-10	2.724882e-04	5.272904e-14
2.908756e-10	2.728412e-04	5.289998e-14
2.914403e-10	2.731942e-04	5.307125e-14
2.920055e-10	2.735472e-04	5.324285e-14
2.925709e-10	2.739002e-04	5.341478e-14
2.931368e-10	2.742532e-04	5.358705e-14
2.937030e-10	2.746062e-04	5.375965e-14
2.942696e-10	2.749592e-04	5.393259e-14
2.948365e-10	2.753122e-04	5.410586e-14
2.954038e-10	2.756651e-04	5.427945e-14
2.959715e-10	2.760181e-04	5.445338e-14
2.965395e-10	2.763711e-04	5.462765e-14
2.971079e-10	2.767241e-04	5.480226e-14
2.976766e-10	2.770771e-04	5.497719e-14
2.982458e-10	2.774301e-04	5.515246e-14
2.988153e-10	2.777831e-04	5.532807e-14
2.993851e-10	2.781361e-04	5.550401e-14
2.999553e-10	2.784890e-04	5.568028e-14
3.005259e-10	2.788420e-04	5.585689e-14
3.010968e-10	2.791950e-04	5.603385e-14
3.016681e-10	2.795480e-04	5.621113e-14
3.022398e-10	2.799010e-04	5.638875e-14
3.028118e-10	2.802540e-04	5.656670e-14
3.033842e-10	2.806070e-04	5.674500e-14
3.039569e-10	2.809600e-04	5.692363e-14
3.045300e-10	2.813130e-04	5.710260e-14
3.051034e-10	2.816659e-04	5.728189e-14
3.056773e-10	2.820189e-04	5.746154e-14
3.062515e-10	2.823719e-04	5.764152e-14
3.068260e-10	2.827249e-04	5.782184e-14
3.074009e-10	2.830779e-04	5.800250e-14
3.079761e-10	2.834309e-04	5.818348e-14
3.085517e-10	2.837839e-04	5.836481e-14
3.091277e-10	2.841369e-04	5.854649e-14
3.097041e-10	2.844899e-04	5.872850e-14
3.102807e-10	2.848428e-04	5.891084e-14
3.108578e-10	2.851958e-04	5.909353e-14
3.114352e-10	2.855488e-04	5.927656e-14
3.120130e-10	2.859018e-04	5.945993e-14
3.125910e-10	2.862548e-04	5.964363e-14
3.131695e-10	2.866078e-04	5.982768e-14
3.137484e-10	2.869608e-04	6.001207e-14
3.143276e-10	2.873138e-04	6.019680e-14
3.149071e-10	2.876668e-04	6.038187e-14
3.154870e-10	2.880197e-04	6.056727e-14
3.160673e-10	2.883727e-04	6.075303e-14
3.166479e-10	2.887257e-04	6.093912e-14
3.172289e-10	2.890787e-04	6.112556e-14
3.178101e-10	2.894317e-04	6.131232e-14
3.183918e-10	2.897847e-04	6.149945e-14
3.189739e-10	2.901377e-04	6.168691e-14
3.195563e-10	2.904907e-04	6.187471e-14
3.201390e-10	2.908437e-04	6.206286e-14
3.207221e-10	2.911966e-04	6.225134e-14
3.213055e-10	2.915496e-04	6.244018e-14
3.218894e-10	2.919026e-04	6.262935e-14
3.224735e-10	2.922556e-04	6.281888e-14
3.230580e-10	2.926086e-04	6.300873e-14
3.236429e-10	2.929616e-04	6.319894e-14
3.242281e-10	2.933146e-04	6.338949e-14
3.248137e-10	2.936676e-04	6.358039e-14
3.253996e-10	2.940206e-04	6.377162e-14
3.259859e-10	2.943736e-04	6.396320e-14
3.265725e-10	2.947265e-04	6.415514e-14
3.271595e-10	2.950795e-04	6.434741e-14
3.277468e-10	2.954325e-04	6.454004e-14
3.283345e-10	2.957855e-04	6.473299e-14
3.289225e-10	2.961385e-04	6.492630e-14
3.295109e-10	2.964915e-04	6.511996e-14
3.300996e-10	2.968445e-04	6.531397e-14
3.306887e-10	2.971975e-04	6.550831e-14
3.312781e-10	2.975505e-04	6.570301e-14
3.318679e-10	2.979035e-04	6.589805e-14
3.324581e-10	2.982565e-04	6.609345e-14
3.330486e-10	2.986095e-04	6.628919e-14
3.336394e-10	2.989624e-04	6.648526e-14
3.342306e-10	2.993154e-04	6.668170e-14
3.348221e-10	2.996684e-04	6.687848e-14
3.354140e-10	3.000214e-04	6.707561e-14
3.360062e-10	3.003744e-04	6.727308e-14
3.365988e-10	3.007274e-04	6.747091e-14
3.371917e-10	3.010804e-04	6.766908e-14
3.377850e-10	3.014334e-04	6.786761e-14
3.383786e-10	3.017864e-04	6.806647e-14
3.389726e-10	3.021394e-04	6.826569e-14
3.395669e-10	3.024924e-04	6.846527e-14
3.401616e-10	3.028454e-04	6.866519e-14
3.407566e-10	3.031984e-04	6.886546e-14
3.413519e-10	3.035513e-04	6.906607e-14
3.419476e-10	3.039043e-04	6.926705e-14
3.425437e-10	3.042573e-04	6.946837e-14
3.431401e-10	3.046103e-04	6.967005e-14
3.437368e-10	3.049633e-04	6.987206e-14
3.443339e-10	3.053163e-04	7.007443e-14
3.449313e-10	3.056693e-04	7.027716e-14
3.455291e-10	3.060223e-04	7.048024e-14
3.461272e-10	3.063753e-04	7.068366e-14
3.467257e-10	3.067283e-04	7.088744e-14
3.473245e-10	3.070813e-04	7.109158e-14
3.479237e-10	3.074343e-04	7.129607e-14
3.485232e-10	3.077873e-04	7.150091e-14
3.491230e-10	3.081402e-04	7.170609e-14
3.497232e-10	3.084932e-04	7.191163e-14
3.503238e-10	3.088462e-04	7.211753e-14
3.509247e-10	3.091992e-04	7.232378e-14
3.515259e-10	3.095522e-04	7.253038e-14
3.521274e-10	3.099052e-04	7.273734e-14
3.527294e-10	3.102582e-04	7.294465e-14
3.533316e-10	3.106112e-04	7.315232e-14
3.539342e-10	3.109642e-04	7.336034e-14
3.545371e-10	3.113172e-04	7.356870e-14
3.551404e-10	3.116702e-04	7.377744e-14
3.557441e-10	3.120232e-04	7.398652e-14
3.563480e-10	3.123762e-04	7.419597e-14
3.569523e-10	3.127291e-04	7.440575e-14
3.575570e-10	3.130821e-04	7.461590e-14
3.581620e-10	3.134351e-04	7.482641e-14
3.587673e-10	3.137881e-04	7.503728e-14
3.593730e-10	3.141411e-04	7.524848e-14
3.599790e-10	3.144941e-04	7.546006e-14
3.605854e-10	3.148471e-04	7.567199e-14
3.611921e-10	3.152001e-04	7.588428e-14
3.617991e-10	3.155531e-04	7.609693e-14
3.624064e-10	3.159061e-04	7.630992e-14
3.630142e-10	3.162591e-04	7.652328e-14
3.636222e-10	3.166121e-04	7.673700e-14
3.642306e-10	3.169651e-04	7.695108e-14
3.648393e-10	3.173181e-04	7.716550e-14
3.654484e-10	3.176711e-04	7.738030e-14
3.660578e-10	3.180241e-04	7.759545e-14
3.666676e-10	3.183771e-04	7.781096e-14
3.672777e-10	3.187301e-04	7.802683e-14
3.678881e-10	3.190830e-04	7.824304e-14
3.684989e-10	3.194360e-04	7.845963e-14
3.691100e-10	3.197890e-04	7.867658e-14
3.697214e-10	3.201420e-04	7.889388e-14
3.703332e-10	3.204950e-04	7.911154e-14
3.709453e-10	3.208480e-04	7.932956e-14
3.715578e-10	3.212010e-04	7.954795e-14
3.721706e-10	3.215540e-04	7.976670e-14
3.727837e-10	3.219070e-04	7.998579e-14
3.733971e-10	3.222600e-04	8.020526e-14
3.740109e-10	3.226130e-04	8.042509e-14
3.746251e-10	3.229660e-04	8.064528e-14
3.752396e-10	3.233190e-04	8.086583e-14
3.758543e-10	3.236720e-04	8.108673e-14
3.764695e-10	3.240250e-04	8.130800e-14
3.770850e-10	3.243780e-04	8.152964e-14
3.777008e-10	3.247310e-04	8.175164e-14
3.783169e-10	3.250840e-04	8.197398e-14
3.789334e-10	3.254370e-04	8.219671e-14
3.795503e-10	3.257900e-04	8.241980e-14
3.801674e-10	3.261430e-04	8.264325e-14
3.807849e-10	3.264960e-04	8.286706e-14
3.814027e-10	3.268489e-04	8.309122e-14
3.820209e-10	3.272019e-04	8.331576e-14
3.826394e-10	3.275549e-04	8.354066e-14
3.832582e-10	3.279079e-04	8.376593e-14
3.838773e-10	3.282609e-04	8.399155e-14
3.844968e-10	3.286139e-04	8.421754e-14
3.851167e-10	3.289669e-04	8.444390e-14
3.857369e-10	3.293199e-04	8.467063e-14
3.863573e-10	3.296729e-04	8.489770e-14
3.869781e-10	3.300259e-04	8.512516e-14
3.875993e-10	3.303789e-04	8.535298e-14
3.882208e-10	3.307319e-04	8.558116e-14
3.888426e-10	3.310849e-04	8.580972e-14
3.894648e-10	3.314379e-04	8.603862e-14
3.900873e-10	3.317909e-04	8.626790e-14
3.907101e-10	3.321439e-04	8.649755e-14
3.913332e-10	3.324969e-04	8.672757e-14
3.919567e-10	3.328499e-04	8.695793e-14
3.925805e-10	3.332029e-04	8.718868e-14
3.932047e-10	3.335559e-04	8.741980e-14
3.938292e-10	3.339089e-04	8.765129e-14
3.944540e-10	3.342619e-04	8.788314e-14
3.950791e-10	3.346149e-04	8.811534e-14
3.957045e-10	3.349679e-04	8.834793e-14
3.963303e-10	3.353209e-04	8.858088e-14
3.969565e-10	3.356739e-04	8.881421e-14
3.975829e-10	3.360269e-04	8.904788e-14
3.982097e-10	3.363799e-04	8.928194e-14
3.988368e-10	3.367329e-04	8.951637e-14
3.994643e-10	3.370859e-04	8.975117e-14
4.000920e-10	3.374388e-04	8.998632e-14
4.007201e-10	3.377918e-04	9.022186e-14
4.013486e-10	3.381449e-04	9.045776e-14
4.019773e-10	3.384979e-04	9.069404e-14
4.026064e-10	3.388509e-04	9.093069e-14
4.032358e-10	3.392038e-04	9.116768e-14
4.038656e-10	3.395568e-04	9.140507e-14
4.044956e-10	3.399098e-04	9.164283e-14
4.051260e-10	3.402628e-04	9.188096e-14
4.057567e-10	3.406158e-04	9.211944e-14
4.063878e-10	3.409688e-04	9.235831e-14
4.070192e-10	3.413218e-04	9.259755e-14
4.076509e-10	3.416748e-04	9.283716e-14
4.082829e-10	3.420278e-04	9.307715e-14
4.089153e-10	3.423808e-04	9.331748e-14
4.095480e-10	3.427338e-04	9.355821e-14
4.101810e-10	3.430868e-04	9.379931e-14
4.108143e-10	3.434398e-04	9.404079e-14
4.114480e-10	3.437928e-04	9.428262e-14
4.120820e-10	3.441458e-04	9.452483e-14
4.127163e-10	3.444988e-04	9.476743e-14
4.133510e-10	3.448518e-04	9.501039e-14
4.139859e-10	3.452048e-04	9.525371e-14
4.146212e-10	3.455578e-04	9.549742e-14
4.152568e-10	3.459108e-04	9.574151e-14
4.158928e-10	3.462638e-04	9.598597e-14
4.165290e-10	3.466168e-04	9.623080e-14
4.171656e-10	3.469698e-04	9.647599e-14
4.178025e-10	3.473228e-04	9.672158e-14
4.184398e-10	3.476758e-04	9.696753e-14
4.190774e-10	3.480288e-04	9.721387e-14
4.197152e-10	3.483818e-04	9.746056e-14
4.203534e-10	3.487348e-04	9.770764e-14
4.209920e-10	3.490878e-04	9.795510e-14
4.216308e-10	3.494408e-04	9.820293e-14
4.222700e-10	3.497938e-04	9.845114e-14
4.229095e-10	3.501468e-04	9.869971e-14
4.235493e-10	3.504998e-04	9.894867e-14
4.241895e-10	3.508528e-04	9.919801e-14
4.248300e-10	3.512058e-04	9.944773e-14
4.254708e-10	3.515588e-04	9.969780e-14
4.261119e-10	3.519118e-04	9.994827e-14
4.267533e-10	3.522648e-04	1.001991e-13
4.273951e-10	3.526178e-04	1.004503e-13
4.280372e-10	3.529708e-04	1.007019e-13
4.286796e-10	3.533238e-04	1.009539e-13
4.293223e-10	3.536768e-04	1.012063e-13
4.299654e-10	3.540298e-04	1.014590e-13
4.306087e-10	3.543828e-04	1.017121e-13
4.312524e-10	3.547358e-04	1.019656e-13
4.318964e-10	3.550888e-04	1.022195e-13
4.325408e-10	3.554418e-04	1.024737e-13
4.331854e-10	3.557948e-04	1.027283e-13
4.338304e-10	3.561478e-04	1.029833e-13
4.344757e-10	3.565008e-04	1.032387e-13
4.351213e-10	3.568538e-04	1.034945e-13
4.357672e-10	3.572068e-04	1.037506e-13
4.364135e-10	3.575598e-04	1.040072e-13
4.370600e-10	3.579128e-04	1.042641e-13
4.377069e-10	3.582658e-04	1.045213e-13
4.383541e-10	3.586188e-04	1.047790e-13
4.390017e-10	3.589718e-04	1.050371e-13
4.396495e-10	3.593248e-04	1.052955e-13
4.402977e-10	3.596778e-04	1.055543e-13
4.409462e-10	3.600308e-04	1.058135e-13
4.415950e-10	3.603838e-04	1.060731e-13
4.422441e-10	3.607368e-04	1.063330e-13
4.428935e-10	3.610898e-04	1.065933e-13
4.435433e-10	3.614428e-04	1.068541e-13
4.441934e-10	3.617959e-04	1.071152e-13
4.448438e-10	3.621489e-04	1.073766e-13
4.454945e-10	3.625018e-04	1.076385e-13
4.461455e-10	3.628549e-04	1.079007e-13
4.467969e-10	3.632079e-04	1.081634e-13
4.474485e-10	3.635609e-04	1.084264e-13
4.481005e-10	3.639138e-04	1.086898e-13
4.487528e-10	3.642669e-04	1.089536e-13
4.494054e-10	3.646199e-04	1.092177e-13
4.500583e-10	3.649729e-04	1.094823e-13
4.507116e-10	3.653259e-04	1.097472e-13
4.513651e-10	3.656789e-04	1.100125e-13
4.520190e-10	3.660319e-04	1.102782e-13
4.526732e-10	3.663849e-04	1.105443e-13
4.533277e-10	3.667379e-04	1.108108e-13
4.539825e-10	3.670909e-04	1.110776e-13
4.546377e-10	3.674439e-04	1.113449e-13
4.552931e-10	3.677969e-04	1.116125e-13
4.559489e-10	3.681499e-04	1.118805e-13
4.566050e-10	3.685029e-04	1.121489e-13
4.572614e-10	3.688559e-04	1.124177e-13
4.579181e-10	3.692089e-04	1.126869e-13
4.585752e-10	3.695619e-04	1.129564e-13
4.592325e-10	3.699149e-04	1.132264e-13
4.598901e-10	3.702679e-04	1.134967e-13
4.605481e-10	3.706209e-04	1.137674e-13
4.612064e-10	3.709739e-04	1.140385e-13
4.618650e-10	3.713269e-04	1.143100e-13
4.625239e-10	3.716799e-04	1.145819e-13
4.631831e-10	3.720329e-04	1.148542e-13
4.638427e-10	3.723859e-04	1.151268e-13
4.645026e-10	3.727389e-04	1.153999e-13
4.651627e-10	3.730919e-04	1.156733e-13
4.658232e-10	3.734449e-04	1.159471e-13
4.664840e-10	3.737979e-04	1.162213e-13
4.671451e-10	3.741510e-04	1.164959e-13
4.678065e-10	3.745040e-04	1.167709e-13
4.684682e-10	3.748570e-04	1.170463e-13
4.691303e-10	3.752100e-04	1.173220e-13
4.697926e-10	3.755630e-04	1.175982e-13
4.704553e-10	3.759160e-04	1.178747e-13
4.711182e-10	3.762690e-04	1.181517e-13
4.717815e-10	3.766220e-04	1.184290e-13
4.724451e-10	3.769750e-04	1.187067e-13
4.731091e-10	3.773280e-04	1.189848e-13
4.737733e-10	3.776810e-04	1.192633e-13
4.744378e-10	3.780340e-04	1.195422e-13
4.751026e-10	3.783870e-04	1.198215e-13
4.757678e-10	3.787400e-04	1.201011e-13
4.764333e-10	3.790930e-04	1.203812e-13
4.770990e-10	3.794460e-04	1.206616e-13
4.777651e-10	3.797990e-04	1.209425e-13
4.784315e-10	3.801520e-04	1.212237e-13
4.790982e-10	3.805050e-04	1.215054e-13
4.797652e-10	3.808580e-04	1.217874e-13
4.804326e-10	3.812110e-04	1.220698e-13
4.811002e-10	3.815640e-04	1.223526e-13
4.817682e-10	3.819171e-04	1.226358e-13
4.824364e-10	3.822701e-04	1.229194e-13
4.831049e-10	3.826231e-04	1.232033e-13
4.837738e-10	3.829761e-04	1.234877e-13
4.844430e-10	3.833291e-04	1.237725e-13
4.851125e-10	3.836821e-04	1.240577e-13
4.857823e-10	3.840351e-04	1.243432e-13
4.864524e-10	3.843881e-04	1.246292e-13
4.871228e-10	3.847411e-04	1.249155e-13
4.877936e-10	3.850941e-04	1.252023e-13
4.884646e-10	3.854471e-04	1.254894e-13
4.891359e-10	3.858001e-04	1.257769e-13
4.898075e-10	3.861531e-04	1.260648e-13
4.904795e-10	3.865061e-04	1.263532e-13
4.911518e-10	3.868591e-04	1.266419e-13
4.918243e-10	3.872121e-04	1.269310e-13
4.924972e-10	3.875651e-04	1.272205e-13
4.931704e-10	3.879182e-04	1.275104e-13
4.938439e-10	3.882712e-04	1.278007e-13
4.945176e-10	3.886242e-04	1.280914e-13
4.951918e-10	3.889772e-04	1.283825e-13
4.958662e-10	3.893302e-04	1.286740e-13
4.965409e-10	3.896832e-04	1.289659e-13
4.972159e-10	3.900362e-04	1.292581e-13
4.978912e-10	3.903892e-04	1.295508e-13
4.985669e-10	3.907422e-04	1.298439e-13
4.992428e-10	3.910952e-04	1.301374e-13
4.999191e-10	3.914482e-04	1.304312e-13
5.005956e-10	3.918012e-04	1.307255e-13
5.012724e-10	3.921542e-04	1.310202e-13
5.019496e-10	3.925072e-04	1.313152e-13
5.026271e-10	3.928603e-04	1.316107e-13
5.033049e-10	3.932133e-04	1.319066e-13
5.039829e-10	3.935663e-04	1.322028e-13
5.046613e-10	3.939193e-04	1.324995e-13
5.053400e-10	3.942723e-04	1.327965e-13
5.060190e-10	3.946253e-04	1.330940e-13
5.066982e-10	3.949783e-04	1.333918e-13
5.073778e-10	3.953313e-04	1.336901e-13
5.080578e-10	3.956843e-04	1.339888e-13
5.087380e-10	3.960373e-04	1.342878e-13
5.094184e-10	3.963903e-04	1.345873e-13
5.100993e-10	3.967433e-04	1.348871e-13
5.107804e-10	3.970963e-04	1.351874e-13
5.114618e-10	3.974493e-04	1.354881e-13
5.121435e-10	3.978024e-04	1.357891e-13
5.128255e-10	3.981554e-04	1.360906e-13
5.135079e-10	3.985084e-04	1.363924e-13
5.141905e-10	3.988614e-04	1.366947e-13
5.148735e-10	3.992144e-04	1.369974e-13
5.155566e-10	3.995674e-04	1.373004e-13
5.162402e-10	3.999204e-04	1.376039e-13
5.169240e-10	4.002734e-04	1.379078e-13
5.176082e-10	4.006264e-04	1.382121e-13
5.182927e-10	4.009794e-04	1.385167e-13
5.189774e-10	4.013324e-04	1.388218e-13
5.196624e-10	4.016854e-04	1.391273e-13
5.203478e-10	4.020385e-04	1.394332e-13
5.210334e-10	4.023915e-04	1.397395e-13
5.217193e-10	4.027445e-04	1.400462e-13
5.224056e-10	4.030975e-04	1.403533e-13
5.230922e-10	4.034505e-04	1.406608e-13
5.237790e-10	4.038035e-04	1.409687e-13
5.244662e-10	4.041565e-04	1.412770e-13
5.251536e-10	4.045095e-04	1.415857e-13
5.258414e-10	4.048625e-04	1.418948e-13
5.265295e-10	4.052155e-04	1.422043e-13
5.272178e-10	4.055686e-04	1.425143e-13
5.279064e-10	4.059215e-04	1.428246e-13
5.285954e-10	4.062746e-04	1.431353e-13
5.292847e-10	4.066276e-04	1.434465e-13
5.299742e-10	4.069806e-04	1.437580e-13
5.306641e-10	4.073336e-04	1.440699e-13
5.313542e-10	4.076866e-04	1.443823e-13
5.320447e-10	4.080396e-04	1.446951e-13
5.327355e-10	4.083926e-04	1.450083e-13
5.334265e-10	4.087456e-04	1.453218e-13
5.341178e-10	4.090986e-04	1.456358e-13
5.348095e-10	4.094516e-04	1.459502e-13
5.355015e-10	4.098047e-04	1.462650e-13
5.361937e-10	4.101577e-04	1.465802e-13
5.368862e-10	4.105107e-04	1.468958e-13
5.375791e-10	4.108637e-04	1.472118e-13
5.382722e-10	4.112167e-04	1.475283e-13
5.389657e-10	4.115697e-04	1.478451e-13
5.396594e-10	4.119227e-04	1.481623e-13
5.403534e-10	4.122757e-04	1.484800e-13
5.410478e-10	4.126287e-04	1.487980e-13
5.417424e-10	4.129818e-04	1.491165e-13
5.424374e-10	4.133348e-04	1.494354e-13
5.431326e-10	4.136878e-04	1.497547e-13
5.438281e-10	4.140408e-04	1.500744e-13
5.445239e-10	4.143938e-04	1.503945e-13
5.452201e-10	4.147468e-04	1.507150e-13
5.459164e-10	4.150998e-04	1.510359e-13
5.466132e-10	4.154528e-04	1.513572e-13
5.473102e-10	4.158058e-04	1.516790e-13
5.480075e-10	4.161589e-04	1.520011e-13
5.487051e-10	4.165119e-04	1.523237e-13
5.494030e-10	4.168649e-04	1.526467e-13
5.501012e-10	4.172179e-04	1.529701e-13
5.507997e-10	4.175709e-04	1.532938e-13
5.514985e-10	4.179239e-04	1.536181e-13
5.521975e-10	4.182769e-04	1.539427e-13
5.528969e-10	4.186299e-04	1.542677e-13
5.535966e-10	4.189829e-04	1.545931e-13
5.542965e-10	4.193360e-04	1.549190e-13
5.549968e-10	4.196889e-04	1.552452e-13
5.556973e-10	4.200420e-04	1.555719e-13
5.563982e-10	4.203950e-04	1.558990e-13
5.570994e-10	4.207480e-04	1.562265e-13
5.578008e-10	4.211010e-04	1.565544e-13
5.585025e-10	4.214540e-04	1.568827e-13
5.592045e-10	4.218070e-04	1.572115e-13
5.599069e-10	4.221600e-04	1.575406e-13
5.606095e-10	4.225131e-04	1.578702e-13
5.613124e-10	4.228661e-04	1.582002e-13
5.620156e-10	4.232191e-04	1.585306e-13
5.627191e-10	4.235721e-04	1.588614e-13
5.634229e-10	4.239251e-04	1.591926e-13
5.641270e-10	4.242781e-04	1.595242e-13
5.648314e-10	4.246311e-04	1.598563e-13
5.655360e-10	4.249841e-04	1.601887e-13
5.662410e-10	4.253372e-04	1.605216e-13
5.669463e-10	4.256902e-04	1.608549e-13
5.676518e-10	4.260432e-04	1.611886e-13
5.683577e-10	4.263962e-04	1.615227e-13
5.690638e-10	4.267492e-04	1.618573e-13
5.697703e-10	4.271022e-04	1.621922e-13
5.704769e-10	4.274552e-04	1.625276e-13
5.711840e-10	4.278082e-04	1.628633e-13
5.718913e-10	4.281613e-04	1.631996e-13
5.725989e-10	4.285143e-04	1.635362e-13
5.733068e-10	4.288673e-04	1.638732e-13
5.740150e-10	4.292203e-04	1.642106e-13
5.747234e-10	4.295733e-04	1.645485e-13
5.754322e-10	4.299263e-04	1.648868e-13
5.761413e-10	4.302793e-04	1.652255e-13
5.768506e-10	4.306323e-04	1.655646e-13
5.775603e-10	4.309854e-04	1.659041e-13
5.782702e-10	4.313384e-04	1.662441e-13
5.789804e-10	4.316914e-04	1.665845e-13
5.796909e-10	4.320444e-04	1.669252e-13
5.804017e-10	4.323974e-04	1.672664e-13
5.811128e-10	4.327504e-04	1.676081e-13
5.818242e-10	4.331035e-04	1.679501e-13
5.825359e-10	4.334565e-04	1.682926e-13
5.832479e-10	4.338095e-04	1.686354e-13
5.839601e-10	4.341625e-04	1.689787e-13
5.846727e-10	4.345155e-04	1.693225e-13
5.853856e-10	4.348685e-04	1.696666e-13
5.860986e-10	4.352215e-04	1.700111e-13
5.868121e-10	4.355745e-04	1.703561e-13
5.875258e-10	4.359276e-04	1.707015e-13
5.882398e-10	4.362806e-04	1.710473e-13
5.889541e-10	4.366336e-04	1.713936e-13
5.896686e-10	4.369866e-04	1.717402e-13
5.903835e-10	4.373396e-04	1.720873e-13
5.910987e-10	4.376926e-04	1.724348e-13
5.918141e-10	4.380457e-04	1.727827e-13
5.925298e-10	4.383987e-04	1.731310e-13
5.932459e-10	4.387517e-04	1.734798e-13
5.939622e-10	4.391047e-04	1.738290e-13
5.946788e-10	4.394577e-04	1.741786e-13
5.953956e-10	4.398107e-04	1.745286e-13
5.961128e-10	4.401637e-04	1.748790e-13
5.968303e-10	4.405168e-04	1.752299e-13
5.975481e-10	4.408698e-04	1.755812e-13
5.982661e-10	4.412228e-04	1.759329e-13
5.989845e-10	4.415758e-04	1.762850e-13
5.997031e-10	4.419288e-04	1.766376e-13
6.004219e-10	4.422818e-04	1.769905e-13
6.011411e-10	4.426348e-04	1.773439e-13
6.018606e-10	4.429878e-04	1.776978e-13
6.025804e-10	4.433409e-04	1.780520e-13
6.033004e-10	4.436939e-04	1.784067e-13
6.040208e-10	4.440469e-04	1.787618e-13
6.047414e-10	4.443999e-04	1.791173e-13
6.054623e-10	4.447530e-04	1.794733e-13
6.061835e-10	4.451060e-04	1.798297e-13
6.069049e-10	4.454589e-04	1.801864e-13
6.076267e-10	4.458120e-04	1.805436e-13
6.083488e-10	4.461650e-04	1.809013e-13
6.090711e-10	4.465180e-04	1.812593e-13
6.097938e-10	4.468710e-04	1.816178e-13
6.105167e-10	4.472241e-04	1.819768e-13
6.112399e-10	4.475771e-04	1.823361e-13
6.119634e-10	4.479301e-04	1.826959e-13
6.126872e-10	4.482831e-04	1.830561e-13
6.134112e-10	4.486361e-04	1.834166e-13
6.141355e-10	4.489891e-04	1.837777e-13
6.148602e-10	4.493421e-04	1.841392e-13
6.155851e-10	4.496952e-04	1.845011e-13
6.163103e-10	4.500482e-04	1.848634e-13
6.170358e-10	4.504012e-04	1.852261e-13
6.177616e-10	4.507542e-04	1.855893e-13
6.184877e-10	4.511073e-04	1.859529e-13
6.192139e-10	4.514602e-04	1.863169e-13
6.199405e-10	4.518132e-04	1.866814e-13
6.206675e-10	4.521663e-04	1.870463e-13
6.213947e-10	4.525193e-04	1.874116e-13
6.221222e-10	4.528723e-04	1.877773e-13
6.228499e-10	4.532253e-04	1.881435e-13
6.235780e-10	4.535784e-04	1.885101e-13
6.243063e-10	4.539314e-04	1.888771e-13
6.250350e-10	4.542844e-04	1.892446e-13
6.257638e-10	4.546374e-04	1.896124e-13
6.264930e-10	4.549904e-04	1.899808e-13
6.272224e-10	4.553434e-04	1.903495e-13
6.279522e-10	4.556965e-04	1.907187e-13
6.286822e-10	4.560495e-04	1.910883e-13
6.294126e-10	4.564025e-04	1.914583e-13
6.301432e-10	4.567555e-04	1.918288e-13
6.308741e-10	4.571085e-04	1.921997e-13
6.316052e-10	4.574616e-04	1.925710e-13
6.323366e-10	4.578145e-04	1.929427e-13
6.330683e-10	4.581676e-04	1.933149e-13
6.338003e-10	4.585206e-04	1.936875e-13
6.345326e-10	4.588736e-04	1.940605e-13
6.352652e-10	4.592266e-04	1.944340e-13
6.359981e-10	4.595797e-04	1.948079e-13
6.367312e-10	4.599327e-04	1.951823e-13
6.374647e-10	4.602857e-04	1.955570e-13
6.381984e-10	4.606387e-04	1.959322e-13
6.389323e-10	4.609917e-04	1.963078e-13
6.396666e-10	4.613447e-04	1.966839e-13
6.404011e-10	4.616978e-04	1.970604e-13
6.411360e-10	4.620508e-04	1.974373e-13
6.418711e-10	4.624038e-04	1.978147e-13
6.426065e-10	4.627568e-04	1.981925e-13
6.433422e-10	4.631099e-04	1.985707e-13
6.440781e-10	4.634629e-04	1.989493e-13
6.448144e-10	4.638159e-04	1.993284e-13
6.455508e-10	4.641689e-04	1.997079e-13
6.462876e-10	4.645219e-04	2.000879e-13
6.470247e-10	4.648749e-04	2.004683e-13
6.477621e-10	4.652280e-04	2.008491e-13
6.484997e-10	4.655810e-04	2.012303e-13
6.492376e-10	4.659340e-04	2.016120e-13
6.499758e-10	4.662870e-04	2.019942e-13
6.507143e-10	4.666401e-04	2.023767e-13
6.514530e-10	4.669930e-04	2.027597e-13
6.521920e-10	4.673461e-04	2.031431e-13
6.529314e-10	4.676991e-04	2.035270e-13
6.536710e-10	4.680521e-04	2.039113e-13
6.544109e-10	4.684051e-04	2.042960e-13
6.551510e-10	4.687582e-04	2.046812e-13
6.558915e-10	4.691112e-04	2.050668e-13
6.566322e-10	4.694642e-04	2.054528e-13
6.573732e-10	4.698172e-04	2.058393e-13
6.581144e-10	4.701702e-04	2.062262e-13
6.588559e-10	4.705232e-04	2.066135e-13
6.595978e-10	4.708763e-04	2.070013e-13
6.603399e-10	4.712293e-04	2.073895e-13
6.610823e-10	4.715823e-04	2.077782e-13
6.618250e-10	4.719353e-04	2.081673e-13
6.625679e-10	4.722884e-04	2.085568e-13
6.633112e-10	4.726414e-04	2.089468e-13
6.640547e-10	4.729944e-04	2.093372e-13
6.647984e-10	4.733474e-04	2.097280e-13
6.655424e-10	4.737004e-04	2.101193e-13
6.662868e-10	4.740534e-04	2.105110e-13
6.670314e-10	4.744065e-04	2.109031e-13
6.677763e-10	4.747595e-04	2.112957e-13
6.685215e-10	4.751125e-04	2.116888e-13
6.692669e-10	4.754656e-04	2.120822e-13
6.700127e-10	4.758186e-04	2.124762e-13
6.707587e-10	4.761716e-04	2.128705e-13
6.715048e-10	4.765246e-04	2.132652e-13
6.722514e-10	4.768776e-04	2.136605e-13
6.729982e-10	4.772306e-04	2.140561e-13
6.737454e-10	4.775837e-04	2.144522e-13
6.744928e-10	4.779367e-04	2.148488e-13
6.752404e-10	4.782897e-04	2.152458e-13
6.759884e-10	4.786427e-04	2.156432e-13
6.767366e-10	4.789958e-04	2.160411e-13
6.774851e-10	4.793488e-04	2.164394e-13
6.782338e-10	4.797018e-04	2.168381e-13
6.789828e-10	4.800548e-04	2.172373e-13
6.797321e-10	4.804078e-04	2.176369e-13
6.804817e-10	4.807609e-04	2.180370e-13
6.812316e-10	4.811139e-04	2.184375e-13
6.819818e-10	4.814669e-04	2.188384e-13
6.827322e-10	4.818199e-04	2.192398e-13
6.834829e-10	4.821730e-04	2.196416e-13
6.842338e-10	4.825260e-04	2.200439e-13
6.849850e-10	4.828790e-04	2.204466e-13
6.857366e-10	4.832320e-04	2.208497e-13
6.864884e-10	4.835850e-04	2.212533e-13
6.872405e-10	4.839381e-04	2.216574e-13
6.879928e-10	4.842911e-04	2.220619e-13
6.887455e-10	4.846441e-04	2.224668e-13
6.894984e-10	4.849971e-04	2.228722e-13
6.902515e-10	4.853502e-04	2.232780e-13
6.910049e-10	4.857032e-04	2.236842e-13
6.917586e-10	4.860562e-04	2.240909e-13
6.925126e-10	4.864092e-04	2.244980e-13
6.932669e-10	4.867622e-04	2.249056e-13
6.940215e-10	4.871153e-04	2.253137e-13
6.947763e-10	4.874683e-04	2.257221e-13
6.955314e-10	4.878213e-04	2.261311e-13
6.962868e-10	4.881744e-04	2.265404e-13
6.970424e-10	4.885274e-04	2.269502e-13
6.977982e-10	4.888804e-04	2.273604e-13
6.985544e-10	4.892334e-04	2.277711e-13
6.993109e-10	4.895864e-04	2.281823e-13
7.000676e-10	4.899394e-04	2.285939e-13
7.008246e-10	4.902925e-04	2.290059e-13
7.015819e-10	4.906455e-04	2.294184e-13
7.023395e-10	4.909985e-04	2.298313e-13
7.030973e-10	4.913516e-04	2.302447e-13
7.038554e-10	4.917046e-04	2.306585e-13
7.046137e-10	4.920576e-04	2.310727e-13
7.053724e-10	4.924106e-04	2.314874e-13
7.061313e-10	4.927636e-04	2.319026e-13
7.068905e-10	4.931167e-04	2.323182e-13
7.076499e-10	4.934697e-04	2.327342e-13
7.084097e-10	4.938227e-04	2.331507e-13
7.091697e-10	4.941758e-04	2.335676e-13
7.099300e-10	4.945288e-04	2.339850e-13
7.106904e-10	4.948818e-04	2.344028e-13
7.114513e-10	4.952348e-04	2.348211e-13
7.122124e-10	4.955878e-04	2.352398e-13
7.129737e-10	4.959409e-04	2.356590e-13
7.137354e-10	4.962939e-04	2.360786e-13
7.144973e-10	4.966469e-04	2.364987e-13
7.152595e-10	4.969999e-04	2.369192e-13
7.160219e-10	4.973530e-04	2.373402e-13
7.167847e-10	4.977060e-04	2.377616e-13
7.175476e-10	4.980590e-04	2.381834e-13
7.183108e-10	4.984120e-04	2.386057e-13
7.190744e-10	4.987650e-04	2.390285e-13
7.198382e-10	4.991181e-04	2.394517e-13
7.206023e-10	4.994711e-04	2.398754e-13
7.213666e-10	4.998241e-04	2.402995e-13
7.221313e-10	5.001772e-04	2.407241e-13
7.228962e-10	5.005302e-04	2.411491e-13
7.236613e-10	5.008832e-04	2.415746e-13
7.244266e-10	5.012362e-04	2.420004e-13
7.251924e-10	5.015892e-04	2.424268e-13
7.259583e-10	5.019423e-04	2.428536e-13
7.267246e-10	5.022953e-04	2.432809e-13
7.274911e-10	5.026483e-04	2.437086e-13
7.282579e-10	5.030014e-04	2.441367e-13
7.290249e-10	5.033544e-04	2.445654e-13
7.297923e-10	5.037074e-04	2.449944e-13
7.305599e-10	5.040605e-04	2.454240e-13
7.313276e-10	5.044134e-04	2.458539e-13
7.320957e-10	5.047665e-04	2.462843e-13
7.328641e-10	5.051195e-04	2.467152e-13
7.336328e-10	5.054725e-04	2.471465e-13
7.344018e-10	5.058256e-04	2.475783e-13
7.351710e-10	5.061786e-04	2.480105e-13
7.359404e-10	5.065316e-04	2.484432e-13
7.367102e-10	5.068847e-04	2.488763e-13
7.374802e-10	5.072377e-04	2.493099e-13
7.382504e-10	5.075907e-04	2.497439e-13
7.390209e-10	5.079437e-04	2.501784e-13
7.397918e-10	5.082967e-04	2.506134e-13
7.405628e-10	5.086498e-04	2.510488e-13
7.413342e-10	5.090028e-04	2.514846e-13
7.421058e-10	5.093558e-04	2.519209e-13
7.428777e-10	5.097089e-04	2.523577e-13
7.436499e-10	5.100619e-04	2.527949e-13
7.444222e-10	5.104149e-04	2.532325e-13
7.451949e-10	5.107679e-04	2.536707e-13
7.459679e-10	5.111210e-04	2.541093e-13
7.467411e-10	5.114740e-04	2.545483e-13
7.475146e-10	5.118270e-04	2.549878e-13
7.482884e-10	5.121801e-04	2.554277e-13
7.490624e-10	5.125331e-04	2.558681e-13
7.498367e-10	5.128861e-04	2.563090e-13
7.506113e-10	5.132392e-04	2.567503e-13
7.513860e-10	5.135921e-04	2.571920e-13
7.521611e-10	5.139452e-04	2.576343e-13
7.529365e-10	5.142982e-04	2.580769e-13
7.537121e-10	5.146512e-04	2.585201e-13
7.544880e-10	5.150043e-04	2.589637e-13
7.552642e-10	5.153573e-04	2.594077e-13
7.560406e-10	5.157103e-04	2.598522e-13
7.568173e-10	5.160634e-04	2.602972e-13
7.575943e-10	5.164164e-04	2.607426e-13
7.583714e-10	5.167694e-04	2.611884e-13
7.591489e-10	5.171224e-04	2.616348e-13
7.599267e-10	5.174755e-04	2.620816e-13
7.607047e-10	5.178285e-04	2.625288e-13
7.614830e-10	5.181815e-04	2.629765e-13
7.622616e-10	5.185346e-04	2.634247e-13
7.630404e-10	5.188876e-04	2.638733e-13
7.638195e-10	5.192406e-04	2.643224e-13
7.645988e-10	5.195937e-04	2.647720e-13
7.653784e-10	5.199466e-04	2.652219e-13
7.661582e-10	5.202997e-04	2.656723e-13
7.669384e-10	5.206527e-04	2.661233e-13
7.677188e-10	5.210057e-04	2.665746e-13
7.684995e-10	5.213588e-04	2.670265e-13
7.692805e-10	5.217118e-04	2.674788e-13
7.700617e-10	5.220648e-04	2.679315e-13
7.708432e-10	5.224179e-04	2.683847e-13
7.716249e-10	5.227709e-04	2.688384e-13
7.724068e-10	5.231239e-04	2.692925e-13
7.731891e-10	5.234769e-04	2.697471e-13
7.739716e-10	5.238300e-04	2.702021e-13
7.747544e-10	5.241830e-04	2.706576e-13
7.755375e-10	5.245360e-04	2.711136e-13
7.763208e-10	5.248891e-04	2.715701e-13
7.771044e-10	5.252421e-04	2.720270e-13
7.778883e-10	5.255951e-04	2.724843e-13
7.786723e-10	5.259481e-04	2.729421e-13
7.794567e-10	5.263012e-04	2.734003e-13
7.802413e-10	5.266542e-04	2.738591e-13
7.810262e-10	5.270072e-04	2.743183e-13
7.818114e-10	5.273603e-04	2.747780e-13
7.825968e-10	5.277133e-04	2.752381e-13
7.833825e-10	5.280663e-04	2.756987e-13
7.841685e-10	5.284194e-04	2.761597e-13
7.849547e-10	5.287724e-04	2.766212e-13
7.857411e-10	5.291254e-04	2.770832e-13
7.865279e-10	5.294784e-04	2.775456e-13
7.873149e-10	5.298315e-04	2.780085e-13
7.881022e-10	5.301845e-04	2.784719e-13
7.888897e-10	5.305375e-04	2.789357e-13
7.896775e-10	5.308906e-04	2.794000e-13
7.904656e-10	5.312436e-04	2.798647e-13
7.912539e-10	5.315967e-04	2.803300e-13
7.920425e-10	5.319497e-04	2.807956e-13
7.928313e-10	5.323027e-04	2.812617e-13
7.936204e-10	5.326557e-04	2.817283e-13
7.944098e-10	5.330087e-04	2.821954e-13
7.951994e-10	5.333618e-04	2.826629e-13
7.959893e-10	5.337148e-04	2.831310e-13
7.967795e-10	5.340679e-04	2.835994e-13
7.975699e-10	5.344209e-04	2.840684e-13
7.983606e-10	5.347739e-04	2.845378e-13
7.991516e-10	5.351270e-04	2.850076e-13
7.999426e-10	5.354799e-04	2.854779e-13
8.007341e-10	5.358330e-04	2.859487e-13
8.015259e-10	5.361860e-04	2.864199e-13
8.023179e-10	5.365391e-04	2.868917e-13
8.031101e-10	5.368921e-04	2.873639e-13
8.039026e-10	5.372451e-04	2.878365e-13
8.046954e-10	5.375982e-04	2.883096e-13
8.054885e-10	5.379512e-04	2.887832e-13
8.062818e-10	5.383042e-04	2.892573e-13
8.070752e-10	5.386572e-04	2.897317e-13
8.078690e-10	5.390103e-04	2.902067e-13
8.086631e-10	5.393633e-04	2.906822e-13
8.094575e-10	5.397163e-04	2.911581e-13
8.102521e-10	5.400694e-04	2.916345e-13
8.110469e-10	5.404224e-04	2.921114e-13
8.118421e-10	5.407755e-04	2.925887e-13
8.126374e-10	5.411285e-04	2.930665e-13
8.134330e-10	5.414815e-04	2.935447e-13
8.142289e-10	5.418345e-04	2.940234e-13
8.150250e-10	5.421876e-04	2.945026e-13
8.158215e-10	5.425406e-04	2.949823e-13
8.166182e-10	5.428936e-04	2.954624e-13
8.174151e-10	5.432467e-04	2.959430e-13
8.182123e-10	5.435997e-04	2.964241e-13
8.190098e-10	5.439528e-04	2.969057e-13
8.198075e-10	5.443058e-04	2.973877e-13
8.206054e-10	5.446588e-04	2.978701e-13
8.214036e-10	5.450118e-04	2.983530e-13
8.222021e-10	5.453649e-04	2.988365e-13
8.230009e-10	5.457179e-04	2.993203e-13
8.237999e-10	5.460709e-04	2.998047e-13
8.245992e-10	5.464240e-04	3.002895e-13
8.253987e-10	5.467770e-04	3.007748e-13
8.261985e-10	5.471300e-04	3.012606e-13
8.269985e-10	5.474831e-04	3.017469e-13
8.277987e-10	5.478361e-04	3.022335e-13
8.285993e-10	5.481891e-04	3.027207e-13
8.294001e-10	5.485422e-04	3.032083e-13
8.302012e-10	5.488952e-04	3.036965e-13
8.310026e-10	5.492482e-04	3.041851e-13
8.318042e-10	5.496013e-04	3.046741e-13
8.326060e-10	5.499543e-04	3.051637e-13
8.334082e-10	5.503073e-04	3.056537e-13
8.342105e-10	5.506604e-04	3.061442e-13
8.350131e-10	5.510134e-04	3.066350e-13
8.358159e-10	5.513664e-04	3.071265e-13
8.366191e-10	5.517195e-04	3.076184e-13
8.374225e-10	5.520725e-04	3.081107e-13
8.382262e-10	5.524255e-04	3.086036e-13
8.390301e-10	5.527786e-04	3.090969e-13
8.398343e-10	5.531316e-04	3.095907e-13
8.406387e-10	5.534847e-04	3.100850e-13
8.414433e-10	5.538376e-04	3.105796e-13
8.422482e-10	5.541907e-04	3.110748e-13
8.430535e-10	5.545437e-04	3.115705e-13
8.438589e-10	5.548968e-04	3.120667e-13
8.446646e-10	5.552498e-04	3.125633e-13
8.454706e-10	5.556028e-04	3.130604e-13
8.462769e-10	5.559559e-04	3.135580e-13
8.470833e-10	5.563089e-04	3.140561e-13
8.478901e-10	5.566620e-04	3.145546e-13
8.486970e-10	5.570150e-04	3.150535e-13
8.495042e-10	5.573680e-04	3.155530e-13
8.503118e-10	5.577210e-04	3.160530e-13
8.511195e-10	5.580741e-04	3.165534e-13
8.519276e-10	5.584271e-04	3.170543e-13
8.527359e-10	5.587802e-04	3.175557e-13
8.535444e-10	5.591332e-04	3.180575e-13
8.543532e-10	5.594862e-04	3.185599e-13
8.551623e-10	5.598393e-04	3.190627e-13
8.559714e-10	5.601923e-04	3.195659e-13
8.567810e-10	5.605453e-04	3.200696e-13
8.575908e-10	5.608984e-04	3.205739e-13
8.584009e-10	5.612514e-04	3.210786e-13
8.592112e-10	5.616044e-04	3.215838e-13
8.600218e-10	5.619575e-04	3.220894e-13
8.608327e-10	5.623105e-04	3.225956e-13
8.616438e-10	5.626636e-04	3.231022e-13
8.624551e-10	5.630166e-04	3.236093e-13
8.632666e-10	5.633696e-04	3.241168e-13
8.640785e-10	5.637226e-04	3.246248e-13
8.648906e-10	5.640757e-04	3.251334e-13
8.657030e-10	5.644287e-04	3.256424e-13
8.665156e-10	5.647818e-04	3.261519e-13
8.673285e-10	5.651348e-04	3.266618e-13
8.681416e-10	5.654878e-04	3.271723e-13
8.689550e-10	5.658409e-04	3.276832e-13
8.697686e-10	5.661939e-04	3.281946e-13
8.705824e-10	5.665469e-04	3.287064e-13
8.713966e-10	5.669000e-04	3.292187e-13
8.722110e-10	5.672530e-04	3.297316e-13
8.730256e-10	5.676060e-04	3.302449e-13
8.738406e-10	5.679591e-04	3.307587e-13
8.746557e-10	5.683121e-04	3.312730e-13
8.754711e-10	5.686652e-04	3.317877e-13
8.762868e-10	5.690182e-04	3.323029e-13
8.771026e-10	5.693712e-04	3.328186e-13
8.779188e-10	5.697242e-04	3.333348e-13
8.787353e-10	5.700773e-04	3.338514e-13
8.795519e-10	5.704303e-04	3.343686e-13
8.803689e-10	5.707834e-04	3.348862e-13
8.811861e-10	5.711364e-04	3.354043e-13
8.820035e-10	5.714895e-04	3.359229e-13
8.828212e-10	5.718425e-04	3.364420e-13
8.836392e-10	5.721955e-04	3.369616e-13
8.844573e-10	5.725485e-04	3.374815e-13
8.852757e-10	5.729016e-04	3.380020e-13
8.860945e-10	5.732546e-04	3.385230e-13
8.869134e-10	5.736077e-04	3.390445e-13
8.877327e-10	5.739607e-04	3.395665e-13
8.885521e-10	5.743138e-04	3.400889e-13
8.893718e-10	5.746668e-04	3.406119e-13
8.901918e-10	5.750198e-04	3.411353e-13
8.910121e-10	5.753729e-04	3.416592e-13
8.918324e-10	5.757259e-04	3.421835e-13
8.926532e-10	5.760789e-04	3.427083e-13
8.934741e-10	5.764320e-04	3.432337e-13
8.942954e-10	5.767850e-04	3.437595e-13
8.951169e-10	5.771381e-04	3.442858e-13
8.959386e-10	5.774911e-04	3.448126e-13
8.967606e-10	5.778441e-04	3.453398e-13
8.975829e-10	5.781972e-04	3.458676e-13
8.984054e-10	5.785502e-04	3.463958e-13
8.992280e-10	5.789032e-04	3.469245e-13
9.000510e-10	5.792563e-04	3.474537e-13
9.008742e-10	5.796093e-04	3.479834e-13
9.016977e-10	5.799624e-04	3.485136e-13
9.025215e-10	5.803154e-04	3.490442e-13
9.033455e-10	5.806684e-04	3.495754e-13
9.041698e-10	5.810215e-04	3.501070e-13
9.049943e-10	5.813745e-04	3.506391e-13
9.058190e-10	5.817276e-04	3.511717e-13
9.066439e-10	5.820806e-04	3.517047e-13
9.074692e-10	5.824336e-04	3.522383e-13
9.082947e-10	5.827867e-04	3.527724e-13
9.091204e-10	5.831397e-04	3.533069e-13
9.099465e-10	5.834928e-04	3.538419e-13
9.107727e-10	5.838458e-04	3.543774e-13
9.115992e-10	5.841988e-04	3.549135e-13
9.124260e-10	5.845519e-04	3.554499e-13
9.132529e-10	5.849049e-04	3.559868e-13
9.140802e-10	5.852579e-04	3.565243e-13
9.149077e-10	5.856110e-04	3.570622e-13
9.157354e-10	5.859640e-04	3.576007e-13
9.165634e-10	5.863171e-04	3.581396e-13
9.173917e-10	5.866701e-04	3.586790e-13
9.182202e-10	5.870232e-04	3.592189e-13
9.190490e-10	5.873762e-04	3.597593e-13
9.198780e-10	5.877292e-04	3.603001e-13
9.207071e-10	5.880822e-04	3.608414e-13
9.215367e-10	5.884353e-04	3.613833e-13
9.223664e-10	5.887883e-04	3.619256e-13
9.231964e-10	5.891414e-04	3.624684e-13
9.240267e-10	5.894944e-04	3.630117e-13
9.248572e-10	5.898475e-04	3.635555e-13
9.256880e-10	5.902005e-04	3.640998e-13
9.265190e-10	5.905536e-04	3.646446e-13
9.273502e-10	5.909066e-04	3.651899e-13
9.281816e-10	5.912596e-04	3.657355e-13
9.290134e-10	5.916126e-04	3.662818e-13
9.298454e-10	5.919657e-04	3.668285e-13
9.306776e-10	5.923187e-04	3.673757e-13
9.315101e-10	5.926718e-04	3.679234e-13
9.323429e-10	5.930248e-04	3.684716e-13
9.331759e-10	5.933779e-04	3.690203e-13
9.340091e-10	5.937309e-04	3.695695e-13
9.348426e-10	5.940840e-04	3.701192e-13
9.356762e-10	5.944370e-04	3.706693e-13
9.365102e-10	5.947900e-04	3.712199e-13
9.373445e-10	5.951431e-04	3.717711e-13
9.381789e-10	5.954961e-04	3.723227e-13
9.390137e-10	5.958492e-04	3.728748e-13
9.398487e-10	5.962022e-04	3.734274e-13
9.406839e-10	5.965552e-04	3.739805e-13
9.415194e-10	5.969083e-04	3.745341e-13
9.423551e-10	5.972613e-04	3.750882e-13
9.431910e-10	5.976143e-04	3.756427e-13
9.440272e-10	5.979674e-04	3.761978e-13
9.448636e-10	5.983204e-04	3.767534e-13
9.457004e-10	5.986735e-04	3.773094e-13
9.465373e-10	5.990265e-04	3.778660e-13
9.473745e-10	5.993796e-04	3.784230e-13
9.482120e-10	5.997326e-04	3.789806e-13
9.490497e-10	6.000857e-04	3.795386e-13
9.498875e-10	6.004387e-04	3.800970e-13
9.507257e-10	6.007917e-04	3.806560e-13
9.515642e-10	6.011448e-04	3.812155e-13
9.524029e-10	6.014978e-04	3.817755e-13
9.532418e-10	6.018509e-04	3.823360e-13
9.540810e-10	6.022039e-04	3.828970e-13
9.549204e-10	6.025570e-04	3.834585e-13
9.557601e-10	6.029100e-04	3.840205e-13
9.566000e-10	6.032631e-04	3.845829e-13
9.574401e-10	6.036160e-04	3.851458e-13
9.582805e-10	6.039691e-04	3.857093e-13
9.591212e-10	6.043221e-04	3.862732e-13
9.599621e-10	6.046752e-04	3.868377e-13
9.608032e-10	6.050282e-04	3.874026e-13
9.616446e-10	6.053813e-04	3.879681e-13
9.624863e-10	6.057343e-04	3.885340e-13
9.633282e-10	6.060874e-04	3.891004e-13
9.641703e-10	6.064404e-04	3.896673e-13
9.650126e-10	6.067934e-04	3.902347e-13
9.658552e-10	6.071465e-04	3.908026e-13
9.666981e-10	6.074995e-04	3.913710e-13
9.675412e-10	6.078526e-04	3.919399e-13
9.683846e-10	6.082056e-04	3.925093e-13
9.692282e-10	6.085587e-04	3.930792e-13
9.700721e-10	6.089117e-04	3.936496e-13
9.709162e-10	6.092648e-04	3.942205e-13
9.717605e-10	6.096178e-04	3.947918e-13
9.726050e-10	6.099708e-04	3.953636e-13
9.734498e-10	6.103239e-04	3.959360e-13
9.742949e-10	6.106769e-04	3.965089e-13
9.751403e-10	6.110300e-04	3.970823e-13
9.759858e-10	6.113830e-04	3.976561e-13
9.768317e-10	6.117361e-04	3.982305e-13
9.776777e-10	6.120891e-04	3.988054e-13
9.785240e-10	6.124422e-04	3.993807e-13
9.793705e-10	6.127952e-04	3.999565e-13
9.802173e-10	6.131482e-04	4.005329e-13
9.810643e-10	6.135013e-04	4.011097e-13
9.819116e-10	6.138543e-04	4.016871e-13
9.827591e-10	6.142074e-04	4.022649e-13
9.836069e-10	6.145604e-04	4.028433e-13
9.844549e-10	6.149135e-04	4.034221e-13
9.853032e-10	6.152665e-04	4.040015e-13
9.861517e-10	6.156196e-04	4.045813e-13
9.870003e-10	6.159726e-04	4.051616e-13
9.878493e-10	6.163256e-04	4.057425e-13
9.886986e-10	6.166787e-04	4.063238e-13
9.895480e-10	6.170317e-04	4.069056e-13
9.903978e-10	6.173848e-04	4.074880e-13
9.912477e-10	6.177378e-04	4.080708e-13
9.920979e-10	6.180909e-04	4.086542e-13
9.929484e-10	6.184439e-04	4.092380e-13
9.937991e-10	6.187970e-04	4.098224e-13
9.946499e-10	6.191500e-04	4.104071e-13
9.955011e-10	6.195030e-04	4.109925e-13
9.963525e-10	6.198561e-04	4.115783e-13
9.972042e-10	6.202091e-04	4.121647e-13
9.980561e-10	6.205622e-04	4.127515e-13
9.989083e-10	6.209152e-04	4.133389e-13
9.997607e-10	6.212683e-04	4.139267e-13
1.000613e-09	6.216213e-04	4.145151e-13
1.001466e-09	6.219744e-04	4.151040e-13
1.002319e-09	6.223274e-04	4.156932e-13
1.003173e-09	6.226804e-04	4.162831e-13
1.004026e-09	6.230335e-04	4.168735e-13
1.004880e-09	6.233865e-04	4.174643e-13
1.005734e-09	6.237396e-04	4.180557e-13
1.006589e-09	6.240926e-04	4.186476e-13
1.007443e-09	6.244457e-04	4.192399e-13
1.008298e-09	6.247988e-04	4.198328e-13
1.009153e-09	6.251518e-04	4.204262e-13
1.010008e-09	6.255048e-04	4.210200e-13
1.010864e-09	6.258579e-04	4.216144e-13
1.011720e-09	6.262109e-04	4.222092e-13
1.012576e-09	6.265640e-04	4.228046e-13
1.013432e-09	6.269170e-04	4.234005e-13
1.014288e-09	6.272701e-04	4.239969e-13
1.015145e-09	6.276231e-04	4.245938e-13
1.016002e-09	6.279762e-04	4.251912e-13
1.016859e-09	6.283292e-04	4.257891e-13
1.017717e-09	6.286822e-04	4.263875e-13
1.018574e-09	6.290353e-04	4.269864e-13
1.019432e-09	6.293883e-04	4.275858e-13
1.020291e-09	6.297414e-04	4.281857e-13
1.021149e-09	6.300944e-04	4.287862e-13
1.022008e-09	6.304475e-04	4.293871e-13
1.022867e-09	6.308005e-04	4.299886e-13
1.023726e-09	6.311536e-04	4.305905e-13
1.024585e-09	6.315066e-04	4.311929e-13
1.025445e-09	6.318596e-04	4.317958e-13
1.026305e-09	6.322127e-04	4.323993e-13
1.027165e-09	6.325658e-04	4.330033e-13
1.028025e-09	6.329188e-04	4.336078e-13
1.028886e-09	6.332719e-04	4.342127e-13
1.029747e-09	6.336249e-04	4.348182e-13
1.030608e-09	6.339780e-04	4.354242e-13
1.031469e-09	6.343310e-04	4.360307e-13
1.032331e-09	6.346840e-04	4.366376e-13
1.033192e-09	6.350371e-04	4.372452e-13
1.034055e-09	6.353901e-04	4.378532e-13
1.034917e-09	6.357432e-04	4.384617e-13
1.035779e-09	6.360962e-04	4.390708e-13
1.036642e-09	6.364493e-04	4.396803e-13
1.037505e-09	6.368023e-04	4.402904e-13
1.038368e-09	6.371554e-04	4.409009e-13
1.039232e-09	6.375085e-04	4.415120e-13
1.040096e-09	6.378615e-04	4.421235e-13
1.040960e-09	6.382145e-04	4.427356e-13
1.041824e-09	6.385676e-04	4.433482e-13
1.042688e-09	6.389206e-04	4.439613e-13
1.043553e-09	6.392737e-04	4.445749e-13
1.044418e-09	6.396267e-04	4.451890e-13
1.045283e-09	6.399798e-04	4.458036e-13
1.046148e-09	6.403328e-04	4.464188e-13
1.047014e-09	6.406859e-04	4.470344e-13
1.047880e-09	6.410389e-04	4.476505e-13
1.048746e-09	6.413919e-04	4.482671e-13
1.049612e-09	6.417450e-04	4.488843e-13
1.050479e-09	6.420981e-04	4.495020e-13
1.051346e-09	6.424511e-04	4.501202e-13
1.052213e-09	6.428042e-04	4.507389e-13
1.053080e-09	6.431572e-04	4.513581e-13
1.053948e-09	6.435103e-04	4.519778e-13
1.054816e-09	6.438633e-04	4.525980e-13
1.055684e-09	6.442163e-04	4.532187e-13
1.056552e-09	6.445694e-04	4.538400e-13
1.057420e-09	6.449224e-04	4.544617e-13
1.058289e-09	6.452755e-04	4.550840e-13
1.059158e-09	6.456286e-04	4.557068e-13
1.060027e-09	6.459816e-04	4.563301e-13
1.060897e-09	6.463347e-04	4.569539e-13
1.061767e-09	6.466877e-04	4.575782e-13
1.062636e-09	6.470407e-04	4.582030e-13
1.063507e-09	6.473938e-04	4.588283e-13
1.064377e-09	6.477468e-04	4.594542e-13
1.065248e-09	6.480999e-04	4.600806e-13
1.066119e-09	6.484530e-04	4.607074e-13
1.066990e-09	6.488060e-04	4.613348e-13
1.067861e-09	6.491591e-04	4.619627e-13
1.068733e-09	6.495121e-04	4.625912e-13
1.069605e-09	6.498652e-04	4.632201e-13
1.070477e-09	6.502182e-04	4.638494e-13
1.071349e-09	6.505712e-04	4.644794e-13
1.072221e-09	6.509243e-04	4.651099e-13
1.073094e-09	6.512773e-04	4.657409e-13
1.073967e-09	6.516304e-04	4.663724e-13
1.074841e-09	6.519835e-04	4.670044e-13
1.075714e-09	6.523365e-04	4.676369e-13
1.076588e-09	6.526896e-04	4.682699e-13
1.077462e-09	6.530426e-04	4.689035e-13
1.078336e-09	6.533956e-04	4.695375e-13
1.079210e-09	6.537487e-04	4.701721e-13
1.080085e-09	6.541017e-04	4.708072e-13
1.080960e-09	6.544548e-04	4.714428e-13
1.081835e-09	6.548079e-04	4.720789e-13
1.082711e-09	6.551609e-04	4.727155e-13
1.083586e-09	6.555140e-04	4.733527e-13
1.084462e-09	6.558670e-04	4.739904e-13
1.085338e-09	6.562201e-04	4.746286e-13
1.086214e-09	6.565731e-04	4.752672e-13
1.087091e-09	6.569262e-04	4.759064e-13
1.087968e-09	6.572792e-04	4.765461e-13
1.088845e-09	6.576323e-04	4.771864e-13
1.089722e-09	6.579853e-04	4.778271e-13
1.090600e-09	6.583384e-04	4.784684e-13
1.091478e-09	6.586914e-04	4.791102e-13
1.092356e-09	6.590445e-04	4.797525e-13
1.093234e-09	6.593975e-04	4.803953e-13
1.094112e-09	6.597506e-04	4.810386e-13
1.094991e-09	6.601036e-04	4.816825e-13
1.095870e-09	6.604567e-04	4.823269e-13
1.096749e-09	6.608097e-04	4.829718e-13
1.097628e-09	6.611628e-04	4.836172e-13
1.098508e-09	6.615159e-04	4.842631e-13
1.099388e-09	6.618689e-04	4.849096e-13
1.100268e-09	6.622220e-04	4.855565e-13
1.101148e-09	6.625750e-04	4.862039e-13
1.102029e-09	6.629280e-04	4.868519e-13
1.102910e-09	6.632811e-04	4.875004e-13
1.103791e-09	6.636342e-04	4.881495e-13
1.104672e-09	6.639872e-04	4.887990e-13
1.105554e-09	6.643403e-04	4.894491e-13
1.106435e-09	6.646933e-04	4.900997e-13
1.107317e-09	6.650464e-04	4.907508e-13
1.108200e-09	6.653994e-04	4.914025e-13
1.109082e-09	6.657525e-04	4.920545e-13
1.109965e-09	6.661055e-04	4.927072e-13
1.110848e-09	6.664586e-04	4.933604e-13
1.111731e-09	6.668116e-04	4.940141e-13
1.112614e-09	6.671647e-04	4.946683e-13
1.113498e-09	6.675177e-04	4.953231e-13
1.114382e-09	6.678708e-04	4.959783e-13
1.115266e-09	6.682239e-04	4.966341e-13
1.116150e-09	6.685769e-04	4.972904e-13
1.117035e-09	6.689299e-04	4.979472e-13
1.117920e-09	6.692830e-04	4.986045e-13
1.118805e-09	6.696361e-04	4.992624e-13
1.119690e-09	6.699891e-04	4.999208e-13
1.120575e-09	6.703422e-04	5.005797e-13
1.121461e-09	6.706952e-04	5.012391e-13
1.122347e-09	6.710483e-04	5.018991e-13
1.123233e-09	6.714013e-04	5.025596e-13
1.124120e-09	6.717544e-04	5.032205e-13
1.125006e-09	6.721074e-04	5.038820e-13
1.125893e-09	6.724605e-04	5.045440e-13
1.126781e-09	6.728135e-04	5.052066e-13
1.127668e-09	6.731666e-04	5.058697e-13
1.128556e-09	6.735197e-04	5.065333e-13
1.129443e-09	6.738727e-04	5.071974e-13
1.130332e-09	6.742258e-04	5.078621e-13
1.131220e-09	6.745788e-04	5.085272e-13
1.132108e-09	6.749318e-04	5.091928e-13
1.132997e-09	6.752849e-04	5.098590e-13
1.133886e-09	6.756380e-04	5.105258e-13
1.134775e-09	6.759910e-04	5.111930e-13
1.135665e-09	6.763441e-04	5.118608e-13
1.136555e-09	6.766971e-04	5.125291e-13
1.137445e-09	6.770502e-04	5.131980e-13
1.138335e-09	6.774033e-04	5.138673e-13
1.139225e-09	6.777563e-04	5.145372e-13
1.140116e-09	6.781093e-04	5.152075e-13
1.141007e-09	6.784624e-04	5.158785e-13
1.141898e-09	6.788155e-04	5.165499e-13
1.142789e-09	6.791685e-04	5.172219e-13
1.143681e-09	6.795216e-04	5.178944e-13
1.144572e-09	6.798746e-04	5.185674e-13
1.145464e-09	6.802277e-04	5.192410e-13
1.146357e-09	6.805808e-04	5.199150e-13
1.147249e-09	6.809338e-04	5.205896e-13
1.148142e-09	6.812868e-04	5.212647e-13
1.149035e-09	6.816399e-04	5.219403e-13
1.149928e-09	6.819930e-04	5.226165e-13
1.150821e-09	6.823460e-04	5.232932e-13
1.151715e-09	6.826991e-04	5.239704e-13
1.152609e-09	6.830521e-04	5.246482e-13
1.153503e-09	6.834052e-04	5.253265e-13
1.154398e-09	6.837583e-04	5.260053e-13
1.155292e-09	6.841113e-04	5.266846e-13
1.156187e-09	6.844643e-04	5.273644e-13
1.157082e-09	6.848174e-04	5.280447e-13
1.157977e-09	6.851705e-04	5.287257e-13
1.158873e-09	6.855235e-04	5.294071e-13
1.159768e-09	6.858766e-04	5.300891e-13
1.160664e-09	6.862297e-04	5.307716e-13
1.161561e-09	6.865827e-04	5.314546e-13
1.162457e-09	6.869358e-04	5.321381e-13
1.163354e-09	6.872888e-04	5.328221e-13
1.164251e-09	6.876418e-04	5.335067e-13
1.165148e-09	6.879949e-04	5.341918e-13
1.166045e-09	6.883480e-04	5.348775e-13
1.166943e-09	6.887010e-04	5.355637e-13
1.167841e-09	6.890541e-04	5.362504e-13
1.168739e-09	6.894072e-04	5.369376e-13
1.169637e-09	6.897602e-04	5.376254e-13
1.170535e-09	6.901133e-04	5.383137e-13
1.171434e-09	6.904663e-04	5.390024e-13
1.172333e-09	6.908194e-04	5.396918e-13
1.173232e-09	6.911724e-04	5.403816e-13
1.174132e-09	6.915255e-04	5.410721e-13
1.175031e-09	6.918786e-04	5.417630e-13
1.175931e-09	6.922316e-04	5.424545e-13
1.176831e-09	6.925847e-04	5.431465e-13
1.177732e-09	6.929377e-04	5.438390e-13
1.178632e-09	6.932908e-04	5.445321e-13
1.179533e-09	6.936438e-04	5.452255e-13
1.180434e-09	6.939969e-04	5.459197e-13
1.181335e-09	6.943499e-04	5.466143e-13
1.182237e-09	6.947030e-04	5.473095e-13
1.183139e-09	6.950561e-04	5.480052e-13
1.184041e-09	6.954091e-04	5.487014e-13
1.184943e-09	6.957622e-04	5.493982e-13
1.185845e-09	6.961153e-04	5.500955e-13
1.186748e-09	6.964683e-04	5.507934e-13
1.187651e-09	6.968213e-04	5.514916e-13
1.188554e-09	6.971744e-04	5.521905e-13
1.189457e-09	6.975275e-04	5.528899e-13
1.190361e-09	6.978805e-04	5.535899e-13
1.191265e-09	6.982336e-04	5.542904e-13
1.192169e-09	6.985867e-04	5.549914e-13
1.193073e-09	6.989397e-04	5.556930e-13
1.193977e-09	6.992928e-04	5.563950e-13
1.194882e-09	6.996459e-04	5.570977e-13
1.195787e-09	6.999989e-04	5.578007e-13
1.196692e-09	7.003519e-04	5.585044e-13
1.197598e-09	7.007050e-04	5.592086e-13
1.198503e-09	7.010581e-04	5.599134e-13
1.199409e-09	7.014111e-04	5.606186e-13
1.200315e-09	7.017642e-04	5.613244e-13
1.201221e-09	7.021173e-04	5.620308e-13
1.202128e-09	7.024703e-04	5.627377e-13
1.203035e-09	7.028233e-04	5.634450e-13
1.203942e-09	7.031764e-04	5.641529e-13
1.204849e-09	7.035295e-04	5.648614e-13
1.205756e-09	7.038825e-04	5.655704e-13
1.206664e-09	7.042356e-04	5.662800e-13
1.207572e-09	7.045887e-04	5.669900e-13
1.208480e-09	7.049417e-04	5.677007e-13
1.209389e-09	7.052948e-04	5.684118e-13
1.210297e-09	7.056479e-04	5.691235e-13
1.211206e-09	7.060009e-04	5.698356e-13
1.212115e-09	7.063539e-04	5.705484e-13
1.213024e-09	7.067070e-04	5.712617e-13
1.213934e-09	7.070601e-04	5.719755e-13
1.214844e-09	7.074131e-04	5.726898e-13
1.215754e-09	7.077662e-04	5.734047e-13
1.216664e-09	7.081193e-04	5.741202e-13
1.217574e-09	7.084723e-04	5.748361e-13
1.218485e-09	7.088254e-04	5.755526e-13
1.219396e-09	7.091784e-04	5.762695e-13
1.220307e-09	7.095315e-04	5.769871e-13
1.221218e-09	7.098845e-04	5.777052e-13
1.222130e-09	7.102376e-04	5.784239e-13
1.223041e-09	7.105907e-04	5.791431e-13
1.223953e-09	7.109437e-04	5.798628e-13
1.224866e-09	7.112968e-04	5.805830e-13
1.225778e-09	7.116499e-04	5.813038e-13
1.226691e-09	7.120029e-04	5.820251e-13
1.227604e-09	7.123560e-04	5.827469e-13
1.228517e-09	7.127090e-04	5.834693e-13
1.229430e-09	7.130621e-04	5.841922e-13
1.230344e-09	7.134152e-04	5.849157e-13
1.231258e-09	7.137682e-04	5.856397e-13
1.232172e-09	7.141213e-04	5.863643e-13
1.233086e-09	7.144744e-04	5.870894e-13
1.234001e-09	7.148274e-04	5.878150e-13
1.234915e-09	7.151805e-04	5.885411e-13
1.235830e-09	7.155335e-04	5.892677e-13
1.236745e-09	7.158866e-04	5.899950e-13
1.237661e-09	7.162396e-04	5.907228e-13
1.238576e-09	7.165927e-04	5.914511e-13
1.239492e-09	7.169458e-04	5.921799e-13
1.240408e-09	7.172988e-04	5.929093e-13
1.241325e-09	7.176519e-04	5.936393e-13
1.242241e-09	7.180050e-04	5.943697e-13
1.243158e-09	7.183580e-04	5.951006e-13
1.244075e-09	7.187111e-04	5.958322e-13
1.244992e-09	7.190641e-04	5.965643e-13
1.245910e-09	7.194172e-04	5.972969e-13
1.246827e-09	7.197703e-04	5.980301e-13
1.247745e-09	7.201233e-04	5.987638e-13
1.248663e-09	7.204764e-04	5.994980e-13
1.249582e-09	7.208295e-04	6.002328e-13
1.250500e-09	7.211825e-04	6.009682e-13
1.251419e-09	7.215356e-04	6.017039e-13
1.252338e-09	7.218886e-04	6.024403e-13
1.253257e-09	7.222417e-04	6.031773e-13
1.254177e-09	7.225948e-04	6.039148e-13
1.255097e-09	7.229478e-04	6.046528e-13
1.256016e-09	7.233009e-04	6.053914e-13
1.256937e-09	7.236540e-04	6.061305e-13
1.257857e-09	7.240070e-04	6.068702e-13
1.258778e-09	7.243601e-04	6.076104e-13
1.259698e-09	7.247131e-04	6.083510e-13
1.260619e-09	7.250662e-04	6.090923e-13
1.261541e-09	7.254193e-04	6.098341e-13
1.262462e-09	7.257723e-04	6.105765e-13
1.263384e-09	7.261254e-04	6.113194e-13
1.264306e-09	7.264785e-04	6.120628e-13
1.265228e-09	7.268315e-04	6.128068e-13
1.266151e-09	7.271846e-04	6.135514e-13
1.267073e-09	7.275377e-04	6.142964e-13
1.267996e-09	7.278907e-04	6.150419e-13
1.268919e-09	7.282438e-04	6.157881e-13
1.269842e-09	7.285968e-04	6.165348e-13
1.270766e-09	7.289499e-04	6.172821e-13
1.271690e-09	7.293030e-04	6.180299e-13
1.272614e-09	7.296560e-04	6.187782e-13
1.273538e-09	7.300091e-04	6.195271e-13
1.274462e-09	7.303622e-04	6.202765e-13
1.275387e-09	7.307152e-04	6.210264e-13
1.276312e-09	7.310683e-04	6.217769e-13
1.277237e-09	7.314213e-04	6.225279e-13
1.278162e-09	7.317744e-04	6.232795e-13
1.279088e-09	7.321275e-04	6.240317e-13
1.280013e-09	7.324805e-04	6.247844e-13
1.280939e-09	7.328336e-04	6.255376e-13
1.281866e-09	7.331867e-04	6.262914e-13
1.282792e-09	7.335398e-04	6.270457e-13
1.283719e-09	7.338928e-04	6.278005e-13
1.284646e-09	7.342458e-04	6.285559e-13
1.285573e-09	7.345989e-04	6.293118e-13
1.286500e-09	7.349520e-04	6.300683e-13
1.287428e-09	7.353051e-04	6.308254e-13
1.288355e-09	7.356581e-04	6.315830e-13
1.289283e-09	7.360112e-04	6.323411e-13
1.290212e-09	7.363643e-04	6.330998e-13
1.291140e-09	7.367173e-04	6.338590e-13
1.292069e-09	7.370704e-04	6.346187e-13
1.292998e-09	7.374234e-04	6.353790e-13
1.293927e-09	7.377765e-04	6.361399e-13
1.294856e-09	7.381296e-04	6.369013e-13
1.295786e-09	7.384826e-04	6.376633e-13
1.296715e-09	7.388357e-04	6.384258e-13
1.297645e-09	7.391888e-04	6.391889e-13
1.298576e-09	7.395418e-04	6.399525e-13
1.299506e-09	7.398949e-04	6.407166e-13
1.300437e-09	7.402479e-04	6.414812e-13
1.301368e-09	7.406010e-04	6.422465e-13
1.302299e-09	7.409541e-04	6.430123e-13
1.303230e-09	7.413072e-04	6.437786e-13
1.304162e-09	7.416602e-04	6.445455e-13
1.305093e-09	7.420133e-04	6.453129e-13
1.306025e-09	7.423664e-04	6.460809e-13
1.306958e-09	7.427194e-04	6.468495e-13
1.307890e-09	7.430725e-04	6.476186e-13
1.308823e-09	7.434255e-04	6.483881e-13
1.309756e-09	7.437786e-04	6.491583e-13
1.310689e-09	7.441317e-04	6.499290e-13
1.311622e-09	7.444847e-04	6.507003e-13
1.312556e-09	7.448378e-04	6.514721e-13
1.313490e-09	7.451909e-04	6.522445e-13
1.314424e-09	7.455440e-04	6.530174e-13
1.315358e-09	7.458970e-04	6.537909e-13
1.316292e-09	7.462501e-04	6.545648e-13
1.317227e-09	7.466031e-04	6.553394e-13
1.318162e-09	7.469562e-04	6.561145e-13
1.319097e-09	7.473093e-04	6.568902e-13
1.320032e-09	7.476623e-04	6.576664e-13
1.320968e-09	7.480154e-04	6.584432e-13
1.321904e-09	7.483685e-04	6.592205e-13
1.322840e-09	7.487216e-04	6.599984e-13
1.323776e-09	7.490746e-04	6.607768e-13
1.324712e-09	7.494277e-04	6.615557e-13
1.325649e-09	7.497807e-04	6.623352e-13
1.326586e-09	7.501338e-04	6.631153e-13
1.327523e-09	7.504869e-04	6.638959e-13
1.328460e-09	7.508400e-04	6.646771e-13
1.329398e-09	7.511930e-04	6.654589e-13
1.330336e-09	7.515461e-04	6.662411e-13
1.331274e-09	7.518992e-04	6.670240e-13
1.332212e-09	7.522522e-04	6.678074e-13
1.333150e-09	7.526053e-04	6.685912e-13
1.334089e-09	7.529583e-04	6.693757e-13
1.335028e-09	7.533114e-04	6.701607e-13
1.335967e-09	7.536645e-04	6.709463e-13
1.336906e-09	7.540176e-04	6.717325e-13
1.337846e-09	7.543706e-04	6.725192e-13
1.338785e-09	7.547237e-04	6.733065e-13
1.339725e-09	7.550768e-04	6.740943e-13
1.340666e-09	7.554299e-04	6.748826e-13
1.341606e-09	7.557829e-04	6.756714e-13
1.342547e-09	7.561359e-04	6.764609e-13
1.343488e-09	7.564890e-04	6.772509e-13
1.344429e-09	7.568421e-04	6.780415e-13
1.345370e-09	7.571952e-04	6.788326e-13
1.346311e-09	7.575482e-04	6.796243e-13
1.347253e-09	7.579013e-04	6.804166e-13
1.348195e-09	7.582544e-04	6.812094e-13
1.349137e-09	7.586075e-04	6.820027e-13
1.350080e-09	7.589605e-04	6.827965e-13
1.351022e-09	7.593136e-04	6.835909e-13
1.351965e-09	7.596666e-04	6.843859e-13
1.352908e-09	7.600197e-04	6.851815e-13
1.353852e-09	7.603728e-04	6.859776e-13
1.354795e-09	7.607259e-04	6.867743e-13
1.355739e-09	7.610789e-04	6.875715e-13
1.356683e-09	7.614320e-04	6.883693e-13
1.357627e-09	7.617850e-04	6.891675e-13
1.358571e-09	7.621381e-04	6.899664e-13
1.359516e-09	7.624912e-04	6.907659e-13
1.360461e-09	7.628443e-04	6.915659e-13
1.361406e-09	7.631973e-04	6.923665e-13
1.362351e-09	7.635504e-04	6.931676e-13
1.363296e-09	7.639035e-04	6.939692e-13
1.364242e-09	7.642566e-04	6.947715e-13
1.365188e-09	7.646096e-04	6.955743e-13
1.366134e-09	7.649627e-04	6.963775e-13
1.367080e-09	7.653157e-04	6.971814e-13
1.368027e-09	7.656688e-04	6.979858e-13
1.368974e-09	7.660219e-04	6.987909e-13
1.369921e-09	7.663750e-04	6.995964e-13
1.370868e-09	7.667280e-04	7.004026e-13
1.371816e-09	7.670811e-04	7.012092e-13
1.372763e-09	7.674342e-04	7.020165e-13
1.373711e-09	7.677873e-04	7.028243e-13
1.374659e-09	7.681403e-04	7.036325e-13
1.375607e-09	7.684934e-04	7.044414e-13
1.376556e-09	7.688464e-04	7.052509e-13
1.377505e-09	7.691995e-04	7.060609e-13
1.378454e-09	7.695526e-04	7.068715e-13
1.379403e-09	7.699057e-04	7.076827e-13
1.380352e-09	7.702587e-04	7.084944e-13
1.381302e-09	7.706118e-04	7.093067e-13
1.382252e-09	7.709649e-04	7.101195e-13
1.383202e-09	7.713179e-04	7.109327e-13
1.384152e-09	7.716710e-04	7.117467e-13
1.385103e-09	7.720241e-04	7.125612e-13
1.386053e-09	7.723772e-04	7.133762e-13
1.387004e-09	7.727302e-04	7.141919e-13
1.387956e-09	7.730833e-04	7.150080e-13
1.388907e-09	7.734364e-04	7.158248e-13
1.389859e-09	7.737895e-04	7.166421e-13
1.390810e-09	7.741425e-04	7.174599e-13
1.391762e-09	7.744956e-04	7.182782e-13
1.392715e-09	7.748486e-04	7.190972e-13
1.393667e-09	7.752017e-04	7.199167e-13
1.394620e-09	7.755548e-04	7.207368e-13
1.395573e-09	7.759079e-04	7.215575e-13
1.396526e-09	7.762610e-04	7.223787e-13
1.397479e-09	7.766140e-04	7.232005e-13
1.398433e-09	7.769671e-04	7.240228e-13
1.399386e-09	7.773201e-04	7.248456e-13
1.400340e-09	7.776732e-04	7.256691e-13
1.401295e-09	7.780263e-04	7.264931e-13
1.402249e-09	7.783794e-04	7.273177e-13
1.403204e-09	7.787324e-04	7.281428e-13
1.404159e-09	7.790855e-04	7.289685e-13
1.405114e-09	7.794386e-04	7.297948e-13
1.406069e-09	7.797917e-04	7.306216e-13
1.407024e-09	7.801448e-04	7.314490e-13
1.407980e-09	7.804978e-04	7.322769e-13
1.408936e-09	7.808509e-04	7.331054e-13
1.409892e-09	7.812039e-04	7.339345e-13
1.410849e-09	7.815570e-04	7.347641e-13
1.411805e-09	7.819101e-04	7.355943e-13
1.412762e-09	7.822632e-04	7.364251e-13
1.413719e-09	7.826163e-04	7.372564e-13
1.414676e-09	7.829693e-04	7.380883e-13
1.415634e-09	7.833224e-04	7.389208e-13
1.416591e-09	7.836754e-04	7.397537e-13
1.417549e-09	7.840285e-04	7.405873e-13
1.418507e-09	7.843816e-04	7.414214e-13
1.419466e-09	7.847347e-04	7.422561e-13
1.420424e-09	7.850877e-04	7.430914e-13
1.421383e-09	7.854408e-04	7.439272e-13
1.422342e-09	7.857939e-04	7.447636e-13
1.423301e-09	7.861470e-04	7.456006e-13
1.424261e-09	7.865001e-04	7.464381e-13
1.425220e-09	7.868531e-04	7.472761e-13
1.426180e-09	7.872062e-04	7.481148e-13
1.427140e-09	7.875593e-04	7.489540e-13
1.428100e-09	7.879123e-04	7.497938e-13
1.429061e-09	7.882654e-04	7.506342e-13
1.430022e-09	7.886185e-04	7.514751e-13
1.430982e-09	7.889716e-04	7.523166e-13
1.431944e-09	7.893246e-04	7.531586e-13
1.432905e-09	7.896777e-04	7.540011e-13
1.433866e-09	7.900308e-04	7.548443e-13
1.434828e-09	7.903838e-04	7.556880e-13
1.435790e-09	7.907369e-04	7.565323e-13
1.436752e-09	7.910900e-04	7.573772e-13
1.437715e-09	7.914431e-04	7.582227e-13
1.438677e-09	7.917962e-04	7.590687e-13
1.439640e-09	7.921492e-04	7.599153e-13
1.440603e-09	7.925023e-04	7.607624e-13
1.441567e-09	7.928553e-04	7.616100e-13
1.442530e-09	7.932084e-04	7.624583e-13
1.443494e-09	7.935615e-04	7.633071e-13
1.444458e-09	7.939146e-04	7.641565e-13
1.445422e-09	7.942677e-04	7.650065e-13
1.446386e-09	7.946207e-04	7.658570e-13
1.447351e-09	7.949738e-04	7.667082e-13
1.448316e-09	7.953269e-04	7.675598e-13
1.449281e-09	7.956800e-04	7.684121e-13
1.450246e-09	7.960330e-04	7.692648e-13
1.451211e-09	7.963861e-04	7.701182e-13
1.452177e-09	7.967392e-04	7.709721e-13
1.453143e-09	7.970923e-04	7.718266e-13
1.454109e-09	7.974453e-04	7.726817e-13
1.455075e-09	7.977984e-04	7.735374e-13
1.456042e-09	7.981515e-04	7.743936e-13
1.457009e-09	7.985046e-04	7.752504e-13
1.457975e-09	7.988577e-04	7.761078e-13
1.458942e-09	7.992107e-04	7.769656e-13
1.459910e-09	7.995638e-04	7.778241e-13
1.460877e-09	7.999169e-04	7.786831e-13
1.461845e-09	8.002699e-04	7.795428e-13
1.462813e-09	8.006230e-04	7.804030e-13
1.463782e-09	8.009761e-04	7.812638e-13
1.464750e-09	8.013292e-04	7.821251e-13
1.465719e-09	8.016823e-04	7.829870e-13
1.466688e-09	8.020353e-04	7.838495e-13
1.467656e-09	8.023884e-04	7.847124e-13
1.468626e-09	8.027415e-04	7.855761e-13
1.469595e-09	8.030945e-04	7.864403e-13
1.470565e-09	8.034476e-04	7.873050e-13
1.471535e-09	8.038007e-04	7.881704e-13
1.472505e-09	8.041538e-04	7.890363e-13
1.473476e-09	8.045069e-04	7.899028e-13
1.474446e-09	8.048599e-04	7.907698e-13
1.475417e-09	8.052130e-04	7.916373e-13
1.476388e-09	8.055661e-04	7.925055e-13
1.477359e-09	8.059191e-04	7.933743e-13
1.478330e-09	8.062722e-04	7.942436e-13
1.479302e-09	8.066253e-04	7.951135e-13
1.480274e-09	8.069784e-04	7.959840e-13
1.481246e-09	8.073315e-04	7.968550e-13
1.482218e-09	8.076846e-04	7.977267e-13
1.483191e-09	8.080376e-04	7.985988e-13
1.484163e-09	8.083907e-04	7.994715e-13
1.485136e-09	8.087438e-04	8.003448e-13
1.486110e-09	8.090968e-04	8.012187e-13
1.487083e-09	8.094499e-04	8.020932e-13
1.488056e-09	8.098030e-04	8.029683e-13
1.489030e-09	8.101561e-04	8.038439e-13
1.490004e-09	8.105092e-04	8.047201e-13
1.490978e-09	8.108622e-04	8.055969e-13
1.491953e-09	8.112153e-04	8.064742e-13
1.492927e-09	8.115684e-04	8.073520e-13
1.493902e-09	8.119214e-04	8.082305e-13
1.494877e-09	8.122745e-04	8.091096e-13
1.495853e-09	8.126276e-04	8.099892e-13
1.496828e-09	8.129807e-04	8.108694e-13
1.497804e-09	8.133338e-04	8.117502e-13
1.498780e-09	8.136869e-04	8.126316e-13
1.499756e-09	8.140399e-04	8.135135e-13
1.500732e-09	8.143930e-04	8.143960e-13
1.501709e-09	8.147461e-04	8.152790e-13
1.502685e-09	8.150991e-04	8.161626e-13
1.503662e-09	8.154522e-04	8.170469e-13
1.504640e-09	8.158053e-04	8.179317e-13
1.505617e-09	8.161584e-04	8.188171e-13
1.506595e-09	8.165115e-04	8.197030e-13
1.507572e-09	8.168646e-04	8.205896e-13
1.508550e-09	8.172177e-04	8.214767e-13
1.509529e-09	8.175707e-04	8.223644e-13
1.510507e-09	8.179238e-04	8.232525e-13
1.511486e-09	8.182769e-04	8.241413e-13
1.512465e-09	8.186299e-04	8.250307e-13
1.513444e-09	8.189830e-04	8.259207e-13
1.514423e-09	8.193361e-04	8.268113e-13
1.515402e-09	8.196892e-04	8.277024e-13
1.516382e-09	8.200423e-04	8.285942e-13
1.517362e-09	8.203954e-04	8.294864e-13
1.518342e-09	8.207484e-04	8.303792e-13
1.519323e-09	8.211015e-04	8.312726e-13
1.520303e-09	8.214546e-04	8.321666e-13
1.521284e-09	8.218076e-04	8.330612e-13
1.522265e-09	8.221607e-04	8.339564e-13
1.523246e-09	8.225138e-04	8.348522e-13
1.524228e-09	8.228669e-04	8.357485e-13
1.525209e-09	8.232200e-04	8.366454e-13
1.526191e-09	8.235731e-04	8.375429e-13
1.527173e-09	8.239261e-04	8.384408e-13
1.528155e-09	8.242792e-04	8.393395e-13
1.529138e-09	8.246323e-04	8.402387e-13
1.530120e-09	8.249854e-04	8.411385e-13
1.531103e-09	8.253384e-04	8.420389e-13
1.532086e-09	8.256915e-04	8.429398e-13
1.533070e-09	8.260446e-04	8.438414e-13
1.534053e-09	8.263977e-04	8.447435e-13
1.535037e-09	8.267508e-04	8.456462e-13
1.536021e-09	8.271038e-04	8.465493e-13
1.537005e-09	8.274569e-04	8.474531e-13
1.537989e-09	8.278100e-04	8.483576e-13
1.538974e-09	8.281631e-04	8.492626e-13
1.539959e-09	8.285162e-04	8.501681e-13
1.540944e-09	8.288693e-04	8.510743e-13
1.541929e-09	8.292223e-04	8.519810e-13
1.542914e-09	8.295754e-04	8.528884e-13
1.543900e-09	8.299285e-04	8.537963e-13
1.544886e-09	8.302815e-04	8.547046e-13
1.545872e-09	8.306346e-04	8.556137e-13
1.546858e-09	8.309877e-04	8.565233e-13
1.547845e-09	8.313408e-04	8.574335e-13
1.548831e-09	8.316939e-04	8.583443e-13
1.549818e-09	8.320470e-04	8.592557e-13
1.550805e-09	8.324001e-04	8.601677e-13
1.551793e-09	8.327532e-04	8.610802e-13
1.552780e-09	8.331062e-04	8.619934e-13
1.553768e-09	8.334593e-04	8.629069e-13
1.554756e-09	8.338124e-04	8.638212e-13
1.555744e-09	8.341655e-04	8.647361e-13
1.556732e-09	8.345185e-04	8.656515e-13
1.557721e-09	8.348716e-04	8.665676e-13
1.558710e-09	8.352247e-04	8.674842e-13
1.559699e-09	8.355778e-04	8.684014e-13
1.560688e-09	8.359309e-04	8.693192e-13
1.561677e-09	8.362839e-04	8.702374e-13
1.562667e-09	8.366370e-04	8.711563e-13
1.563657e-09	8.369901e-04	8.720758e-13
1.564647e-09	8.373432e-04	8.729959e-13
1.565637e-09	8.376963e-04	8.739166e-13
1.566627e-09	8.380494e-04	8.748379e-13
1.567618e-09	8.384024e-04	8.757598e-13
1.568609e-09	8.387555e-04	8.766822e-13
1.569600e-09	8.391086e-04	8.776052e-13
1.570591e-09	8.394617e-04	8.785287e-13
1.571583e-09	8.398147e-04	8.794529e-13
1.572574e-09	8.401678e-04	8.803776e-13
1.573566e-09	8.405209e-04	8.813030e-13
1.574558e-09	8.408740e-04	8.822289e-13
1.575551e-09	8.412271e-04	8.831554e-13
1.576543e-09	8.415802e-04	8.840825e-13
1.577536e-09	8.419333e-04	8.850102e-13
1.578529e-09	8.422864e-04	8.859385e-13
1.579522e-09	8.426394e-04	8.868672e-13
1.580516e-09	8.429925e-04	8.877966e-13
1.581509e-09	8.433456e-04	8.887267e-13
1.582503e-09	8.436987e-04	8.896573e-13
1.583497e-09	8.440518e-04	8.905885e-13
1.584491e-09	8.444048e-04	8.915202e-13
1.585486e-09	8.447579e-04	8.924526e-13
1.586480e-09	8.451110e-04	8.933855e-13
1.587475e-09	8.454641e-04	8.943191e-13
1.588470e-09	8.458171e-04	8.952531e-13
1.589465e-09	8.461702e-04	8.961878e-13
1.590461e-09	8.465233e-04	8.971230e-13
1.591456e-09	8.468764e-04	8.980589e-13
1.592452e-09	8.472295e-04	8.989954e-13
1.593448e-09	8.475826e-04	8.999324e-13
1.594445e-09	8.479357e-04	9.008701e-13
1.595441e-09	8.482888e-04	9.018083e-13
1.596438e-09	8.486418e-04	9.027469e-13
1.597435e-09	8.489949e-04	9.036863e-13
1.598432e-09	8.493480e-04	9.046263e-13
1.599429e-09	8.497011e-04	9.055669e-13
1.600427e-09	8.500542e-04	9.065080e-13
1.601425e-09	8.504073e-04	9.074498e-13
1.602423e-09	8.507604e-04	9.083921e-13
1.603421e-09	8.511134e-04	9.093350e-13
1.604419e-09	8.514665e-04	9.102785e-13
1.605418e-09	8.518196e-04	9.112224e-13
1.606417e-09	8.521727e-04	9.121671e-13
1.607416e-09	8.525257e-04	9.131124e-13
1.608415e-09	8.528788e-04	9.140582e-13
1.609414e-09	8.532319e-04	9.150047e-13
1.610414e-09	8.535850e-04	9.159517e-13
1.611414e-09	8.539381e-04	9.168993e-13
1.612414e-09	8.542912e-04	9.178475e-13
1.613414e-09	8.546443e-04	9.187963e-13
1.614414e-09	8.549973e-04	9.197455e-13
1.615415e-09	8.553504e-04	9.206955e-13
1.616416e-09	8.557035e-04	9.216460e-13
1.617417e-09	8.560566e-04	9.225972e-13
1.618418e-09	8.564097e-04	9.235489e-13
1.619420e-09	8.567628e-04	9.245012e-13
1.620421e-09	8.571159e-04	9.254541e-13
1.621423e-09	8.574690e-04	9.264076e-13
1.622426e-09	8.578221e-04	9.273617e-13
1.623428e-09	8.581751e-04	9.283163e-13
1.624430e-09	8.585282e-04	9.292715e-13
1.625433e-09	8.588813e-04	9.302274e-13
1.626436e-09	8.592344e-04	9.311838e-13
1.627439e-09	8.595875e-04	9.321409e-13
1.628442e-09	8.599406e-04	9.330985e-13
1.629446e-09	8.602936e-04	9.340567e-13
1.630450e-09	8.606467e-04	9.350155e-13
1.631454e-09	8.609998e-04	9.359749e-13
1.632458e-09	8.613529e-04	9.369348e-13
1.633462e-09	8.617060e-04	9.378954e-13
1.634467e-09	8.620590e-04	9.388565e-13
1.635472e-09	8.624121e-04	9.398183e-13
1.636477e-09	8.627652e-04	9.407807e-13
1.637482e-09	8.631183e-04	9.417436e-13
1.638487e-09	8.634714e-04	9.427071e-13
1.639493e-09	8.638245e-04	9.436713e-13
1.640499e-09	8.641775e-04	9.446358e-13
1.641505e-09	8.645306e-04	9.456012e-13
1.642511e-09	8.648837e-04	9.465671e-13
1.643517e-09	8.652368e-04	9.475336e-13
1.644524e-09	8.655899e-04	9.485006e-13
1.645531e-09	8.659430e-04	9.494683e-13
1.646538e-09	8.662961e-04	9.504366e-13
1.647545e-09	8.666492e-04	9.514055e-13
1.648553e-09	8.670023e-04	9.523749e-13
1.649560e-09	8.673553e-04	9.533448e-13
1.650568e-09	8.677084e-04	9.543155e-13
1.651576e-09	8.680615e-04	9.552867e-13
1.652585e-09	8.684146e-04	9.562585e-13
1.653593e-09	8.687677e-04	9.572309e-13
1.654602e-09	8.691208e-04	9.582040e-13
1.655611e-09	8.694739e-04	9.591776e-13
1.656620e-09	8.698270e-04	9.601518e-13
1.657629e-09	8.701801e-04	9.611266e-13
1.658639e-09	8.705331e-04	9.621018e-13
1.659649e-09	8.708862e-04	9.630778e-13
1.660659e-09	8.712393e-04	9.640544e-13
1.661669e-09	8.715924e-04	9.650315e-13
1.662679e-09	8.719455e-04	9.660093e-13
1.663690e-09	8.722986e-04	9.669877e-13
1.664700e-09	8.726517e-04	9.679666e-13
1.665711e-09	8.730048e-04	9.689462e-13
1.666723e-09	8.733579e-04	9.699263e-13
1.667734e-09	8.737109e-04	9.709069e-13
1.668745e-09	8.740640e-04	9.718882e-13
1.669757e-09	8.744171e-04	9.728702e-13
1.670769e-09	8.747702e-04	9.738527e-13
1.671781e-09	8.751233e-04	9.748358e-13
1.672794e-09	8.754764e-04	9.758195e-13
1.673807e-09	8.758295e-04	9.768038e-13
1.674819e-09	8.761826e-04	9.777888e-13
1.675832e-09	8.765357e-04	9.787743e-13
1.676845e-09	8.768887e-04	9.797602e-13
1.677859e-09	8.772418e-04	9.807469e-13
1.678873e-09	8.775949e-04	9.817342e-13
1.679886e-09	8.779480e-04	9.827221e-13
1.680901e-09	8.783011e-04	9.837106e-13
1.681915e-09	8.786542e-04	9.846996e-13
1.682929e-09	8.790073e-04	9.856893e-13
1.683944e-09	8.793604e-04	9.866796e-13
1.684959e-09	8.797134e-04	9.876703e-13
1.685974e-09	8.800665e-04	9.886618e-13
1.686989e-09	8.804196e-04	9.896538e-13
1.688005e-09	8.807727e-04	9.906465e-13
1.689020e-09	8.811258e-04	9.916398e-13
1.690036e-09	8.814789e-04	9.926336e-13
1.691052e-09	8.818320e-04	9.936281e-13
1.692069e-09	8.821851e-04	9.946231e-13
1.693085e-09	8.825382e-04	9.956188e-13
1.694102e-09	8.828912e-04	9.966149e-13
1.695119e-09	8.832443e-04	9.976119e-13
1.696136e-09	8.835974e-04	9.986092e-13
1.697153e-09	8.839505e-04	9.996074e-13
1.698170e-09	8.843036e-04	1.000606e-12
1.699188e-09	8.846566e-04	1.001605e-12
1.700206e-09	8.850098e-04	1.002605e-12
1.701224e-09	8.853628e-04	1.003605e-12
1.702243e-09	8.857160e-04	1.004606e-12
1.703261e-09	8.860690e-04	1.005608e-12
1.704280e-09	8.864222e-04	1.006610e-12
1.705299e-09	8.867752e-04	1.007613e-12
1.706318e-09	8.871283e-04	1.008617e-12
1.707337e-09	8.874814e-04	1.009620e-12
1.708357e-09	8.878344e-04	1.010625e-12
1.709377e-09	8.881876e-04	1.011630e-12
1.710396e-09	8.885406e-04	1.012636e-12
1.711417e-09	8.888938e-04	1.013643e-12
1.712437e-09	8.892468e-04	1.014649e-12
1.713458e-09	8.896000e-04	1.015657e-12
1.714478e-09	8.899530e-04	1.016665e-12
1.715500e-09	8.903062e-04	1.017674e-12
1.716521e-09	8.906592e-04	1.018684e-12
1.717542e-09	8.910123e-04	1.019693e-12
1.718564e-09	8.913654e-04	1.020704e-12
1.719585e-09	8.917184e-04	1.021715e-12
1.720607e-09	8.920716e-04	1.022727e-12
1.721629e-09	8.924246e-04	1.023740e-12
1.722652e-09	8.927778e-04	1.024753e-12
1.723675e-09	8.931308e-04	1.025766e-12
1.724697e-09	8.934840e-04	1.026781e-12
1.725720e-09	8.938370e-04	1.027795e-12
1.726743e-09	8.941901e-04	1.028811e-12
1.727767e-09	8.945432e-04	1.029827e-12
1.728790e-09	8.948963e-04	1.030843e-12
1.729814e-09	8.952494e-04	1.031861e-12
1.730838e-09	8.956025e-04	1.032878e-12
1.731863e-09	8.959556e-04	1.033897e-12
1.732887e-09	8.963087e-04	1.034916e-12
1.733912e-09	8.966618e-04	1.035936e-12
1.734937e-09	8.970149e-04	1.036956e-12
1.735961e-09	8.973679e-04	1.037977e-12
1.736987e-09	8.977210e-04	1.038998e-12
1.738012e-09	8.980741e-04	1.040020e-12
1.739038e-09	8.984272e-04	1.041043e-12
1.740064e-09	8.987803e-04	1.042066e-12
1.741090e-09	8.991334e-04	1.043090e-12
1.742116e-09	8.994865e-04	1.044115e-12
1.743143e-09	8.998396e-04	1.045140e-12
1.744169e-09	9.001927e-04	1.046165e-12
1.745196e-09	9.005457e-04	1.047191e-12
1.746223e-09	9.008989e-04	1.048219e-12
1.747250e-09	9.012519e-04	1.049246e-12
1.748278e-09	9.016051e-04	1.050274e-12
1.749305e-09	9.019581e-04	1.051303e-12
1.750333e-09	9.023113e-04	1.052332e-12
1.751361e-09	9.026643e-04	1.053362e-12
1.752389e-09	9.030174e-04	1.054392e-12
1.753418e-09	9.033705e-04	1.055424e-12
1.754447e-09	9.037236e-04	1.056455e-12
1.755476e-09	9.040767e-04	1.057488e-12
1.756505e-09	9.044298e-04	1.058521e-12
1.757534e-09	9.047829e-04	1.059554e-12
1.758563e-09	9.051360e-04	1.060588e-12
1.759593e-09	9.054891e-04	1.061623e-12
1.760623e-09	9.058422e-04	1.062658e-12
1.761653e-09	9.061952e-04	1.063694e-12
1.762683e-09	9.065484e-04	1.064731e-12
1.763714e-09	9.069014e-04	1.065768e-12
1.764745e-09	9.072546e-04	1.066806e-12
1.765775e-09	9.076076e-04	1.067844e-12
1.766807e-09	9.079607e-04	1.068883e-12
1.767838e-09	9.083138e-04	1.069923e-12
1.768869e-09	9.086669e-04	1.070963e-12
1.769901e-09	9.090200e-04	1.072004e-12
1.770933e-09	9.093730e-04	1.073045e-12
1.771965e-09	9.097262e-04	1.074087e-12
1.772997e-09	9.100792e-04	1.075130e-12
1.774030e-09	9.104324e-04	1.076173e-12
1.775062e-09	9.107854e-04	1.077217e-12
1.776095e-09	9.111386e-04	1.078262e-12
1.777128e-09	9.114916e-04	1.079307e-12
1.778162e-09	9.118448e-04	1.080352e-12
1.779195e-09	9.121978e-04	1.081399e-12
1.780229e-09	9.125509e-04	1.082445e-12
1.781263e-09	9.129040e-04	1.083493e-12
1.782297e-09	9.132571e-04	1.084541e-12
1.783331e-09	9.136102e-04	1.085590e-12
1.784366e-09	9.139633e-04	1.086639e-12
1.785400e-09	9.143164e-04	1.087689e-12
1.786435e-09	9.146695e-04	1.088740e-12
1.787470e-09	9.150226e-04	1.089791e-12
1.788506e-09	9.153757e-04	1.090842e-12
1.789541e-09	9.157287e-04	1.091895e-12
1.790577e-09	9.160819e-04	1.092948e-12
1.791613e-09	9.164349e-04	1.094001e-12
1.792649e-09	9.167881e-04	1.095056e-12
1.793685e-09	9.171411e-04	1.096110e-12
1.794722e-09	9.174943e-04	1.097166e-12
1.795758e-09	9.178473e-04	1.098222e-12
1.796795e-09	9.182005e-04	1.099279e-12
1.797832e-09	9.185536e-04	1.100336e-12
1.798870e-09	9.189066e-04	1.101393e-12
1.799907e-09	9.192598e-04	1.102452e-12
1.800945e-09	9.196128e-04	1.103511e-12
1.801983e-09	9.199660e-04	1.104571e-12
1.803021e-09	9.203190e-04	1.105631e-12
1.804059e-09	9.206722e-04	1.106692e-12
1.805098e-09	9.210252e-04	1.107753e-12
1.806137e-09	9.213784e-04	1.108816e-12
1.807175e-09	9.217314e-04	1.109878e-12
1.808214e-09	9.220845e-04	1.110942e-12
1.809254e-09	9.224376e-04	1.112006e-12
1.810293e-09	9.227907e-04	1.113070e-12
1.811333e-09	9.231438e-04	1.114136e-12
1.812373e-09	9.234969e-04	1.115201e-12
1.813413e-09	9.238500e-04	1.116268e-12
1.814453e-09	9.242031e-04	1.117335e-12
1.815494e-09	9.245562e-04	1.118402e-12
1.816535e-09	9.249093e-04	1.119471e-12
1.817575e-09	9.252623e-04	1.120539e-12
1.818617e-09	9.256155e-04	1.121609e-12
1.819658e-09	9.259685e-04	1.122679e-12
1.820699e-09	9.263217e-04	1.123750e-12
1.821741e-09	9.266747e-04	1.124821e-12
1.822783e-09	9.270279e-04	1.125893e-12
1.823825e-09	9.273809e-04	1.126965e-12
1.824867e-09	9.277341e-04	1.128039e-12
1.825910e-09	9.280872e-04	1.129112e-12
1.826952e-09	9.284402e-04	1.130187e-12
1.827995e-09	9.287934e-04	1.131262e-12
1.829038e-09	9.291464e-04	1.132337e-12
1.830082e-09	9.294996e-04	1.133414e-12
1.831125e-09	9.298526e-04	1.134490e-12
1.832169e-09	9.302058e-04	1.135568e-12
1.833213e-09	9.305588e-04	1.136646e-12
1.834257e-09	9.309119e-04	1.137724e-12
1.835301e-09	9.312650e-04	1.138804e-12
1.836346e-09	9.316181e-04	1.139884e-12
1.837390e-09	9.319712e-04	1.140964e-12
1.838435e-09	9.323243e-04	1.142045e-12
1.839480e-09	9.326774e-04	1.143127e-12
1.840526e-09	9.330305e-04	1.144209e-12
1.841571e-09	9.333836e-04	1.145292e-12
1.842617e-09	9.337367e-04	1.146376e-12
1.843662e-09	9.340898e-04	1.147460e-12
1.844709e-09	9.344429e-04	1.148545e-12
1.845755e-09	9.347960e-04	1.149630e-12
1.846801e-09	9.351491e-04	1.150716e-12
1.847848e-09	9.355022e-04	1.151803e-12
1.848895e-09	9.358553e-04	1.152890e-12
1.849942e-09	9.362084e-04	1.153978e-12
1.850989e-09	9.365615e-04	1.155067e-12
1.852037e-09	9.369146e-04	1.156156e-12
1.853084e-09	9.372676e-04	1.157245e-12
1.854132e-09	9.376208e-04	1.158336e-12
1.855180e-09	9.379738e-04	1.159427e-12
1.856229e-09	9.383270e-04	1.160519e-12
1.857277e-09	9.386801e-04	1.161611e-12
1.858326e-09	9.390332e-04	1.162704e-12
1.859374e-09	9.393863e-04	1.163797e-12
1.860424e-09	9.397394e-04	1.164891e-12
1.861473e-09	9.400925e-04	1.165986e-12
1.862522e-09	9.404455e-04	1.167081e-12
1.863572e-09	9.407987e-04	1.168177e-12
1.864622e-09	9.411517e-04	1.169273e-12
1.865672e-09	9.415049e-04	1.170371e-12
1.866722e-09	9.418579e-04	1.171468e-12
1.867773e-09	9.422111e-04	1.172567e-12
1.868823e-09	9.425642e-04	1.173666e-12
1.869874e-09	9.429173e-04	1.174766e-12
1.870925e-09	9.432704e-04	1.175866e-12
1.871976e-09	9.436234e-04	1.176966e-12
1.873028e-09	9.439766e-04	1.178068e-12
1.874079e-09	9.443296e-04	1.179170e-12
1.875131e-09	9.446828e-04	1.180273e-12
1.876183e-09	9.450358e-04	1.181376e-12
1.877235e-09	9.453890e-04	1.182480e-12
1.878288e-09	9.457421e-04	1.183585e-12
1.879340e-09	9.460952e-04	1.184690e-12
1.880393e-09	9.464483e-04	1.185796e-12
1.881446e-09	9.468013e-04	1.186902e-12
1.882499e-09	9.471545e-04	1.188009e-12
1.883552e-09	9.475075e-04	1.189117e-12
1.884606e-09	9.478607e-04	1.190225e-12
1.885660e-09	9.482137e-04	1.191334e-12
1.886714e-09	9.485669e-04	1.192444e-12
1.887768e-09	9.489200e-04	1.193554e-12
1.888823e-09	9.492731e-04	1.194664e-12
1.889877e-09	9.496262e-04	1.195776e-12
1.890932e-09	9.499792e-04	1.196888e-12
1.891987e-09	9.503324e-04	1.198000e-12
1.893042e-09	9.506854e-04	1.199113e-12
1.894097e-09	9.510386e-04	1.200228e-12
1.895153e-09	9.513916e-04	1.201342e-12
1.896209e-09	9.517448e-04	1.202457e-12
1.897264e-09	9.520979e-04	1.203573e-12
1.898321e-09	9.524510e-04	1.204689e-12
1.899377e-09	9.528041e-04	1.205806e-12
1.900433e-09	9.531571e-04	1.206924e-12
1.901490e-09	9.535103e-04	1.208042e-12
1.902547e-09	9.538633e-04	1.209161e-12
1.903604e-09	9.542165e-04	1.210280e-12
1.904662e-09	9.545696e-04	1.211400e-12
1.905719e-09	9.549227e-04	1.212521e-12
1.906777e-09	9.552758e-04	1.213642e-12
1.907835e-09	9.556289e-04	1.214764e-12
1.908893e-09	9.559820e-04	1.215887e-12
1.909951e-09	9.563350e-04	1.217010e-12
1.911010e-09	9.566882e-04	1.218134e-12
1.912068e-09	9.570413e-04	1.219258e-12
1.913127e-09	9.573944e-04	1.220383e-12
1.914186e-09	9.577475e-04	1.221509e-12
1.915246e-09	9.581006e-04	1.222635e-12
1.916305e-09	9.584537e-04	1.223762e-12
1.917365e-09	9.588069e-04	1.224890e-12
1.918425e-09	9.591599e-04	1.226018e-12
1.919485e-09	9.595130e-04	1.227147e-12
1.920545e-09	9.598661e-04	1.228276e-12
1.921605e-09	9.602192e-04	1.229406e-12
1.922666e-09	9.605723e-04	1.230537e-12
1.923727e-09	9.609254e-04	1.231668e-12
1.924788e-09	9.612786e-04	1.232800e-12
1.925849e-09	9.616316e-04	1.233933e-12
1.926910e-09	9.619847e-04	1.235066e-12
1.927972e-09	9.623378e-04	1.236200e-12
1.929034e-09	9.626909e-04	1.237334e-12
1.930096e-09	9.630440e-04	1.238469e-12
1.931158e-09	9.633971e-04	1.239605e-12
1.932221e-09	9.637503e-04	1.240741e-12
1.933283e-09	9.641033e-04	1.241878e-12
1.934346e-09	9.644565e-04	1.243016e-12
1.935409e-09	9.648095e-04	1.244154e-12
1.936472e-09	9.651626e-04	1.245292e-12
1.937536e-09	9.655158e-04	1.246432e-12
1.938599e-09	9.658688e-04	1.247572e-12
1.939663e-09	9.662220e-04	1.248713e-12
1.940727e-09	9.665750e-04	1.249854e-12
1.941791e-09	9.669282e-04	1.250996e-12
1.942856e-09	9.672813e-04	1.252138e-12
1.943920e-09	9.676344e-04	1.253282e-12
1.944985e-09	9.679875e-04	1.254425e-12
1.946050e-09	9.683405e-04	1.255569e-12
1.947115e-09	9.686937e-04	1.256715e-12
1.948180e-09	9.690467e-04	1.257860e-12
1.949246e-09	9.693999e-04	1.259007e-12
1.950312e-09	9.697530e-04	1.260153e-12
1.951378e-09	9.701061e-04	1.261301e-12
1.952444e-09	9.704592e-04	1.262449e-12
1.953510e-09	9.708124e-04	1.263598e-12
1.954577e-09	9.711654e-04	1.264748e-12
1.955643e-09	9.715185e-04	1.265897e-12
1.956710e-09	9.718716e-04	1.267048e-12
1.957777e-09	9.722247e-04	1.268199e-12
1.958845e-09	9.725778e-04	1.269352e-12
1.959912e-09	9.729309e-04	1.270504e-12
1.960980e-09	9.732841e-04	1.271657e-12
1.962048e-09	9.736371e-04	1.272811e-12
1.963116e-09	9.739903e-04	1.273966e-12
1.964184e-09	9.743433e-04	1.275121e-12
1.965252e-09	9.746964e-04	1.276276e-12
1.966321e-09	9.750496e-04	1.277433e-12
1.967390e-09	9.754026e-04	1.278590e-12
1.968459e-09	9.757558e-04	1.279747e-12
1.969528e-09	9.761089e-04	1.280906e-12
1.970598e-09	9.764620e-04	1.282065e-12
1.971667e-09	9.768151e-04	1.283224e-12
1.972737e-09	9.771682e-04	1.284384e-12
1.973807e-09	9.775213e-04	1.285545e-12
1.974877e-09	9.778744e-04	1.286706e-12
1.975948e-09	9.782275e-04	1.287868e-12
1.977018e-09	9.785806e-04	1.289031e-12
1.978089e-09	9.789337e-04	1.290194e-12
1.979160e-09	9.792868e-04	1.291358e-12
1.980231e-09	9.796400e-04	1.292523e-12
1.981302e-09	9.799930e-04	1.293688e-12
1.982374e-09	9.803462e-04	1.294854e-12
1.983446e-09	9.806992e-04	1.296020e-12
1.984518e-09	9.810523e-04	1.297187e-12
1.985590e-09	9.814055e-04	1.298355e-12
1.986662e-09	9.817585e-04	1.299523e-12
1.987735e-09	9.821117e-04	1.300692e-12
1.988807e-09	9.824648e-04	1.301861e-12
1.989880e-09	9.828179e-04	1.303032e-12
1.990953e-09	9.831710e-04	1.304202e-12
1.992027e-09	9.835241e-04	1.305374e-12
1.993100e-09	9.838772e-04	1.306546e-12
1.994174e-09	9.842303e-04	1.307719e-12
1.995248e-09	9.845834e-04	1.308892e-12
1.996322e-09	9.849365e-04	1.310066e-12
1.997396e-09	9.852896e-04	1.311241e-12
1.998471e-09	9.856427e-04	1.312416e-12
1.999545e-09	9.859959e-04	1.313592e-12
2.000620e-09	9.863489e-04	1.314768e-12
2.001695e-09	9.867021e-04	1.315946e-12
2.002770e-09	9.870552e-04	1.317123e-12
2.003846e-09	9.874082e-04	1.318302e-12
2.004921e-09	9.877614e-04	1.319481e-12
2.005997e-09	9.881144e-04	1.320660e-12
2.007073e-09	9.884676e-04	1.321841e-12
2.008149e-09	9.888207e-04	1.323022e-12
2.009226e-09	9.891738e-04	1.324203e-12
2.010302e-09	9.895269e-04	1.325386e-12
2.011379e-09	9.898800e-04	1.326568e-12
2.012456e-09	9.902331e-04	1.327752e-12
2.013533e-09	9.905862e-04	1.328936e-12
2.014611e-09	9.909394e-04	1.330121e-12
2.015688e-09	9.912924e-04	1.331306e-12
2.016766e-09	9.916456e-04	1.332492e-12
2.017844e-09	9.919986e-04	1.333679e-12
2.018922e-09	9.923518e-04	1.334866e-12
2.020000e-09	9.927049e-04	1.336054e-12
2.021079e-09	9.930579e-04	1.337242e-12
2.022158e-09	9.934111e-04	1.338432e-12
2.023236e-09	9.937642e-04	1.339621e-12
2.024316e-09	9.941173e-04	1.340812e-12
2.025395e-09	9.944704e-04	1.342003e-12
2.026474e-09	9.948236e-04	1.343195e-12
2.027554e-09	9.951766e-04	1.344387e-12
2.028634e-09	9.955298e-04	1.345580e-12
2.029714e-09	9.958828e-04	1.346774e-12
2.030794e-09	9.962359e-04	1.347968e-12
2.031875e-09	9.965891e-04	1.349163e-12
2.032955e-09	9.969421e-04	1.350358e-12
2.034036e-09	9.972953e-04	1.351555e-12
2.035117e-09	9.976484e-04	1.352751e-12
2.036198e-09	9.980015e-04	1.353949e-12
2.037280e-09	9.983546e-04	1.355147e-12
2.038361e-09	9.987078e-04	1.356346e-12
2.039443e-09	9.990608e-04	1.357545e-12
2.040525e-09	9.994139e-04	1.358745e-12
2.041607e-09	9.997670e-04	1.359946e-12
2.042689e-09	1.000120e-03	1.361147e-12
2.043772e-09	1.000473e-03	1.362349e-12
2.044855e-09	1.000826e-03	1.363551e-12
2.045938e-09	1.001180e-03	1.364755e-12
2.047021e-09	1.001533e-03	1.365958e-12
2.048104e-09	1.001886e-03	1.367163e-12
2.049188e-09	1.002239e-03	1.368368e-12
2.050271e-09	1.002592e-03	1.369573e-12
2.051355e-09	1.002945e-03	1.370780e-12
2.052439e-09	1.003298e-03	1.371987e-12
2.053524e-09	1.003651e-03	1.373195e-12
2.054608e-09	1.004004e-03	1.374403e-12
2.055693e-09	1.004357e-03	1.375612e-12
2.056778e-09	1.004711e-03	1.376821e-12
2.057863e-09	1.005064e-03	1.378032e-12
2.058948e-09	1.005417e-03	1.379242e-12
2.060033e-09	1.005770e-03	1.380454e-12
2.061119e-09	1.006123e-03	1.381666e-12
2.062205e-09	1.006476e-03	1.382879e-12
2.063291e-09	1.006829e-03	1.384092e-12
2.064377e-09	1.007182e-03	1.385306e-12
2.065463e-09	1.007535e-03	1.386521e-12
2.066550e-09	1.007889e-03	1.387736e-12
2.067637e-09	1.008242e-03	1.388952e-12
2.068724e-09	1.008595e-03	1.390169e-12
2.069811e-09	1.008948e-03	1.391386e-12
2.070898e-09	1.009301e-03	1.392604e-12
2.071985e-09	1.009654e-03	1.393822e-12
2.073073e-09	1.010007e-03	1.395041e-12
2.074161e-09	1.010360e-03	1.396261e-12
2.075249e-09	1.010713e-03	1.397482e-12
2.076337e-09	1.011067e-03	1.398702e-12
2.077426e-09	1.011420e-03	1.399924e-12
2.078515e-09	1.011773e-03	1.401147e-12
2.079603e-09	1.012126e-03	1.402369e-12
2.080693e-09	1.012479e-03	1.403593e-12
2.081782e-09	1.012832e-03	1.404817e-12
2.082871e-09	1.013185e-03	1.406042e-12
2.083961e-09	1.013538e-03	1.407268e-12
2.085051e-09	1.013891e-03	1.408494e-12
2.086141e-09	1.014245e-03	1.409721e-12
2.087231e-09	1.014598e-03	1.410948e-12
2.088321e-09	1.014951e-03	1.412176e-12
2.089412e-09	1.015304e-03	1.413405e-12
2.090503e-09	1.015657e-03	1.414635e-12
2.091593e-09	1.016010e-03	1.415864e-12
2.092685e-09	1.016363e-03	1.417095e-12
2.093776e-09	1.016716e-03	1.418326e-12
2.094868e-09	1.017069e-03	1.419559e-12
2.095959e-09	1.017423e-03	1.420791e-12
2.097051e-09	1.017776e-03	1.422025e-12
2.098143e-09	1.018129e-03	1.423258e-12
2.099235e-09	1.018482e-03	1.424493e-12
2.100328e-09	1.018835e-03	1.425728e-12
2.101421e-09	1.019188e-03	1.426964e-12
2.102514e-09	1.019541e-03	1.428200e-12
2.103607e-09	1.019894e-03	1.429437e-12
2.104700e-09	1.020247e-03	1.430675e-12
2.105793e-09	1.020601e-03	1.431913e-12
2.106887e-09	1.020954e-03	1.433152e-12
2.107981e-09	1.021307e-03	1.434392e-12
2.109075e-09	1.021660e-03	1.435632e-12
2.110169e-09	1.022013e-03	1.436873e-12
2.111263e-09	1.022366e-03	1.438115e-12
2.112358e-09	1.022719e-03	1.439357e-12
2.113453e-09	1.023072e-03	1.440600e-12
2.114548e-09	1.023426e-03	1.441844e-12
2.115643e-09	1.023779e-03	1.443088e-12
2.116738e-09	1.024132e-03	1.444332e-12
2.117834e-09	1.024485e-03	1.445578e-12
2.118929e-09	1.024838e-03	1.446824e-12
2.120025e-09	1.025191e-03	1.448071e-12
2.121121e-09	1.025544e-03	1.449318e-12
2.122218e-09	1.025897e-03	1.450566e-12
2.123314e-09	1.026250e-03	1.451815e-12
2.124411e-09	1.026604e-03	1.453064e-12
2.125507e-09	1.026957e-03	1.454314e-12
2.126604e-09	1.027310e-03	1.455565e-12
2.127702e-09	1.027663e-03	1.456816e-12
2.128799e-09	1.028016e-03	1.458068e-12
2.129897e-09	1.028369e-03	1.459321e-12
2.130994e-09	1.028722e-03	1.460574e-12
2.132093e-09	1.029075e-03	1.461828e-12
2.133191e-09	1.029428e-03	1.463082e-12
2.134289e-09	1.029782e-03	1.464338e-12
2.135387e-09	1.030135e-03	1.465593e-12
2.136486e-09	1.030488e-03	1.466849e-12
2.137585e-09	1.030841e-03	1.468107e-12
2.138684e-09	1.031194e-03	1.469364e-12
2.139784e-09	1.031547e-03	1.470623e-12
2.140883e-09	1.031900e-03	1.471882e-12
2.141983e-09	1.032253e-03	1.473142e-12
2.143083e-09	1.032606e-03	1.474402e-12
2.144183e-09	1.032960e-03	1.475663e-12
2.145283e-09	1.033313e-03	1.476924e-12
2.146383e-09	1.033666e-03	1.478186e-12
2.147484e-09	1.034019e-03	1.479450e-12
2.148585e-09	1.034372e-03	1.480713e-12
2.149686e-09	1.034725e-03	1.481977e-12
2.150787e-09	1.035078e-03	1.483242e-12
2.151888e-09	1.035431e-03	1.484508e-12
2.152990e-09	1.035784e-03	1.485774e-12
2.154092e-09	1.036138e-03	1.487041e-12
2.155194e-09	1.036491e-03	1.488308e-12
2.156296e-09	1.036844e-03	1.489576e-12
2.157398e-09	1.037197e-03	1.490845e-12
2.158500e-09	1.037550e-03	1.492114e-12
2.159603e-09	1.037903e-03	1.493384e-12
2.160706e-09	1.038256e-03	1.494655e-12
2.161809e-09	1.038609e-03	1.495926e-12
2.162912e-09	1.038962e-03	1.497198e-12
2.164016e-09	1.039316e-03	1.498471e-12
2.165120e-09	1.039669e-03	1.499744e-12
2.166223e-09	1.040022e-03	1.501018e-12
2.167327e-09	1.040375e-03	1.502293e-12
2.168431e-09	1.040728e-03	1.503568e-12
2.169536e-09	1.041081e-03	1.504844e-12
2.170641e-09	1.041434e-03	1.506120e-12
2.171745e-09	1.041787e-03	1.507397e-12
2.172850e-09	1.042141e-03	1.508675e-12
2.173956e-09	1.042494e-03	1.509954e-12
2.175061e-09	1.042847e-03	1.511233e-12
2.176166e-09	1.043200e-03	1.512512e-12
2.177272e-09	1.043553e-03	1.513793e-12
2.178378e-09	1.043906e-03	1.515074e-12
2.179484e-09	1.044259e-03	1.516356e-12
2.180590e-09	1.044612e-03	1.517638e-12
2.181697e-09	1.044966e-03	1.518921e-12
2.182803e-09	1.045319e-03	1.520205e-12
2.183910e-09	1.045672e-03	1.521489e-12
2.185017e-09	1.046025e-03	1.522774e-12
2.186124e-09	1.046378e-03	1.524060e-12
2.187232e-09	1.046731e-03	1.525346e-12
2.188339e-09	1.047084e-03	1.526633e-12
2.189447e-09	1.047437e-03	1.527921e-12
2.190555e-09	1.047790e-03	1.529209e-12
2.191663e-09	1.048144e-03	1.530498e-12
2.192772e-09	1.048497e-03	1.531787e-12
2.193880e-09	1.048850e-03	1.533077e-12
2.194989e-09	1.049203e-03	1.534368e-12
2.196098e-09	1.049556e-03	1.535660e-12
2.197207e-09	1.049909e-03	1.536952e-12
2.198316e-09	1.050262e-03	1.538245e-12
2.199426e-09	1.050615e-03	1.539538e-12
2.200535e-09	1.050968e-03	1.540832e-12
2.201645e-09	1.051322e-03	1.542127e-12
2.202755e-09	1.051675e-03	1.543422e-12
2.203865e-09	1.052028e-03	1.544718e-12
2.204976e-09	1.052381e-03	1.546015e-12
2.206086e-09	1.052734e-03	1.547312e-12
2.207197e-09	1.053087e-03	1.548611e-12
2.208308e-09	1.053440e-03	1.549909e-12
2.209419e-09	1.053793e-03	1.551209e-12
2.210530e-09	1.054146e-03	1.552509e-12
2.211642e-09	1.054500e-03	1.553809e-12
2.212754e-09	1.054853e-03	1.555111e-12
2.213865e-09	1.055206e-03	1.556412e-12
2.214978e-09	1.055559e-03	1.557715e-12
2.216090e-09	1.055912e-03	1.559018e-12
2.217202e-09	1.056265e-03	1.560322e-12
2.218315e-09	1.056618e-03	1.561627e-12
2.219428e-09	1.056971e-03	1.562932e-12
2.220541e-09	1.057325e-03	1.564238e-12
2.221654e-09	1.057678e-03	1.565545e-12
2.222767e-09	1.058031e-03	1.566852e-12
2.223881e-09	1.058384e-03	1.568159e-12
2.224995e-09	1.058737e-03	1.569468e-12
2.226108e-09	1.059090e-03	1.570777e-12
2.227223e-09	1.059443e-03	1.572087e-12
2.228337e-09	1.059796e-03	1.573397e-12
2.229452e-09	1.060150e-03	1.574709e-12
2.230566e-09	1.060503e-03	1.576020e-12
2.231681e-09	1.060856e-03	1.577333e-12
2.232796e-09	1.061209e-03	1.578646e-12
2.233911e-09	1.061562e-03	1.579959e-12
2.235027e-09	1.061915e-03	1.581274e-12
2.236142e-09	1.062268e-03	1.582589e-12
2.237258e-09	1.062621e-03	1.583905e-12
2.238374e-09	1.062974e-03	1.585221e-12
2.239491e-09	1.063328e-03	1.586538e-12
2.240607e-09	1.063681e-03	1.587856e-12
2.241723e-09	1.064034e-03	1.589174e-12
2.242840e-09	1.064387e-03	1.590493e-12
2.243957e-09	1.064740e-03	1.591812e-12
2.245074e-09	1.065093e-03	1.593133e-12
2.246191e-09	1.065446e-03	1.594454e-12
2.247309e-09	1.065799e-03	1.595776e-12
2.248426e-09	1.066153e-03	1.597098e-12
2.249545e-09	1.066506e-03	1.598421e-12
2.250662e-09	1.066859e-03	1.599744e-12
2.251781e-09	1.067212e-03	1.601069e-12
2.252899e-09	1.067565e-03	1.602393e-12
2.254018e-09	1.067918e-03	1.603719e-12
2.255136e-09	1.068271e-03	1.605045e-12
2.256255e-09	1.068624e-03	1.606372e-12
2.257375e-09	1.068978e-03	1.607700e-12
2.258494e-09	1.069331e-03	1.609028e-12
2.259614e-09	1.069684e-03	1.610357e-12
2.260733e-09	1.070037e-03	1.611686e-12
2.261853e-09	1.070390e-03	1.613017e-12
2.262973e-09	1.070743e-03	1.614347e-12
2.264093e-09	1.071096e-03	1.615679e-12
2.265214e-09	1.071449e-03	1.617011e-12
2.266334e-09	1.071802e-03	1.618344e-12
2.267455e-09	1.072156e-03	1.619677e-12
2.268576e-09	1.072509e-03	1.621011e-12
2.269698e-09	1.072862e-03	1.622346e-12
2.270819e-09	1.073215e-03	1.623682e-12
2.271941e-09	1.073568e-03	1.625018e-12
2.273062e-09	1.073921e-03	1.626354e-12
2.274184e-09	1.074274e-03	1.627692e-12
2.275306e-09	1.074627e-03	1.629030e-12
2.276428e-09	1.074981e-03	1.630369e-12
2.277551e-09	1.075334e-03	1.631708e-12
2.278674e-09	1.075687e-03	1.633048e-12
2.279797e-09	1.076040e-03	1.634389e-12
2.280920e-09	1.076393e-03	1.635730e-12
2.282043e-09	1.076746e-03	1.637072e-12
2.283166e-09	1.077099e-03	1.638415e-12
2.284290e-09	1.077452e-03	1.639758e-12
2.285414e-09	1.077806e-03	1.641102e-12
2.286538e-09	1.078159e-03	1.642447e-12
2.287662e-09	1.078512e-03	1.643793e-12
2.288786e-09	1.078865e-03	1.645138e-12
2.289911e-09	1.079218e-03	1.646485e-12
2.291035e-09	1.079571e-03	1.647832e-12
2.292160e-09	1.079924e-03	1.649180e-12
2.293285e-09	1.080277e-03	1.650529e-12
2.294410e-09	1.080630e-03	1.651878e-12
2.295536e-09	1.080984e-03	1.653229e-12
2.296662e-09	1.081337e-03	1.654579e-12
2.297788e-09	1.081690e-03	1.655931e-12
2.298913e-09	1.082043e-03	1.657282e-12
2.300040e-09	1.082396e-03	1.658635e-12
2.301166e-09	1.082749e-03	1.659988e-12
2.302292e-09	1.083102e-03	1.661342e-12
2.303419e-09	1.083456e-03	1.662697e-12
2.304546e-09	1.083809e-03	1.664052e-12
2.305673e-09	1.084162e-03	1.665408e-12
2.306801e-09	1.084515e-03	1.666765e-12
2.307928e-09	1.084868e-03	1.668122e-12
2.309056e-09	1.085221e-03	1.669480e-12
2.310184e-09	1.085574e-03	1.670839e-12
2.311312e-09	1.085927e-03	1.672198e-12
2.312440e-09	1.086280e-03	1.673558e-12
2.313568e-09	1.086634e-03	1.674918e-12
2.314697e-09	1.086987e-03	1.676279e-12
2.315826e-09	1.087340e-03	1.677642e-12
2.316954e-09	1.087693e-03	1.679004e-12
2.318084e-09	1.088046e-03	1.680367e-12
2.319213e-09	1.088399e-03	1.681731e-12
2.320343e-09	1.088752e-03	1.683096e-12
2.321472e-09	1.089105e-03	1.684461e-12
2.322602e-09	1.089459e-03	1.685827e-12
2.323732e-09	1.089812e-03	1.687194e-12
2.324862e-09	1.090165e-03	1.688561e-12
2.325993e-09	1.090518e-03	1.689929e-12
2.327123e-09	1.090871e-03	1.691297e-12
2.328254e-09	1.091224e-03	1.692667e-12
2.329385e-09	1.091577e-03	1.694036e-12
2.330516e-09	1.091931e-03	1.695407e-12
2.331648e-09	1.092284e-03	1.696778e-12
2.332779e-09	1.092637e-03	1.698150e-12
2.333911e-09	1.092990e-03	1.699523e-12
2.335043e-09	1.093343e-03	1.700896e-12
2.336175e-09	1.093696e-03	1.702270e-12
2.337307e-09	1.094049e-03	1.703644e-12
2.338440e-09	1.094402e-03	1.705020e-12
2.339572e-09	1.094755e-03	1.706395e-12
2.340705e-09	1.095109e-03	1.707772e-12
2.341838e-09	1.095462e-03	1.709149e-12
2.342971e-09	1.095815e-03	1.710527e-12
2.344105e-09	1.096168e-03	1.711906e-12
2.345238e-09	1.096521e-03	1.713285e-12
2.346372e-09	1.096874e-03	1.714665e-12
2.347506e-09	1.097227e-03	1.716045e-12
2.348640e-09	1.097581e-03	1.717427e-12
2.349774e-09	1.097934e-03	1.718808e-12
2.350909e-09	1.098287e-03	1.720191e-12
2.352043e-09	1.098640e-03	1.721574e-12
2.353178e-09	1.098993e-03	1.722958e-12
2.354313e-09	1.099346e-03	1.724343e-12
2.355448e-09	1.099699e-03	1.725728e-12
2.356584e-09	1.100052e-03	1.727114e-12
2.357719e-09	1.100405e-03	1.728500e-12
2.358855e-09	1.100759e-03	1.729888e-12
2.359991e-09	1.101112e-03	1.731275e-12
2.361127e-09	1.101465e-03	1.732664e-12
2.362263e-09	1.101818e-03	1.734053e-12
2.363400e-09	1.102171e-03	1.735443e-12
2.364536e-09	1.102524e-03	1.736834e-12
2.365673e-09	1.102877e-03	1.738225e-12
2.366810e-09	1.103231e-03	1.739617e-12
2.367947e-09	1.103584e-03	1.741009e-12
2.369085e-09	1.103937e-03	1.742403e-12
2.370222e-09	1.104290e-03	1.743796e-12
2.371360e-09	1.104643e-03	1.745191e-12
2.372498e-09	1.104996e-03	1.746586e-12
2.373636e-09	1.105349e-03	1.747982e-12
2.374774e-09	1.105702e-03	1.749379e-12
2.375913e-09	1.106055e-03	1.750776e-12
2.377052e-09	1.106409e-03	1.752174e-12
2.378190e-09	1.106762e-03	1.753573e-12
2.379330e-09	1.107115e-03	1.754972e-12
2.380469e-09	1.107468e-03	1.756372e-12
2.381608e-09	1.107821e-03	1.757772e-12
2.382748e-09	1.108174e-03	1.759174e-12
2.383887e-09	1.108527e-03	1.760575e-12
2.385027e-09	1.108881e-03	1.761978e-12
2.386167e-09	1.109234e-03	1.763381e-12
2.387308e-09	1.109587e-03	1.764786e-12
2.388448e-09	1.109940e-03	1.766190e-12
2.389589e-09	1.110293e-03	1.767596e-12
2.390730e-09	1.110646e-03	1.769001e-12
2.391871e-09	1.110999e-03	1.770408e-12
2.393012e-09	1.111352e-03	1.771815e-12
2.394153e-09	1.111705e-03	1.773223e-12
2.395295e-09	1.112059e-03	1.774632e-12
2.396437e-09	1.112412e-03	1.776041e-12
2.397579e-09	1.112765e-03	1.777452e-12
2.398721e-09	1.113118e-03	1.778862e-12
2.399863e-09	1.113471e-03	1.780274e-12
2.401006e-09	1.113824e-03	1.781685e-12
2.402148e-09	1.114177e-03	1.783098e-12
2.403291e-09	1.114531e-03	1.784512e-12
2.404434e-09	1.114884e-03	1.785925e-12
2.405577e-09	1.115237e-03	1.787340e-12
2.406721e-09	1.115590e-03	1.788756e-12
2.407865e-09	1.115943e-03	1.790172e-12
2.409008e-09	1.116296e-03	1.791588e-12
2.410152e-09	1.116649e-03	1.793006e-12
2.411296e-09	1.117002e-03	1.794424e-12
2.412440e-09	1.117356e-03	1.795842e-12
2.413585e-09	1.117709e-03	1.797262e-12
2.414730e-09	1.118062e-03	1.798682e-12
2.415875e-09	1.118415e-03	1.800103e-12
2.417020e-09	1.118768e-03	1.801524e-12
2.418165e-09	1.119121e-03	1.802947e-12
2.419310e-09	1.119474e-03	1.804369e-12
2.420456e-09	1.119828e-03	1.805793e-12
2.421602e-09	1.120181e-03	1.807217e-12
2.422747e-09	1.120534e-03	1.808641e-12
2.423894e-09	1.120887e-03	1.810067e-12
2.425040e-09	1.121240e-03	1.811493e-12
2.426186e-09	1.121593e-03	1.812920e-12
2.427333e-09	1.121946e-03	1.814348e-12
2.428480e-09	1.122299e-03	1.815776e-12
2.429627e-09	1.122653e-03	1.817205e-12
2.430774e-09	1.123006e-03	1.818634e-12
2.431922e-09	1.123359e-03	1.820064e-12
2.433069e-09	1.123712e-03	1.821495e-12
2.434217e-09	1.124065e-03	1.822927e-12
2.435365e-09	1.124418e-03	1.824359e-12
2.436513e-09	1.124771e-03	1.825792e-12
2.437661e-09	1.125124e-03	1.827225e-12
2.438810e-09	1.125478e-03	1.828660e-12
2.439958e-09	1.125831e-03	1.830095e-12
2.441107e-09	1.126184e-03	1.831531e-12
2.442256e-09	1.126537e-03	1.832967e-12
2.443405e-09	1.126890e-03	1.834403e-12
2.444555e-09	1.127243e-03	1.835841e-12
2.445704e-09	1.127596e-03	1.837279e-12
2.446854e-09	1.127949e-03	1.838719e-12
2.448004e-09	1.128303e-03	1.840158e-12
2.449154e-09	1.128656e-03	1.841599e-12
2.450304e-09	1.129009e-03	1.843040e-12
2.451455e-09	1.129362e-03	1.844481e-12
2.452606e-09	1.129715e-03	1.845924e-12
2.453756e-09	1.130068e-03	1.847366e-12
2.454907e-09	1.130421e-03	1.848810e-12
2.456059e-09	1.130774e-03	1.850255e-12
2.457210e-09	1.131128e-03	1.851700e-12
2.458361e-09	1.131481e-03	1.853146e-12
2.459513e-09	1.131834e-03	1.854592e-12
2.460665e-09	1.132187e-03	1.856039e-12
2.461817e-09	1.132540e-03	1.857487e-12
2.462970e-09	1.132893e-03	1.858935e-12
2.464122e-09	1.133246e-03	1.860384e-12
2.465275e-09	1.133600e-03	1.861834e-12
2.466427e-09	1.133953e-03	1.863285e-12
2.467581e-09	1.134306e-03	1.864736e-12
2.468734e-09	1.134659e-03	1.866188e-12
2.469887e-09	1.135012e-03	1.867641e-12
2.471041e-09	1.135365e-03	1.869094e-12
2.472194e-09	1.135718e-03	1.870548e-12
2.473348e-09	1.136071e-03	1.872002e-12
2.474502e-09	1.136425e-03	1.873457e-12
2.475657e-09	1.136778e-03	1.874913e-12
2.476811e-09	1.137131e-03	1.876370e-12
2.477966e-09	1.137484e-03	1.877827e-12
2.479120e-09	1.137837e-03	1.879285e-12
2.480275e-09	1.138190e-03	1.880744e-12
2.481430e-09	1.138543e-03	1.882203e-12
2.482586e-09	1.138896e-03	1.883663e-12
2.483741e-09	1.139250e-03	1.885124e-12
2.484897e-09	1.139603e-03	1.886585e-12
2.486053e-09	1.139956e-03	1.888047e-12
2.487209e-09	1.140309e-03	1.889510e-12
2.488365e-09	1.140662e-03	1.890973e-12
2.489522e-09	1.141015e-03	1.892437e-12
2.490678e-09	1.141369e-03	1.893902e-12
2.491835e-09	1.141722e-03	1.895368e-12
2.492992e-09	1.142075e-03	1.896834e-12
2.494149e-09	1.142428e-03	1.898301e-12
2.495306e-09	1.142781e-03	1.899768e-12
2.496464e-09	1.143134e-03	1.901236e-12
2.497621e-09	1.143487e-03	1.902705e-12
2.498780e-09	1.143840e-03	1.904175e-12
2.499937e-09	1.144194e-03	1.905645e-12
2.501096e-09	1.144547e-03	1.907116e-12
2.502254e-09	1.144900e-03	1.908587e-12
2.503412e-09	1.145253e-03	1.910059e-12
2.504571e-09	1.145606e-03	1.911533e-12
2.505730e-09	1.145959e-03	1.913006e-12
2.506889e-09	1.146312e-03	1.914480e-12
2.508049e-09	1.146665e-03	1.915955e-12
2.509208e-09	1.147019e-03	1.917431e-12
2.510368e-09	1.147372e-03	1.918907e-12
2.511528e-09	1.147725e-03	1.920385e-12
2.512688e-09	1.148078e-03	1.921862e-12
2.513848e-09	1.148431e-03	1.923340e-12
2.515008e-09	1.148784e-03	1.924820e-12
2.516169e-09	1.149137e-03	1.926299e-12
2.517330e-09	1.149491e-03	1.927780e-12
2.518490e-09	1.149844e-03	1.929261e-12
2.519652e-09	1.150197e-03	1.930743e-12
2.520813e-09	1.150550e-03	1.932225e-12
2.521974e-09	1.150903e-03	1.933709e-12
2.523136e-09	1.151256e-03	1.935192e-12
2.524297e-09	1.151609e-03	1.936677e-12
2.525460e-09	1.151962e-03	1.938162e-12
2.526622e-09	1.152316e-03	1.939648e-12
2.527784e-09	1.152669e-03	1.941135e-12
2.528946e-09	1.153022e-03	1.942622e-12
2.530109e-09	1.153375e-03	1.944110e-12
2.531272e-09	1.153728e-03	1.945598e-12
2.532435e-09	1.154081e-03	1.947088e-12
2.533598e-09	1.154434e-03	1.948578e-12
2.534762e-09	1.154788e-03	1.950068e-12
2.535925e-09	1.155141e-03	1.951560e-12
2.537089e-09	1.155494e-03	1.953052e-12
2.538253e-09	1.155847e-03	1.954545e-12
2.539417e-09	1.156200e-03	1.956038e-12
2.540582e-09	1.156553e-03	1.957532e-12
2.541746e-09	1.156906e-03	1.959027e-12
2.542911e-09	1.157260e-03	1.960523e-12
2.544076e-09	1.157613e-03	1.962019e-12
2.545240e-09	1.157966e-03	1.963515e-12
2.546406e-09	1.158319e-03	1.965013e-12
2.547571e-09	1.158672e-03	1.966511e-12
2.548737e-09	1.159025e-03	1.968010e-12
2.549902e-09	1.159378e-03	1.969510e-12
2.551068e-09	1.159731e-03	1.971010e-12
2.552234e-09	1.160085e-03	1.972511e-12
2.553401e-09	1.160438e-03	1.974013e-12
2.554567e-09	1.160791e-03	1.975515e-12
2.555734e-09	1.161144e-03	1.977018e-12
2.556901e-09	1.161497e-03	1.978522e-12
2.558067e-09	1.161850e-03	1.980026e-12
2.559235e-09	1.162203e-03	1.981531e-12
2.560402e-09	1.162557e-03	1.983037e-12
2.561570e-09	1.162910e-03	1.984544e-12
2.562737e-09	1.163263e-03	1.986051e-12
2.563905e-09	1.163616e-03	1.987559e-12
2.565073e-09	1.163969e-03	1.989067e-12
2.566241e-09	1.164322e-03	1.990576e-12
2.567410e-09	1.164675e-03	1.992086e-12
2.568578e-09	1.165028e-03	1.993597e-12
2.569747e-09	1.165382e-03	1.995108e-12
2.570916e-09	1.165735e-03	1.996620e-12
2.572085e-09	1.166088e-03	1.998133e-12
2.573254e-09	1.166441e-03	1.999646e-12
2.574424e-09	1.166794e-03	2.001160e-12
2.575593e-09	1.167147e-03	2.002675e-12
2.576763e-09	1.167500e-03	2.004190e-12
2.577933e-09	1.167854e-03	2.005706e-12
2.579103e-09	1.168207e-03	2.007223e-12
2.580274e-09	1.168560e-03	2.008740e-12
2.581444e-09	1.168913e-03	2.010258e-12
2.582615e-09	1.169266e-03	2.011778e-12
2.583786e-09	1.169619e-03	2.013297e-12
2.584957e-09	1.169972e-03	2.014817e-12
2.586128e-09	1.170326e-03	2.016338e-12
2.587300e-09	1.170679e-03	2.017859e-12
2.588471e-09	1.171032e-03	2.019382e-12
2.589643e-09	1.171385e-03	2.020905e-12
2.590815e-09	1.171738e-03	2.022429e-12
2.591987e-09	1.172091e-03	2.023953e-12
2.593160e-09	1.172444e-03	2.025478e-12
2.594332e-09	1.172798e-03	2.027004e-12
2.595504e-09	1.173151e-03	2.028530e-12
2.596677e-09	1.173504e-03	2.030057e-12
2.597850e-09	1.173857e-03	2.031585e-12
2.599024e-09	1.174210e-03	2.033114e-12
2.600197e-09	1.174563e-03	2.034643e-12
2.601371e-09	1.174916e-03	2.036173e-12
2.602544e-09	1.175269e-03	2.037703e-12
2.603718e-09	1.175623e-03	2.039235e-12
2.604892e-09	1.175976e-03	2.040766e-12
2.606066e-09	1.176329e-03	2.042299e-12
2.607241e-09	1.176682e-03	2.043832e-12
2.608415e-09	1.177035e-03	2.045366e-12
2.609590e-09	1.177388e-03	2.046901e-12
2.610765e-09	1.177741e-03	2.048436e-12
2.611941e-09	1.178095e-03	2.049973e-12
2.613116e-09	1.178448e-03	2.051509e-12
2.614291e-09	1.178801e-03	2.053047e-12
2.615467e-09	1.179154e-03	2.054585e-12
2.616643e-09	1.179507e-03	2.056124e-12
2.617819e-09	1.179860e-03	2.057663e-12
2.618995e-09	1.180213e-03	2.059203e-12
2.620172e-09	1.180567e-03	2.060745e-12
2.621348e-09	1.180920e-03	2.062286e-12
2.622525e-09	1.181273e-03	2.063829e-12
2.623702e-09	1.181626e-03	2.065371e-12
2.624879e-09	1.181979e-03	2.066915e-12
2.626056e-09	1.182332e-03	2.068460e-12
2.627233e-09	1.182685e-03	2.070004e-12
2.628411e-09	1.183039e-03	2.071550e-12
2.629589e-09	1.183392e-03	2.073097e-12
2.630767e-09	1.183745e-03	2.074644e-12
2.631945e-09	1.184098e-03	2.076192e-12
2.633123e-09	1.184451e-03	2.077741e-12
2.634302e-09	1.184804e-03	2.079290e-12
2.635481e-09	1.185157e-03	2.080840e-12
2.636659e-09	1.185511e-03	2.082390e-12
2.637838e-09	1.185864e-03	2.083941e-12
2.639018e-09	1.186217e-03	2.085494e-12
2.640197e-09	1.186570e-03	2.087046e-12
2.641377e-09	1.186923e-03	2.088600e-12
2.642556e-09	1.187276e-03	2.090154e-12
2.643736e-09	1.187629e-03	2.091709e-12
2.644916e-09	1.187982e-03	2.093264e-12
2.646097e-09	1.188336e-03	2.094820e-12
2.647277e-09	1.188689e-03	2.096377e-12
2.648457e-09	1.189042e-03	2.097934e-12
2.649638e-09	1.189395e-03	2.099493e-12
2.650819e-09	1.189748e-03	2.101052e-12
2.652001e-09	1.190101e-03	2.102612e-12
2.653182e-09	1.190454e-03	2.104172e-12
2.654363e-09	1.190808e-03	2.105733e-12
2.655545e-09	1.191161e-03	2.107295e-12
2.656727e-09	1.191514e-03	2.108857e-12
2.657909e-09	1.191867e-03	2.110420e-12
2.659091e-09	1.192220e-03	2.111984e-12
2.660274e-09	1.192573e-03	2.113549e-12
2.661456e-09	1.192926e-03	2.115114e-12
2.662639e-09	1.193280e-03	2.116680e-12
2.663822e-09	1.193633e-03	2.118246e-12
2.665005e-09	1.193986e-03	2.119814e-12
2.666188e-09	1.194339e-03	2.121382e-12
2.667372e-09	1.194692e-03	2.122951e-12
2.668555e-09	1.195045e-03	2.124520e-12
2.669739e-09	1.195398e-03	2.126090e-12
2.670923e-09	1.195752e-03	2.127661e-12
2.672107e-09	1.196105e-03	2.129232e-12
2.673291e-09	1.196458e-03	2.130804e-12
2.674476e-09	1.196811e-03	2.132377e-12
2.675661e-09	1.197164e-03	2.133951e-12
2.676845e-09	1.197517e-03	2.135525e-12
2.678030e-09	1.197870e-03	2.137100e-12
2.679215e-09	1.198224e-03	2.138676e-12
2.680401e-09	1.198577e-03	2.140252e-12
2.681586e-09	1.198930e-03	2.141829e-12
2.682772e-09	1.199283e-03	2.143407e-12
2.683958e-09	1.199636e-03	2.144985e-12
2.685144e-09	1.199989e-03	2.146564e-12
2.686330e-09	1.200342e-03	2.148144e-12
2.687517e-09	1.200696e-03	2.149725e-12
2.688703e-09	1.201049e-03	2.151306e-12
2.689890e-09	1.201402e-03	2.152888e-12
2.691077e-09	1.201755e-03	2.154470e-12
2.692264e-09	1.202108e-03	2.156054e-12
2.693451e-09	1.202461e-03	2.157638e-12
2.694639e-09	1.202814e-03	2.159223e-12
2.695826e-09	1.203168e-03	2.160808e-12
2.697014e-09	1.203521e-03	2.162394e-12
2.698202e-09	1.203874e-03	2.163981e-12
2.699390e-09	1.204227e-03	2.165568e-12
2.700579e-09	1.204580e-03	2.167157e-12
2.701767e-09	1.204933e-03	2.168746e-12
2.702956e-09	1.205286e-03	2.170335e-12
2.704145e-09	1.205640e-03	2.171926e-12
2.705334e-09	1.205993e-03	2.173517e-12
2.706523e-09	1.206346e-03	2.175108e-12
2.707713e-09	1.206699e-03	2.176701e-12
2.708902e-09	1.207052e-03	2.178294e-12
2.710092e-09	1.207405e-03	2.179888e-12
2.711282e-09	1.207758e-03	2.181482e-12
2.712472e-09	1.208112e-03	2.183077e-12
2.713662e-09	1.208465e-03	2.184674e-12
2.714853e-09	1.208818e-03	2.186270e-12
2.716043e-09	1.209171e-03	2.187868e-12
2.717234e-09	1.209524e-03	2.189465e-12
2.718425e-09	1.209877e-03	2.191064e-12
2.719616e-09	1.210230e-03	2.192664e-12
2.720807e-09	1.210584e-03	2.194263e-12
2.721999e-09	1.210937e-03	2.195865e-12
2.723190e-09	1.211290e-03	2.197466e-12
2.724383e-09	1.211643e-03	2.199068e-12
2.725574e-09	1.211996e-03	2.200671e-12
2.726767e-09	1.212349e-03	2.202275e-12
2.727959e-09	1.212702e-03	2.203879e-12
2.729152e-09	1.213056e-03	2.205484e-12
2.730344e-09	1.213409e-03	2.207090e-12
2.731537e-09	1.213762e-03	2.208696e-12
2.732730e-09	1.214115e-03	2.210304e-12
2.733923e-09	1.214468e-03	2.211911e-12
2.735117e-09	1.214821e-03	2.213520e-12
2.736310e-09	1.215174e-03	2.215129e-12
2.737504e-09	1.215528e-03	2.216739e-12
2.738698e-09	1.215881e-03	2.218350e-12
2.739892e-09	1.216234e-03	2.219961e-12
2.741087e-09	1.216587e-03	2.221573e-12
2.742281e-09	1.216940e-03	2.223186e-12
2.743476e-09	1.217293e-03	2.224799e-12
2.744670e-09	1.217646e-03	2.226413e-12
2.745865e-09	1.218000e-03	2.228028e-12
2.747060e-09	1.218353e-03	2.229644e-12
2.748256e-09	1.218706e-03	2.231260e-12
2.749451e-09	1.219059e-03	2.232877e-12
2.750647e-09	1.219412e-03	2.234495e-12
2.751843e-09	1.219765e-03	2.236113e-12
2.753039e-09	1.220118e-03	2.237732e-12
2.754235e-09	1.220472e-03	2.239352e-12
2.755431e-09	1.220825e-03	2.240972e-12
2.756628e-09	1.221178e-03	2.242594e-12
2.757825e-09	1.221531e-03	2.244216e-12
2.759022e-09	1.221884e-03	2.245838e-12
2.760219e-09	1.222237e-03	2.247462e-12
2.761416e-09	1.222591e-03	2.249086e-12
2.762613e-09	1.222944e-03	2.250710e-12
2.763811e-09	1.223297e-03	2.252335e-12
2.765009e-09	1.223650e-03	2.253962e-12
2.766207e-09	1.224003e-03	2.255588e-12
2.767405e-09	1.224356e-03	2.257216e-12
2.768603e-09	1.224709e-03	2.258844e-12
2.769802e-09	1.225063e-03	2.260474e-12
2.771000e-09	1.225416e-03	2.262103e-12
2.772199e-09	1.225769e-03	2.263733e-12
2.773398e-09	1.226122e-03	2.265364e-12
2.774597e-09	1.226475e-03	2.266996e-12
2.775796e-09	1.226828e-03	2.268629e-12
2.776996e-09	1.227181e-03	2.270262e-12
2.778196e-09	1.227535e-03	2.271896e-12
2.779395e-09	1.227888e-03	2.273530e-12
2.780596e-09	1.228241e-03	2.275166e-12
2.781796e-09	1.228594e-03	2.276802e-12
2.782996e-09	1.228947e-03	2.278438e-12
2.784196e-09	1.229300e-03	2.280076e-12
2.785397e-09	1.229653e-03	2.281714e-12
2.786598e-09	1.230007e-03	2.283353e-12
2.787799e-09	1.230360e-03	2.284992e-12
2.789000e-09	1.230713e-03	2.286633e-12
2.790202e-09	1.231066e-03	2.288273e-12
2.791403e-09	1.231419e-03	2.289915e-12
2.792605e-09	1.231772e-03	2.291557e-12
2.793807e-09	1.232125e-03	2.293200e-12
2.795009e-09	1.232479e-03	2.294844e-12
2.796211e-09	1.232832e-03	2.296488e-12
2.797414e-09	1.233185e-03	2.298134e-12
2.798616e-09	1.233538e-03	2.299780e-12
2.799819e-09	1.233891e-03	2.301426e-12
2.801022e-09	1.234244e-03	2.303074e-12
2.802225e-09	1.234598e-03	2.304722e-12
2.803429e-09	1.234951e-03	2.306370e-12
2.804632e-09	1.235304e-03	2.308020e-12
2.805836e-09	1.235657e-03	2.309670e-12
2.807039e-09	1.236010e-03	2.311321e-12
2.808244e-09	1.236363e-03	2.312972e-12
2.809448e-09	1.236716e-03	2.314624e-12
2.810652e-09	1.237070e-03	2.316278e-12
2.811857e-09	1.237423e-03	2.317931e-12
2.813061e-09	1.237776e-03	2.319586e-12
2.814266e-09	1.238129e-03	2.321241e-12
2.815471e-09	1.238482e-03	2.322896e-12
2.816676e-09	1.238835e-03	2.324553e-12
2.817882e-09	1.239188e-03	2.326210e-12
2.819087e-09	1.239542e-03	2.327868e-12
2.820293e-09	1.239895e-03	2.329527e-12
2.821499e-09	1.240248e-03	2.331186e-12
2.822705e-09	1.240601e-03	2.332846e-12
2.823911e-09	1.240954e-03	2.334507e-12
2.825118e-09	1.241307e-03	2.336168e-12
2.826324e-09	1.241660e-03	2.337830e-12
2.827531e-09	1.242014e-03	2.339494e-12
2.828738e-09	1.242367e-03	2.341157e-12
2.829945e-09	1.242720e-03	2.342822e-12
2.831152e-09	1.243073e-03	2.344486e-12
2.832360e-09	1.243426e-03	2.346152e-12
2.833567e-09	1.243779e-03	2.347819e-12
2.834775e-09	1.244133e-03	2.349486e-12
2.835983e-09	1.244486e-03	2.351154e-12
2.837191e-09	1.244839e-03	2.352822e-12
2.838400e-09	1.245192e-03	2.354492e-12
2.839608e-09	1.245545e-03	2.356161e-12
2.840817e-09	1.245898e-03	2.357832e-12
2.842025e-09	1.246251e-03	2.359504e-12
2.843235e-09	1.246605e-03	2.361176e-12
2.844444e-09	1.246958e-03	2.362849e-12
2.845653e-09	1.247311e-03	2.364523e-12
2.846863e-09	1.247664e-03	2.366197e-12
2.848072e-09	1.248017e-03	2.367871e-12
2.849282e-09	1.248370e-03	2.369547e-12
2.850492e-09	1.248723e-03	2.371223e-12
2.851702e-09	1.249077e-03	2.372901e-12
2.852913e-09	1.249430e-03	2.374578e-12
2.854123e-09	1.249783e-03	2.376257e-12
2.855334e-09	1.250136e-03	2.377936e-12
2.856545e-09	1.250489e-03	2.379617e-12
2.857756e-09	1.250842e-03	2.381297e-12
2.858967e-09	1.251196e-03	2.382978e-12
2.860179e-09	1.251549e-03	2.384661e-12
2.861390e-09	1.251902e-03	2.386343e-12
2.862602e-09	1.252255e-03	2.388027e-12
2.863814e-09	1.252608e-03	2.389711e-12
2.865026e-09	1.252961e-03	2.391396e-12
2.866238e-09	1.253314e-03	2.393082e-12
2.867451e-09	1.253668e-03	2.394768e-12
2.868663e-09	1.254021e-03	2.396455e-12
2.869876e-09	1.254374e-03	2.398143e-12
2.871089e-09	1.254727e-03	2.399832e-12
2.872302e-09	1.255080e-03	2.401521e-12
2.873515e-09	1.255433e-03	2.403211e-12
2.874729e-09	1.255787e-03	2.404901e-12
2.875943e-09	1.256140e-03	2.406593e-12
2.877156e-09	1.256493e-03	2.408285e-12
2.878370e-09	1.256846e-03	2.409977e-12
2.879584e-09	1.257199e-03	2.411671e-12
2.880799e-09	1.257552e-03	2.413365e-12
2.882013e-09	1.257905e-03	2.415060e-12
2.883228e-09	1.258259e-03	2.416756e-12
2.884443e-09	1.258612e-03	2.418452e-12
2.885658e-09	1.258965e-03	2.420149e-12
2.886873e-09	1.259318e-03	2.421847e-12
2.888088e-09	1.259671e-03	2.423546e-12
2.889304e-09	1.260024e-03	2.425245e-12
2.890519e-09	1.260378e-03	2.426945e-12
2.891735e-09	1.260731e-03	2.428645e-12
2.892951e-09	1.261084e-03	2.430347e-12
2.894167e-09	1.261437e-03	2.432049e-12
2.895384e-09	1.261790e-03	2.433752e-12
2.896600e-09	1.262143e-03	2.435455e-12
2.897817e-09	1.262496e-03	2.437160e-12
2.899034e-09	1.262850e-03	2.438865e-12
2.900251e-09	1.263203e-03	2.440570e-12
2.901468e-09	1.263556e-03	2.442277e-12
2.902686e-09	1.263909e-03	2.443984e-12
2.903903e-09	1.264262e-03	2.445692e-12
2.905121e-09	1.264615e-03	2.447400e-12
2.906339e-09	1.264969e-03	2.449110e-12
2.907557e-09	1.265322e-03	2.450819e-12
2.908776e-09	1.265675e-03	2.452530e-12
2.909994e-09	1.266028e-03	2.454241e-12
2.911212e-09	1.266381e-03	2.455953e-12
2.912431e-09	1.266734e-03	2.457666e-12
2.913650e-09	1.267087e-03	2.459380e-12
2.914869e-09	1.267441e-03	2.461094e-12
2.916088e-09	1.267794e-03	2.462809e-12
2.917308e-09	1.268147e-03	2.464525e-12
2.918528e-09	1.268500e-03	2.466241e-12
2.919748e-09	1.268853e-03	2.467959e-12
2.920967e-09	1.269206e-03	2.469676e-12
2.922187e-09	1.269559e-03	2.471395e-12
2.923408e-09	1.269913e-03	2.473114e-12
2.924628e-09	1.270266e-03	2.474834e-12
2.925849e-09	1.270619e-03	2.476555e-12
2.927070e-09	1.270972e-03	2.478276e-12
2.928291e-09	1.271325e-03	2.479999e-12
2.929512e-09	1.271678e-03	2.481721e-12
2.930733e-09	1.272032e-03	2.483445e-12
2.931955e-09	1.272385e-03	2.485169e-12
2.933176e-09	1.272738e-03	2.486894e-12
2.934398e-09	1.273091e-03	2.488620e-12
2.935620e-09	1.273444e-03	2.490346e-12
2.936842e-09	1.273797e-03	2.492074e-12
2.938065e-09	1.274151e-03	2.493802e-12
2.939287e-09	1.274504e-03	2.495531e-12
2.940510e-09	1.274857e-03	2.497260e-12
2.941733e-09	1.275210e-03	2.498990e-12
2.942956e-09	1.275563e-03	2.500721e-12
2.944179e-09	1.275916e-03	2.502452e-12
2.945402e-09	1.276269e-03	2.504184e-12
2.946626e-09	1.276623e-03	2.505917e-12
2.947850e-09	1.276976e-03	2.507651e-12
2.949073e-09	1.277329e-03	2.509385e-12
2.950298e-09	1.277682e-03	2.511121e-12
2.951522e-09	1.278035e-03	2.512856e-12
2.952746e-09	1.278388e-03	2.514593e-12
2.953971e-09	1.278742e-03	2.516330e-12
2.955195e-09	1.279095e-03	2.518068e-12
2.956420e-09	1.279448e-03	2.519807e-12
2.957645e-09	1.279801e-03	2.521546e-12
2.958871e-09	1.280154e-03	2.523286e-12
2.960096e-09	1.280507e-03	2.525027e-12
2.961322e-09	1.280861e-03	2.526769e-12
2.962547e-09	1.281214e-03	2.528511e-12
2.963774e-09	1.281567e-03	2.530254e-12
2.964999e-09	1.281920e-03	2.531998e-12
2.966226e-09	1.282273e-03	2.533742e-12
2.967452e-09	1.282626e-03	2.535488e-12
2.968679e-09	1.282979e-03	2.537233e-12
2.969906e-09	1.283333e-03	2.538980e-12
2.971132e-09	1.283686e-03	2.540727e-12
2.972360e-09	1.284039e-03	2.542476e-12
2.973587e-09	1.284392e-03	2.544224e-12
2.974814e-09	1.284745e-03	2.545974e-12
2.976042e-09	1.285098e-03	2.547724e-12
2.977270e-09	1.285451e-03	2.549475e-12
2.978498e-09	1.285805e-03	2.551227e-12
2.979726e-09	1.286158e-03	2.552979e-12
2.980954e-09	1.286511e-03	2.554733e-12
2.982182e-09	1.286864e-03	2.556486e-12
2.983411e-09	1.287217e-03	2.558241e-12
2.984640e-09	1.287570e-03	2.559996e-12
2.985869e-09	1.287924e-03	2.561752e-12
2.987098e-09	1.288277e-03	2.563509e-12
2.988327e-09	1.288630e-03	2.565266e-12
2.989557e-09	1.288983e-03	2.567025e-12
2.990786e-09	1.289336e-03	2.568783e-12
2.992016e-09	1.289689e-03	2.570543e-12
2.993246e-09	1.290043e-03	2.572304e-12
2.994477e-09	1.290396e-03	2.574065e-12
2.995707e-09	1.290749e-03	2.575826e-12
2.996937e-09	1.291102e-03	2.577589e-12
2.998168e-09	1.291455e-03	2.579352e-12
2.999399e-09	1.291808e-03	2.581116e-12
3.000630e-09	1.292162e-03	2.582881e-12
3.001861e-09	1.292515e-03	2.584646e-12
3.003092e-09	1.292868e-03	2.586413e-12
3.004324e-09	1.293221e-03	2.588179e-12
3.005556e-09	1.293574e-03	2.589947e-12
3.006787e-09	1.293927e-03	2.591715e-12
3.008019e-09	1.294280e-03	2.593484e-12
3.009252e-09	1.294634e-03	2.595254e-12
3.010484e-09	1.294987e-03	2.597025e-12
3.011717e-09	1.295340e-03	2.598796e-12
3.012949e-09	1.295693e-03	2.600568e-12
3.014182e-09	1.296046e-03	2.602341e-12
3.015415e-09	1.296399e-03	2.604114e-12
3.016648e-09	1.296753e-03	2.605888e-12
3.017882e-09	1.297106e-03	2.607663e-12
3.019115e-09	1.297459e-03	2.609438e-12
3.020349e-09	1.297812e-03	2.611215e-12
3.021583e-09	1.298165e-03	2.612992e-12
3.022817e-09	1.298518e-03	2.614770e-12
3.024051e-09	1.298871e-03	2.616548e-12
3.025286e-09	1.299225e-03	2.618328e-12
3.026520e-09	1.299578e-03	2.620107e-12
3.027755e-09	1.299931e-03	2.621888e-12
3.028990e-09	1.300284e-03	2.623670e-12
3.030224e-09	1.300637e-03	2.625451e-12
3.031460e-09	1.300990e-03	2.627235e-12
3.032695e-09	1.301344e-03	2.629018e-12
3.033931e-09	1.301697e-03	2.630802e-12
3.035166e-09	1.302050e-03	2.632587e-12
3.036403e-09	1.302403e-03	2.634373e-12
3.037638e-09	1.302756e-03	2.636160e-12
3.038875e-09	1.303109e-03	2.637947e-12
3.040111e-09	1.303463e-03	2.639735e-12
3.041348e-09	1.303816e-03	2.641523e-12
3.042584e-09	1.304169e-03	2.643313e-12
3.043821e-09	1.304522e-03	2.645103e-12
3.045059e-09	1.304875e-03	2.646894e-12
3.046296e-09	1.305228e-03	2.648685e-12
3.047533e-09	1.305582e-03	2.650478e-12
3.048771e-09	1.305935e-03	2.652271e-12
3.050009e-09	1.306288e-03	2.654065e-12
3.051246e-09	1.306641e-03	2.655859e-12
3.052484e-09	1.306994e-03	2.657654e-12
3.053723e-09	1.307347e-03	2.659450e-12
3.054961e-09	1.307700e-03	2.661247e-12
3.056200e-09	1.308054e-03	2.663044e-12
3.057438e-09	1.308407e-03	2.664842e-12
3.058678e-09	1.308760e-03	2.666641e-12
3.059916e-09	1.309113e-03	2.668441e-12
3.061156e-09	1.309466e-03	2.670241e-12
3.062395e-09	1.309819e-03	2.672042e-12
3.063635e-09	1.310173e-03	2.673844e-12
3.064875e-09	1.310526e-03	2.675646e-12
3.066114e-09	1.310879e-03	2.677449e-12
3.067355e-09	1.311232e-03	2.679254e-12
3.068595e-09	1.311585e-03	2.681058e-12
3.069835e-09	1.311938e-03	2.682864e-12
3.071076e-09	1.312292e-03	2.684670e-12
3.072317e-09	1.312645e-03	2.686477e-12
3.073558e-09	1.312998e-03	2.688284e-12
3.074799e-09	1.313351e-03	2.690092e-12
3.076040e-09	1.313704e-03	2.691902e-12
3.077281e-09	1.314057e-03	2.693711e-12
3.078523e-09	1.314411e-03	2.695522e-12
3.079765e-09	1.314764e-03	2.697333e-12
3.081007e-09	1.315117e-03	2.699146e-12
3.082249e-09	1.315470e-03	2.700958e-12
3.083491e-09	1.315823e-03	2.702771e-12
3.084734e-09	1.316176e-03	2.704586e-12
3.085976e-09	1.316529e-03	2.706400e-12
3.087219e-09	1.316883e-03	2.708216e-12
3.088462e-09	1.317236e-03	2.710032e-12
3.089705e-09	1.317589e-03	2.711850e-12
3.090948e-09	1.317942e-03	2.713667e-12
3.092192e-09	1.318295e-03	2.715486e-12
3.093435e-09	1.318649e-03	2.717305e-12
3.094679e-09	1.319002e-03	2.719125e-12
3.095923e-09	1.319355e-03	2.720946e-12
3.097167e-09	1.319708e-03	2.722768e-12
3.098412e-09	1.320061e-03	2.724590e-12
3.099656e-09	1.320414e-03	2.726413e-12
3.100901e-09	1.320768e-03	2.728237e-12
3.102145e-09	1.321121e-03	2.730061e-12
3.103391e-09	1.321474e-03	2.731886e-12
3.104636e-09	1.321827e-03	2.733712e-12
3.105881e-09	1.322180e-03	2.735538e-12
3.107126e-09	1.322533e-03	2.737366e-12
3.108372e-09	1.322886e-03	2.739194e-12
3.109618e-09	1.323240e-03	2.741023e-12
3.110864e-09	1.323593e-03	2.742852e-12
3.112110e-09	1.323946e-03	2.744683e-12
3.113356e-09	1.324299e-03	2.746514e-12
3.114603e-09	1.324652e-03	2.748346e-12
3.115849e-09	1.325005e-03	2.750178e-12
3.117096e-09	1.325359e-03	2.752011e-12
3.118343e-09	1.325712e-03	2.753845e-12
3.119590e-09	1.326065e-03	2.755680e-12
3.120838e-09	1.326418e-03	2.757515e-12
3.122085e-09	1.326771e-03	2.759351e-12
3.123333e-09	1.327124e-03	2.761189e-12
3.124580e-09	1.327478e-03	2.763026e-12
3.125829e-09	1.327831e-03	2.764865e-12
3.127076e-09	1.328184e-03	2.766703e-12
3.128325e-09	1.328537e-03	2.768543e-12
3.129573e-09	1.328890e-03	2.770384e-12
3.130822e-09	1.329243e-03	2.772225e-12
3.132071e-09	1.329597e-03	2.774067e-12
3.133320e-09	1.329950e-03	2.775910e-12
3.134569e-09	1.330303e-03	2.777754e-12
3.135818e-09	1.330656e-03	2.779598e-12
3.137068e-09	1.331009e-03	2.781443e-12
3.138317e-09	1.331362e-03	2.783288e-12
3.139567e-09	1.331716e-03	2.785135e-12
3.140817e-09	1.332069e-03	2.786982e-12
3.142067e-09	1.332422e-03	2.788830e-12
3.143318e-09	1.332775e-03	2.790679e-12
3.144568e-09	1.333128e-03	2.792528e-12
3.145819e-09	1.333481e-03	2.794378e-12
3.147069e-09	1.333835e-03	2.796229e-12
3.148320e-09	1.334188e-03	2.798081e-12
3.149571e-09	1.334541e-03	2.799933e-12
3.150823e-09	1.334894e-03	2.801786e-12
3.152074e-09	1.335247e-03	2.803640e-12
3.153326e-09	1.335600e-03	2.805494e-12
3.154578e-09	1.335954e-03	2.807350e-12
3.155830e-09	1.336307e-03	2.809205e-12
3.157082e-09	1.336660e-03	2.811062e-12
3.158334e-09	1.337013e-03	2.812920e-12
3.159587e-09	1.337366e-03	2.814778e-12
3.160839e-09	1.337719e-03	2.816637e-12
3.162092e-09	1.338072e-03	2.818496e-12
3.163345e-09	1.338426e-03	2.820357e-12
3.164598e-09	1.338779e-03	2.822218e-12
3.165851e-09	1.339132e-03	2.824080e-12
3.167105e-09	1.339485e-03	2.825942e-12
3.168359e-09	1.339838e-03	2.827806e-12
3.169612e-09	1.340192e-03	2.829670e-12
3.170866e-09	1.340545e-03	2.831535e-12
3.172120e-09	1.340898e-03	2.833400e-12
3.173374e-09	1.341251e-03	2.835267e-12
3.174629e-09	1.341604e-03	2.837134e-12
3.175884e-09	1.341957e-03	2.839001e-12
3.177139e-09	1.342311e-03	2.840870e-12
3.178393e-09	1.342664e-03	2.842739e-12
3.179649e-09	1.343017e-03	2.844610e-12
3.180904e-09	1.343370e-03	2.846480e-12
3.182159e-09	1.343723e-03	2.848351e-12
3.183415e-09	1.344076e-03	2.850224e-12
3.184671e-09	1.344429e-03	2.852097e-12
3.185927e-09	1.344783e-03	2.853971e-12
3.187183e-09	1.345136e-03	2.855845e-12
3.188439e-09	1.345489e-03	2.857720e-12
3.189695e-09	1.345842e-03	2.859596e-12
3.190952e-09	1.346195e-03	2.861473e-12
3.192209e-09	1.346549e-03	2.863350e-12
3.193466e-09	1.346902e-03	2.865228e-12
3.194723e-09	1.347255e-03	2.867107e-12
3.195980e-09	1.347608e-03	2.868987e-12
3.197238e-09	1.347961e-03	2.870867e-12
3.198495e-09	1.348314e-03	2.872748e-12
3.199753e-09	1.348668e-03	2.874630e-12
3.201011e-09	1.349021e-03	2.876513e-12
3.202269e-09	1.349374e-03	2.878396e-12
3.203527e-09	1.349727e-03	2.880280e-12
3.204786e-09	1.350080e-03	2.882165e-12
3.206044e-09	1.350433e-03	2.884050e-12
3.207303e-09	1.350786e-03	2.885937e-12
3.208562e-09	1.351140e-03	2.887824e-12
3.209821e-09	1.351493e-03	2.889711e-12
3.211081e-09	1.351846e-03	2.891600e-12
3.212340e-09	1.352199e-03	2.893489e-12
3.213600e-09	1.352552e-03	2.895379e-12
3.214859e-09	1.352906e-03	2.897270e-12
3.216119e-09	1.353259e-03	2.899161e-12
3.217379e-09	1.353612e-03	2.901054e-12
3.218639e-09	1.353965e-03	2.902946e-12
3.219900e-09	1.354318e-03	2.904840e-12
3.221160e-09	1.354671e-03	2.906735e-12
3.222421e-09	1.355025e-03	2.908630e-12
3.223682e-09	1.355378e-03	2.910526e-12
3.224943e-09	1.355731e-03	2.912423e-12
3.226205e-09	1.356084e-03	2.914320e-12
3.227466e-09	1.356437e-03	2.916218e-12
3.228728e-09	1.356790e-03	2.918117e-12
3.229989e-09	1.357144e-03	2.920016e-12
3.231251e-09	1.357497e-03	2.921917e-12
3.232513e-09	1.357850e-03	2.923818e-12
3.233776e-09	1.358203e-03	2.925720e-12
3.235038e-09	1.358556e-03	2.927622e-12
3.236301e-09	1.358909e-03	2.929526e-12
3.237563e-09	1.359263e-03	2.931430e-12
3.238826e-09	1.359616e-03	2.933334e-12
3.240089e-09	1.359969e-03	2.935240e-12
3.241352e-09	1.360322e-03	2.937146e-12
3.242616e-09	1.360675e-03	2.939054e-12
3.243879e-09	1.361028e-03	2.940961e-12
3.245143e-09	1.361382e-03	2.942870e-12
3.246407e-09	1.361735e-03	2.944779e-12
3.247671e-09	1.362088e-03	2.946689e-12
3.248935e-09	1.362441e-03	2.948600e-12
3.250199e-09	1.362794e-03	2.950511e-12
3.251464e-09	1.363147e-03	2.952424e-12
3.252729e-09	1.363501e-03	2.954336e-12
3.253994e-09	1.363854e-03	2.956251e-12
3.255259e-09	1.364207e-03	2.958165e-12
3.256524e-09	1.364560e-03	2.960080e-12
3.257789e-09	1.364913e-03	2.961996e-12
3.259055e-09	1.365266e-03	2.963913e-12
3.260321e-09	1.365620e-03	2.965830e-12
3.261586e-09	1.365973e-03	2.967748e-12
3.262852e-09	1.366326e-03	2.969668e-12
3.264119e-09	1.366679e-03	2.971587e-12
3.265385e-09	1.367032e-03	2.973508e-12
3.266651e-09	1.367385e-03	2.975429e-12
3.267918e-09	1.367739e-03	2.977351e-12
3.269185e-09	1.368092e-03	2.979273e-12
3.270452e-09	1.368445e-03	2.981197e-12
3.271719e-09	1.368798e-03	2.983121e-12
3.272986e-09	1.369151e-03	2.985046e-12
3.274254e-09	1.369505e-03	2.986972e-12
3.275522e-09	1.369858e-03	2.988898e-12
3.276790e-09	1.370211e-03	2.990825e-12
3.278058e-09	1.370564e-03	2.992753e-12
3.279326e-09	1.370917e-03	2.994682e-12
3.280594e-09	1.371270e-03	2.996611e-12
3.281863e-09	1.371624e-03	2.998541e-12
3.283131e-09	1.371977e-03	3.000472e-12
3.284400e-09	1.372330e-03	3.002403e-12
3.285669e-09	1.372683e-03	3.004336e-12
3.286938e-09	1.373036e-03	3.006269e-12
3.288208e-09	1.373389e-03	3.008203e-12
3.289477e-09	1.373743e-03	3.010138e-12
3.290747e-09	1.374096e-03	3.012073e-12
3.292016e-09	1.374449e-03	3.014009e-12
3.293286e-09	1.374802e-03	3.015946e-12
3.294557e-09	1.375155e-03	3.017884e-12
3.295827e-09	1.375508e-03	3.019822e-12
3.297097e-09	1.375862e-03	3.021761e-12
3.298368e-09	1.376215e-03	3.023701e-12
3.299639e-09	1.376568e-03	3.025642e-12
3.300910e-09	1.376921e-03	3.027583e-12
3.302181e-09	1.377274e-03	3.029525e-12
3.303452e-09	1.377627e-03	3.031468e-12
3.304723e-09	1.377981e-03	3.033411e-12
3.305995e-09	1.378334e-03	3.035356e-12
3.307267e-09	1.378687e-03	3.037300e-12
3.308539e-09	1.379040e-03	3.039247e-12
3.309811e-09	1.379393e-03	3.041193e-12
3.311083e-09	1.379747e-03	3.043141e-12
3.312356e-09	1.380100e-03	3.045088e-12
3.313628e-09	1.380453e-03	3.047038e-12
3.314901e-09	1.380806e-03	3.048987e-12
3.316174e-09	1.381159e-03	3.050937e-12
3.317447e-09	1.381512e-03	3.052888e-12
3.318720e-09	1.381865e-03	3.054840e-12
3.319994e-09	1.382219e-03	3.056793e-12
3.321267e-09	1.382572e-03	3.058746e-12
3.322541e-09	1.382925e-03	3.060700e-12
3.323815e-09	1.383278e-03	3.062655e-12
3.325089e-09	1.383631e-03	3.064611e-12
3.326363e-09	1.383985e-03	3.066567e-12
3.327637e-09	1.384338e-03	3.068523e-12
3.328912e-09	1.384691e-03	3.070482e-12
3.330187e-09	1.385044e-03	3.072440e-12
3.331462e-09	1.385397e-03	3.074400e-12
3.332737e-09	1.385750e-03	3.076359e-12
3.334012e-09	1.386104e-03	3.078320e-12
3.335287e-09	1.386457e-03	3.080282e-12
3.336563e-09	1.386810e-03	3.082244e-12
3.337839e-09	1.387163e-03	3.084207e-12
3.339114e-09	1.387516e-03	3.086171e-12
3.340390e-09	1.387869e-03	3.088136e-12
3.341666e-09	1.388223e-03	3.090101e-12
3.342943e-09	1.388576e-03	3.092067e-12
3.344219e-09	1.388929e-03	3.094034e-12
3.345496e-09	1.389282e-03	3.096002e-12
3.346773e-09	1.389635e-03	3.097970e-12
3.348050e-09	1.389989e-03	3.099939e-12
3.349327e-09	1.390342e-03	3.101909e-12
3.350604e-09	1.390695e-03	3.103879e-12
3.351882e-09	1.391048e-03	3.105850e-12
3.353159e-09	1.391401e-03	3.107822e-12
3.354438e-09	1.391754e-03	3.109795e-12
3.355715e-09	1.392108e-03	3.111769e-12
3.356994e-09	1.392461e-03	3.113743e-12
3.358272e-09	1.392814e-03	3.115718e-12
3.359551e-09	1.393167e-03	3.117694e-12
3.360829e-09	1.393520e-03	3.119671e-12
3.362108e-09	1.393873e-03	3.121648e-12
3.363387e-09	1.394227e-03	3.123626e-12
3.364666e-09	1.394580e-03	3.125605e-12
3.365945e-09	1.394933e-03	3.127585e-12
3.367225e-09	1.395286e-03	3.129565e-12
3.368504e-09	1.395639e-03	3.131546e-12
3.369784e-09	1.395992e-03	3.133528e-12
3.371064e-09	1.396346e-03	3.135511e-12
3.372344e-09	1.396699e-03	3.137494e-12
3.373624e-09	1.397052e-03	3.139478e-12
3.374905e-09	1.397405e-03	3.141463e-12
3.376185e-09	1.397758e-03	3.143448e-12
3.377466e-09	1.398112e-03	3.145435e-12
3.378747e-09	1.398465e-03	3.147422e-12
3.380028e-09	1.398818e-03	3.149410e-12
3.381309e-09	1.399171e-03	3.151398e-12
3.382591e-09	1.399524e-03	3.153388e-12
3.383872e-09	1.399877e-03	3.155378e-12
3.385154e-09	1.400231e-03	3.157369e-12
3.386436e-09	1.400584e-03	3.159361e-12
3.387718e-09	1.400937e-03	3.161353e-12
3.389000e-09	1.401290e-03	3.163346e-12
3.390282e-09	1.401643e-03	3.165340e-12
3.391565e-09	1.401996e-03	3.167335e-12
3.392848e-09	1.402350e-03	3.169330e-12
3.394130e-09	1.402703e-03	3.171326e-12
3.395414e-09	1.403056e-03	3.173323e-12
3.396697e-09	1.403409e-03	3.175320e-12
3.397980e-09	1.403762e-03	3.177319e-12
3.399264e-09	1.404115e-03	3.179318e-12
3.400547e-09	1.404469e-03	3.181318e-12
3.401831e-09	1.404822e-03	3.183319e-12
3.403115e-09	1.405175e-03	3.185321e-12
3.404399e-09	1.405528e-03	3.187323e-12
3.405683e-09	1.405881e-03	3.189325e-12
3.406968e-09	1.406235e-03	3.191329e-12
3.408253e-09	1.406588e-03	3.193334e-12
3.409538e-09	1.406941e-03	3.195339e-12
3.410822e-09	1.407294e-03	3.197345e-12
3.412108e-09	1.407647e-03	3.199352e-12
3.413393e-09	1.408000e-03	3.201359e-12
3.414679e-09	1.408354e-03	3.203368e-12
3.415964e-09	1.408707e-03	3.205377e-12
3.417250e-09	1.409060e-03	3.207386e-12
3.418536e-09	1.409413e-03	3.209397e-12
3.419822e-09	1.409766e-03	3.211408e-12
3.421108e-09	1.410120e-03	3.213420e-12
3.422395e-09	1.410473e-03	3.215433e-12
3.423681e-09	1.410826e-03	3.217447e-12
3.424968e-09	1.411179e-03	3.219461e-12
3.426255e-09	1.411532e-03	3.221476e-12
3.427542e-09	1.411885e-03	3.223492e-12
3.428829e-09	1.412239e-03	3.225508e-12
3.430117e-09	1.412592e-03	3.227526e-12
3.431404e-09	1.412945e-03	3.229544e-12
3.432692e-09	1.413298e-03	3.231563e-12
3.433980e-09	1.413651e-03	3.233582e-12
3.435268e-09	1.414005e-03	3.235603e-12
3.436556e-09	1.414358e-03	3.237624e-12
3.437845e-09	1.414711e-03	3.239646e-12
3.439133e-09	1.415064e-03	3.241668e-12
3.440421e-09	1.415417e-03	3.243691e-12
3.441711e-09	1.415770e-03	3.245716e-12
3.442999e-09	1.416124e-03	3.247740e-12
3.444289e-09	1.416477e-03	3.249766e-12
3.445578e-09	1.416830e-03	3.251793e-12
3.446868e-09	1.417183e-03	3.253820e-12
3.448157e-09	1.417536e-03	3.255848e-12
3.449447e-09	1.417889e-03	3.257877e-12
3.450737e-09	1.418243e-03	3.259906e-12
3.452027e-09	1.418596e-03	3.261936e-12
3.453318e-09	1.418949e-03	3.263967e-12
3.454608e-09	1.419302e-03	3.265999e-12
3.455899e-09	1.419655e-03	3.268032e-12
3.457189e-09	1.420009e-03	3.270065e-12
3.458481e-09	1.420362e-03	3.272099e-12
3.459771e-09	1.420715e-03	3.274134e-12
3.461063e-09	1.421068e-03	3.276169e-12
3.462354e-09	1.421421e-03	3.278205e-12
3.463646e-09	1.421774e-03	3.280242e-12
3.464938e-09	1.422128e-03	3.282280e-12
3.466229e-09	1.422481e-03	3.284319e-12
3.467522e-09	1.422834e-03	3.286358e-12
3.468814e-09	1.423187e-03	3.288398e-12
3.470106e-09	1.423540e-03	3.290439e-12
3.471399e-09	1.423893e-03	3.292481e-12
3.472692e-09	1.424247e-03	3.294523e-12
3.473984e-09	1.424600e-03	3.296566e-12
3.475277e-09	1.424953e-03	3.298610e-12
3.476571e-09	1.425306e-03	3.300655e-12
3.477864e-09	1.425659e-03	3.302700e-12
3.479158e-09	1.426013e-03	3.304747e-12
3.480451e-09	1.426366e-03	3.306793e-12
3.481745e-09	1.426719e-03	3.308841e-12
3.483039e-09	1.427072e-03	3.310890e-12
3.484334e-09	1.427425e-03	3.312939e-12
3.485628e-09	1.427778e-03	3.314989e-12
3.486922e-09	1.428132e-03	3.317039e-12
3.488217e-09	1.428485e-03	3.319091e-12
3.489512e-09	1.428838e-03	3.321143e-12
3.490807e-09	1.429191e-03	3.323197e-12
3.492102e-09	1.429544e-03	3.325250e-12
3.493397e-09	1.429898e-03	3.327305e-12
3.494693e-09	1.430251e-03	3.329360e-12
3.495989e-09	1.430604e-03	3.331416e-12
3.497284e-09	1.430957e-03	3.333473e-12
3.498580e-09	1.431310e-03	3.335530e-12
3.499876e-09	1.431663e-03	3.337589e-12
3.501172e-09	1.432017e-03	3.339648e-12
3.502469e-09	1.432370e-03	3.341708e-12
3.503765e-09	1.432723e-03	3.343769e-12
3.505062e-09	1.433076e-03	3.345830e-12
3.506359e-09	1.433429e-03	3.347892e-12
3.507656e-09	1.433783e-03	3.349955e-12
3.508953e-09	1.434136e-03	3.352019e-12
3.510251e-09	1.434489e-03	3.354083e-12
3.511549e-09	1.434842e-03	3.356149e-12
3.512846e-09	1.435195e-03	3.358214e-12
3.514144e-09	1.435548e-03	3.360282e-12
3.515442e-09	1.435902e-03	3.362349e-12
3.516740e-09	1.436255e-03	3.364417e-12
3.518039e-09	1.436608e-03	3.366486e-12
3.519337e-09	1.436961e-03	3.368556e-12
3.520636e-09	1.437314e-03	3.370627e-12
3.521935e-09	1.437668e-03	3.372698e-12
3.523234e-09	1.438021e-03	3.374770e-12
3.524533e-09	1.438374e-03	3.376843e-12
3.525832e-09	1.438727e-03	3.378917e-12
3.527132e-09	1.439080e-03	3.380991e-12
3.528431e-09	1.439434e-03	3.383066e-12
3.529731e-09	1.439787e-03	3.385142e-12
3.531031e-09	1.440140e-03	3.387219e-12
3.532331e-09	1.440493e-03	3.389296e-12
3.533631e-09	1.440846e-03	3.391374e-12
3.534932e-09	1.441199e-03	3.393454e-12
3.536232e-09	1.441553e-03	3.395533e-12
3.537533e-09	1.441906e-03	3.397614e-12
3.538834e-09	1.442259e-03	3.399695e-12
3.540136e-09	1.442612e-03	3.401777e-12
3.541437e-09	1.442965e-03	3.403860e-12
3.542738e-09	1.443318e-03	3.405943e-12
3.544040e-09	1.443672e-03	3.408028e-12
3.545341e-09	1.444025e-03	3.410113e-12
3.546643e-09	1.444378e-03	3.412199e-12
3.547945e-09	1.444731e-03	3.414285e-12
3.549248e-09	1.445084e-03	3.416373e-12
3.550550e-09	1.445438e-03	3.418461e-12
3.551853e-09	1.445791e-03	3.420550e-12
3.553155e-09	1.446144e-03	3.422640e-12
3.554458e-09	1.446497e-03	3.424730e-12
3.555761e-09	1.446850e-03	3.426821e-12
3.557064e-09	1.447203e-03	3.428913e-12
3.558368e-09	1.447557e-03	3.431006e-12
3.559671e-09	1.447910e-03	3.433100e-12
3.560975e-09	1.448263e-03	3.435194e-12
3.562278e-09	1.448616e-03	3.437289e-12
3.563583e-09	1.448969e-03	3.439385e-12
3.564886e-09	1.449323e-03	3.441482e-12
3.566191e-09	1.449676e-03	3.443579e-12
3.567495e-09	1.450029e-03	3.445677e-12
3.568800e-09	1.450382e-03	3.447776e-12
3.570105e-09	1.450735e-03	3.449876e-12
3.571409e-09	1.451089e-03	3.451976e-12
3.572715e-09	1.451442e-03	3.454078e-12
3.574020e-09	1.451795e-03	3.456179e-12
3.575325e-09	1.452148e-03	3.458282e-12
3.576631e-09	1.452501e-03	3.460386e-12
3.577936e-09	1.452854e-03	3.462490e-12
3.579242e-09	1.453208e-03	3.464595e-12
3.580548e-09	1.453561e-03	3.466701e-12
3.581855e-09	1.453914e-03	3.468807e-12
3.583161e-09	1.454267e-03	3.470915e-12
3.584468e-09	1.454620e-03	3.473023e-12
3.585774e-09	1.454974e-03	3.475132e-12
3.587081e-09	1.455327e-03	3.477242e-12
3.588388e-09	1.455680e-03	3.479352e-12
3.589695e-09	1.456033e-03	3.481463e-12
3.591003e-09	1.456386e-03	3.483575e-12
3.592310e-09	1.456739e-03	3.485688e-12
3.593618e-09	1.457093e-03	3.487801e-12
3.594925e-09	1.457446e-03	3.489915e-12
3.596234e-09	1.457799e-03	3.492031e-12
3.597542e-09	1.458152e-03	3.494146e-12
3.598850e-09	1.458505e-03	3.496263e-12
3.600158e-09	1.458859e-03	3.498380e-12
3.601467e-09	1.459212e-03	3.500498e-12
3.602776e-09	1.459565e-03	3.502617e-12
3.604084e-09	1.459918e-03	3.504737e-12
3.605394e-09	1.460271e-03	3.506858e-12
3.606703e-09	1.460625e-03	3.508978e-12
3.608012e-09	1.460978e-03	3.511101e-12
3.609322e-09	1.461331e-03	3.513223e-12
3.610631e-09	1.461684e-03	3.515347e-12
3.611941e-09	1.462037e-03	3.517471e-12
3.613251e-09	1.462390e-03	3.519596e-12
3.614562e-09	1.462744e-03	3.521722e-12
3.615872e-09	1.463097e-03	3.523848e-12
3.617183e-09	1.463450e-03	3.525976e-12
3.618493e-09	1.463803e-03	3.528104e-12
3.619804e-09	1.464156e-03	3.530233e-12
3.621115e-09	1.464510e-03	3.532363e-12
3.622426e-09	1.464863e-03	3.534493e-12
3.623737e-09	1.465216e-03	3.536624e-12
3.625049e-09	1.465569e-03	3.538756e-12
3.626361e-09	1.465922e-03	3.540889e-12
3.627672e-09	1.466275e-03	3.543023e-12
3.628984e-09	1.466629e-03	3.545157e-12
3.630296e-09	1.466982e-03	3.547292e-12
3.631609e-09	1.467335e-03	3.549428e-12
3.632921e-09	1.467688e-03	3.551565e-12
3.634233e-09	1.468041e-03	3.553702e-12
3.635546e-09	1.468395e-03	3.555840e-12
3.636859e-09	1.468748e-03	3.557979e-12
3.638172e-09	1.469101e-03	3.560119e-12
3.639485e-09	1.469454e-03	3.562259e-12
3.640799e-09	1.469807e-03	3.564401e-12
3.642112e-09	1.470161e-03	3.566542e-12
3.643426e-09	1.470514e-03	3.568686e-12
3.644740e-09	1.470867e-03	3.570829e-12
3.646054e-09	1.471220e-03	3.572973e-12
3.647368e-09	1.471573e-03	3.575118e-12
3.648682e-09	1.471926e-03	3.577264e-12
3.649997e-09	1.472280e-03	3.579411e-12
3.651311e-09	1.472633e-03	3.581558e-12
3.652626e-09	1.472986e-03	3.583707e-12
3.653941e-09	1.473339e-03	3.585856e-12
3.655256e-09	1.473693e-03	3.588006e-12
3.656572e-09	1.474046e-03	3.590156e-12
3.657887e-09	1.474399e-03	3.592307e-12
3.659203e-09	1.474752e-03	3.594459e-12
3.660518e-09	1.475105e-03	3.596612e-12
3.661834e-09	1.475458e-03	3.598766e-12
3.663150e-09	1.475812e-03	3.600920e-12
3.664467e-09	1.476165e-03	3.603076e-12
3.665783e-09	1.476518e-03	3.605231e-12
3.667100e-09	1.476871e-03	3.607388e-12
3.668416e-09	1.477224e-03	3.609546e-12
3.669733e-09	1.477577e-03	3.611704e-12
3.671050e-09	1.477931e-03	3.613863e-12
3.672367e-09	1.478284e-03	3.616023e-12
3.673685e-09	1.478637e-03	3.618184e-12
3.675002e-09	1.478990e-03	3.620345e-12
3.676320e-09	1.479344e-03	3.622507e-12
3.677637e-09	1.479697e-03	3.624670e-12
3.678956e-09	1.480050e-03	3.626834e-12
3.680274e-09	1.480403e-03	3.628998e-12
3.681592e-09	1.480756e-03	3.631163e-12
3.682910e-09	1.481109e-03	3.633329e-12
3.684229e-09	1.481463e-03	3.635496e-12
3.685548e-09	1.481816e-03	3.637664e-12
3.686866e-09	1.482169e-03	3.639832e-12
3.688186e-09	1.482522e-03	3.642001e-12
3.689505e-09	1.482875e-03	3.644171e-12
3.690824e-09	1.483229e-03	3.646342e-12
3.692144e-09	1.483582e-03	3.648513e-12
3.693463e-09	1.483935e-03	3.650685e-12
3.694783e-09	1.484288e-03	3.652859e-12
3.696103e-09	1.484641e-03	3.655032e-12
3.697424e-09	1.484995e-03	3.657207e-12
3.698744e-09	1.485348e-03	3.659382e-12
3.700064e-09	1.485701e-03	3.661559e-12
3.701385e-09	1.486054e-03	3.663735e-12
3.702706e-09	1.486407e-03	3.665913e-12
3.704027e-09	1.486760e-03	3.668091e-12
3.705348e-09	1.487114e-03	3.670270e-12
3.706669e-09	1.487467e-03	3.672451e-12
3.707990e-09	1.487820e-03	3.674631e-12
3.709312e-09	1.488173e-03	3.676813e-12
3.710634e-09	1.488526e-03	3.678995e-12
3.711956e-09	1.488880e-03	3.681179e-12
3.713278e-09	1.489233e-03	3.683362e-12
3.714600e-09	1.489586e-03	3.685547e-12
3.715922e-09	1.489939e-03	3.687732e-12
3.717245e-09	1.490292e-03	3.689918e-12
3.718568e-09	1.490646e-03	3.692106e-12
3.719890e-09	1.490999e-03	3.694293e-12
3.721214e-09	1.491352e-03	3.696482e-12
3.722537e-09	1.491705e-03	3.698671e-12
3.723860e-09	1.492058e-03	3.700862e-12
3.725184e-09	1.492412e-03	3.703052e-12
3.726507e-09	1.492765e-03	3.705244e-12
3.727831e-09	1.493118e-03	3.707436e-12
3.729155e-09	1.493471e-03	3.709629e-12
3.730479e-09	1.493824e-03	3.711824e-12
3.731803e-09	1.494177e-03	3.714018e-12
3.733128e-09	1.494531e-03	3.716214e-12
3.734452e-09	1.494884e-03	3.718410e-12
3.735777e-09	1.495237e-03	3.720608e-12
3.737102e-09	1.495590e-03	3.722805e-12
3.738427e-09	1.495943e-03	3.725004e-12
3.739752e-09	1.496297e-03	3.727204e-12
3.741078e-09	1.496650e-03	3.729404e-12
3.742403e-09	1.497003e-03	3.731605e-12
3.743729e-09	1.497356e-03	3.733806e-12
3.745055e-09	1.497709e-03	3.736009e-12
3.746381e-09	1.498063e-03	3.738212e-12
3.747707e-09	1.498416e-03	3.740417e-12
3.749033e-09	1.498769e-03	3.742622e-12
3.750360e-09	1.499122e-03	3.744827e-12
3.751686e-09	1.499475e-03	3.747034e-12
3.753013e-09	1.499829e-03	3.749241e-12
3.754340e-09	1.500182e-03	3.751449e-12
3.755667e-09	1.500535e-03	3.753658e-12
3.756995e-09	1.500888e-03	3.755868e-12
3.758322e-09	1.501241e-03	3.758078e-12
3.759650e-09	1.501595e-03	3.760289e-12
3.760977e-09	1.501948e-03	3.762501e-12
3.762305e-09	1.502301e-03	3.764713e-12
3.763633e-09	1.502654e-03	3.766927e-12
3.764961e-09	1.503007e-03	3.769141e-12
3.766290e-09	1.503360e-03	3.771357e-12
3.767618e-09	1.503714e-03	3.773572e-12
3.768947e-09	1.504067e-03	3.775789e-12
3.770276e-09	1.504420e-03	3.778006e-12
3.771605e-09	1.504773e-03	3.780225e-12
3.772934e-09	1.505126e-03	3.782444e-12
3.774263e-09	1.505480e-03	3.784663e-12
3.775593e-09	1.505833e-03	3.786884e-12
3.776922e-09	1.506186e-03	3.789105e-12
3.778252e-09	1.506539e-03	3.791328e-12
3.779582e-09	1.506892e-03	3.793550e-12
3.780912e-09	1.507246e-03	3.795774e-12
3.782242e-09	1.507599e-03	3.797998e-12
3.783573e-09	1.507952e-03	3.800224e-12
3.784903e-09	1.508305e-03	3.802450e-12
3.786234e-09	1.508658e-03	3.804676e-12
3.787565e-09	1.509012e-03	3.806904e-12
3.788896e-09	1.509365e-03	3.809132e-12
3.790227e-09	1.509718e-03	3.811362e-12
3.791558e-09	1.510071e-03	3.813592e-12
3.792890e-09	1.510424e-03	3.815823e-12
3.794222e-09	1.510778e-03	3.818054e-12
3.795554e-09	1.511131e-03	3.820286e-12
3.796885e-09	1.511484e-03	3.822519e-12
3.798217e-09	1.511837e-03	3.824753e-12
3.799550e-09	1.512190e-03	3.826988e-12
3.800882e-09	1.512543e-03	3.829223e-12
3.802215e-09	1.512897e-03	3.831460e-12
3.803547e-09	1.513250e-03	3.833696e-12
3.804881e-09	1.513603e-03	3.835934e-12
3.806213e-09	1.513956e-03	3.838173e-12
3.807547e-09	1.514310e-03	3.840412e-12
3.808880e-09	1.514663e-03	3.842652e-12
3.810213e-09	1.515016e-03	3.844893e-12
3.811547e-09	1.515369e-03	3.847135e-12
3.812881e-09	1.515722e-03	3.849377e-12
3.814215e-09	1.516075e-03	3.851621e-12
3.815549e-09	1.516429e-03	3.853864e-12
3.816884e-09	1.516782e-03	3.856110e-12
3.818218e-09	1.517135e-03	3.858355e-12
3.819553e-09	1.517488e-03	3.860602e-12
3.820888e-09	1.517841e-03	3.862849e-12
3.822222e-09	1.518195e-03	3.865096e-12
3.823558e-09	1.518548e-03	3.867345e-12
3.824893e-09	1.518901e-03	3.869595e-12
3.826228e-09	1.519254e-03	3.871845e-12
3.827564e-09	1.519607e-03	3.874096e-12
3.828900e-09	1.519961e-03	3.876348e-12
3.830235e-09	1.520314e-03	3.878601e-12
3.831571e-09	1.520667e-03	3.880854e-12
3.832908e-09	1.521020e-03	3.883109e-12
3.834244e-09	1.521373e-03	3.885363e-12
3.835581e-09	1.521727e-03	3.887620e-12
3.836917e-09	1.522080e-03	3.889876e-12
3.838254e-09	1.522433e-03	3.892134e-12
3.839591e-09	1.522786e-03	3.894392e-12
3.840928e-09	1.523139e-03	3.896651e-12
3.842265e-09	1.523493e-03	3.898910e-12
3.843603e-09	1.523846e-03	3.901171e-12
3.844940e-09	1.524199e-03	3.903432e-12
3.846278e-09	1.524552e-03	3.905694e-12
3.847616e-09	1.524905e-03	3.907957e-12
3.848954e-09	1.525259e-03	3.910221e-12
3.850292e-09	1.525612e-03	3.912486e-12
3.851631e-09	1.525965e-03	3.914751e-12
3.852969e-09	1.526318e-03	3.917017e-12
3.854308e-09	1.526671e-03	3.919284e-12
3.855646e-09	1.527025e-03	3.921551e-12
3.856986e-09	1.527378e-03	3.923820e-12
3.858325e-09	1.527731e-03	3.926089e-12
3.859664e-09	1.528084e-03	3.928359e-12
3.861003e-09	1.528437e-03	3.930630e-12
3.862343e-09	1.528791e-03	3.932902e-12
3.863683e-09	1.529144e-03	3.935174e-12
3.865023e-09	1.529497e-03	3.937447e-12
3.866363e-09	1.529850e-03	3.939721e-12
3.867703e-09	1.530203e-03	3.941995e-12
3.869044e-09	1.530557e-03	3.944271e-12
3.870384e-09	1.530910e-03	3.946547e-12
3.871725e-09	1.531263e-03	3.948825e-12
3.873066e-09	1.531616e-03	3.951102e-12
3.874407e-09	1.531969e-03	3.953381e-12
3.875748e-09	1.532323e-03	3.955660e-12
3.877089e-09	1.532676e-03	3.957941e-12
3.878431e-09	1.533029e-03	3.960222e-12
3.879772e-09	1.533382e-03	3.962503e-12
3.881114e-09	1.533735e-03	3.964786e-12
3.882456e-09	1.534088e-03	3.967069e-12
3.883798e-09	1.534442e-03	3.969354e-12
3.885140e-09	1.534795e-03	3.971639e-12
3.886483e-09	1.535148e-03	3.973925e-12
3.887825e-09	1.535501e-03	3.976211e-12
3.889168e-09	1.535855e-03	3.978499e-12
3.890511e-09	1.536208e-03	3.980787e-12
3.891854e-09	1.536561e-03	3.983075e-12
3.893197e-09	1.536914e-03	3.985365e-12
3.894541e-09	1.537267e-03	3.987655e-12
3.895884e-09	1.537621e-03	3.989947e-12
3.897228e-09	1.537974e-03	3.992239e-12
3.898572e-09	1.538327e-03	3.994532e-12
3.899916e-09	1.538680e-03	3.996826e-12
3.901260e-09	1.539033e-03	3.999120e-12
3.902604e-09	1.539386e-03	4.001415e-12
3.903948e-09	1.539740e-03	4.003711e-12
3.905293e-09	1.540093e-03	4.006008e-12
3.906638e-09	1.540446e-03	4.008306e-12
3.907983e-09	1.540799e-03	4.010604e-12
3.909328e-09	1.541152e-03	4.012903e-12
3.910673e-09	1.541506e-03	4.015204e-12
3.912018e-09	1.541859e-03	4.017504e-12
3.913364e-09	1.542212e-03	4.019806e-12
3.914710e-09	1.542565e-03	4.022108e-12
3.916055e-09	1.542918e-03	4.024411e-12
3.917401e-09	1.543272e-03	4.026715e-12
3.918747e-09	1.543625e-03	4.029020e-12
3.920094e-09	1.543978e-03	4.031326e-12
3.921440e-09	1.544331e-03	4.033632e-12
3.922787e-09	1.544685e-03	4.035939e-12
3.924134e-09	1.545038e-03	4.038247e-12
3.925481e-09	1.545391e-03	4.040556e-12
3.926828e-09	1.545744e-03	4.042865e-12
3.928175e-09	1.546097e-03	4.045175e-12
3.929522e-09	1.546451e-03	4.047487e-12
3.930870e-09	1.546804e-03	4.049798e-12
3.932218e-09	1.547157e-03	4.052111e-12
3.933565e-09	1.547510e-03	4.054425e-12
3.934913e-09	1.547863e-03	4.056739e-12
3.936261e-09	1.548216e-03	4.059054e-12
3.937610e-09	1.548570e-03	4.061370e-12
3.938958e-09	1.548923e-03	4.063686e-12
3.940307e-09	1.549276e-03	4.066004e-12
3.941656e-09	1.549629e-03	4.068322e-12
3.943004e-09	1.549982e-03	4.070641e-12
3.944354e-09	1.550336e-03	4.072961e-12
3.945703e-09	1.550689e-03	4.075281e-12
3.947052e-09	1.551042e-03	4.077603e-12
3.948402e-09	1.551395e-03	4.079925e-12
3.949751e-09	1.551748e-03	4.082248e-12
3.951101e-09	1.552102e-03	4.084572e-12
3.952451e-09	1.552455e-03	4.086896e-12
3.953802e-09	1.552808e-03	4.089222e-12
3.955152e-09	1.553161e-03	4.091548e-12
3.956502e-09	1.553515e-03	4.093875e-12
3.957853e-09	1.553868e-03	4.096203e-12
3.959204e-09	1.554221e-03	4.098532e-12
3.960555e-09	1.554574e-03	4.100861e-12
3.961906e-09	1.554927e-03	4.103190e-12
3.963257e-09	1.555281e-03	4.105522e-12
3.964608e-09	1.555634e-03	4.107853e-12
3.965960e-09	1.555987e-03	4.110186e-12
3.967312e-09	1.556340e-03	4.112519e-12
3.968664e-09	1.556693e-03	4.114854e-12
3.970016e-09	1.557047e-03	4.117188e-12
3.971368e-09	1.557400e-03	4.119524e-12
3.972720e-09	1.557753e-03	4.121860e-12
3.974072e-09	1.558106e-03	4.124197e-12
3.975425e-09	1.558459e-03	4.126536e-12
3.976778e-09	1.558813e-03	4.128874e-12
3.978131e-09	1.559166e-03	4.131215e-12
3.979484e-09	1.559519e-03	4.133555e-12
3.980837e-09	1.559872e-03	4.135896e-12
3.982191e-09	1.560225e-03	4.138238e-12
3.983544e-09	1.560579e-03	4.140581e-12
3.984898e-09	1.560932e-03	4.142925e-12
3.986252e-09	1.561285e-03	4.145269e-12
3.987606e-09	1.561638e-03	4.147614e-12
3.988960e-09	1.561991e-03	4.149960e-12
3.990314e-09	1.562345e-03	4.152307e-12
3.991669e-09	1.562698e-03	4.154655e-12
3.993024e-09	1.563051e-03	4.157004e-12
3.994378e-09	1.563404e-03	4.159353e-12
3.995733e-09	1.563757e-03	4.161703e-12
3.997088e-09	1.564111e-03	4.164053e-12
3.998443e-09	1.564464e-03	4.166405e-12
3.999799e-09	1.564817e-03	4.168758e-12
4.001154e-09	1.565170e-03	4.171111e-12
4.002510e-09	1.565523e-03	4.173465e-12
4.003866e-09	1.565877e-03	4.175819e-12
4.005222e-09	1.566230e-03	4.178175e-12
4.006578e-09	1.566583e-03	4.180532e-12
4.007935e-09	1.566936e-03	4.182889e-12
4.009291e-09	1.567289e-03	4.185247e-12
4.010648e-09	1.567643e-03	4.187605e-12
4.012005e-09	1.567996e-03	4.189965e-12
4.013361e-09	1.568349e-03	4.192325e-12
4.014719e-09	1.568702e-03	4.194687e-12
4.016076e-09	1.569055e-03	4.197049e-12
4.017433e-09	1.569409e-03	4.199412e-12
4.018791e-09	1.569762e-03	4.201775e-12
4.020149e-09	1.570115e-03	4.204140e-12
4.021506e-09	1.570468e-03	4.206505e-12
4.022864e-09	1.570821e-03	4.208871e-12
4.024223e-09	1.571175e-03	4.211238e-12
4.025581e-09	1.571528e-03	4.213605e-12
4.026940e-09	1.571881e-03	4.215974e-12
4.028298e-09	1.572234e-03	4.218343e-12
4.029657e-09	1.572588e-03	4.220713e-12
4.031016e-09	1.572941e-03	4.223083e-12
4.032375e-09	1.573294e-03	4.225455e-12
4.033734e-09	1.573647e-03	4.227828e-12
4.035093e-09	1.574000e-03	4.230200e-12
4.036453e-09	1.574354e-03	4.232575e-12
4.037813e-09	1.574707e-03	4.234949e-12
4.039173e-09	1.575060e-03	4.237325e-12
4.040533e-09	1.575413e-03	4.239701e-12
4.041893e-09	1.575766e-03	4.242079e-12
4.043253e-09	1.576120e-03	4.244457e-12
4.044614e-09	1.576473e-03	4.246836e-12
4.045974e-09	1.576826e-03	4.249215e-12
4.047335e-09	1.577179e-03	4.251595e-12
4.048696e-09	1.577532e-03	4.253977e-12
4.050057e-09	1.577886e-03	4.256358e-12
4.051418e-09	1.578239e-03	4.258742e-12
4.052780e-09	1.578592e-03	4.261125e-12
4.054141e-09	1.578945e-03	4.263510e-12
4.055503e-09	1.579298e-03	4.265894e-12
4.056865e-09	1.579652e-03	4.268280e-12
4.058227e-09	1.580005e-03	4.270667e-12
4.059589e-09	1.580358e-03	4.273055e-12
4.060951e-09	1.580711e-03	4.275443e-12
4.062314e-09	1.581064e-03	4.277832e-12
4.063677e-09	1.581418e-03	4.280223e-12
4.065039e-09	1.581771e-03	4.282613e-12
4.066402e-09	1.582124e-03	4.285005e-12
4.067765e-09	1.582477e-03	4.287397e-12
4.069128e-09	1.582830e-03	4.289790e-12
4.070492e-09	1.583184e-03	4.292184e-12
4.071855e-09	1.583537e-03	4.294579e-12
4.073219e-09	1.583890e-03	4.296975e-12
4.074583e-09	1.584243e-03	4.299371e-12
4.075947e-09	1.584597e-03	4.301769e-12
4.077311e-09	1.584950e-03	4.304166e-12
4.078676e-09	1.585303e-03	4.306566e-12
4.080040e-09	1.585656e-03	4.308965e-12
4.081404e-09	1.586009e-03	4.311365e-12
4.082769e-09	1.586363e-03	4.313767e-12
4.084134e-09	1.586716e-03	4.316168e-12
4.085499e-09	1.587069e-03	4.318572e-12
4.086864e-09	1.587422e-03	4.320975e-12
4.088230e-09	1.587775e-03	4.323380e-12
4.089595e-09	1.588129e-03	4.325785e-12
4.090961e-09	1.588482e-03	4.328191e-12
4.092327e-09	1.588835e-03	4.330598e-12
4.093693e-09	1.589188e-03	4.333005e-12
4.095059e-09	1.589541e-03	4.335414e-12
4.096425e-09	1.589895e-03	4.337823e-12
4.097792e-09	1.590248e-03	4.340233e-12
4.099158e-09	1.590601e-03	4.342644e-12
4.100525e-09	1.590954e-03	4.345056e-12
4.101892e-09	1.591307e-03	4.347468e-12
4.103259e-09	1.591661e-03	4.349882e-12
4.104626e-09	1.592014e-03	4.352295e-12
4.105993e-09	1.592367e-03	4.354710e-12
4.107361e-09	1.592720e-03	4.357126e-12
4.108729e-09	1.593073e-03	4.359542e-12
4.110097e-09	1.593427e-03	4.361960e-12
4.111465e-09	1.593780e-03	4.364378e-12
4.112833e-09	1.594133e-03	4.366797e-12
4.114201e-09	1.594486e-03	4.369217e-12
4.115570e-09	1.594840e-03	4.371637e-12
4.116938e-09	1.595193e-03	4.374058e-12
4.118307e-09	1.595546e-03	4.376480e-12
4.119676e-09	1.595899e-03	4.378904e-12
4.121045e-09	1.596252e-03	4.381327e-12
4.122414e-09	1.596606e-03	4.383752e-12
4.123783e-09	1.596959e-03	4.386177e-12
4.125153e-09	1.597312e-03	4.388604e-12
4.126522e-09	1.597665e-03	4.391030e-12
4.127892e-09	1.598018e-03	4.393458e-12
4.129262e-09	1.598372e-03	4.395887e-12
4.130632e-09	1.598725e-03	4.398316e-12
4.132003e-09	1.599078e-03	4.400746e-12
4.133373e-09	1.599431e-03	4.403177e-12
4.134744e-09	1.599784e-03	4.405609e-12
4.136114e-09	1.600138e-03	4.408041e-12
4.137485e-09	1.600491e-03	4.410475e-12
4.138856e-09	1.600844e-03	4.412909e-12
4.140227e-09	1.601197e-03	4.415345e-12
4.141599e-09	1.601550e-03	4.417780e-12
4.142970e-09	1.601904e-03	4.420216e-12
4.144342e-09	1.602257e-03	4.422654e-12
4.145713e-09	1.602610e-03	4.425092e-12
4.147086e-09	1.602963e-03	4.427532e-12
4.148457e-09	1.603317e-03	4.429971e-12
4.149830e-09	1.603670e-03	4.432412e-12
4.151202e-09	1.604023e-03	4.434853e-12
4.152575e-09	1.604376e-03	4.437296e-12
4.153947e-09	1.604729e-03	4.439739e-12
4.155320e-09	1.605083e-03	4.442182e-12
4.156693e-09	1.605436e-03	4.444628e-12
4.158066e-09	1.605789e-03	4.447073e-12
4.159440e-09	1.606142e-03	4.449520e-12
4.160813e-09	1.606495e-03	4.451966e-12
4.162187e-09	1.606849e-03	4.454415e-12
4.163560e-09	1.607202e-03	4.456863e-12
4.164935e-09	1.607555e-03	4.459313e-12
4.166308e-09	1.607908e-03	4.461763e-12
4.167682e-09	1.608261e-03	4.464214e-12
4.169057e-09	1.608615e-03	4.466666e-12
4.170431e-09	1.608968e-03	4.469119e-12
4.171806e-09	1.609321e-03	4.471573e-12
4.173181e-09	1.609674e-03	4.474027e-12
4.174556e-09	1.610028e-03	4.476483e-12
4.175931e-09	1.610381e-03	4.478938e-12
4.177306e-09	1.610734e-03	4.481395e-12
4.178682e-09	1.611087e-03	4.483853e-12
4.180057e-09	1.611440e-03	4.486311e-12
4.181433e-09	1.611794e-03	4.488771e-12
4.182809e-09	1.612147e-03	4.491230e-12
4.184185e-09	1.612500e-03	4.493692e-12
4.185561e-09	1.612853e-03	4.496153e-12
4.186938e-09	1.613206e-03	4.498616e-12
4.188314e-09	1.613560e-03	4.501079e-12
4.189691e-09	1.613913e-03	4.503543e-12
4.191068e-09	1.614266e-03	4.506008e-12
4.192444e-09	1.614619e-03	4.508473e-12
4.193822e-09	1.614973e-03	4.510940e-12
4.195199e-09	1.615326e-03	4.513407e-12
4.196576e-09	1.615679e-03	4.515876e-12
4.197954e-09	1.616032e-03	4.518345e-12
4.199332e-09	1.616385e-03	4.520815e-12
4.200709e-09	1.616739e-03	4.523285e-12
4.202087e-09	1.617092e-03	4.525756e-12
4.203465e-09	1.617445e-03	4.528229e-12
4.204844e-09	1.617798e-03	4.530702e-12
4.206222e-09	1.618151e-03	4.533176e-12
4.207601e-09	1.618505e-03	4.535650e-12
4.208980e-09	1.618858e-03	4.538126e-12
4.210358e-09	1.619211e-03	4.540602e-12
4.211738e-09	1.619564e-03	4.543079e-12
4.213117e-09	1.619917e-03	4.545557e-12
4.214496e-09	1.620271e-03	4.548035e-12
4.215876e-09	1.620624e-03	4.550515e-12
4.217255e-09	1.620977e-03	4.552995e-12
4.218635e-09	1.621330e-03	4.555477e-12
4.220015e-09	1.621683e-03	4.557959e-12
4.221395e-09	1.622037e-03	4.560442e-12
4.222775e-09	1.622390e-03	4.562925e-12
4.224156e-09	1.622743e-03	4.565410e-12
4.225537e-09	1.623096e-03	4.567895e-12
4.226917e-09	1.623450e-03	4.570380e-12
4.228298e-09	1.623803e-03	4.572868e-12
4.229679e-09	1.624156e-03	4.575355e-12
4.231060e-09	1.624509e-03	4.577844e-12
4.232442e-09	1.624862e-03	4.580333e-12
4.233823e-09	1.625216e-03	4.582823e-12
4.235205e-09	1.625569e-03	4.585314e-12
4.236587e-09	1.625922e-03	4.587806e-12
4.237969e-09	1.626275e-03	4.590298e-12
4.239350e-09	1.626628e-03	4.592791e-12
4.240733e-09	1.626982e-03	4.595286e-12
4.242115e-09	1.627335e-03	4.597780e-12
4.243498e-09	1.627688e-03	4.600276e-12
4.244880e-09	1.628041e-03	4.602773e-12
4.246263e-09	1.628395e-03	4.605270e-12
4.247646e-09	1.628748e-03	4.607768e-12
4.249030e-09	1.629101e-03	4.610268e-12
4.250413e-09	1.629454e-03	4.612767e-12
4.251796e-09	1.629807e-03	4.615268e-12
4.253180e-09	1.630161e-03	4.617769e-12
4.254563e-09	1.630514e-03	4.620271e-12
4.255948e-09	1.630867e-03	4.622775e-12
4.257331e-09	1.631220e-03	4.625278e-12
4.258716e-09	1.631574e-03	4.627784e-12
4.260100e-09	1.631927e-03	4.630289e-12
4.261485e-09	1.632280e-03	4.632796e-12
4.262869e-09	1.632633e-03	4.635302e-12
4.264254e-09	1.632986e-03	4.637810e-12
4.265639e-09	1.633340e-03	4.640319e-12
4.267024e-09	1.633693e-03	4.642829e-12
4.268409e-09	1.634046e-03	4.645339e-12
4.269795e-09	1.634399e-03	4.647850e-12
4.271180e-09	1.634752e-03	4.650363e-12
4.272566e-09	1.635106e-03	4.652875e-12
4.273952e-09	1.635459e-03	4.655389e-12
4.275338e-09	1.635812e-03	4.657904e-12
4.276724e-09	1.636165e-03	4.660419e-12
4.278110e-09	1.636519e-03	4.662935e-12
4.279497e-09	1.636872e-03	4.665452e-12
4.280884e-09	1.637225e-03	4.667970e-12
4.282270e-09	1.637578e-03	4.670488e-12
4.283657e-09	1.637931e-03	4.673008e-12
4.285044e-09	1.638285e-03	4.675528e-12
4.286431e-09	1.638638e-03	4.678048e-12
4.287819e-09	1.638991e-03	4.680571e-12
4.289206e-09	1.639344e-03	4.683093e-12
4.290594e-09	1.639697e-03	4.685617e-12
4.291982e-09	1.640051e-03	4.688141e-12
4.293370e-09	1.640404e-03	4.690666e-12
4.294758e-09	1.640757e-03	4.693192e-12
4.296146e-09	1.641110e-03	4.695719e-12
4.297535e-09	1.641464e-03	4.698246e-12
4.298923e-09	1.641817e-03	4.700774e-12
4.300312e-09	1.642170e-03	4.703304e-12
4.301701e-09	1.642523e-03	4.705834e-12
4.303090e-09	1.642876e-03	4.708365e-12
4.304479e-09	1.643230e-03	4.710896e-12
4.305868e-09	1.643583e-03	4.713429e-12
4.307258e-09	1.643936e-03	4.715962e-12
4.308647e-09	1.644289e-03	4.718497e-12
4.310037e-09	1.644642e-03	4.721031e-12
4.311427e-09	1.644996e-03	4.723567e-12
4.312817e-09	1.645349e-03	4.726104e-12
4.314207e-09	1.645702e-03	4.728641e-12
4.315598e-09	1.646055e-03	4.731179e-12
4.316988e-09	1.646409e-03	4.733718e-12
4.318379e-09	1.646762e-03	4.736258e-12
4.319770e-09	1.647115e-03	4.738798e-12
4.321161e-09	1.647468e-03	4.741340e-12
4.322552e-09	1.647821e-03	4.743882e-12
4.323943e-09	1.648175e-03	4.746425e-12
4.325334e-09	1.648528e-03	4.748969e-12
4.326726e-09	1.648881e-03	4.751514e-12
4.328118e-09	1.649234e-03	4.754060e-12
4.329510e-09	1.649588e-03	4.756606e-12
4.330902e-09	1.649941e-03	4.759153e-12
4.332294e-09	1.650294e-03	4.761701e-12
4.333686e-09	1.650647e-03	4.764250e-12
4.335079e-09	1.651000e-03	4.766799e-12
4.336471e-09	1.651354e-03	4.769350e-12
4.337864e-09	1.651707e-03	4.771901e-12
4.339257e-09	1.652060e-03	4.774453e-12
4.340650e-09	1.652413e-03	4.777006e-12
4.342043e-09	1.652766e-03	4.779560e-12
4.343437e-09	1.653120e-03	4.782115e-12
4.344830e-09	1.653473e-03	4.784670e-12
4.346224e-09	1.653826e-03	4.787226e-12
4.347618e-09	1.654179e-03	4.789783e-12
4.349011e-09	1.654533e-03	4.792340e-12
4.350406e-09	1.654886e-03	4.794900e-12
4.351800e-09	1.655239e-03	4.797459e-12
4.353194e-09	1.655592e-03	4.800019e-12
4.354589e-09	1.655945e-03	4.802580e-12
4.355984e-09	1.656299e-03	4.805143e-12
4.357378e-09	1.656652e-03	4.807705e-12
4.358774e-09	1.657005e-03	4.810269e-12
4.360169e-09	1.657358e-03	4.812833e-12
4.361564e-09	1.657712e-03	4.815398e-12
4.362960e-09	1.658065e-03	4.817964e-12
4.364355e-09	1.658418e-03	4.820531e-12
4.365751e-09	1.658771e-03	4.823099e-12
4.367147e-09	1.659124e-03	4.825667e-12
4.368543e-09	1.659478e-03	4.828237e-12
4.369939e-09	1.659831e-03	4.830807e-12
4.371336e-09	1.660184e-03	4.833378e-12
4.372732e-09	1.660537e-03	4.835950e-12
4.374128e-09	1.660890e-03	4.838522e-12
4.375525e-09	1.661244e-03	4.841096e-12
4.376922e-09	1.661597e-03	4.843670e-12
4.378320e-09	1.661950e-03	4.846245e-12
4.379717e-09	1.662303e-03	4.848821e-12
4.381114e-09	1.662657e-03	4.851398e-12
4.382512e-09	1.663010e-03	4.853975e-12
4.383910e-09	1.663363e-03	4.856554e-12
4.385307e-09	1.663716e-03	4.859133e-12
4.386705e-09	1.664069e-03	4.861712e-12
4.388104e-09	1.664423e-03	4.864293e-12
4.389502e-09	1.664776e-03	4.866875e-12
4.390900e-09	1.665129e-03	4.869458e-12
4.392299e-09	1.665482e-03	4.872041e-12
4.393698e-09	1.665836e-03	4.874625e-12
4.395096e-09	1.666189e-03	4.877210e-12
4.396496e-09	1.666542e-03	4.879796e-12
4.397895e-09	1.666895e-03	4.882382e-12
4.399294e-09	1.667248e-03	4.884969e-12
4.400694e-09	1.667602e-03	4.887558e-12
4.402093e-09	1.667955e-03	4.890147e-12
4.403493e-09	1.668308e-03	4.892737e-12
4.404893e-09	1.668661e-03	4.895327e-12
4.406293e-09	1.669015e-03	4.897919e-12
4.407693e-09	1.669368e-03	4.900511e-12
4.409094e-09	1.669721e-03	4.903104e-12
4.410494e-09	1.670074e-03	4.905699e-12
4.411895e-09	1.670427e-03	4.908293e-12
4.413296e-09	1.670781e-03	4.910889e-12
4.414697e-09	1.671134e-03	4.913485e-12
4.416098e-09	1.671487e-03	4.916083e-12
4.417499e-09	1.671840e-03	4.918681e-12
4.418901e-09	1.672194e-03	4.921280e-12
4.420302e-09	1.672547e-03	4.923880e-12
4.421704e-09	1.672900e-03	4.926480e-12
4.423106e-09	1.673253e-03	4.929082e-12
4.424508e-09	1.673606e-03	4.931684e-12
4.425910e-09	1.673960e-03	4.934287e-12
4.427312e-09	1.674313e-03	4.936891e-12
4.428715e-09	1.674666e-03	4.939496e-12
4.430118e-09	1.675019e-03	4.942101e-12
4.431521e-09	1.675373e-03	4.944708e-12
4.432923e-09	1.675726e-03	4.947315e-12
4.434326e-09	1.676079e-03	4.949922e-12
4.435730e-09	1.676432e-03	4.952531e-12
4.437133e-09	1.676785e-03	4.955141e-12
4.438537e-09	1.677139e-03	4.957752e-12
4.439940e-09	1.677492e-03	4.960363e-12
4.441344e-09	1.677845e-03	4.962975e-12
4.442748e-09	1.678198e-03	4.965588e-12
4.444152e-09	1.678552e-03	4.968202e-12
4.445556e-09	1.678905e-03	4.970816e-12
4.446961e-09	1.679258e-03	4.973432e-12
4.448365e-09	1.679611e-03	4.976048e-12
4.449770e-09	1.679964e-03	4.978665e-12
4.451175e-09	1.680318e-03	4.981283e-12
4.452580e-09	1.680671e-03	4.983902e-12
4.453985e-09	1.681024e-03	4.986522e-12
4.455390e-09	1.681377e-03	4.989142e-12
4.456796e-09	1.681731e-03	4.991763e-12
4.458201e-09	1.682084e-03	4.994385e-12
4.459607e-09	1.682437e-03	4.997008e-12
4.461013e-09	1.682790e-03	4.999632e-12
4.462419e-09	1.683143e-03	5.002256e-12
4.463825e-09	1.683497e-03	5.004882e-12
4.465232e-09	1.683850e-03	5.007508e-12
4.466638e-09	1.684203e-03	5.010135e-12
4.468045e-09	1.684556e-03	5.012763e-12
4.469452e-09	1.684910e-03	5.015392e-12
4.470859e-09	1.685263e-03	5.018021e-12
4.472266e-09	1.685616e-03	5.020651e-12
4.473673e-09	1.685969e-03	5.023283e-12
4.475080e-09	1.686322e-03	5.025914e-12
4.476488e-09	1.686676e-03	5.028547e-12
4.477895e-09	1.687029e-03	5.031181e-12
4.479304e-09	1.687382e-03	5.033816e-12
4.480711e-09	1.687735e-03	5.036451e-12
4.482120e-09	1.688089e-03	5.039087e-12
4.483528e-09	1.688442e-03	5.041724e-12
4.484936e-09	1.688795e-03	5.044361e-12
4.486345e-09	1.689148e-03	5.047000e-12
4.487753e-09	1.689501e-03	5.049639e-12
4.489162e-09	1.689855e-03	5.052280e-12
4.490571e-09	1.690208e-03	5.054921e-12
4.491981e-09	1.690561e-03	5.057563e-12
4.493390e-09	1.690914e-03	5.060206e-12
4.494800e-09	1.691268e-03	5.062850e-12
4.496209e-09	1.691621e-03	5.065494e-12
4.497619e-09	1.691974e-03	5.068139e-12
4.499029e-09	1.692327e-03	5.070785e-12
4.500439e-09	1.692680e-03	5.073432e-12
4.501849e-09	1.693034e-03	5.076080e-12
4.503259e-09	1.693387e-03	5.078728e-12
4.504670e-09	1.693740e-03	5.081378e-12
4.506080e-09	1.694093e-03	5.084028e-12
4.507491e-09	1.694447e-03	5.086679e-12
4.508902e-09	1.694800e-03	5.089331e-12
4.510313e-09	1.695153e-03	5.091983e-12
4.511724e-09	1.695506e-03	5.094637e-12
4.513136e-09	1.695860e-03	5.097291e-12
4.514547e-09	1.696213e-03	5.099947e-12
4.515959e-09	1.696566e-03	5.102602e-12
4.517371e-09	1.696919e-03	5.105260e-12
4.518783e-09	1.697272e-03	5.107917e-12
4.520195e-09	1.697626e-03	5.110575e-12
4.521607e-09	1.697979e-03	5.113235e-12
4.523020e-09	1.698332e-03	5.115895e-12
4.524432e-09	1.698685e-03	5.118556e-12
4.525845e-09	1.699039e-03	5.121218e-12
4.527258e-09	1.699392e-03	5.123881e-12
4.528671e-09	1.699745e-03	5.126544e-12
4.530084e-09	1.700098e-03	5.129209e-12
4.531497e-09	1.700451e-03	5.131874e-12
4.532911e-09	1.700805e-03	5.134539e-12
4.534324e-09	1.701158e-03	5.137207e-12
4.535738e-09	1.701511e-03	5.139874e-12
4.537152e-09	1.701864e-03	5.142543e-12
4.538566e-09	1.702218e-03	5.145212e-12
4.539980e-09	1.702571e-03	5.147882e-12
4.541395e-09	1.702924e-03	5.150553e-12
4.542809e-09	1.703277e-03	5.153225e-12
4.544224e-09	1.703631e-03	5.155898e-12
4.545638e-09	1.703984e-03	5.158571e-12
4.547054e-09	1.704337e-03	5.161246e-12
4.548468e-09	1.704690e-03	5.163920e-12
4.549884e-09	1.705043e-03	5.166597e-12
4.551299e-09	1.705397e-03	5.169273e-12
4.552715e-09	1.705750e-03	5.171951e-12
4.554130e-09	1.706103e-03	5.174629e-12
4.555546e-09	1.706456e-03	5.177309e-12
4.556962e-09	1.706810e-03	5.179989e-12
4.558378e-09	1.707163e-03	5.182670e-12
4.559795e-09	1.707516e-03	5.185352e-12
4.561211e-09	1.707869e-03	5.188034e-12
4.562628e-09	1.708222e-03	5.190718e-12
4.564044e-09	1.708576e-03	5.193402e-12
4.565461e-09	1.708929e-03	5.196088e-12
4.566878e-09	1.709282e-03	5.198773e-12
4.568295e-09	1.709635e-03	5.201461e-12
4.569713e-09	1.709989e-03	5.204148e-12
4.571130e-09	1.710342e-03	5.206836e-12
4.572548e-09	1.710695e-03	5.209526e-12
4.573965e-09	1.711048e-03	5.212216e-12
4.575383e-09	1.711402e-03	5.214907e-12
4.576801e-09	1.711755e-03	5.217598e-12
4.578220e-09	1.712108e-03	5.220292e-12
4.579638e-09	1.712461e-03	5.222985e-12
4.581056e-09	1.712814e-03	5.225679e-12
4.582475e-09	1.713168e-03	5.228374e-12
4.583893e-09	1.713521e-03	5.231070e-12
4.585313e-09	1.713874e-03	5.233767e-12
4.586731e-09	1.714227e-03	5.236464e-12
4.588151e-09	1.714581e-03	5.239163e-12
4.589570e-09	1.714934e-03	5.241862e-12
4.590990e-09	1.715287e-03	5.244563e-12
4.592409e-09	1.715640e-03	5.247264e-12
4.593829e-09	1.715994e-03	5.249966e-12
4.595249e-09	1.716347e-03	5.252668e-12
4.596669e-09	1.716700e-03	5.255371e-12
4.598089e-09	1.717053e-03	5.258076e-12
4.599510e-09	1.717406e-03	5.260781e-12
4.600930e-09	1.717760e-03	5.263487e-12
4.602351e-09	1.718113e-03	5.266194e-12
4.603772e-09	1.718466e-03	5.268902e-12
4.605193e-09	1.718819e-03	5.271610e-12
4.606614e-09	1.719173e-03	5.274320e-12
4.608035e-09	1.719526e-03	5.277030e-12
4.609456e-09	1.719879e-03	5.279740e-12
4.610878e-09	1.720232e-03	5.282453e-12
4.612300e-09	1.720585e-03	5.285165e-12
4.613722e-09	1.720939e-03	5.287879e-12
4.615144e-09	1.721292e-03	5.290593e-12
4.616566e-09	1.721645e-03	5.293309e-12
4.617988e-09	1.721998e-03	5.296024e-12
4.619411e-09	1.722352e-03	5.298742e-12
4.620833e-09	1.722705e-03	5.301459e-12
4.622256e-09	1.723058e-03	5.304177e-12
4.623679e-09	1.723411e-03	5.306897e-12
4.625102e-09	1.723765e-03	5.309617e-12
4.626525e-09	1.724118e-03	5.312339e-12
4.627948e-09	1.724471e-03	5.315060e-12
4.629372e-09	1.724824e-03	5.317783e-12
4.630795e-09	1.725177e-03	5.320507e-12
4.632219e-09	1.725531e-03	5.323231e-12
4.633643e-09	1.725884e-03	5.325956e-12
4.635067e-09	1.726237e-03	5.328682e-12
4.636491e-09	1.726590e-03	5.331409e-12
4.637916e-09	1.726944e-03	5.334137e-12
4.639340e-09	1.727297e-03	5.336866e-12
4.640765e-09	1.727650e-03	5.339595e-12
4.642190e-09	1.728003e-03	5.342326e-12
4.643615e-09	1.728357e-03	5.345056e-12
4.645039e-09	1.728710e-03	5.347788e-12
4.646465e-09	1.729063e-03	5.350521e-12
4.647890e-09	1.729416e-03	5.353255e-12
4.649316e-09	1.729769e-03	5.355990e-12
4.650741e-09	1.730123e-03	5.358724e-12
4.652167e-09	1.730476e-03	5.361461e-12
4.653593e-09	1.730829e-03	5.364198e-12
4.655020e-09	1.731182e-03	5.366936e-12
4.656446e-09	1.731536e-03	5.369674e-12
4.657872e-09	1.731889e-03	5.372413e-12
4.659299e-09	1.732242e-03	5.375154e-12
4.660725e-09	1.732595e-03	5.377895e-12
4.662152e-09	1.732949e-03	5.380638e-12
4.663579e-09	1.733302e-03	5.383380e-12
4.665006e-09	1.733655e-03	5.386124e-12
4.666434e-09	1.734008e-03	5.388868e-12
4.667861e-09	1.734362e-03	5.391614e-12
4.669289e-09	1.734715e-03	5.394360e-12
4.670716e-09	1.735068e-03	5.397107e-12
4.672144e-09	1.735421e-03	5.399855e-12
4.673572e-09	1.735774e-03	5.402603e-12
4.675000e-09	1.736128e-03	5.405354e-12
4.676429e-09	1.736481e-03	5.408104e-12
4.677857e-09	1.736834e-03	5.410855e-12
4.679286e-09	1.737187e-03	5.413607e-12
4.680715e-09	1.737541e-03	5.416360e-12
4.682143e-09	1.737894e-03	5.419114e-12
4.683572e-09	1.738247e-03	5.421868e-12
4.685002e-09	1.738600e-03	5.424624e-12
4.686431e-09	1.738953e-03	5.427380e-12
4.687860e-09	1.739307e-03	5.430138e-12
4.689290e-09	1.739660e-03	5.432895e-12
4.690720e-09	1.740013e-03	5.435654e-12
4.692150e-09	1.740366e-03	5.438414e-12
4.693580e-09	1.740720e-03	5.441175e-12
4.695010e-09	1.741073e-03	5.443936e-12
4.696440e-09	1.741426e-03	5.446698e-12
4.697871e-09	1.741779e-03	5.449461e-12
4.699301e-09	1.742133e-03	5.452225e-12
4.700732e-09	1.742486e-03	5.454990e-12
4.702163e-09	1.742839e-03	5.457755e-12
4.703594e-09	1.743192e-03	5.460522e-12
4.705025e-09	1.743546e-03	5.463289e-12
4.706457e-09	1.743899e-03	5.466057e-12
4.707888e-09	1.744252e-03	5.468826e-12
4.709320e-09	1.744605e-03	5.471595e-12
4.710752e-09	1.744958e-03	5.474366e-12
4.712184e-09	1.745312e-03	5.477137e-12
4.713616e-09	1.745665e-03	5.479910e-12
4.715048e-09	1.746018e-03	5.482683e-12
4.716481e-09	1.746371e-03	5.485457e-12
4.717913e-09	1.746725e-03	5.488232e-12
4.719346e-09	1.747078e-03	5.491008e-12
4.720779e-09	1.747431e-03	5.493784e-12
4.722211e-09	1.747784e-03	5.496561e-12
4.723645e-09	1.748138e-03	5.499340e-12
4.725078e-09	1.748491e-03	5.502118e-12
4.726512e-09	1.748844e-03	5.504899e-12
4.727945e-09	1.749197e-03	5.507679e-12
4.729379e-09	1.749551e-03	5.510461e-12
4.730813e-09	1.749904e-03	5.513243e-12
4.732247e-09	1.750257e-03	5.516027e-12
4.733681e-09	1.750610e-03	5.518811e-12
4.735115e-09	1.750963e-03	5.521595e-12
4.736550e-09	1.751317e-03	5.524381e-12
4.737984e-09	1.751670e-03	5.527168e-12
4.739419e-09	1.752023e-03	5.529956e-12
4.740854e-09	1.752376e-03	5.532743e-12
4.742289e-09	1.752730e-03	5.535533e-12
4.743724e-09	1.753083e-03	5.538323e-12
4.745159e-09	1.753436e-03	5.541114e-12
4.746595e-09	1.753789e-03	5.543905e-12
4.748030e-09	1.754143e-03	5.546698e-12
4.749466e-09	1.754496e-03	5.549491e-12
4.750902e-09	1.754849e-03	5.552285e-12
4.752338e-09	1.755202e-03	5.555081e-12
4.753774e-09	1.755555e-03	5.557876e-12
4.755211e-09	1.755909e-03	5.560674e-12
4.756647e-09	1.756262e-03	5.563471e-12
4.758083e-09	1.756615e-03	5.566269e-12
4.759520e-09	1.756968e-03	5.569069e-12
4.760957e-09	1.757322e-03	5.571868e-12
4.762394e-09	1.757675e-03	5.574670e-12
4.763831e-09	1.758028e-03	5.577471e-12
4.765269e-09	1.758381e-03	5.580274e-12
4.766706e-09	1.758735e-03	5.583078e-12
4.768144e-09	1.759088e-03	5.585882e-12
4.769582e-09	1.759441e-03	5.588687e-12
4.771019e-09	1.759794e-03	5.591493e-12
4.772458e-09	1.760148e-03	5.594300e-12
4.773896e-09	1.760501e-03	5.597108e-12
4.775334e-09	1.760854e-03	5.599917e-12
4.776773e-09	1.761207e-03	5.602726e-12
4.778212e-09	1.761561e-03	5.605537e-12
4.779650e-09	1.761914e-03	5.608347e-12
4.781089e-09	1.762267e-03	5.611160e-12
4.782528e-09	1.762620e-03	5.613972e-12
4.783967e-09	1.762973e-03	5.616786e-12
4.785407e-09	1.763327e-03	5.619601e-12
4.786846e-09	1.763680e-03	5.622416e-12
4.788286e-09	1.764033e-03	5.625232e-12
4.789726e-09	1.764386e-03	5.628049e-12
4.791166e-09	1.764740e-03	5.630867e-12
4.792606e-09	1.765093e-03	5.633686e-12
4.794046e-09	1.765446e-03	5.636506e-12
4.795487e-09	1.765799e-03	5.639327e-12
4.796927e-09	1.766153e-03	5.642147e-12
4.798368e-09	1.766506e-03	5.644969e-12
4.799809e-09	1.766859e-03	5.647793e-12
4.801249e-09	1.767212e-03	5.650615e-12
4.802691e-09	1.767565e-03	5.653441e-12
4.804132e-09	1.767919e-03	5.656267e-12
4.805574e-09	1.768272e-03	5.659093e-12
4.807015e-09	1.768625e-03	5.661920e-12
4.808457e-09	1.768978e-03	5.664748e-12
4.809899e-09	1.769332e-03	5.667577e-12
4.811340e-09	1.769685e-03	5.670406e-12
4.812783e-09	1.770038e-03	5.673237e-12
4.814225e-09	1.770391e-03	5.676069e-12
4.815668e-09	1.770745e-03	5.678902e-12
4.817110e-09	1.771098e-03	5.681734e-12
4.818553e-09	1.771451e-03	5.684568e-12
4.819996e-09	1.771804e-03	5.687404e-12
4.821438e-09	1.772158e-03	5.690238e-12
4.822882e-09	1.772511e-03	5.693075e-12
4.824325e-09	1.772864e-03	5.695913e-12
4.825769e-09	1.773217e-03	5.698752e-12
4.827212e-09	1.773570e-03	5.701590e-12
4.828656e-09	1.773924e-03	5.704430e-12
4.830100e-09	1.774277e-03	5.707271e-12
4.831544e-09	1.774630e-03	5.710114e-12
4.832988e-09	1.774983e-03	5.712955e-12
4.834432e-09	1.775337e-03	5.715799e-12
4.835877e-09	1.775690e-03	5.718643e-12
4.837321e-09	1.776043e-03	5.721487e-12
4.838766e-09	1.776396e-03	5.724334e-12
4.840211e-09	1.776750e-03	5.727181e-12
4.841656e-09	1.777103e-03	5.730029e-12
4.843101e-09	1.777456e-03	5.732876e-12
4.844546e-09	1.777809e-03	5.735726e-12
4.845992e-09	1.778163e-03	5.738576e-12
4.847437e-09	1.778516e-03	5.741426e-12
4.848883e-09	1.778869e-03	5.744279e-12
4.850329e-09	1.779222e-03	5.747132e-12
4.851776e-09	1.779576e-03	5.749986e-12
4.853221e-09	1.779929e-03	5.752839e-12
4.854668e-09	1.780282e-03	5.755695e-12
4.856114e-09	1.780635e-03	5.758551e-12
4.857561e-09	1.780989e-03	5.761409e-12
4.859007e-09	1.781342e-03	5.764265e-12
4.860455e-09	1.781695e-03	5.767124e-12
4.861902e-09	1.782048e-03	5.769984e-12
4.863348e-09	1.782401e-03	5.772844e-12
4.864796e-09	1.782755e-03	5.775705e-12
4.866244e-09	1.783108e-03	5.778568e-12
4.867692e-09	1.783461e-03	5.781431e-12
4.869139e-09	1.783814e-03	5.784294e-12
4.870587e-09	1.784168e-03	5.787159e-12
4.872035e-09	1.784521e-03	5.790025e-12
4.873483e-09	1.784874e-03	5.792890e-12
4.874931e-09	1.785227e-03	5.795758e-12
4.876380e-09	1.785581e-03	5.798626e-12
4.877829e-09	1.785934e-03	5.801495e-12
4.879277e-09	1.786287e-03	5.804364e-12
4.880726e-09	1.786640e-03	5.807235e-12
4.882176e-09	1.786994e-03	5.810107e-12
4.883625e-09	1.787347e-03	5.812980e-12
4.885074e-09	1.787700e-03	5.815852e-12
4.886524e-09	1.788053e-03	5.818726e-12
4.887974e-09	1.788407e-03	5.821601e-12
4.889423e-09	1.788760e-03	5.824476e-12
4.890873e-09	1.789113e-03	5.827353e-12
4.892323e-09	1.789466e-03	5.830231e-12
4.893774e-09	1.789820e-03	5.833110e-12
4.895223e-09	1.790173e-03	5.835987e-12
4.896674e-09	1.790526e-03	5.838868e-12
4.898125e-09	1.790879e-03	5.841749e-12
4.899575e-09	1.791232e-03	5.844630e-12
4.901027e-09	1.791586e-03	5.847513e-12
4.902478e-09	1.791939e-03	5.850396e-12
4.903929e-09	1.792292e-03	5.853281e-12
4.905380e-09	1.792645e-03	5.856165e-12
4.906832e-09	1.792999e-03	5.859051e-12
4.908284e-09	1.793352e-03	5.861939e-12
4.909736e-09	1.793705e-03	5.864827e-12
4.911187e-09	1.794058e-03	5.867714e-12
4.912639e-09	1.794412e-03	5.870604e-12
4.914092e-09	1.794765e-03	5.873495e-12
4.915544e-09	1.795118e-03	5.876385e-12
4.916997e-09	1.795471e-03	5.879277e-12
4.918449e-09	1.795825e-03	5.882170e-12
4.919903e-09	1.796178e-03	5.885064e-12
4.921355e-09	1.796531e-03	5.887958e-12
4.922808e-09	1.796884e-03	5.890853e-12
4.924262e-09	1.797238e-03	5.893750e-12
4.925714e-09	1.797591e-03	5.896646e-12
4.927168e-09	1.797944e-03	5.899544e-12
4.928622e-09	1.798297e-03	5.902443e-12
4.930076e-09	1.798651e-03	5.905344e-12
4.931530e-09	1.799004e-03	5.908243e-12
4.932984e-09	1.799357e-03	5.911145e-12
4.934438e-09	1.799710e-03	5.914047e-12
4.935893e-09	1.800064e-03	5.916951e-12
4.937347e-09	1.800417e-03	5.919853e-12
4.938802e-09	1.800770e-03	5.922759e-12
4.940257e-09	1.801123e-03	5.925665e-12
4.941711e-09	1.801477e-03	5.928570e-12
4.943167e-09	1.801830e-03	5.931478e-12
4.944622e-09	1.802183e-03	5.934386e-12
4.946078e-09	1.802536e-03	5.937296e-12
4.947533e-09	1.802890e-03	5.940205e-12
4.948989e-09	1.803243e-03	5.943116e-12
4.950445e-09	1.803596e-03	5.946028e-12
4.951900e-09	1.803949e-03	5.948939e-12
4.953357e-09	1.804302e-03	5.951853e-12
4.954813e-09	1.804656e-03	5.954768e-12
4.956270e-09	1.805009e-03	5.957683e-12
4.957726e-09	1.805362e-03	5.960598e-12
4.959183e-09	1.805715e-03	5.963515e-12
4.960640e-09	1.806069e-03	5.966433e-12
4.962096e-09	1.806422e-03	5.969350e-12
4.963553e-09	1.806775e-03	5.972270e-12
4.965011e-09	1.807128e-03	5.975191e-12
4.966469e-09	1.807482e-03	5.978112e-12
4.967926e-09	1.807835e-03	5.981033e-12
4.969384e-09	1.808188e-03	5.983956e-12
4.970842e-09	1.808541e-03	5.986880e-12
4.972300e-09	1.808895e-03	5.989805e-12
4.973757e-09	1.809248e-03	5.992729e-12
4.975216e-09	1.809601e-03	5.995656e-12
4.976675e-09	1.809954e-03	5.998583e-12
4.978133e-09	1.810308e-03	6.001510e-12
4.979591e-09	1.810661e-03	6.004439e-12
4.981051e-09	1.811014e-03	6.007369e-12
4.982510e-09	1.811368e-03	6.010300e-12
4.983968e-09	1.811721e-03	6.013230e-12
4.985428e-09	1.812074e-03	6.016163e-12
4.986888e-09	1.812427e-03	6.019096e-12
4.988346e-09	1.812780e-03	6.022029e-12
4.989806e-09	1.813134e-03	6.024964e-12
4.991267e-09	1.813487e-03	6.027900e-12
4.992727e-09	1.813840e-03	6.030837e-12
4.994186e-09	1.814193e-03	6.033773e-12
4.995647e-09	1.814547e-03	6.036712e-12
4.997107e-09	1.814900e-03	6.039652e-12
4.998568e-09	1.815253e-03	6.042592e-12
5.000028e-09	1.815606e-03	6.045531e-12
5.001489e-09	1.815960e-03	6.048474e-12
5.002951e-09	1.816313e-03	6.051416e-12
5.004411e-09	1.816666e-03	6.054359e-12
5.005873e-09	1.817019e-03	6.057303e-12
5.007334e-09	1.817373e-03	6.060249e-12
5.008796e-09	1.817726e-03	6.063195e-12
5.010257e-09	1.818079e-03	6.066141e-12
5.011719e-09	1.818432e-03	6.069089e-12
5.013182e-09	1.818786e-03	6.072038e-12
5.014643e-09	1.819139e-03	6.074986e-12
5.016106e-09	1.819492e-03	6.077937e-12
5.017568e-09	1.819845e-03	6.080888e-12
5.019031e-09	1.820199e-03	6.083841e-12
5.020493e-09	1.820552e-03	6.086792e-12
5.021956e-09	1.820905e-03	6.089746e-12
5.023420e-09	1.821258e-03	6.092701e-12
5.024883e-09	1.821612e-03	6.095657e-12
5.026346e-09	1.821965e-03	6.098612e-12
5.027809e-09	1.822318e-03	6.101570e-12
5.029273e-09	1.822671e-03	6.104528e-12
5.030736e-09	1.823024e-03	6.107486e-12
5.032200e-09	1.823378e-03	6.110446e-12
5.033665e-09	1.823731e-03	6.113407e-12
5.035129e-09	1.824084e-03	6.116369e-12
5.036593e-09	1.824437e-03	6.119330e-12
5.038057e-09	1.824791e-03	6.122294e-12
5.039522e-09	1.825144e-03	6.125258e-12
5.040986e-09	1.825497e-03	6.128222e-12
5.042451e-09	1.825850e-03	6.131188e-12
5.043917e-09	1.826204e-03	6.134155e-12
5.045382e-09	1.826557e-03	6.137123e-12
5.046847e-09	1.826910e-03	6.140090e-12
5.048312e-09	1.827263e-03	6.143059e-12
5.049778e-09	1.827617e-03	6.146030e-12
5.051244e-09	1.827970e-03	6.149001e-12
5.052709e-09	1.828323e-03	6.151972e-12
5.054176e-09	1.828676e-03	6.154945e-12
5.055642e-09	1.829030e-03	6.157919e-12
5.057108e-09	1.829383e-03	6.160892e-12
5.058574e-09	1.829736e-03	6.163868e-12
5.060041e-09	1.830090e-03	6.166844e-12
5.061508e-09	1.830443e-03	6.169822e-12
5.062974e-09	1.830796e-03	6.172798e-12
5.064442e-09	1.831149e-03	6.175777e-12
5.065909e-09	1.831503e-03	6.178757e-12
5.067376e-09	1.831856e-03	6.181736e-12
5.068843e-09	1.832209e-03	6.184718e-12
5.070311e-09	1.832562e-03	6.187701e-12
5.071779e-09	1.832916e-03	6.190684e-12
5.073246e-09	1.833269e-03	6.193667e-12
5.074715e-09	1.833622e-03	6.196652e-12
5.076183e-09	1.833975e-03	6.199638e-12
5.077651e-09	1.834328e-03	6.202623e-12
5.079119e-09	1.834682e-03	6.205611e-12
5.080588e-09	1.835035e-03	6.208600e-12
5.082057e-09	1.835388e-03	6.211589e-12
5.083525e-09	1.835741e-03	6.214578e-12
5.084994e-09	1.836095e-03	6.217569e-12
5.086464e-09	1.836448e-03	6.220561e-12
5.087933e-09	1.836801e-03	6.223554e-12
5.089402e-09	1.837154e-03	6.226546e-12
5.090872e-09	1.837508e-03	6.229541e-12
5.092342e-09	1.837861e-03	6.232536e-12
5.093811e-09	1.838214e-03	6.235531e-12
5.095281e-09	1.838567e-03	6.238528e-12
5.096752e-09	1.838921e-03	6.241526e-12
5.098222e-09	1.839274e-03	6.244525e-12
5.099692e-09	1.839627e-03	6.247523e-12
5.101163e-09	1.839980e-03	6.250524e-12
5.102634e-09	1.840334e-03	6.253526e-12
5.104104e-09	1.840687e-03	6.256527e-12
5.105575e-09	1.841040e-03	6.259530e-12
5.107047e-09	1.841393e-03	6.262534e-12
5.108518e-09	1.841747e-03	6.265539e-12
5.109989e-09	1.842100e-03	6.268543e-12
5.111461e-09	1.842453e-03	6.271550e-12
5.112933e-09	1.842806e-03	6.274558e-12
5.114405e-09	1.843160e-03	6.277566e-12
5.115876e-09	1.843513e-03	6.280574e-12
5.117348e-09	1.843866e-03	6.283584e-12
5.118821e-09	1.844219e-03	6.286595e-12
5.120293e-09	1.844573e-03	6.289606e-12
5.121765e-09	1.844926e-03	6.292618e-12
5.123238e-09	1.845279e-03	6.295632e-12
5.124712e-09	1.845633e-03	6.298647e-12
5.126184e-09	1.845986e-03	6.301660e-12
5.127657e-09	1.846339e-03	6.304677e-12
5.129131e-09	1.846692e-03	6.307694e-12
5.130603e-09	1.847045e-03	6.310710e-12
5.132077e-09	1.847399e-03	6.313729e-12
5.133551e-09	1.847752e-03	6.316749e-12
5.135025e-09	1.848105e-03	6.319770e-12
5.136499e-09	1.848458e-03	6.322789e-12
5.137973e-09	1.848812e-03	6.325812e-12
5.139447e-09	1.849165e-03	6.328835e-12
5.140922e-09	1.849518e-03	6.331859e-12
5.142396e-09	1.849871e-03	6.334882e-12
5.143871e-09	1.850225e-03	6.337908e-12
5.145346e-09	1.850578e-03	6.340935e-12
5.146820e-09	1.850931e-03	6.343961e-12
5.148296e-09	1.851284e-03	6.346989e-12
5.149771e-09	1.851638e-03	6.350019e-12
5.151247e-09	1.851991e-03	6.353049e-12
5.152722e-09	1.852344e-03	6.356078e-12
5.154198e-09	1.852697e-03	6.359110e-12
5.155674e-09	1.853051e-03	6.362143e-12
5.157149e-09	1.853404e-03	6.365175e-12
5.158625e-09	1.853757e-03	6.368209e-12
5.160102e-09	1.854110e-03	6.371245e-12
5.161578e-09	1.854464e-03	6.374281e-12
5.163054e-09	1.854817e-03	6.377316e-12
5.164531e-09	1.855170e-03	6.380354e-12
5.166008e-09	1.855524e-03	6.383393e-12
5.167485e-09	1.855877e-03	6.386433e-12
5.168962e-09	1.856230e-03	6.389472e-12
5.170439e-09	1.856583e-03	6.392513e-12
5.171917e-09	1.856937e-03	6.395556e-12
5.173394e-09	1.857290e-03	6.398597e-12
5.174872e-09	1.857643e-03	6.401641e-12
5.176350e-09	1.857996e-03	6.404686e-12
5.177828e-09	1.858350e-03	6.407732e-12
5.179305e-09	1.858703e-03	6.410777e-12
5.180784e-09	1.859056e-03	6.413825e-12
5.182262e-09	1.859409e-03	6.416873e-12
5.183740e-09	1.859762e-03	6.419921e-12
5.185219e-09	1.860116e-03	6.422971e-12
5.186698e-09	1.860469e-03	6.426022e-12
5.188177e-09	1.860822e-03	6.429074e-12
5.189656e-09	1.861175e-03	6.432125e-12
5.191135e-09	1.861529e-03	6.435179e-12
5.192615e-09	1.861882e-03	6.438233e-12
5.194094e-09	1.862235e-03	6.441287e-12
5.195574e-09	1.862588e-03	6.444343e-12
5.197054e-09	1.862942e-03	6.447400e-12
5.198534e-09	1.863295e-03	6.450458e-12
5.200013e-09	1.863648e-03	6.453515e-12
5.201494e-09	1.864002e-03	6.456575e-12
5.202974e-09	1.864355e-03	6.459636e-12
5.204455e-09	1.864708e-03	6.462697e-12
5.205935e-09	1.865061e-03	6.465758e-12
5.207416e-09	1.865415e-03	6.468821e-12
5.208897e-09	1.865768e-03	6.471885e-12
5.210378e-09	1.866121e-03	6.474948e-12
5.211859e-09	1.866474e-03	6.478014e-12
5.213341e-09	1.866828e-03	6.481081e-12
5.214822e-09	1.867181e-03	6.484149e-12
5.216303e-09	1.867534e-03	6.487215e-12
5.217785e-09	1.867887e-03	6.490285e-12
5.219267e-09	1.868241e-03	6.493355e-12
5.220749e-09	1.868594e-03	6.496424e-12
5.222231e-09	1.868947e-03	6.499496e-12
5.223714e-09	1.869300e-03	6.502569e-12
5.225196e-09	1.869654e-03	6.505643e-12
5.226678e-09	1.870007e-03	6.508715e-12
5.228161e-09	1.870360e-03	6.511791e-12
5.229645e-09	1.870713e-03	6.514867e-12
5.231128e-09	1.871067e-03	6.517944e-12
5.232610e-09	1.871420e-03	6.521021e-12
5.234094e-09	1.871773e-03	6.524100e-12
5.235578e-09	1.872126e-03	6.527179e-12
5.237060e-09	1.872480e-03	6.530258e-12
5.238544e-09	1.872833e-03	6.533340e-12
5.240029e-09	1.873186e-03	6.536422e-12
5.241513e-09	1.873539e-03	6.539506e-12
5.242996e-09	1.873893e-03	6.542588e-12
5.244481e-09	1.874246e-03	6.545673e-12
5.245966e-09	1.874599e-03	6.548759e-12
5.247449e-09	1.874952e-03	6.551844e-12
5.248934e-09	1.875306e-03	6.554932e-12
5.250420e-09	1.875659e-03	6.558020e-12
5.251905e-09	1.876012e-03	6.561110e-12
5.253389e-09	1.876365e-03	6.564198e-12
5.254875e-09	1.876719e-03	6.567289e-12
5.256360e-09	1.877072e-03	6.570381e-12
5.257846e-09	1.877425e-03	6.573474e-12
5.259331e-09	1.877778e-03	6.576566e-12
5.260817e-09	1.878132e-03	6.579661e-12
5.262304e-09	1.878485e-03	6.582756e-12
5.263789e-09	1.878838e-03	6.585851e-12
5.265276e-09	1.879191e-03	6.588948e-12
5.266762e-09	1.879545e-03	6.592046e-12
5.268249e-09	1.879898e-03	6.595146e-12
5.269735e-09	1.880251e-03	6.598244e-12
5.271222e-09	1.880605e-03	6.601344e-12
5.272709e-09	1.880958e-03	6.604446e-12
5.274196e-09	1.881311e-03	6.607547e-12
5.275683e-09	1.881664e-03	6.610650e-12
5.277171e-09	1.882018e-03	6.613754e-12
5.278659e-09	1.882371e-03	6.616860e-12
5.280146e-09	1.882724e-03	6.619964e-12
5.281634e-09	1.883077e-03	6.623071e-12
5.283122e-09	1.883431e-03	6.626179e-12
5.284610e-09	1.883784e-03	6.629287e-12
5.286098e-09	1.884137e-03	6.632395e-12
5.287587e-09	1.884490e-03	6.635505e-12
5.289075e-09	1.884844e-03	6.638617e-12
5.290563e-09	1.885197e-03	6.641727e-12
5.292052e-09	1.885550e-03	6.644840e-12
5.293542e-09	1.885903e-03	6.647954e-12
5.295031e-09	1.886257e-03	6.651069e-12
5.296519e-09	1.886610e-03	6.654183e-12
5.298009e-09	1.886963e-03	6.657299e-12
5.299499e-09	1.887316e-03	6.660417e-12
5.300988e-09	1.887670e-03	6.663533e-12
5.302478e-09	1.888023e-03	6.666652e-12
5.303968e-09	1.888376e-03	6.669772e-12
5.305458e-09	1.888730e-03	6.672893e-12
5.306948e-09	1.889083e-03	6.676013e-12
5.308438e-09	1.889436e-03	6.679136e-12
5.309929e-09	1.889789e-03	6.682259e-12
5.311419e-09	1.890142e-03	6.685382e-12
5.312910e-09	1.890496e-03	6.688507e-12
5.314401e-09	1.890849e-03	6.691633e-12
5.315893e-09	1.891202e-03	6.694761e-12
5.317383e-09	1.891555e-03	6.697887e-12
5.318875e-09	1.891909e-03	6.701015e-12
5.320366e-09	1.892262e-03	6.704145e-12
5.321858e-09	1.892615e-03	6.707276e-12
5.323349e-09	1.892968e-03	6.710405e-12
5.324841e-09	1.893322e-03	6.713538e-12
5.326334e-09	1.893675e-03	6.716671e-12
5.327825e-09	1.894028e-03	6.719803e-12
5.329318e-09	1.894382e-03	6.722938e-12
5.330810e-09	1.894735e-03	6.726074e-12
5.332303e-09	1.895088e-03	6.729211e-12
5.333795e-09	1.895441e-03	6.732346e-12
5.335289e-09	1.895795e-03	6.735485e-12
5.336782e-09	1.896148e-03	6.738624e-12
5.338274e-09	1.896501e-03	6.741763e-12
5.339768e-09	1.896854e-03	6.744904e-12
5.341261e-09	1.897208e-03	6.748046e-12
5.342755e-09	1.897561e-03	6.751189e-12
5.344248e-09	1.897914e-03	6.754331e-12
5.345742e-09	1.898267e-03	6.757475e-12
5.347237e-09	1.898621e-03	6.760621e-12
5.348731e-09	1.898974e-03	6.763767e-12
5.350225e-09	1.899327e-03	6.766913e-12
5.351719e-09	1.899680e-03	6.770061e-12
5.353214e-09	1.900034e-03	6.773210e-12
5.354708e-09	1.900387e-03	6.776358e-12
5.356203e-09	1.900740e-03	6.779509e-12
5.357698e-09	1.901094e-03	6.782660e-12
5.359194e-09	1.901447e-03	6.785813e-12
5.360688e-09	1.901800e-03	6.788964e-12
5.362184e-09	1.902153e-03	6.792119e-12
5.363680e-09	1.902507e-03	6.795274e-12
5.365175e-09	1.902860e-03	6.798428e-12
5.366671e-09	1.903213e-03	6.801585e-12
5.368167e-09	1.903566e-03	6.804743e-12
5.369663e-09	1.903920e-03	6.807901e-12
5.371159e-09	1.904273e-03	6.811059e-12
5.372656e-09	1.904626e-03	6.814220e-12
5.374152e-09	1.904979e-03	6.817381e-12
5.375649e-09	1.905333e-03	6.820543e-12
5.377145e-09	1.905686e-03	6.823704e-12
5.378642e-09	1.906039e-03	6.826868e-12
5.380140e-09	1.906392e-03	6.830033e-12
5.381636e-09	1.906746e-03	6.833197e-12
5.383134e-09	1.907099e-03	6.836364e-12
5.384632e-09	1.907452e-03	6.839531e-12
5.386130e-09	1.907806e-03	6.842700e-12
5.387627e-09	1.908159e-03	6.845867e-12
5.389125e-09	1.908512e-03	6.849037e-12
5.390623e-09	1.908865e-03	6.852208e-12
5.392121e-09	1.909218e-03	6.855378e-12
5.393619e-09	1.909572e-03	6.858551e-12
5.395118e-09	1.909925e-03	6.861725e-12
5.396617e-09	1.910278e-03	6.864899e-12
5.398115e-09	1.910631e-03	6.868073e-12
5.399614e-09	1.910985e-03	6.871249e-12
5.401113e-09	1.911338e-03	6.874427e-12
5.402613e-09	1.911691e-03	6.877605e-12
5.404111e-09	1.912045e-03	6.880782e-12
5.405611e-09	1.912398e-03	6.883962e-12
5.407111e-09	1.912751e-03	6.887142e-12
5.408610e-09	1.913104e-03	6.890322e-12
5.410110e-09	1.913458e-03	6.893505e-12
5.411610e-09	1.913811e-03	6.896688e-12
5.413111e-09	1.914164e-03	6.899872e-12
5.414610e-09	1.914517e-03	6.903055e-12
5.416111e-09	1.914871e-03	6.906241e-12
5.417612e-09	1.915224e-03	6.909428e-12
5.419112e-09	1.915577e-03	6.912614e-12
5.420613e-09	1.915930e-03	6.915803e-12
5.422114e-09	1.916284e-03	6.918993e-12
5.423615e-09	1.916637e-03	6.922183e-12
5.425116e-09	1.916990e-03	6.925372e-12
5.426618e-09	1.917343e-03	6.928565e-12
5.428119e-09	1.917697e-03	6.931758e-12
5.429621e-09	1.918050e-03	6.934952e-12
5.431122e-09	1.918403e-03	6.938145e-12
5.432625e-09	1.918757e-03	6.941340e-12
5.434127e-09	1.919110e-03	6.944537e-12
5.435629e-09	1.919463e-03	6.947733e-12
5.437131e-09	1.919816e-03	6.950931e-12
5.438634e-09	1.920170e-03	6.954130e-12
5.440137e-09	1.920523e-03	6.957331e-12
5.441639e-09	1.920876e-03	6.960530e-12
5.443142e-09	1.921229e-03	6.963732e-12
5.444645e-09	1.921583e-03	6.966934e-12
5.446148e-09	1.921936e-03	6.970136e-12
5.447651e-09	1.922289e-03	6.973341e-12
5.449155e-09	1.922642e-03	6.976546e-12
5.450659e-09	1.922996e-03	6.979753e-12
5.452162e-09	1.923349e-03	6.982958e-12
5.453666e-09	1.923702e-03	6.986166e-12
5.455171e-09	1.924056e-03	6.989375e-12
5.456674e-09	1.924409e-03	6.992583e-12
5.458179e-09	1.924762e-03	6.995794e-12
5.459683e-09	1.925115e-03	6.999006e-12
5.461188e-09	1.925469e-03	7.002218e-12
5.462692e-09	1.925822e-03	7.005430e-12
5.464197e-09	1.926175e-03	7.008644e-12
5.465703e-09	1.926528e-03	7.011859e-12
5.467208e-09	1.926882e-03	7.015075e-12
5.468713e-09	1.927235e-03	7.018290e-12
5.470218e-09	1.927588e-03	7.021508e-12
5.471724e-09	1.927941e-03	7.024727e-12
5.473229e-09	1.928295e-03	7.027945e-12
5.474735e-09	1.928648e-03	7.031165e-12
5.476242e-09	1.929001e-03	7.034387e-12
5.477748e-09	1.929355e-03	7.037609e-12
5.479254e-09	1.929708e-03	7.040830e-12
5.480760e-09	1.930061e-03	7.044054e-12
5.482267e-09	1.930414e-03	7.047279e-12
5.483773e-09	1.930767e-03	7.050503e-12
5.485280e-09	1.931121e-03	7.053730e-12
5.486787e-09	1.931474e-03	7.056957e-12
5.488295e-09	1.931827e-03	7.060186e-12
5.489801e-09	1.932180e-03	7.063413e-12
5.491309e-09	1.932534e-03	7.066644e-12
5.492817e-09	1.932887e-03	7.069875e-12
5.494324e-09	1.933240e-03	7.073107e-12
5.495832e-09	1.933594e-03	7.076338e-12
5.497340e-09	1.933947e-03	7.079572e-12
5.498848e-09	1.934300e-03	7.082806e-12
5.500356e-09	1.934653e-03	7.086040e-12
5.501864e-09	1.935007e-03	7.089277e-12
5.503373e-09	1.935360e-03	7.092514e-12
5.504882e-09	1.935713e-03	7.095752e-12
5.506390e-09	1.936066e-03	7.098989e-12
5.507899e-09	1.936420e-03	7.102229e-12
5.509408e-09	1.936773e-03	7.105470e-12
5.510917e-09	1.937126e-03	7.108710e-12
5.512426e-09	1.937479e-03	7.111953e-12
5.513936e-09	1.937833e-03	7.115197e-12
5.515446e-09	1.938186e-03	7.118441e-12
5.516955e-09	1.938539e-03	7.121684e-12
5.518465e-09	1.938893e-03	7.124931e-12
5.519975e-09	1.939246e-03	7.128178e-12
5.521486e-09	1.939599e-03	7.131426e-12
5.522995e-09	1.939952e-03	7.134673e-12
5.524506e-09	1.940306e-03	7.137923e-12
5.526017e-09	1.940659e-03	7.141173e-12
5.527527e-09	1.941012e-03	7.144423e-12
5.529038e-09	1.941365e-03	7.147675e-12
5.530549e-09	1.941719e-03	7.150929e-12
5.532061e-09	1.942072e-03	7.154183e-12
5.533571e-09	1.942425e-03	7.157436e-12
5.535083e-09	1.942779e-03	7.160692e-12
5.536595e-09	1.943132e-03	7.163949e-12
5.538106e-09	1.943485e-03	7.167205e-12
5.539618e-09	1.943838e-03	7.170464e-12
5.541130e-09	1.944192e-03	7.173723e-12
5.542642e-09	1.944545e-03	7.176984e-12
5.544154e-09	1.944898e-03	7.180243e-12
5.545666e-09	1.945251e-03	7.183505e-12
5.547179e-09	1.945605e-03	7.186769e-12
5.548692e-09	1.945958e-03	7.190033e-12
5.550204e-09	1.946311e-03	7.193296e-12
5.551717e-09	1.946664e-03	7.196561e-12
5.553231e-09	1.947018e-03	7.199828e-12
5.554743e-09	1.947371e-03	7.203094e-12
5.556257e-09	1.947724e-03	7.206362e-12
5.557770e-09	1.948078e-03	7.209632e-12
5.559284e-09	1.948431e-03	7.212902e-12
5.560797e-09	1.948784e-03	7.216171e-12
5.562312e-09	1.949137e-03	7.219443e-12
5.563826e-09	1.949491e-03	7.222716e-12
5.565339e-09	1.949844e-03	7.225988e-12
5.566854e-09	1.950197e-03	7.229263e-12
5.568369e-09	1.950550e-03	7.232538e-12
5.569883e-09	1.950904e-03	7.235815e-12
5.571397e-09	1.951257e-03	7.239090e-12
5.572912e-09	1.951610e-03	7.242369e-12
5.574428e-09	1.951964e-03	7.245648e-12
5.575942e-09	1.952317e-03	7.248926e-12
5.577458e-09	1.952670e-03	7.252207e-12
5.578973e-09	1.953023e-03	7.255489e-12
5.580489e-09	1.953377e-03	7.258771e-12
5.582004e-09	1.953730e-03	7.262053e-12
5.583520e-09	1.954083e-03	7.265338e-12
5.585036e-09	1.954436e-03	7.268623e-12
5.586553e-09	1.954790e-03	7.271909e-12
5.588068e-09	1.955143e-03	7.275195e-12
5.589585e-09	1.955496e-03	7.278483e-12
5.591102e-09	1.955849e-03	7.281772e-12
5.592618e-09	1.956203e-03	7.285060e-12
5.594135e-09	1.956556e-03	7.288350e-12
5.595652e-09	1.956909e-03	7.291642e-12
5.597169e-09	1.957263e-03	7.294934e-12
5.598686e-09	1.957616e-03	7.298226e-12
5.600203e-09	1.957969e-03	7.301520e-12
5.601721e-09	1.958322e-03	7.304816e-12
5.603238e-09	1.958675e-03	7.308110e-12
5.604756e-09	1.959029e-03	7.311407e-12
5.606274e-09	1.959382e-03	7.314705e-12
5.607792e-09	1.959735e-03	7.318003e-12
5.609310e-09	1.960089e-03	7.321301e-12
5.610828e-09	1.960442e-03	7.324602e-12
5.612347e-09	1.960795e-03	7.327903e-12
5.613866e-09	1.961149e-03	7.331206e-12
5.615384e-09	1.961502e-03	7.334507e-12
5.616903e-09	1.961855e-03	7.337811e-12
5.618422e-09	1.962208e-03	7.341116e-12
5.619941e-09	1.962561e-03	7.344420e-12
5.621460e-09	1.962915e-03	7.347727e-12
5.622980e-09	1.963268e-03	7.351035e-12
5.624500e-09	1.963621e-03	7.354343e-12
5.626019e-09	1.963975e-03	7.357651e-12
5.627539e-09	1.964328e-03	7.360961e-12
5.629059e-09	1.964681e-03	7.364273e-12
5.630579e-09	1.965034e-03	7.367583e-12
5.632099e-09	1.965388e-03	7.370896e-12
5.633620e-09	1.965741e-03	7.374210e-12
5.635140e-09	1.966094e-03	7.377525e-12
5.636660e-09	1.966447e-03	7.380839e-12
5.638181e-09	1.966801e-03	7.384155e-12
5.639703e-09	1.967154e-03	7.387473e-12
5.641224e-09	1.967507e-03	7.390791e-12
5.642744e-09	1.967861e-03	7.394109e-12
5.644266e-09	1.968214e-03	7.397429e-12
5.645788e-09	1.968567e-03	7.400750e-12
5.647309e-09	1.968920e-03	7.404070e-12
5.648831e-09	1.969274e-03	7.407393e-12
5.650353e-09	1.969627e-03	7.410717e-12
5.651875e-09	1.969980e-03	7.414042e-12
5.653397e-09	1.970333e-03	7.417365e-12
5.654919e-09	1.970687e-03	7.420692e-12
5.656442e-09	1.971040e-03	7.424019e-12
5.657964e-09	1.971393e-03	7.427346e-12
5.659487e-09	1.971747e-03	7.430675e-12
5.661010e-09	1.972100e-03	7.434005e-12
5.662533e-09	1.972453e-03	7.437336e-12
5.664055e-09	1.972806e-03	7.440666e-12
5.665579e-09	1.973160e-03	7.443999e-12
5.667103e-09	1.973513e-03	7.447332e-12
5.668626e-09	1.973866e-03	7.450667e-12
5.670149e-09	1.974219e-03	7.454001e-12
5.671673e-09	1.974573e-03	7.457337e-12
5.673198e-09	1.974926e-03	7.460674e-12
5.674721e-09	1.975279e-03	7.464010e-12
5.676245e-09	1.975633e-03	7.467349e-12
5.677770e-09	1.975986e-03	7.470689e-12
5.679295e-09	1.976339e-03	7.474030e-12
5.680819e-09	1.976692e-03	7.477370e-12
5.682344e-09	1.977046e-03	7.480713e-12
5.683869e-09	1.977399e-03	7.484056e-12
5.685393e-09	1.977752e-03	7.487399e-12
5.686919e-09	1.978105e-03	7.490744e-12
5.688444e-09	1.978459e-03	7.494090e-12
5.689970e-09	1.978812e-03	7.497437e-12
5.691495e-09	1.979165e-03	7.500784e-12
5.693021e-09	1.979519e-03	7.504132e-12
5.694547e-09	1.979872e-03	7.507482e-12
5.696072e-09	1.980225e-03	7.510831e-12
5.697599e-09	1.980578e-03	7.514183e-12
5.699125e-09	1.980932e-03	7.517535e-12
5.700652e-09	1.981285e-03	7.520889e-12
5.702178e-09	1.981638e-03	7.524241e-12
5.703705e-09	1.981991e-03	7.527596e-12
5.705232e-09	1.982345e-03	7.530952e-12
5.706759e-09	1.982698e-03	7.534309e-12
5.708285e-09	1.983051e-03	7.537665e-12
5.709813e-09	1.983405e-03	7.541024e-12
5.711341e-09	1.983758e-03	7.544384e-12
5.712867e-09	1.984111e-03	7.547742e-12
5.714395e-09	1.984464e-03	7.551104e-12
5.715923e-09	1.984818e-03	7.554466e-12
5.717452e-09	1.985171e-03	7.557830e-12
5.718979e-09	1.985524e-03	7.561192e-12
5.720507e-09	1.985877e-03	7.564557e-12
5.722036e-09	1.986231e-03	7.567923e-12
5.723564e-09	1.986584e-03	7.571288e-12
5.725093e-09	1.986937e-03	7.574656e-12
5.726622e-09	1.987291e-03	7.578024e-12
5.728151e-09	1.987644e-03	7.581394e-12
5.729679e-09	1.987997e-03	7.584763e-12
5.731209e-09	1.988350e-03	7.588134e-12
5.732738e-09	1.988704e-03	7.591506e-12
5.734268e-09	1.989057e-03	7.594879e-12
5.735797e-09	1.989410e-03	7.598252e-12
5.737327e-09	1.989764e-03	7.601627e-12
5.738857e-09	1.990117e-03	7.605003e-12
5.740386e-09	1.990470e-03	7.608377e-12
5.741916e-09	1.990823e-03	7.611755e-12
5.743447e-09	1.991177e-03	7.615134e-12
5.744977e-09	1.991530e-03	7.618513e-12
5.746507e-09	1.991883e-03	7.621892e-12
5.748038e-09	1.992236e-03	7.625273e-12
5.749569e-09	1.992590e-03	7.628655e-12
5.751100e-09	1.992943e-03	7.632036e-12
5.752631e-09	1.993296e-03	7.635420e-12
5.754162e-09	1.993650e-03	7.638805e-12
5.755694e-09	1.994003e-03	7.642191e-12
5.757225e-09	1.994356e-03	7.645576e-12
5.758757e-09	1.994709e-03	7.648963e-12
5.760289e-09	1.995063e-03	7.652352e-12
5.761821e-09	1.995416e-03	7.655741e-12
5.763352e-09	1.995769e-03	7.659129e-12
5.764885e-09	1.996122e-03	7.662521e-12
5.766417e-09	1.996476e-03	7.665913e-12
5.767949e-09	1.996829e-03	7.669304e-12
5.769482e-09	1.997182e-03	7.672698e-12
5.771015e-09	1.997536e-03	7.676093e-12
5.772548e-09	1.997889e-03	7.679488e-12
5.774080e-09	1.998242e-03	7.682883e-12
5.775613e-09	1.998595e-03	7.686280e-12
5.777147e-09	1.998949e-03	7.689679e-12
5.778680e-09	1.999302e-03	7.693076e-12
5.780213e-09	1.999655e-03	7.696476e-12
5.781747e-09	2.000009e-03	7.699878e-12
5.783281e-09	2.000362e-03	7.703280e-12
5.784815e-09	2.000715e-03	7.706680e-12
5.786349e-09	2.001068e-03	7.710084e-12
5.787883e-09	2.001422e-03	7.713489e-12
5.789418e-09	2.001775e-03	7.716895e-12
5.790952e-09	2.002128e-03	7.720299e-12
5.792487e-09	2.002481e-03	7.723707e-12
5.794022e-09	2.002835e-03	7.727115e-12
5.795556e-09	2.003188e-03	7.730522e-12
5.797091e-09	2.003541e-03	7.733932e-12
5.798627e-09	2.003895e-03	7.737344e-12
5.800162e-09	2.004248e-03	7.740756e-12
5.801697e-09	2.004601e-03	7.744166e-12
5.803233e-09	2.004954e-03	7.747580e-12
5.804769e-09	2.005308e-03	7.750995e-12
5.806304e-09	2.005661e-03	7.754408e-12
5.807840e-09	2.006014e-03	7.757825e-12
5.809377e-09	2.006368e-03	7.761242e-12
5.810913e-09	2.006721e-03	7.764661e-12
5.812449e-09	2.007074e-03	7.768078e-12
5.813986e-09	2.007427e-03	7.771498e-12
5.815523e-09	2.007781e-03	7.774919e-12
5.817059e-09	2.008134e-03	7.778339e-12
5.818596e-09	2.008487e-03	7.781762e-12
5.820133e-09	2.008840e-03	7.785185e-12
5.821671e-09	2.009194e-03	7.788610e-12
5.823207e-09	2.009547e-03	7.792033e-12
5.824745e-09	2.009900e-03	7.795460e-12
5.826283e-09	2.010254e-03	7.798887e-12
5.827821e-09	2.010607e-03	7.802315e-12
5.829358e-09	2.010960e-03	7.805743e-12
5.830896e-09	2.011313e-03	7.809173e-12
5.832435e-09	2.011667e-03	7.812604e-12
5.833973e-09	2.012020e-03	7.816033e-12
5.835511e-09	2.012373e-03	7.819466e-12
5.837050e-09	2.012727e-03	7.822900e-12
5.838589e-09	2.013080e-03	7.826334e-12
5.840127e-09	2.013433e-03	7.829768e-12
5.841666e-09	2.013786e-03	7.833204e-12
5.843206e-09	2.014140e-03	7.836642e-12
5.844744e-09	2.014493e-03	7.840078e-12
5.846284e-09	2.014846e-03	7.843517e-12
5.847824e-09	2.015199e-03	7.846957e-12
5.849364e-09	2.015553e-03	7.850398e-12
5.850903e-09	2.015906e-03	7.853837e-12
5.852443e-09	2.016259e-03	7.857280e-12
5.853983e-09	2.016613e-03	7.860724e-12
5.855524e-09	2.016966e-03	7.864168e-12
5.857063e-09	2.017319e-03	7.867612e-12
5.858604e-09	2.017672e-03	7.871058e-12
5.860145e-09	2.018026e-03	7.874505e-12
5.861685e-09	2.018379e-03	7.877952e-12
5.863226e-09	2.018732e-03	7.881401e-12
5.864768e-09	2.019086e-03	7.884851e-12
5.866309e-09	2.019439e-03	7.888301e-12
5.867850e-09	2.019792e-03	7.891751e-12
5.869391e-09	2.020145e-03	7.895204e-12
5.870933e-09	2.020499e-03	7.898658e-12
5.872474e-09	2.020852e-03	7.902110e-12
5.874016e-09	2.021205e-03	7.905565e-12
5.875558e-09	2.021558e-03	7.909022e-12
5.877101e-09	2.021912e-03	7.912479e-12
5.878642e-09	2.022265e-03	7.915935e-12
5.880185e-09	2.022618e-03	7.919394e-12
5.881728e-09	2.022972e-03	7.922854e-12
5.883271e-09	2.023325e-03	7.926315e-12
5.884813e-09	2.023678e-03	7.929775e-12
5.886356e-09	2.024031e-03	7.933237e-12
5.887899e-09	2.024385e-03	7.936701e-12
5.889442e-09	2.024738e-03	7.940163e-12
5.890985e-09	2.025091e-03	7.943629e-12
5.892529e-09	2.025445e-03	7.947095e-12
5.894073e-09	2.025798e-03	7.950562e-12
5.895616e-09	2.026151e-03	7.954028e-12
5.897160e-09	2.026504e-03	7.957497e-12
5.898704e-09	2.026858e-03	7.960967e-12
5.900248e-09	2.027211e-03	7.964436e-12
5.901792e-09	2.027564e-03	7.967908e-12
5.903337e-09	2.027918e-03	7.971381e-12
5.904882e-09	2.028271e-03	7.974854e-12
5.906426e-09	2.028624e-03	7.978327e-12
5.907971e-09	2.028977e-03	7.981802e-12
5.909516e-09	2.029331e-03	7.985278e-12
5.911061e-09	2.029684e-03	7.988756e-12
5.912606e-09	2.030037e-03	7.992232e-12
5.914152e-09	2.030390e-03	7.995711e-12
5.915697e-09	2.030744e-03	7.999191e-12
5.917242e-09	2.031097e-03	8.002669e-12
5.918788e-09	2.031450e-03	8.006151e-12
5.920335e-09	2.031804e-03	8.009634e-12
5.921881e-09	2.032157e-03	8.013117e-12
5.923426e-09	2.032510e-03	8.016600e-12
5.924973e-09	2.032863e-03	8.020085e-12
5.926520e-09	2.033217e-03	8.023571e-12
5.928066e-09	2.033570e-03	8.027057e-12
5.929612e-09	2.033923e-03	8.030545e-12
5.931160e-09	2.034277e-03	8.034034e-12
5.932707e-09	2.034630e-03	8.037524e-12
5.934253e-09	2.034983e-03	8.041013e-12
5.935801e-09	2.035336e-03	8.044504e-12
5.937348e-09	2.035690e-03	8.047997e-12
5.938896e-09	2.036043e-03	8.051491e-12
5.940443e-09	2.036396e-03	8.054983e-12
5.941991e-09	2.036750e-03	8.058478e-12
5.943539e-09	2.037103e-03	8.061975e-12
5.945087e-09	2.037456e-03	8.065470e-12
5.946635e-09	2.037809e-03	8.068968e-12
5.948184e-09	2.038163e-03	8.072467e-12
5.949733e-09	2.038516e-03	8.075967e-12
5.951281e-09	2.038869e-03	8.079466e-12
5.952830e-09	2.039223e-03	8.082968e-12
5.954379e-09	2.039576e-03	8.086470e-12
5.955927e-09	2.039929e-03	8.089972e-12
5.957477e-09	2.040282e-03	8.093476e-12
5.959026e-09	2.040636e-03	8.096982e-12
5.960576e-09	2.040989e-03	8.100488e-12
5.962125e-09	2.041342e-03	8.103993e-12
5.963675e-09	2.041695e-03	8.107501e-12
5.965225e-09	2.042049e-03	8.111011e-12
5.966774e-09	2.042402e-03	8.114518e-12
5.968324e-09	2.042755e-03	8.118029e-12
5.969875e-09	2.043109e-03	8.121541e-12
5.971425e-09	2.043462e-03	8.125054e-12
5.972975e-09	2.043815e-03	8.128565e-12
5.974526e-09	2.044168e-03	8.132080e-12
5.976077e-09	2.044522e-03	8.135596e-12
5.977628e-09	2.044875e-03	8.139112e-12
5.979179e-09	2.045228e-03	8.142627e-12
5.980730e-09	2.045582e-03	8.146145e-12
5.982282e-09	2.045935e-03	8.149664e-12
5.983832e-09	2.046288e-03	8.153182e-12
5.985384e-09	2.046641e-03	8.156703e-12
5.986936e-09	2.046995e-03	8.160225e-12
5.988488e-09	2.047348e-03	8.163748e-12
5.990040e-09	2.047701e-03	8.167269e-12
5.991592e-09	2.048055e-03	8.170794e-12
5.993145e-09	2.048408e-03	8.174320e-12
5.994696e-09	2.048761e-03	8.177844e-12
5.996249e-09	2.049114e-03	8.181371e-12
5.997802e-09	2.049468e-03	8.184899e-12
5.999355e-09	2.049821e-03	8.188429e-12
6.000907e-09	2.050174e-03	8.191957e-12
6.002461e-09	2.050528e-03	8.195488e-12
6.004014e-09	2.050881e-03	8.199020e-12
6.005568e-09	2.051234e-03	8.202552e-12
6.007121e-09	2.051587e-03	8.206084e-12
6.008674e-09	2.051941e-03	8.209619e-12
6.010228e-09	2.052294e-03	8.213154e-12
6.011782e-09	2.052647e-03	8.216689e-12
6.013336e-09	2.053001e-03	8.220226e-12
6.014890e-09	2.053354e-03	8.223764e-12
6.016445e-09	2.053707e-03	8.227303e-12
6.017999e-09	2.054060e-03	8.230841e-12
6.019553e-09	2.054414e-03	8.234382e-12
6.021108e-09	2.054767e-03	8.237924e-12
6.022662e-09	2.055120e-03	8.241465e-12
6.024218e-09	2.055474e-03	8.245009e-12
6.025773e-09	2.055827e-03	8.248554e-12
6.027328e-09	2.056180e-03	8.252099e-12
6.028883e-09	2.056533e-03	8.255644e-12
6.030439e-09	2.056887e-03	8.259191e-12
6.031995e-09	2.057240e-03	8.262740e-12
6.033551e-09	2.057593e-03	8.266289e-12
6.035106e-09	2.057947e-03	8.269837e-12
6.036662e-09	2.058300e-03	8.273388e-12
6.038219e-09	2.058653e-03	8.276940e-12
6.039774e-09	2.059006e-03	8.280491e-12
6.041331e-09	2.059360e-03	8.284045e-12
6.042888e-09	2.059713e-03	8.287599e-12
6.044445e-09	2.060066e-03	8.291155e-12
6.046001e-09	2.060420e-03	8.294710e-12
6.047558e-09	2.060773e-03	8.298267e-12
6.049116e-09	2.061126e-03	8.301826e-12
6.050672e-09	2.061479e-03	8.305383e-12
6.052230e-09	2.061833e-03	8.308943e-12
6.053788e-09	2.062186e-03	8.312504e-12
6.055345e-09	2.062539e-03	8.316066e-12
6.056903e-09	2.062893e-03	8.319627e-12
6.058461e-09	2.063246e-03	8.323191e-12
6.060019e-09	2.063599e-03	8.326756e-12
6.061578e-09	2.063953e-03	8.330322e-12
6.063135e-09	2.064306e-03	8.333886e-12
6.064694e-09	2.064659e-03	8.337454e-12
6.066253e-09	2.065012e-03	8.341023e-12
6.067811e-09	2.065366e-03	8.344590e-12
6.069370e-09	2.065719e-03	8.348160e-12
6.070929e-09	2.066072e-03	8.351731e-12
6.072489e-09	2.066426e-03	8.355304e-12
6.074047e-09	2.066779e-03	8.358875e-12
6.075607e-09	2.067132e-03	8.362449e-12
6.077167e-09	2.067485e-03	8.366024e-12
6.078726e-09	2.067839e-03	8.369597e-12
6.080286e-09	2.068192e-03	8.373174e-12
6.081846e-09	2.068545e-03	8.376752e-12
6.083406e-09	2.068899e-03	8.380330e-12
6.084966e-09	2.069252e-03	8.383908e-12
6.086526e-09	2.069605e-03	8.387488e-12
6.088087e-09	2.069958e-03	8.391070e-12
6.089647e-09	2.070312e-03	8.394650e-12
6.091208e-09	2.070665e-03	8.398233e-12
6.092769e-09	2.071018e-03	8.401817e-12
6.094330e-09	2.071372e-03	8.405402e-12
6.095891e-09	2.071725e-03	8.408986e-12
6.097452e-09	2.072078e-03	8.412573e-12
6.099014e-09	2.072431e-03	8.416161e-12
6.100576e-09	2.072785e-03	8.419749e-12
6.102137e-09	2.073138e-03	8.423337e-12
6.103699e-09	2.073491e-03	8.426927e-12
6.105261e-09	2.073845e-03	8.430519e-12
6.106822e-09	2.074198e-03	8.434109e-12
6.108385e-09	2.074551e-03	8.437702e-12
6.109947e-09	2.074904e-03	8.441297e-12
6.111510e-09	2.075258e-03	8.444892e-12
6.113072e-09	2.075611e-03	8.448486e-12
6.114635e-09	2.075964e-03	8.452083e-12
6.116198e-09	2.076318e-03	8.455680e-12
6.117761e-09	2.076671e-03	8.459277e-12
6.119324e-09	2.077024e-03	8.462877e-12
6.120888e-09	2.077377e-03	8.466478e-12
6.122451e-09	2.077731e-03	8.470079e-12
6.124014e-09	2.078084e-03	8.473679e-12
6.125578e-09	2.078437e-03	8.477283e-12
6.127142e-09	2.078791e-03	8.480887e-12
6.128706e-09	2.079144e-03	8.484492e-12
6.130270e-09	2.079497e-03	8.488097e-12
6.131834e-09	2.079850e-03	8.491704e-12
6.133399e-09	2.080204e-03	8.495312e-12
6.134963e-09	2.080557e-03	8.498918e-12
6.136528e-09	2.080910e-03	8.502528e-12
6.138093e-09	2.081264e-03	8.506139e-12
6.139658e-09	2.081617e-03	8.509751e-12
6.141222e-09	2.081970e-03	8.513361e-12
6.142788e-09	2.082323e-03	8.516975e-12
6.144353e-09	2.082677e-03	8.520589e-12
6.145918e-09	2.083030e-03	8.524202e-12
6.147484e-09	2.083383e-03	8.527819e-12
6.149050e-09	2.083737e-03	8.531436e-12
6.150616e-09	2.084090e-03	8.535054e-12
6.152181e-09	2.084443e-03	8.538671e-12
6.153747e-09	2.084796e-03	8.542291e-12
6.155314e-09	2.085150e-03	8.545912e-12
6.156880e-09	2.085503e-03	8.549534e-12
6.158446e-09	2.085856e-03	8.553154e-12
6.160013e-09	2.086210e-03	8.556778e-12
6.161580e-09	2.086563e-03	8.560403e-12
6.163146e-09	2.086916e-03	8.564026e-12
6.164714e-09	2.087269e-03	8.567652e-12
6.166281e-09	2.087623e-03	8.571280e-12
6.167849e-09	2.087976e-03	8.574908e-12
6.169415e-09	2.088329e-03	8.578535e-12
6.170983e-09	2.088683e-03	8.582165e-12
6.172551e-09	2.089036e-03	8.585796e-12
6.174118e-09	2.089389e-03	8.589426e-12
6.175687e-09	2.089743e-03	8.593059e-12
6.177255e-09	2.090096e-03	8.596693e-12
6.178823e-09	2.090449e-03	8.600328e-12
6.180391e-09	2.090802e-03	8.603961e-12
6.181960e-09	2.091156e-03	8.607598e-12
6.183529e-09	2.091509e-03	8.611235e-12
6.185098e-09	2.091862e-03	8.614874e-12
6.186666e-09	2.092216e-03	8.618511e-12
6.188235e-09	2.092569e-03	8.622151e-12
6.189805e-09	2.092922e-03	8.625792e-12
6.191373e-09	2.093275e-03	8.629432e-12
6.192943e-09	2.093629e-03	8.633075e-12
6.194513e-09	2.093982e-03	8.636719e-12
6.196083e-09	2.094335e-03	8.640364e-12
6.197652e-09	2.094689e-03	8.644008e-12
6.199222e-09	2.095042e-03	8.647655e-12
6.200793e-09	2.095395e-03	8.651302e-12
6.202362e-09	2.095748e-03	8.654949e-12
6.203933e-09	2.096102e-03	8.658598e-12
6.205504e-09	2.096455e-03	8.662249e-12
6.207075e-09	2.096808e-03	8.665900e-12
6.208645e-09	2.097162e-03	8.669550e-12
6.210216e-09	2.097515e-03	8.673203e-12
6.211787e-09	2.097868e-03	8.676857e-12
6.213358e-09	2.098221e-03	8.680510e-12
6.214929e-09	2.098575e-03	8.684166e-12
6.216501e-09	2.098928e-03	8.687823e-12
6.218073e-09	2.099282e-03	8.691481e-12
6.219644e-09	2.099635e-03	8.695138e-12
6.221216e-09	2.099988e-03	8.698797e-12
6.222788e-09	2.100341e-03	8.702458e-12
6.224360e-09	2.100695e-03	8.706120e-12
6.225932e-09	2.101048e-03	8.709780e-12
6.227505e-09	2.101401e-03	8.713443e-12
6.229077e-09	2.101755e-03	8.717107e-12
6.230649e-09	2.102108e-03	8.720771e-12
6.232222e-09	2.102461e-03	8.724437e-12
6.233796e-09	2.102814e-03	8.728104e-12
6.235369e-09	2.103168e-03	8.731772e-12
6.236941e-09	2.103521e-03	8.735439e-12
6.238515e-09	2.103874e-03	8.739108e-12
6.240089e-09	2.104228e-03	8.742779e-12
6.241661e-09	2.104581e-03	8.746449e-12
6.243235e-09	2.104934e-03	8.750121e-12
6.244810e-09	2.105287e-03	8.753795e-12
6.246384e-09	2.105641e-03	8.757469e-12
6.247957e-09	2.105994e-03	8.761143e-12
6.249532e-09	2.106347e-03	8.764819e-12
6.251106e-09	2.106701e-03	8.768496e-12
6.252681e-09	2.107054e-03	8.772174e-12
6.254255e-09	2.107407e-03	8.775851e-12
6.255830e-09	2.107760e-03	8.779531e-12
6.257405e-09	2.108114e-03	8.783212e-12
6.258980e-09	2.108467e-03	8.786892e-12
6.260555e-09	2.108820e-03	8.790575e-12
6.262131e-09	2.109174e-03	8.794259e-12
6.263706e-09	2.109527e-03	8.797943e-12
6.265281e-09	2.109880e-03	8.801627e-12
6.266857e-09	2.110234e-03	8.805313e-12
6.268433e-09	2.110587e-03	8.809001e-12
6.270009e-09	2.110940e-03	8.812687e-12
6.271585e-09	2.111293e-03	8.816376e-12
6.273161e-09	2.111647e-03	8.820067e-12
6.274738e-09	2.112000e-03	8.823758e-12
6.276314e-09	2.112353e-03	8.827448e-12
6.277891e-09	2.112707e-03	8.831141e-12
6.279468e-09	2.113060e-03	8.834835e-12
6.281045e-09	2.113413e-03	8.838529e-12
6.282621e-09	2.113766e-03	8.842223e-12
6.284199e-09	2.114120e-03	8.845920e-12
6.285776e-09	2.114473e-03	8.849617e-12
6.287353e-09	2.114826e-03	8.853314e-12
6.288931e-09	2.115180e-03	8.857013e-12
6.290509e-09	2.115533e-03	8.860714e-12
6.292087e-09	2.115886e-03	8.864415e-12
6.293664e-09	2.116240e-03	8.868115e-12
6.295242e-09	2.116593e-03	8.871819e-12
6.296821e-09	2.116946e-03	8.875523e-12
6.298399e-09	2.117299e-03	8.879226e-12
6.299977e-09	2.117653e-03	8.882932e-12
6.301556e-09	2.118006e-03	8.886639e-12
6.303135e-09	2.118359e-03	8.890346e-12
6.304714e-09	2.118713e-03	8.894053e-12
6.306293e-09	2.119066e-03	8.897763e-12
6.307872e-09	2.119419e-03	8.901473e-12
6.309452e-09	2.119773e-03	8.905185e-12
6.311031e-09	2.120126e-03	8.908895e-12
6.312610e-09	2.120479e-03	8.912609e-12
6.314190e-09	2.120832e-03	8.916323e-12
6.315769e-09	2.121186e-03	8.920036e-12
6.317350e-09	2.121539e-03	8.923752e-12
6.318930e-09	2.121892e-03	8.927470e-12
6.320510e-09	2.122246e-03	8.931188e-12
6.322090e-09	2.122599e-03	8.934905e-12
6.323671e-09	2.122952e-03	8.938625e-12
6.325252e-09	2.123306e-03	8.942345e-12
6.326832e-09	2.123659e-03	8.946065e-12
6.328413e-09	2.124012e-03	8.949788e-12
6.329994e-09	2.124365e-03	8.953511e-12
6.331576e-09	2.124719e-03	8.957236e-12
6.333156e-09	2.125072e-03	8.960959e-12
6.334738e-09	2.125425e-03	8.964686e-12
6.336320e-09	2.125779e-03	8.968413e-12
6.337901e-09	2.126132e-03	8.972139e-12
6.339483e-09	2.126485e-03	8.975869e-12
6.341065e-09	2.126838e-03	8.979599e-12
6.342647e-09	2.127192e-03	8.983330e-12
6.344229e-09	2.127545e-03	8.987060e-12
6.345811e-09	2.127898e-03	8.990793e-12
6.347394e-09	2.128252e-03	8.994527e-12
6.348977e-09	2.128605e-03	8.998261e-12
6.350559e-09	2.128958e-03	9.001995e-12
6.352142e-09	2.129312e-03	9.005732e-12
6.353725e-09	2.129665e-03	9.009469e-12
6.355308e-09	2.130018e-03	9.013206e-12
6.356891e-09	2.130371e-03	9.016945e-12
6.358475e-09	2.130725e-03	9.020686e-12
6.360059e-09	2.131078e-03	9.024427e-12
6.361642e-09	2.131431e-03	9.028167e-12
6.363226e-09	2.131785e-03	9.031910e-12
6.364810e-09	2.132138e-03	9.035654e-12
6.366393e-09	2.132491e-03	9.039397e-12
6.367978e-09	2.132844e-03	9.043143e-12
6.369563e-09	2.133198e-03	9.046890e-12
6.371147e-09	2.133551e-03	9.050638e-12
6.372731e-09	2.133904e-03	9.054385e-12
6.374316e-09	2.134258e-03	9.058135e-12
6.375901e-09	2.134611e-03	9.061885e-12
6.377486e-09	2.134964e-03	9.065637e-12
6.379071e-09	2.135318e-03	9.069387e-12
6.380656e-09	2.135671e-03	9.073141e-12
6.382242e-09	2.136024e-03	9.076895e-12
6.383827e-09	2.136377e-03	9.080648e-12
6.385413e-09	2.136731e-03	9.084404e-12
6.386999e-09	2.137084e-03	9.088162e-12
6.388585e-09	2.137437e-03	9.091920e-12
6.390170e-09	2.137791e-03	9.095677e-12
6.391757e-09	2.138144e-03	9.099437e-12
6.393343e-09	2.138497e-03	9.103198e-12
6.394929e-09	2.138851e-03	9.106957e-12
6.396516e-09	2.139204e-03	9.110720e-12
6.398103e-09	2.139557e-03	9.114484e-12
6.399690e-09	2.139911e-03	9.118249e-12
6.401276e-09	2.140264e-03	9.122012e-12
6.402864e-09	2.140617e-03	9.125778e-12
6.404451e-09	2.140970e-03	9.129546e-12
6.406039e-09	2.141324e-03	9.133314e-12
6.407626e-09	2.141677e-03	9.137081e-12
6.409213e-09	2.142030e-03	9.140852e-12
6.410802e-09	2.142384e-03	9.144623e-12
6.412389e-09	2.142737e-03	9.148393e-12
6.413977e-09	2.143090e-03	9.152166e-12
6.415565e-09	2.143444e-03	9.155940e-12
6.417154e-09	2.143797e-03	9.159715e-12
6.418742e-09	2.144150e-03	9.163489e-12
6.420331e-09	2.144503e-03	9.167265e-12
6.421919e-09	2.144857e-03	9.171043e-12
6.423508e-09	2.145210e-03	9.174820e-12
6.425097e-09	2.145563e-03	9.178599e-12
6.426686e-09	2.145917e-03	9.182380e-12
6.428276e-09	2.146270e-03	9.186161e-12
6.429864e-09	2.146623e-03	9.189941e-12
6.431454e-09	2.146976e-03	9.193725e-12
6.433044e-09	2.147330e-03	9.197509e-12
6.434634e-09	2.147683e-03	9.201294e-12
6.436223e-09	2.148036e-03	9.205078e-12
6.437813e-09	2.148390e-03	9.208865e-12
6.439404e-09	2.148743e-03	9.212653e-12
6.440993e-09	2.149096e-03	9.216440e-12
6.442584e-09	2.149450e-03	9.220230e-12
6.444175e-09	2.149803e-03	9.224021e-12
6.445766e-09	2.150156e-03	9.227813e-12
6.447356e-09	2.150509e-03	9.231603e-12
6.448947e-09	2.150863e-03	9.235397e-12
6.450538e-09	2.151216e-03	9.239191e-12
6.452129e-09	2.151569e-03	9.242985e-12
6.453720e-09	2.151923e-03	9.246781e-12
6.455312e-09	2.152276e-03	9.250579e-12
6.456904e-09	2.152629e-03	9.254377e-12
6.458495e-09	2.152983e-03	9.258174e-12
6.460087e-09	2.153336e-03	9.261974e-12
6.461679e-09	2.153689e-03	9.265775e-12
6.463272e-09	2.154043e-03	9.269577e-12
6.464863e-09	2.154396e-03	9.273378e-12
6.466456e-09	2.154749e-03	9.277182e-12
6.468049e-09	2.155103e-03	9.280987e-12
6.469641e-09	2.155456e-03	9.284791e-12
6.471234e-09	2.155809e-03	9.288597e-12
6.472827e-09	2.156162e-03	9.292405e-12
6.474420e-09	2.156516e-03	9.296214e-12
6.476013e-09	2.156869e-03	9.300021e-12
6.477606e-09	2.157222e-03	9.303832e-12
6.479200e-09	2.157576e-03	9.307643e-12
6.480793e-09	2.157929e-03	9.311453e-12
6.482387e-09	2.158282e-03	9.315266e-12
6.483981e-09	2.158635e-03	9.319081e-12
6.485575e-09	2.158989e-03	9.322896e-12
6.487168e-09	2.159342e-03	9.326710e-12
6.488763e-09	2.159695e-03	9.330527e-12
6.490357e-09	2.160049e-03	9.334345e-12
6.491951e-09	2.160402e-03	9.338162e-12
6.493546e-09	2.160755e-03	9.341981e-12
6.495141e-09	2.161109e-03	9.345802e-12
6.496736e-09	2.161462e-03	9.349624e-12
6.498331e-09	2.161815e-03	9.353445e-12
6.499926e-09	2.162168e-03	9.357268e-12
6.501522e-09	2.162522e-03	9.361093e-12
6.503117e-09	2.162875e-03	9.364918e-12
6.504712e-09	2.163228e-03	9.368742e-12
6.506308e-09	2.163582e-03	9.372570e-12
6.507904e-09	2.163935e-03	9.376398e-12
6.509499e-09	2.164288e-03	9.380225e-12
6.511096e-09	2.164642e-03	9.384055e-12
6.512692e-09	2.164995e-03	9.387887e-12
6.514289e-09	2.165348e-03	9.391719e-12
6.515884e-09	2.165701e-03	9.395549e-12
6.517481e-09	2.166055e-03	9.399383e-12
6.519078e-09	2.166408e-03	9.403218e-12
6.520674e-09	2.166761e-03	9.407052e-12
6.522272e-09	2.167115e-03	9.410889e-12
6.523869e-09	2.167468e-03	9.414726e-12
6.525466e-09	2.167821e-03	9.418565e-12
6.527063e-09	2.168175e-03	9.422402e-12
6.528661e-09	2.168528e-03	9.426243e-12
6.530259e-09	2.168881e-03	9.430085e-12
6.531857e-09	2.169235e-03	9.433927e-12
6.533454e-09	2.169588e-03	9.437768e-12
6.535052e-09	2.169941e-03	9.441612e-12
6.536651e-09	2.170295e-03	9.445458e-12
6.538248e-09	2.170648e-03	9.449302e-12
6.539847e-09	2.171001e-03	9.453149e-12
6.541446e-09	2.171354e-03	9.456997e-12
6.543045e-09	2.171708e-03	9.460846e-12
6.544643e-09	2.172061e-03	9.464693e-12
6.546242e-09	2.172414e-03	9.468544e-12
6.547841e-09	2.172768e-03	9.472396e-12
6.549440e-09	2.173121e-03	9.476247e-12
6.551040e-09	2.173474e-03	9.480100e-12
6.552639e-09	2.173828e-03	9.483955e-12
6.554239e-09	2.174181e-03	9.487811e-12
6.555838e-09	2.174534e-03	9.491665e-12
6.557438e-09	2.174887e-03	9.495522e-12
6.559039e-09	2.175241e-03	9.499381e-12
6.560639e-09	2.175594e-03	9.503240e-12
6.562239e-09	2.175947e-03	9.507098e-12
6.563839e-09	2.176301e-03	9.510959e-12
6.565440e-09	2.176654e-03	9.514822e-12
6.567040e-09	2.177007e-03	9.518682e-12
6.568641e-09	2.177361e-03	9.522547e-12
6.570242e-09	2.177714e-03	9.526412e-12
6.571843e-09	2.178067e-03	9.530277e-12
6.573444e-09	2.178420e-03	9.534142e-12
6.575046e-09	2.178774e-03	9.538010e-12
6.576647e-09	2.179127e-03	9.541879e-12
6.578248e-09	2.179480e-03	9.545746e-12
6.579850e-09	2.179834e-03	9.549617e-12
6.581452e-09	2.180187e-03	9.553488e-12
6.583054e-09	2.180540e-03	9.557361e-12
6.584656e-09	2.180894e-03	9.561232e-12
6.586258e-09	2.181247e-03	9.565107e-12
6.587861e-09	2.181600e-03	9.568982e-12
6.589464e-09	2.181954e-03	9.572858e-12
6.591066e-09	2.182307e-03	9.576733e-12
6.592669e-09	2.182660e-03	9.580612e-12
6.594272e-09	2.183014e-03	9.584491e-12
6.595874e-09	2.183367e-03	9.588368e-12
6.597477e-09	2.183720e-03	9.592249e-12
6.599081e-09	2.184073e-03	9.596131e-12
6.600685e-09	2.184427e-03	9.600014e-12
6.602287e-09	2.184780e-03	9.603896e-12
6.603891e-09	2.185133e-03	9.607781e-12
6.605495e-09	2.185487e-03	9.611667e-12
6.607099e-09	2.185840e-03	9.615551e-12
6.608703e-09	2.186193e-03	9.619439e-12
6.610307e-09	2.186547e-03	9.623327e-12
6.611912e-09	2.186900e-03	9.627217e-12
6.613516e-09	2.187253e-03	9.631105e-12
6.615121e-09	2.187606e-03	9.634996e-12
6.616726e-09	2.187960e-03	9.638889e-12
6.618330e-09	2.188313e-03	9.642780e-12
6.619935e-09	2.188666e-03	9.646674e-12
6.621540e-09	2.189020e-03	9.650569e-12
6.623146e-09	2.189373e-03	9.654465e-12
6.624750e-09	2.189726e-03	9.658360e-12
6.626356e-09	2.190080e-03	9.662258e-12
6.627962e-09	2.190433e-03	9.666157e-12
6.629568e-09	2.190786e-03	9.670057e-12
6.631173e-09	2.191140e-03	9.673955e-12
6.632780e-09	2.191493e-03	9.677857e-12
6.634386e-09	2.191846e-03	9.681760e-12
6.635992e-09	2.192199e-03	9.685661e-12
6.637598e-09	2.192553e-03	9.689566e-12
6.639205e-09	2.192906e-03	9.693472e-12
6.640812e-09	2.193259e-03	9.697378e-12
6.642418e-09	2.193613e-03	9.701283e-12
6.644025e-09	2.193966e-03	9.705192e-12
6.645633e-09	2.194319e-03	9.709101e-12
6.647239e-09	2.194673e-03	9.713009e-12
6.648847e-09	2.195026e-03	9.716920e-12
6.650454e-09	2.195379e-03	9.720833e-12
6.652062e-09	2.195733e-03	9.724746e-12
6.653669e-09	2.196086e-03	9.728657e-12
6.655277e-09	2.196439e-03	9.732573e-12
6.656885e-09	2.196793e-03	9.736489e-12
6.658494e-09	2.197146e-03	9.740405e-12
6.660101e-09	2.197499e-03	9.744321e-12
6.661710e-09	2.197852e-03	9.748240e-12
6.663319e-09	2.198206e-03	9.752160e-12
6.664927e-09	2.198559e-03	9.756078e-12
6.666536e-09	2.198912e-03	9.760000e-12
6.668145e-09	2.199266e-03	9.763922e-12
6.669754e-09	2.199619e-03	9.767846e-12
6.671363e-09	2.199972e-03	9.771768e-12
6.672972e-09	2.200326e-03	9.775693e-12
6.674582e-09	2.200679e-03	9.779620e-12
6.676191e-09	2.201032e-03	9.783545e-12
6.677801e-09	2.201385e-03	9.787473e-12
6.679411e-09	2.201739e-03	9.791402e-12
6.681021e-09	2.202092e-03	9.795333e-12
6.682630e-09	2.202445e-03	9.799261e-12
6.684241e-09	2.202799e-03	9.803193e-12
6.685851e-09	2.203152e-03	9.807127e-12
6.687462e-09	2.203505e-03	9.811060e-12
6.689072e-09	2.203859e-03	9.814993e-12
6.690683e-09	2.204212e-03	9.818929e-12
6.692294e-09	2.204565e-03	9.822866e-12
6.693904e-09	2.204919e-03	9.826801e-12
6.695515e-09	2.205272e-03	9.830740e-12
6.697127e-09	2.205625e-03	9.834680e-12
6.698739e-09	2.205979e-03	9.838620e-12
6.700349e-09	2.206332e-03	9.842559e-12
6.701961e-09	2.206685e-03	9.846502e-12
6.703573e-09	2.207039e-03	9.850445e-12
6.705184e-09	2.207392e-03	9.854387e-12
6.706797e-09	2.207745e-03	9.858333e-12
6.708409e-09	2.208098e-03	9.862279e-12
6.710022e-09	2.208452e-03	9.866226e-12
6.711633e-09	2.208805e-03	9.870172e-12
6.713246e-09	2.209158e-03	9.874121e-12
6.714859e-09	2.209512e-03	9.878071e-12
6.716472e-09	2.209865e-03	9.882022e-12
6.718084e-09	2.210218e-03	9.885972e-12
6.719698e-09	2.210572e-03	9.889925e-12
6.721311e-09	2.210925e-03	9.893879e-12
6.722924e-09	2.211278e-03	9.897831e-12
6.724537e-09	2.211632e-03	9.901787e-12
6.726151e-09	2.211985e-03	9.905744e-12
6.727765e-09	2.212338e-03	9.909702e-12
6.729378e-09	2.212691e-03	9.913658e-12
6.730993e-09	2.213045e-03	9.917618e-12
6.732607e-09	2.213398e-03	9.921578e-12
6.734220e-09	2.213751e-03	9.925537e-12
6.735835e-09	2.214105e-03	9.929500e-12
6.737450e-09	2.214458e-03	9.933463e-12
6.739065e-09	2.214811e-03	9.937427e-12
6.740679e-09	2.215165e-03	9.941390e-12
6.742294e-09	2.215518e-03	9.945357e-12
6.743909e-09	2.215871e-03	9.949324e-12
6.745524e-09	2.216224e-03	9.953290e-12
6.747139e-09	2.216578e-03	9.957259e-12
6.748755e-09	2.216931e-03	9.961229e-12
6.750370e-09	2.217285e-03	9.965200e-12
6.751985e-09	2.217638e-03	9.969169e-12
6.753601e-09	2.217991e-03	9.973142e-12
6.755218e-09	2.218344e-03	9.977116e-12
6.756834e-09	2.218698e-03	9.981091e-12
6.758449e-09	2.219051e-03	9.985064e-12
6.760066e-09	2.219404e-03	9.989041e-12
6.761683e-09	2.219758e-03	9.993018e-12
6.763299e-09	2.220111e-03	9.996995e-12
6.764915e-09	2.220464e-03	1.000097e-11
6.766533e-09	2.220818e-03	1.000495e-11
6.768150e-09	2.221171e-03	1.000894e-11
6.769766e-09	2.221524e-03	1.001292e-11
6.771384e-09	2.221878e-03	1.001690e-11
6.773001e-09	2.222231e-03	1.002088e-11
6.774618e-09	2.222584e-03	1.002487e-11
6.776236e-09	2.222937e-03	1.002885e-11
6.777854e-09	2.223291e-03	1.003284e-11
6.779472e-09	2.223644e-03	1.003683e-11
6.781089e-09	2.223997e-03	1.004081e-11
6.782708e-09	2.224351e-03	1.004480e-11
6.784326e-09	2.224704e-03	1.004880e-11
6.785945e-09	2.225058e-03	1.005279e-11
6.787563e-09	2.225411e-03	1.005678e-11
6.789181e-09	2.225764e-03	1.006077e-11
6.790800e-09	2.226117e-03	1.006477e-11
6.792419e-09	2.226471e-03	1.006876e-11
6.794038e-09	2.226824e-03	1.007276e-11
6.795657e-09	2.227177e-03	1.007675e-11
6.797277e-09	2.227531e-03	1.008075e-11
6.798896e-09	2.227884e-03	1.008475e-11
6.800515e-09	2.228237e-03	1.008875e-11
6.802135e-09	2.228591e-03	1.009275e-11
6.803754e-09	2.228944e-03	1.009675e-11
6.805375e-09	2.229297e-03	1.010076e-11
6.806995e-09	2.229651e-03	1.010476e-11
6.808615e-09	2.230004e-03	1.010877e-11
6.810235e-09	2.230357e-03	1.011277e-11
6.811856e-09	2.230710e-03	1.011678e-11
6.813477e-09	2.231064e-03	1.012078e-11
6.815098e-09	2.231417e-03	1.012479e-11
6.816718e-09	2.231770e-03	1.012880e-11
6.818339e-09	2.232124e-03	1.013281e-11
6.819960e-09	2.232477e-03	1.013682e-11
6.821581e-09	2.232830e-03	1.014083e-11
6.823202e-09	2.233184e-03	1.014485e-11
6.824824e-09	2.233537e-03	1.014886e-11
6.826446e-09	2.233890e-03	1.015288e-11
6.828067e-09	2.234244e-03	1.015689e-11
6.829689e-09	2.234597e-03	1.016091e-11
6.831311e-09	2.234950e-03	1.016493e-11
6.832933e-09	2.235303e-03	1.016895e-11
6.834555e-09	2.235657e-03	1.017297e-11
6.836178e-09	2.236010e-03	1.017699e-11
6.837801e-09	2.236364e-03	1.018101e-11
6.839423e-09	2.236717e-03	1.018503e-11
6.841046e-09	2.237070e-03	1.018906e-11
6.842669e-09	2.237423e-03	1.019308e-11
6.844292e-09	2.237777e-03	1.019711e-11
6.845915e-09	2.238130e-03	1.020113e-11
6.847538e-09	2.238483e-03	1.020516e-11
6.849162e-09	2.238837e-03	1.020919e-11
6.850785e-09	2.239190e-03	1.021322e-11
6.852409e-09	2.239543e-03	1.021725e-11
6.854033e-09	2.239897e-03	1.022128e-11
6.855657e-09	2.240250e-03	1.022531e-11
6.857280e-09	2.240603e-03	1.022934e-11
6.858905e-09	2.240957e-03	1.023338e-11
6.860529e-09	2.241310e-03	1.023742e-11
6.862153e-09	2.241663e-03	1.024145e-11
6.863778e-09	2.242017e-03	1.024549e-11
6.865403e-09	2.242370e-03	1.024953e-11
6.867028e-09	2.242723e-03	1.025357e-11
6.868652e-09	2.243076e-03	1.025760e-11
6.870278e-09	2.243430e-03	1.026165e-11
6.871903e-09	2.243783e-03	1.026569e-11
6.873528e-09	2.244136e-03	1.026973e-11
6.875154e-09	2.244490e-03	1.027377e-11
6.876780e-09	2.244843e-03	1.027782e-11
6.878406e-09	2.245196e-03	1.028187e-11
6.880031e-09	2.245550e-03	1.028591e-11
6.881657e-09	2.245903e-03	1.028996e-11
6.883283e-09	2.246256e-03	1.029401e-11
6.884910e-09	2.246610e-03	1.029806e-11
6.886536e-09	2.246963e-03	1.030211e-11
6.888162e-09	2.247316e-03	1.030616e-11
6.889789e-09	2.247670e-03	1.031021e-11
6.891415e-09	2.248023e-03	1.031426e-11
6.893043e-09	2.248376e-03	1.031832e-11
6.894670e-09	2.248730e-03	1.032237e-11
6.896297e-09	2.249083e-03	1.032643e-11
6.897924e-09	2.249436e-03	1.033049e-11
6.899552e-09	2.249790e-03	1.033454e-11
6.901179e-09	2.250143e-03	1.033860e-11
6.902806e-09	2.250496e-03	1.034266e-11
6.904434e-09	2.250849e-03	1.034672e-11
6.906063e-09	2.251203e-03	1.035079e-11
6.907691e-09	2.251556e-03	1.035485e-11
6.909318e-09	2.251909e-03	1.035891e-11
6.910947e-09	2.252263e-03	1.036298e-11
6.912576e-09	2.252616e-03	1.036704e-11
6.914205e-09	2.252969e-03	1.037111e-11
6.915833e-09	2.253323e-03	1.037518e-11
6.917462e-09	2.253676e-03	1.037925e-11
6.919091e-09	2.254029e-03	1.038332e-11
6.920719e-09	2.254383e-03	1.038739e-11
6.922349e-09	2.254736e-03	1.039146e-11
6.923978e-09	2.255089e-03	1.039553e-11
6.925608e-09	2.255443e-03	1.039961e-11
6.927237e-09	2.255796e-03	1.040368e-11
6.928867e-09	2.256149e-03	1.040775e-11
6.930497e-09	2.256503e-03	1.041183e-11
6.932127e-09	2.256856e-03	1.041591e-11
6.933757e-09	2.257209e-03	1.041999e-11
6.935387e-09	2.257563e-03	1.042407e-11
6.937018e-09	2.257916e-03	1.042815e-11
6.938648e-09	2.258269e-03	1.043223e-11
6.940279e-09	2.258622e-03	1.043631e-11
6.941910e-09	2.258976e-03	1.044039e-11
6.943541e-09	2.259329e-03	1.044448e-11
6.945171e-09	2.259682e-03	1.044856e-11
6.946803e-09	2.260036e-03	1.045265e-11
6.948434e-09	2.260389e-03	1.045673e-11
6.950065e-09	2.260742e-03	1.046082e-11
6.951697e-09	2.261096e-03	1.046491e-11
6.953329e-09	2.261449e-03	1.046900e-11
6.954961e-09	2.261802e-03	1.047309e-11
6.956592e-09	2.262156e-03	1.047718e-11
6.958224e-09	2.262509e-03	1.048127e-11
6.959857e-09	2.262862e-03	1.048537e-11
6.961488e-09	2.263216e-03	1.048946e-11
6.963121e-09	2.263569e-03	1.049356e-11
6.964754e-09	2.263922e-03	1.049765e-11
6.966387e-09	2.264276e-03	1.050175e-11
6.968019e-09	2.264629e-03	1.050585e-11
6.969652e-09	2.264982e-03	1.050995e-11
6.971286e-09	2.265336e-03	1.051405e-11
6.972919e-09	2.265689e-03	1.051815e-11
6.974552e-09	2.266042e-03	1.052225e-11
6.976185e-09	2.266396e-03	1.052636e-11
6.977819e-09	2.266749e-03	1.053046e-11
6.979452e-09	2.267102e-03	1.053456e-11
6.981086e-09	2.267455e-03	1.053867e-11
6.982721e-09	2.267809e-03	1.054278e-11
6.984355e-09	2.268162e-03	1.054689e-11
6.985989e-09	2.268515e-03	1.055099e-11
6.987623e-09	2.268869e-03	1.055510e-11
6.989258e-09	2.269222e-03	1.055922e-11
6.990892e-09	2.269575e-03	1.056333e-11
6.992527e-09	2.269929e-03	1.056744e-11
6.994162e-09	2.270282e-03	1.057155e-11
6.995797e-09	2.270635e-03	1.057567e-11
6.997432e-09	2.270989e-03	1.057978e-11
6.999067e-09	2.271342e-03	1.058390e-11
7.000703e-09	2.271695e-03	1.058802e-11
7.002339e-09	2.272049e-03	1.059214e-11
7.003974e-09	2.272402e-03	1.059626e-11
7.005610e-09	2.272755e-03	1.060038e-11
7.007246e-09	2.273109e-03	1.060450e-11
7.008881e-09	2.273462e-03	1.060862e-11
7.010518e-09	2.273815e-03	1.061274e-11
7.012154e-09	2.274169e-03	1.061687e-11
7.013791e-09	2.274522e-03	1.062099e-11
7.015427e-09	2.274875e-03	1.062512e-11
7.017064e-09	2.275229e-03	1.062925e-11
7.018701e-09	2.275582e-03	1.063338e-11
7.020337e-09	2.275935e-03	1.063750e-11
7.021974e-09	2.276288e-03	1.064163e-11
7.023612e-09	2.276642e-03	1.064577e-11
7.025249e-09	2.276995e-03	1.064990e-11
7.026886e-09	2.277348e-03	1.065403e-11
7.028524e-09	2.277702e-03	1.065816e-11
7.030162e-09	2.278055e-03	1.066230e-11
7.031799e-09	2.278408e-03	1.066643e-11
7.033437e-09	2.278762e-03	1.067057e-11
7.035076e-09	2.279115e-03	1.067471e-11
7.036714e-09	2.279469e-03	1.067885e-11
7.038352e-09	2.279822e-03	1.068299e-11
7.039991e-09	2.280175e-03	1.068713e-11
7.041629e-09	2.280528e-03	1.069127e-11
7.043268e-09	2.280882e-03	1.069541e-11
7.044907e-09	2.281235e-03	1.069956e-11
7.046546e-09	2.281588e-03	1.070370e-11
7.048185e-09	2.281942e-03	1.070785e-11
7.049824e-09	2.282295e-03	1.071199e-11
7.051463e-09	2.282648e-03	1.071614e-11
7.053103e-09	2.283002e-03	1.072029e-11
7.054743e-09	2.283355e-03	1.072444e-11
7.056382e-09	2.283708e-03	1.072859e-11
7.058022e-09	2.284062e-03	1.073274e-11
7.059663e-09	2.284415e-03	1.073689e-11
7.061302e-09	2.284768e-03	1.074104e-11
7.062942e-09	2.285122e-03	1.074520e-11
7.064583e-09	2.285475e-03	1.074936e-11
7.066224e-09	2.285828e-03	1.075351e-11
7.067864e-09	2.286182e-03	1.075767e-11
7.069505e-09	2.286535e-03	1.076183e-11
7.071146e-09	2.286888e-03	1.076599e-11
7.072787e-09	2.287242e-03	1.077015e-11
7.074428e-09	2.287595e-03	1.077431e-11
7.076069e-09	2.287948e-03	1.077847e-11
7.077711e-09	2.288302e-03	1.078263e-11
7.079352e-09	2.288655e-03	1.078679e-11
7.080994e-09	2.289008e-03	1.079096e-11
7.082636e-09	2.289362e-03	1.079513e-11
7.084278e-09	2.289715e-03	1.079929e-11
7.085919e-09	2.290068e-03	1.080346e-11
7.087562e-09	2.290421e-03	1.080763e-11
7.089205e-09	2.290775e-03	1.081180e-11
7.090846e-09	2.291128e-03	1.081597e-11
7.092489e-09	2.291481e-03	1.082014e-11
7.094132e-09	2.291835e-03	1.082431e-11
7.095775e-09	2.292188e-03	1.082849e-11
7.097417e-09	2.292541e-03	1.083266e-11
7.099061e-09	2.292895e-03	1.083684e-11
7.100704e-09	2.293248e-03	1.084101e-11
7.102348e-09	2.293601e-03	1.084519e-11
7.103991e-09	2.293955e-03	1.084937e-11
7.105634e-09	2.294308e-03	1.085355e-11
7.107278e-09	2.294661e-03	1.085773e-11
7.108922e-09	2.295015e-03	1.086191e-11
7.110566e-09	2.295368e-03	1.086609e-11
7.112210e-09	2.295721e-03	1.087028e-11
7.113855e-09	2.296075e-03	1.087446e-11
7.115498e-09	2.296428e-03	1.087864e-11
7.117143e-09	2.296781e-03	1.088283e-11
7.118788e-09	2.297135e-03	1.088702e-11
7.120432e-09	2.297488e-03	1.089120e-11
7.122077e-09	2.297841e-03	1.089539e-11
7.123722e-09	2.298195e-03	1.089958e-11
7.125368e-09	2.298548e-03	1.090378e-11
7.127012e-09	2.298901e-03	1.090797e-11
7.128658e-09	2.299255e-03	1.091216e-11
7.130304e-09	2.299608e-03	1.091635e-11
7.131950e-09	2.299961e-03	1.092055e-11
7.133595e-09	2.300315e-03	1.092474e-11
7.135241e-09	2.300668e-03	1.092894e-11
7.136887e-09	2.301021e-03	1.093314e-11
7.138532e-09	2.301374e-03	1.093734e-11
7.140179e-09	2.301728e-03	1.094154e-11
7.141826e-09	2.302081e-03	1.094574e-11
7.143472e-09	2.302435e-03	1.094994e-11
7.145118e-09	2.302788e-03	1.095414e-11
7.146765e-09	2.303141e-03	1.095834e-11
7.148413e-09	2.303495e-03	1.096255e-11
7.150059e-09	2.303848e-03	1.096675e-11
7.151706e-09	2.304201e-03	1.097096e-11
7.153354e-09	2.304555e-03	1.097517e-11
7.155002e-09	2.304908e-03	1.097938e-11
7.156648e-09	2.305261e-03	1.098359e-11
7.158296e-09	2.305614e-03	1.098780e-11
7.159944e-09	2.305968e-03	1.099201e-11
7.161592e-09	2.306321e-03	1.099622e-11
7.163240e-09	2.306674e-03	1.100043e-11
7.164888e-09	2.307028e-03	1.100465e-11
7.166537e-09	2.307381e-03	1.100886e-11
7.168185e-09	2.307734e-03	1.101308e-11
7.169834e-09	2.308088e-03	1.101730e-11
7.171482e-09	2.308441e-03	1.102151e-11
7.173132e-09	2.308795e-03	1.102573e-11
7.174780e-09	2.309148e-03	1.102995e-11
7.176429e-09	2.309501e-03	1.103417e-11
7.178079e-09	2.309854e-03	1.103840e-11
7.179727e-09	2.310208e-03	1.104262e-11
7.181377e-09	2.310561e-03	1.104684e-11
7.183027e-09	2.310914e-03	1.105107e-11
7.184677e-09	2.311268e-03	1.105529e-11
7.186326e-09	2.311621e-03	1.105952e-11
7.187976e-09	2.311974e-03	1.106375e-11
7.189626e-09	2.312328e-03	1.106798e-11
7.191276e-09	2.312681e-03	1.107220e-11
7.192927e-09	2.313034e-03	1.107644e-11
7.194577e-09	2.313388e-03	1.108067e-11
7.196228e-09	2.313741e-03	1.108490e-11
7.197878e-09	2.314094e-03	1.108913e-11
7.199529e-09	2.314448e-03	1.109337e-11
7.201181e-09	2.314801e-03	1.109760e-11
7.202832e-09	2.315154e-03	1.110184e-11
7.204482e-09	2.315508e-03	1.110608e-11
7.206134e-09	2.315861e-03	1.111032e-11
7.207786e-09	2.316214e-03	1.111456e-11
7.209437e-09	2.316568e-03	1.111880e-11
7.211089e-09	2.316921e-03	1.112304e-11
7.212741e-09	2.317274e-03	1.112728e-11
7.214393e-09	2.317628e-03	1.113152e-11
7.216045e-09	2.317981e-03	1.113577e-11
7.217697e-09	2.318334e-03	1.114001e-11
7.219350e-09	2.318688e-03	1.114426e-11
7.221002e-09	2.319041e-03	1.114850e-11
7.222654e-09	2.319394e-03	1.115275e-11
7.224307e-09	2.319748e-03	1.115700e-11
7.225961e-09	2.320101e-03	1.116125e-11
7.227613e-09	2.320454e-03	1.116550e-11
7.229266e-09	2.320808e-03	1.116976e-11
7.230920e-09	2.321161e-03	1.117401e-11
7.232574e-09	2.321514e-03	1.117826e-11
7.234226e-09	2.321868e-03	1.118252e-11
7.235880e-09	2.322221e-03	1.118677e-11
7.237534e-09	2.322574e-03	1.119103e-11
7.239187e-09	2.322928e-03	1.119529e-11
7.240842e-09	2.323281e-03	1.119955e-11
7.242496e-09	2.323634e-03	1.120381e-11
7.244151e-09	2.323988e-03	1.120807e-11
7.245804e-09	2.324341e-03	1.121233e-11
7.247459e-09	2.324694e-03	1.121659e-11
7.249114e-09	2.325048e-03	1.122086e-11
7.250768e-09	2.325401e-03	1.122512e-11
7.252423e-09	2.325754e-03	1.122939e-11
7.254079e-09	2.326108e-03	1.123365e-11
7.255734e-09	2.326461e-03	1.123792e-11
7.257389e-09	2.326814e-03	1.124219e-11
7.259044e-09	2.327168e-03	1.124646e-11
7.260700e-09	2.327521e-03	1.125073e-11
7.262356e-09	2.327874e-03	1.125500e-11
7.264011e-09	2.328228e-03	1.125927e-11
7.265668e-09	2.328581e-03	1.126355e-11
7.267324e-09	2.328934e-03	1.126782e-11
7.268979e-09	2.329287e-03	1.127210e-11
7.270636e-09	2.329641e-03	1.127637e-11
7.272293e-09	2.329994e-03	1.128065e-11
7.273949e-09	2.330348e-03	1.128493e-11
7.275605e-09	2.330701e-03	1.128921e-11
7.277263e-09	2.331054e-03	1.129349e-11
7.278920e-09	2.331408e-03	1.129777e-11
7.280576e-09	2.331761e-03	1.130205e-11
7.282234e-09	2.332114e-03	1.130633e-11
7.283891e-09	2.332468e-03	1.131062e-11
7.285549e-09	2.332821e-03	1.131491e-11
7.287206e-09	2.333174e-03	1.131919e-11
7.288864e-09	2.333528e-03	1.132348e-11
7.290522e-09	2.333881e-03	1.132777e-11
7.292179e-09	2.334234e-03	1.133205e-11
7.293837e-09	2.334587e-03	1.133634e-11
7.295496e-09	2.334941e-03	1.134064e-11
7.297155e-09	2.335294e-03	1.134493e-11
7.298812e-09	2.335647e-03	1.134922e-11
7.300471e-09	2.336001e-03	1.135351e-11
7.302130e-09	2.336354e-03	1.135781e-11
7.303789e-09	2.336708e-03	1.136211e-11
7.305447e-09	2.337061e-03	1.136640e-11
7.307107e-09	2.337414e-03	1.137070e-11
7.308766e-09	2.337768e-03	1.137500e-11
7.310425e-09	2.338121e-03	1.137930e-11
7.312085e-09	2.338474e-03	1.138360e-11
7.313745e-09	2.338828e-03	1.138790e-11
7.315405e-09	2.339181e-03	1.139220e-11
7.317064e-09	2.339534e-03	1.139651e-11
7.318724e-09	2.339887e-03	1.140081e-11
7.320384e-09	2.340241e-03	1.140512e-11
7.322044e-09	2.340594e-03	1.140942e-11
7.323705e-09	2.340947e-03	1.141373e-11
7.325365e-09	2.341301e-03	1.141804e-11
7.327026e-09	2.341654e-03	1.142235e-11
7.328686e-09	2.342007e-03	1.142666e-11
7.330347e-09	2.342361e-03	1.143097e-11
7.332009e-09	2.342714e-03	1.143528e-11
7.333670e-09	2.343068e-03	1.143960e-11
7.335331e-09	2.343421e-03	1.144391e-11
7.336992e-09	2.343774e-03	1.144823e-11
7.338654e-09	2.344128e-03	1.145254e-11
7.340315e-09	2.344481e-03	1.145686e-11
7.341977e-09	2.344834e-03	1.146118e-11
7.343639e-09	2.345188e-03	1.146550e-11
7.345301e-09	2.345541e-03	1.146982e-11
7.346963e-09	2.345894e-03	1.147414e-11
7.348625e-09	2.346248e-03	1.147846e-11
7.350288e-09	2.346601e-03	1.148279e-11
7.351950e-09	2.346954e-03	1.148711e-11
7.353613e-09	2.347307e-03	1.149143e-11
7.355276e-09	2.347661e-03	1.149576e-11
7.356939e-09	2.348014e-03	1.150009e-11
7.358601e-09	2.348367e-03	1.150442e-11
7.360265e-09	2.348721e-03	1.150874e-11
7.361928e-09	2.349074e-03	1.151308e-11
7.363592e-09	2.349428e-03	1.151741e-11
7.365255e-09	2.349781e-03	1.152174e-11
7.366918e-09	2.350134e-03	1.152607e-11
7.368582e-09	2.350488e-03	1.153041e-11
7.370246e-09	2.350841e-03	1.153474e-11
7.371910e-09	2.351194e-03	1.153908e-11
7.373574e-09	2.351548e-03	1.154341e-11
7.375239e-09	2.351901e-03	1.154775e-11
7.376903e-09	2.352254e-03	1.155209e-11
7.378567e-09	2.352608e-03	1.155643e-11
7.380232e-09	2.352961e-03	1.156077e-11
7.381896e-09	2.353314e-03	1.156511e-11
7.383562e-09	2.353667e-03	1.156945e-11
7.385227e-09	2.354021e-03	1.157380e-11
7.386892e-09	2.354374e-03	1.157814e-11
7.388557e-09	2.354727e-03	1.158249e-11
7.390223e-09	2.355081e-03	1.158684e-11
7.391888e-09	2.355434e-03	1.159118e-11
7.393554e-09	2.355788e-03	1.159553e-11
7.395219e-09	2.356141e-03	1.159988e-11
7.396886e-09	2.356494e-03	1.160423e-11
7.398552e-09	2.356848e-03	1.160859e-11
7.400217e-09	2.357201e-03	1.161294e-11
7.401884e-09	2.357554e-03	1.161729e-11
7.403551e-09	2.357908e-03	1.162165e-11
7.405217e-09	2.358261e-03	1.162600e-11
7.406883e-09	2.358614e-03	1.163036e-11
7.408550e-09	2.358968e-03	1.163471e-11
7.410218e-09	2.359321e-03	1.163907e-11
7.411884e-09	2.359674e-03	1.164343e-11
7.413551e-09	2.360028e-03	1.164779e-11
7.415219e-09	2.360381e-03	1.165215e-11
7.416887e-09	2.360734e-03	1.165652e-11
7.418554e-09	2.361088e-03	1.166088e-11
7.420222e-09	2.361441e-03	1.166524e-11
7.421890e-09	2.361794e-03	1.166961e-11
7.423557e-09	2.362147e-03	1.167397e-11
7.425225e-09	2.362501e-03	1.167834e-11
7.426894e-09	2.362854e-03	1.168271e-11
7.428562e-09	2.363208e-03	1.168708e-11
7.430230e-09	2.363561e-03	1.169145e-11
7.431899e-09	2.363914e-03	1.169582e-11
7.433568e-09	2.364268e-03	1.170019e-11
7.435237e-09	2.364621e-03	1.170457e-11
7.436905e-09	2.364974e-03	1.170894e-11
7.438574e-09	2.365328e-03	1.171332e-11
7.440244e-09	2.365681e-03	1.171769e-11
7.441912e-09	2.366034e-03	1.172207e-11
7.443582e-09	2.366388e-03	1.172645e-11
7.445252e-09	2.366741e-03	1.173083e-11
7.446922e-09	2.367094e-03	1.173521e-11
7.448591e-09	2.367448e-03	1.173959e-11
7.450261e-09	2.367801e-03	1.174397e-11
7.451932e-09	2.368154e-03	1.174835e-11
7.453601e-09	2.368508e-03	1.175274e-11
7.455272e-09	2.368861e-03	1.175712e-11
7.456942e-09	2.369214e-03	1.176151e-11
7.458613e-09	2.369568e-03	1.176590e-11
7.460283e-09	2.369921e-03	1.177028e-11
7.461954e-09	2.370274e-03	1.177467e-11
7.463626e-09	2.370628e-03	1.177906e-11
7.465297e-09	2.370981e-03	1.178345e-11
7.466967e-09	2.371334e-03	1.178784e-11
7.468639e-09	2.371688e-03	1.179224e-11
7.470311e-09	2.372041e-03	1.179663e-11
7.471982e-09	2.372394e-03	1.180102e-11
7.473654e-09	2.372748e-03	1.180542e-11
7.475326e-09	2.373101e-03	1.180982e-11
7.476998e-09	2.373454e-03	1.181422e-11
7.478669e-09	2.373808e-03	1.181861e-11
7.480342e-09	2.374161e-03	1.182301e-11
7.482014e-09	2.374514e-03	1.182742e-11
7.483686e-09	2.374868e-03	1.183182e-11
7.485359e-09	2.375221e-03	1.183622e-11
7.487032e-09	2.375574e-03	1.184062e-11
7.488705e-09	2.375928e-03	1.184503e-11
7.490377e-09	2.376281e-03	1.184943e-11
7.492051e-09	2.376634e-03	1.185384e-11
7.493724e-09	2.376988e-03	1.185825e-11
7.495398e-09	2.377341e-03	1.186266e-11
7.497070e-09	2.377694e-03	1.186707e-11
7.498744e-09	2.378048e-03	1.187148e-11
7.500418e-09	2.378401e-03	1.187589e-11
7.502091e-09	2.378754e-03	1.188030e-11
7.503766e-09	2.379108e-03	1.188471e-11
7.505440e-09	2.379461e-03	1.188913e-11
7.507115e-09	2.379815e-03	1.189354e-11
7.508788e-09	2.380168e-03	1.189796e-11
7.510463e-09	2.380521e-03	1.190238e-11
7.512138e-09	2.380875e-03	1.190680e-11
7.513812e-09	2.381228e-03	1.191121e-11
7.515487e-09	2.381581e-03	1.191564e-11
7.517162e-09	2.381935e-03	1.192006e-11
7.518837e-09	2.382288e-03	1.192448e-11
7.520512e-09	2.382641e-03	1.192890e-11
7.522188e-09	2.382995e-03	1.193333e-11
7.523863e-09	2.383348e-03	1.193775e-11
7.525539e-09	2.383701e-03	1.194218e-11
7.527214e-09	2.384055e-03	1.194661e-11
7.528890e-09	2.384408e-03	1.195103e-11
7.530567e-09	2.384761e-03	1.195546e-11
7.532242e-09	2.385115e-03	1.195989e-11
7.533918e-09	2.385468e-03	1.196432e-11
7.535595e-09	2.385821e-03	1.196876e-11
7.537272e-09	2.386175e-03	1.197319e-11
7.538948e-09	2.386528e-03	1.197762e-11
7.540625e-09	2.386881e-03	1.198206e-11
7.542302e-09	2.387235e-03	1.198650e-11
7.543978e-09	2.387588e-03	1.199093e-11
7.545655e-09	2.387941e-03	1.199537e-11
7.547333e-09	2.388295e-03	1.199981e-11
7.549011e-09	2.388648e-03	1.200425e-11
7.550687e-09	2.389001e-03	1.200869e-11
7.552365e-09	2.389355e-03	1.201313e-11
7.554043e-09	2.389708e-03	1.201758e-11
7.555721e-09	2.390061e-03	1.202202e-11
7.557399e-09	2.390415e-03	1.202647e-11
7.559077e-09	2.390768e-03	1.203091e-11
7.560755e-09	2.391121e-03	1.203536e-11
7.562433e-09	2.391475e-03	1.203981e-11
7.564112e-09	2.391828e-03	1.204426e-11
7.565791e-09	2.392181e-03	1.204871e-11
7.567470e-09	2.392535e-03	1.205316e-11
7.569148e-09	2.392888e-03	1.205761e-11
7.570827e-09	2.393241e-03	1.206206e-11
7.572506e-09	2.393595e-03	1.206652e-11
7.574185e-09	2.393948e-03	1.207097e-11
7.575865e-09	2.394301e-03	1.207543e-11
7.577544e-09	2.394655e-03	1.207988e-11
7.579224e-09	2.395008e-03	1.208434e-11
7.580903e-09	2.395361e-03	1.208880e-11
7.582583e-09	2.395715e-03	1.209326e-11
7.584264e-09	2.396068e-03	1.209772e-11
7.585943e-09	2.396421e-03	1.210218e-11
7.587623e-09	2.396775e-03	1.210664e-11
7.589304e-09	2.397128e-03	1.211111e-11
7.590985e-09	2.397482e-03	1.211557e-11
7.592665e-09	2.397835e-03	1.212004e-11
7.594346e-09	2.398188e-03	1.212451e-11
7.596027e-09	2.398542e-03	1.212897e-11
7.597708e-09	2.398895e-03	1.213344e-11
7.599389e-09	2.399248e-03	1.213791e-11
7.601070e-09	2.399602e-03	1.214238e-11
7.602752e-09	2.399955e-03	1.214686e-11
7.604432e-09	2.400308e-03	1.215133e-11
7.606114e-09	2.400662e-03	1.215580e-11
7.607796e-09	2.401015e-03	1.216028e-11
7.609478e-09	2.401368e-03	1.216475e-11
7.611160e-09	2.401722e-03	1.216923e-11
7.612842e-09	2.402075e-03	1.217371e-11
7.614525e-09	2.402428e-03	1.217819e-11
7.616206e-09	2.402782e-03	1.218266e-11
7.617889e-09	2.403135e-03	1.218714e-11
7.619572e-09	2.403488e-03	1.219163e-11
7.621255e-09	2.403842e-03	1.219611e-11
7.622937e-09	2.404195e-03	1.220059e-11
7.624620e-09	2.404548e-03	1.220508e-11
7.626304e-09	2.404902e-03	1.220956e-11
7.627987e-09	2.405255e-03	1.221405e-11
7.629670e-09	2.405608e-03	1.221854e-11
7.631353e-09	2.405962e-03	1.222303e-11
7.633037e-09	2.406315e-03	1.222752e-11
7.634720e-09	2.406668e-03	1.223200e-11
7.636404e-09	2.407022e-03	1.223650e-11
7.638089e-09	2.407375e-03	1.224099e-11
7.639773e-09	2.407729e-03	1.224548e-11
7.641457e-09	2.408082e-03	1.224998e-11
7.643141e-09	2.408435e-03	1.225447e-11
7.644826e-09	2.408789e-03	1.225897e-11
7.646510e-09	2.409142e-03	1.226347e-11
7.648195e-09	2.409495e-03	1.226796e-11
7.649880e-09	2.409849e-03	1.227247e-11
7.651565e-09	2.410202e-03	1.227697e-11
7.653250e-09	2.410555e-03	1.228147e-11
7.654935e-09	2.410909e-03	1.228597e-11
7.656621e-09	2.411262e-03	1.229047e-11
7.658306e-09	2.411615e-03	1.229498e-11
7.659991e-09	2.411969e-03	1.229948e-11
7.661677e-09	2.412322e-03	1.230399e-11
7.663363e-09	2.412675e-03	1.230850e-11
7.665049e-09	2.413029e-03	1.231300e-11
7.666735e-09	2.413382e-03	1.231751e-11
7.668422e-09	2.413735e-03	1.232202e-11
7.670108e-09	2.414089e-03	1.232654e-11
7.671794e-09	2.414442e-03	1.233105e-11
7.673481e-09	2.414795e-03	1.233556e-11
7.675168e-09	2.415149e-03	1.234008e-11
7.676854e-09	2.415502e-03	1.234459e-11
7.678541e-09	2.415855e-03	1.234911e-11
7.680228e-09	2.416209e-03	1.235362e-11
7.681916e-09	2.416562e-03	1.235814e-11
7.683603e-09	2.416915e-03	1.236266e-11
7.685290e-09	2.417269e-03	1.236718e-11
7.686978e-09	2.417622e-03	1.237170e-11
7.688666e-09	2.417976e-03	1.237623e-11
7.690353e-09	2.418329e-03	1.238075e-11
7.692041e-09	2.418682e-03	1.238527e-11
7.693730e-09	2.419036e-03	1.238980e-11
7.695417e-09	2.419389e-03	1.239432e-11
7.697106e-09	2.419742e-03	1.239885e-11
7.698795e-09	2.420096e-03	1.240338e-11
7.700484e-09	2.420449e-03	1.240791e-11
7.702172e-09	2.420802e-03	1.241244e-11
7.703861e-09	2.421156e-03	1.241697e-11
7.705550e-09	2.421509e-03	1.242150e-11
7.707238e-09	2.421862e-03	1.242603e-11
7.708928e-09	2.422216e-03	1.243057e-11
7.710617e-09	2.422569e-03	1.243511e-11
7.712307e-09	2.422922e-03	1.243964e-11
7.713996e-09	2.423276e-03	1.244418e-11
7.715686e-09	2.423629e-03	1.244872e-11
7.717376e-09	2.423982e-03	1.245326e-11
7.719065e-09	2.424336e-03	1.245779e-11
7.720756e-09	2.424689e-03	1.246234e-11
7.722446e-09	2.425042e-03	1.246688e-11
7.724137e-09	2.425396e-03	1.247142e-11
7.725826e-09	2.425749e-03	1.247597e-11
7.727517e-09	2.426102e-03	1.248051e-11
7.729208e-09	2.426456e-03	1.248506e-11
7.730899e-09	2.426809e-03	1.248961e-11
7.732590e-09	2.427162e-03	1.249415e-11
7.734281e-09	2.427516e-03	1.249870e-11
7.735972e-09	2.427869e-03	1.250325e-11
7.737663e-09	2.428222e-03	1.250780e-11
7.739355e-09	2.428576e-03	1.251235e-11
7.741046e-09	2.428929e-03	1.251691e-11
7.742738e-09	2.429283e-03	1.252146e-11
7.744430e-09	2.429636e-03	1.252602e-11
7.746122e-09	2.429989e-03	1.253057e-11
7.747814e-09	2.430343e-03	1.253513e-11
7.749506e-09	2.430696e-03	1.253969e-11
7.751198e-09	2.431049e-03	1.254425e-11
7.752891e-09	2.431403e-03	1.254881e-11
7.754584e-09	2.431756e-03	1.255337e-11
7.756276e-09	2.432109e-03	1.255793e-11
7.757969e-09	2.432463e-03	1.256249e-11
7.759662e-09	2.432816e-03	1.256706e-11
7.761355e-09	2.433170e-03	1.257162e-11
7.763048e-09	2.433523e-03	1.257619e-11
7.764741e-09	2.433876e-03	1.258076e-11
7.766435e-09	2.434230e-03	1.258532e-11
7.768128e-09	2.434583e-03	1.258989e-11
7.769822e-09	2.434936e-03	1.259446e-11
7.771516e-09	2.435290e-03	1.259903e-11
7.773210e-09	2.435643e-03	1.260361e-11
7.774903e-09	2.435996e-03	1.260818e-11
7.776598e-09	2.436350e-03	1.261275e-11
7.778292e-09	2.436703e-03	1.261733e-11
7.779986e-09	2.437056e-03	1.262190e-11
7.781681e-09	2.437410e-03	1.262648e-11
7.783376e-09	2.437763e-03	1.263106e-11
7.785071e-09	2.438116e-03	1.263564e-11
7.786765e-09	2.438470e-03	1.264022e-11
7.788461e-09	2.438823e-03	1.264480e-11
7.790156e-09	2.439176e-03	1.264938e-11
7.791852e-09	2.439530e-03	1.265396e-11
7.793546e-09	2.439883e-03	1.265855e-11
7.795242e-09	2.440236e-03	1.266313e-11
7.796938e-09	2.440590e-03	1.266772e-11
7.798633e-09	2.440943e-03	1.267230e-11
7.800329e-09	2.441296e-03	1.267689e-11
7.802026e-09	2.441650e-03	1.268148e-11
7.803722e-09	2.442003e-03	1.268607e-11
7.805418e-09	2.442356e-03	1.269066e-11
7.807114e-09	2.442710e-03	1.269525e-11
7.808811e-09	2.443063e-03	1.269985e-11
7.810507e-09	2.443416e-03	1.270444e-11
7.812204e-09	2.443770e-03	1.270904e-11
7.813901e-09	2.444123e-03	1.271363e-11
7.815598e-09	2.444477e-03	1.271823e-11
7.817295e-09	2.444830e-03	1.272283e-11
7.818992e-09	2.445183e-03	1.272743e-11
7.820690e-09	2.445537e-03	1.273203e-11
7.822388e-09	2.445890e-03	1.273663e-11
7.824085e-09	2.446243e-03	1.274123e-11
7.825783e-09	2.446597e-03	1.274583e-11
7.827481e-09	2.446950e-03	1.275044e-11
7.829178e-09	2.447303e-03	1.275504e-11
7.830877e-09	2.447657e-03	1.275965e-11
7.832575e-09	2.448010e-03	1.276425e-11
7.834274e-09	2.448364e-03	1.276886e-11
7.835972e-09	2.448717e-03	1.277347e-11
7.837671e-09	2.449070e-03	1.277808e-11
7.839370e-09	2.449424e-03	1.278269e-11
7.841068e-09	2.449777e-03	1.278730e-11
7.842767e-09	2.450130e-03	1.279191e-11
7.844467e-09	2.450484e-03	1.279653e-11
7.846166e-09	2.450837e-03	1.280114e-11
7.847865e-09	2.451190e-03	1.280576e-11
7.849564e-09	2.451544e-03	1.281038e-11
7.851264e-09	2.451897e-03	1.281500e-11
7.852963e-09	2.452250e-03	1.281961e-11
7.854664e-09	2.452604e-03	1.282423e-11
7.856364e-09	2.452957e-03	1.282885e-11
7.858064e-09	2.453310e-03	1.283348e-11
7.859764e-09	2.453664e-03	1.283810e-11
7.861464e-09	2.454017e-03	1.284272e-11
7.863165e-09	2.454371e-03	1.284735e-11
7.864866e-09	2.454724e-03	1.285197e-11
7.866566e-09	2.455077e-03	1.285660e-11
7.868267e-09	2.455431e-03	1.286123e-11
7.869968e-09	2.455784e-03	1.286586e-11
7.871669e-09	2.456137e-03	1.287049e-11
7.873370e-09	2.456491e-03	1.287512e-11
7.875072e-09	2.456844e-03	1.287975e-11
7.876774e-09	2.457197e-03	1.288438e-11
7.878475e-09	2.457551e-03	1.288902e-11
7.880177e-09	2.457904e-03	1.289365e-11
7.881879e-09	2.458257e-03	1.289829e-11
7.883580e-09	2.458611e-03	1.290292e-11
7.885282e-09	2.458964e-03	1.290756e-11
7.886985e-09	2.459317e-03	1.291220e-11
7.888687e-09	2.459671e-03	1.291684e-11
7.890389e-09	2.460024e-03	1.292148e-11
7.892092e-09	2.460377e-03	1.292612e-11
7.893795e-09	2.460731e-03	1.293077e-11
7.895498e-09	2.461084e-03	1.293541e-11
7.897200e-09	2.461437e-03	1.294006e-11
7.898904e-09	2.461791e-03	1.294470e-11
7.900607e-09	2.462144e-03	1.294935e-11
7.902310e-09	2.462497e-03	1.295400e-11
7.904014e-09	2.462851e-03	1.295865e-11
7.905717e-09	2.463204e-03	1.296330e-11
7.907421e-09	2.463558e-03	1.296795e-11
7.909124e-09	2.463911e-03	1.297260e-11
7.910829e-09	2.464264e-03	1.297725e-11
7.912533e-09	2.464618e-03	1.298191e-11
7.914236e-09	2.464971e-03	1.298656e-11
7.915941e-09	2.465324e-03	1.299122e-11
7.917646e-09	2.465678e-03	1.299587e-11
7.919351e-09	2.466031e-03	1.300053e-11
7.921055e-09	2.466384e-03	1.300519e-11
7.922760e-09	2.466738e-03	1.300985e-11
7.924465e-09	2.467091e-03	1.301451e-11
7.926170e-09	2.467445e-03	1.301917e-11
7.927875e-09	2.467798e-03	1.302383e-11
7.929580e-09	2.468151e-03	1.302850e-11
7.931286e-09	2.468505e-03	1.303317e-11
7.932991e-09	2.468858e-03	1.303783e-11
7.934697e-09	2.469211e-03	1.304250e-11
7.936403e-09	2.469565e-03	1.304717e-11
7.938109e-09	2.469918e-03	1.305184e-11
7.939814e-09	2.470271e-03	1.305650e-11
7.941521e-09	2.470625e-03	1.306118e-11
7.943227e-09	2.470978e-03	1.306585e-11
7.944933e-09	2.471331e-03	1.307052e-11
7.946640e-09	2.471685e-03	1.307519e-11
7.948347e-09	2.472038e-03	1.307987e-11
7.950054e-09	2.472392e-03	1.308455e-11
7.951760e-09	2.472745e-03	1.308922e-11
7.953467e-09	2.473098e-03	1.309390e-11
7.955175e-09	2.473452e-03	1.309858e-11
7.956882e-09	2.473805e-03	1.310326e-11
7.958589e-09	2.474158e-03	1.310794e-11
7.960297e-09	2.474512e-03	1.311262e-11
7.962005e-09	2.474865e-03	1.311731e-11
7.963712e-09	2.475218e-03	1.312199e-11
7.965420e-09	2.475572e-03	1.312667e-11
7.967128e-09	2.475925e-03	1.313136e-11
7.968837e-09	2.476278e-03	1.313605e-11
7.970544e-09	2.476632e-03	1.314073e-11
7.972253e-09	2.476985e-03	1.314542e-11
7.973962e-09	2.477339e-03	1.315012e-11
7.975669e-09	2.477692e-03	1.315480e-11
7.977378e-09	2.478045e-03	1.315950e-11
7.979088e-09	2.478399e-03	1.316419e-11
7.980797e-09	2.478752e-03	1.316889e-11
7.982505e-09	2.479105e-03	1.317358e-11
7.984215e-09	2.479459e-03	1.317828e-11
7.985924e-09	2.479812e-03	1.318297e-11
7.987633e-09	2.480165e-03	1.318767e-11
7.989343e-09	2.480519e-03	1.319237e-11
7.991053e-09	2.480872e-03	1.319707e-11
7.992763e-09	2.481225e-03	1.320177e-11
7.994472e-09	2.481579e-03	1.320647e-11
7.996183e-09	2.481932e-03	1.321118e-11
7.997893e-09	2.482285e-03	1.321588e-11
7.999604e-09	2.482639e-03	1.322059e-11
8.001314e-09	2.482992e-03	1.322529e-11
8.003025e-09	2.483346e-03	1.323000e-11
8.004736e-09	2.483699e-03	1.323471e-11
8.006446e-09	2.484052e-03	1.323942e-11
8.008157e-09	2.484406e-03	1.324413e-11
8.009868e-09	2.484759e-03	1.324884e-11
8.011580e-09	2.485112e-03	1.325355e-11
8.013290e-09	2.485466e-03	1.325826e-11
8.015002e-09	2.485819e-03	1.326298e-11
8.016714e-09	2.486172e-03	1.326769e-11
8.018425e-09	2.486526e-03	1.327241e-11
8.020137e-09	2.486879e-03	1.327713e-11
8.021849e-09	2.487232e-03	1.328184e-11
8.023562e-09	2.487586e-03	1.328657e-11
8.025273e-09	2.487939e-03	1.329128e-11
8.026986e-09	2.488293e-03	1.329601e-11
8.028698e-09	2.488646e-03	1.330073e-11
8.030411e-09	2.488999e-03	1.330545e-11
8.032123e-09	2.489353e-03	1.331017e-11
8.033836e-09	2.489706e-03	1.331490e-11
8.035549e-09	2.490059e-03	1.331963e-11
8.037262e-09	2.490413e-03	1.332435e-11
8.038975e-09	2.490766e-03	1.332908e-11
8.040689e-09	2.491119e-03	1.333381e-11
8.042403e-09	2.491473e-03	1.333854e-11
8.044115e-09	2.491826e-03	1.334327e-11
8.045829e-09	2.492179e-03	1.334801e-11
8.047543e-09	2.492533e-03	1.335274e-11
8.049256e-09	2.492886e-03	1.335747e-11
8.050971e-09	2.493240e-03	1.336221e-11
8.052685e-09	2.493593e-03	1.336695e-11
8.054400e-09	2.493946e-03	1.337168e-11
8.056113e-09	2.494300e-03	1.337642e-11
8.057828e-09	2.494653e-03	1.338116e-11
8.059543e-09	2.495006e-03	1.338590e-11
8.061258e-09	2.495360e-03	1.339064e-11
8.062972e-09	2.495713e-03	1.339538e-11
8.064688e-09	2.496066e-03	1.340013e-11
8.066403e-09	2.496420e-03	1.340487e-11
8.068118e-09	2.496773e-03	1.340962e-11
8.069833e-09	2.497126e-03	1.341436e-11
8.071549e-09	2.497480e-03	1.341911e-11
8.073265e-09	2.497833e-03	1.342386e-11
8.074980e-09	2.498187e-03	1.342861e-11
8.076696e-09	2.498540e-03	1.343336e-11
8.078412e-09	2.498893e-03	1.343811e-11
8.080128e-09	2.499247e-03	1.344286e-11
8.081844e-09	2.499600e-03	1.344762e-11
8.083561e-09	2.499953e-03	1.345237e-11
8.085278e-09	2.500307e-03	1.345713e-11
8.086994e-09	2.500660e-03	1.346188e-11
8.088711e-09	2.501013e-03	1.346664e-11
8.090428e-09	2.501367e-03	1.347140e-11
8.092145e-09	2.501720e-03	1.347616e-11
8.093861e-09	2.502073e-03	1.348092e-11
8.095579e-09	2.502427e-03	1.348568e-11
8.097296e-09	2.502780e-03	1.349045e-11
8.099013e-09	2.503134e-03	1.349521e-11
8.100731e-09	2.503487e-03	1.349997e-11
8.102449e-09	2.503840e-03	1.350474e-11
8.104167e-09	2.504194e-03	1.350951e-11
8.105884e-09	2.504547e-03	1.351427e-11
8.107603e-09	2.504900e-03	1.351904e-11
8.109321e-09	2.505254e-03	1.352381e-11
8.111039e-09	2.505607e-03	1.352858e-11
8.112758e-09	2.505960e-03	1.353335e-11
8.114476e-09	2.506314e-03	1.353813e-11
8.116195e-09	2.506667e-03	1.354290e-11
8.117913e-09	2.507021e-03	1.354767e-11
8.119633e-09	2.507374e-03	1.355245e-11
8.121352e-09	2.507727e-03	1.355723e-11
8.123071e-09	2.508081e-03	1.356201e-11
8.124790e-09	2.508434e-03	1.356678e-11
8.126510e-09	2.508787e-03	1.357156e-11
8.128229e-09	2.509141e-03	1.357635e-11
8.129948e-09	2.509494e-03	1.358113e-11
8.131668e-09	2.509847e-03	1.358591e-11
8.133389e-09	2.510201e-03	1.359069e-11
8.135109e-09	2.510554e-03	1.359548e-11
8.136828e-09	2.510907e-03	1.360026e-11
8.138549e-09	2.511261e-03	1.360505e-11
8.140270e-09	2.511614e-03	1.360984e-11
8.141989e-09	2.511968e-03	1.361463e-11
8.143710e-09	2.512321e-03	1.361942e-11
8.145431e-09	2.512674e-03	1.362421e-11
8.147153e-09	2.513028e-03	1.362900e-11
8.148873e-09	2.513381e-03	1.363379e-11
8.150594e-09	2.513734e-03	1.363859e-11
8.152316e-09	2.514088e-03	1.364338e-11
8.154036e-09	2.514441e-03	1.364818e-11
8.155758e-09	2.514794e-03	1.365297e-11
8.157480e-09	2.515148e-03	1.365777e-11
8.159202e-09	2.515501e-03	1.366257e-11
8.160923e-09	2.515855e-03	1.366737e-11
8.162646e-09	2.516208e-03	1.367217e-11
8.164368e-09	2.516561e-03	1.367698e-11
8.166090e-09	2.516915e-03	1.368178e-11
8.167812e-09	2.517268e-03	1.368658e-11
8.169535e-09	2.517621e-03	1.369139e-11
8.171258e-09	2.517975e-03	1.369619e-11
8.172980e-09	2.518328e-03	1.370100e-11
8.174703e-09	2.518681e-03	1.370581e-11
8.176426e-09	2.519035e-03	1.371062e-11
8.178149e-09	2.519388e-03	1.371543e-11
8.179872e-09	2.519742e-03	1.372024e-11
8.181595e-09	2.520095e-03	1.372505e-11
8.183319e-09	2.520448e-03	1.372987e-11
8.185042e-09	2.520802e-03	1.373468e-11
8.186766e-09	2.521155e-03	1.373949e-11
8.188490e-09	2.521508e-03	1.374431e-11
8.190214e-09	2.521862e-03	1.374913e-11
8.191938e-09	2.522215e-03	1.375395e-11
8.193662e-09	2.522568e-03	1.375877e-11
8.195387e-09	2.522922e-03	1.376359e-11
8.197111e-09	2.523275e-03	1.376841e-11
8.198835e-09	2.523629e-03	1.377323e-11
8.200560e-09	2.523982e-03	1.377805e-11
8.202285e-09	2.524335e-03	1.378288e-11
8.204009e-09	2.524689e-03	1.378770e-11
8.205735e-09	2.525042e-03	1.379253e-11
8.207460e-09	2.525395e-03	1.379736e-11
8.209186e-09	2.525749e-03	1.380219e-11
8.210910e-09	2.526102e-03	1.380701e-11
8.212636e-09	2.526456e-03	1.381184e-11
8.214362e-09	2.526809e-03	1.381668e-11
8.216087e-09	2.527162e-03	1.382151e-11
8.217813e-09	2.527516e-03	1.382634e-11
8.219540e-09	2.527869e-03	1.383118e-11
8.221266e-09	2.528222e-03	1.383601e-11
8.222992e-09	2.528576e-03	1.384085e-11
8.224718e-09	2.528929e-03	1.384569e-11
8.226445e-09	2.529282e-03	1.385053e-11
8.228172e-09	2.529636e-03	1.385537e-11
8.229898e-09	2.529989e-03	1.386020e-11
8.231625e-09	2.530343e-03	1.386505e-11
8.233352e-09	2.530696e-03	1.386989e-11
8.235079e-09	2.531049e-03	1.387473e-11
8.236806e-09	2.531403e-03	1.387958e-11
8.238534e-09	2.531756e-03	1.388442e-11
8.240262e-09	2.532109e-03	1.388927e-11
8.241988e-09	2.532463e-03	1.389412e-11
8.243716e-09	2.532816e-03	1.389897e-11
8.245445e-09	2.533169e-03	1.390382e-11
8.247172e-09	2.533523e-03	1.390867e-11
8.248900e-09	2.533876e-03	1.391352e-11
8.250629e-09	2.534230e-03	1.391837e-11
8.252357e-09	2.534583e-03	1.392323e-11
8.254085e-09	2.534936e-03	1.392808e-11
8.255814e-09	2.535290e-03	1.393294e-11
8.257543e-09	2.535643e-03	1.393779e-11
8.259272e-09	2.535996e-03	1.394265e-11
8.261000e-09	2.536350e-03	1.394751e-11
8.262729e-09	2.536703e-03	1.395237e-11
8.264459e-09	2.537057e-03	1.395723e-11
8.266187e-09	2.537410e-03	1.396209e-11
8.267917e-09	2.537763e-03	1.396696e-11
8.269647e-09	2.538117e-03	1.397182e-11
8.271377e-09	2.538470e-03	1.397669e-11
8.273106e-09	2.538823e-03	1.398155e-11
8.274836e-09	2.539177e-03	1.398642e-11
8.276566e-09	2.539530e-03	1.399129e-11
8.278296e-09	2.539883e-03	1.399615e-11
8.280026e-09	2.540237e-03	1.400102e-11
8.281757e-09	2.540590e-03	1.400590e-11
8.283488e-09	2.540944e-03	1.401077e-11
8.285218e-09	2.541297e-03	1.401564e-11
8.286949e-09	2.541650e-03	1.402052e-11
8.288680e-09	2.542004e-03	1.402539e-11
8.290410e-09	2.542357e-03	1.403027e-11
8.292142e-09	2.542710e-03	1.403514e-11
8.293873e-09	2.543064e-03	1.404002e-11
8.295605e-09	2.543417e-03	1.404490e-11
8.297336e-09	2.543770e-03	1.404978e-11
8.299067e-09	2.544124e-03	1.405466e-11
8.300799e-09	2.544477e-03	1.405955e-11
8.302532e-09	2.544831e-03	1.406443e-11
8.304263e-09	2.545184e-03	1.406931e-11
8.305995e-09	2.545537e-03	1.407420e-11
8.307728e-09	2.545891e-03	1.407909e-11
8.309459e-09	2.546244e-03	1.408397e-11
8.311192e-09	2.546597e-03	1.408886e-11
8.312925e-09	2.546951e-03	1.409375e-11
8.314658e-09	2.547304e-03	1.409864e-11
8.316390e-09	2.547657e-03	1.410353e-11
8.318123e-09	2.548011e-03	1.410842e-11
8.319857e-09	2.548364e-03	1.411332e-11
8.321589e-09	2.548717e-03	1.411821e-11
8.323323e-09	2.549071e-03	1.412311e-11
8.325056e-09	2.549424e-03	1.412801e-11
8.326790e-09	2.549778e-03	1.413290e-11
8.328523e-09	2.550131e-03	1.413780e-11
8.330257e-09	2.550484e-03	1.414270e-11
8.331991e-09	2.550838e-03	1.414760e-11
8.333726e-09	2.551191e-03	1.415250e-11
8.335459e-09	2.551544e-03	1.415741e-11
8.337194e-09	2.551898e-03	1.416231e-11
8.338928e-09	2.552251e-03	1.416722e-11
8.340662e-09	2.552605e-03	1.417212e-11
8.342397e-09	2.552958e-03	1.417703e-11
8.344132e-09	2.553311e-03	1.418194e-11
8.345867e-09	2.553665e-03	1.418684e-11
8.347601e-09	2.554018e-03	1.419175e-11
8.349337e-09	2.554371e-03	1.419666e-11
8.351072e-09	2.554725e-03	1.420158e-11
8.352807e-09	2.555078e-03	1.420649e-11
8.354543e-09	2.555432e-03	1.421140e-11
8.356279e-09	2.555785e-03	1.421632e-11
8.358015e-09	2.556138e-03	1.422123e-11
8.359750e-09	2.556492e-03	1.422615e-11
8.361486e-09	2.556845e-03	1.423107e-11
8.363222e-09	2.557198e-03	1.423599e-11
8.364959e-09	2.557552e-03	1.424091e-11
8.366695e-09	2.557905e-03	1.424583e-11
8.368431e-09	2.558259e-03	1.425075e-11
8.370168e-09	2.558612e-03	1.425568e-11
8.371904e-09	2.558965e-03	1.426060e-11
8.373641e-09	2.559319e-03	1.426552e-11
8.375378e-09	2.559672e-03	1.427045e-11
8.377116e-09	2.560025e-03	1.427538e-11
8.378852e-09	2.560379e-03	1.428030e-11
8.380590e-09	2.560732e-03	1.428523e-11
8.382328e-09	2.561086e-03	1.429017e-11
8.384064e-09	2.561439e-03	1.429509e-11
8.385802e-09	2.561792e-03	1.430003e-11
8.387540e-09	2.562146e-03	1.430496e-11
8.389279e-09	2.562499e-03	1.430990e-11
8.391016e-09	2.562852e-03	1.431483e-11
8.392754e-09	2.563206e-03	1.431977e-11
8.394493e-09	2.563559e-03	1.432471e-11
8.396232e-09	2.563913e-03	1.432964e-11
8.397969e-09	2.564266e-03	1.433458e-11
8.399708e-09	2.564619e-03	1.433952e-11
8.401447e-09	2.564973e-03	1.434447e-11
8.403185e-09	2.565326e-03	1.434941e-11
8.404925e-09	2.565679e-03	1.435435e-11
8.406664e-09	2.566033e-03	1.435930e-11
8.408404e-09	2.566386e-03	1.436424e-11
8.410142e-09	2.566739e-03	1.436919e-11
8.411882e-09	2.567093e-03	1.437414e-11
8.413622e-09	2.567446e-03	1.437909e-11
8.415361e-09	2.567799e-03	1.438403e-11
8.417101e-09	2.568153e-03	1.438898e-11
8.418841e-09	2.568506e-03	1.439394e-11
8.420582e-09	2.568860e-03	1.439889e-11
8.422321e-09	2.569213e-03	1.440384e-11
8.424062e-09	2.569566e-03	1.440880e-11
8.425803e-09	2.569920e-03	1.441375e-11
8.427542e-09	2.570273e-03	1.441871e-11
8.429283e-09	2.570626e-03	1.442367e-11
8.431024e-09	2.570980e-03	1.442863e-11
8.432766e-09	2.571333e-03	1.443359e-11
8.434506e-09	2.571687e-03	1.443855e-11
8.436247e-09	2.572040e-03	1.444351e-11
8.437989e-09	2.572393e-03	1.444847e-11
8.439731e-09	2.572747e-03	1.445344e-11
8.441471e-09	2.573100e-03	1.445840e-11
8.443213e-09	2.573453e-03	1.446337e-11
8.444956e-09	2.573807e-03	1.446834e-11
8.446697e-09	2.574160e-03	1.447330e-11
8.448439e-09	2.574514e-03	1.447827e-11
8.450181e-09	2.574867e-03	1.448324e-11
8.451924e-09	2.575220e-03	1.448822e-11
8.453666e-09	2.575574e-03	1.449319e-11
8.455408e-09	2.575927e-03	1.449816e-11
8.457151e-09	2.576280e-03	1.450313e-11
8.458893e-09	2.576634e-03	1.450811e-11
8.460636e-09	2.576987e-03	1.451309e-11
8.462380e-09	2.577341e-03	1.451806e-11
8.464123e-09	2.577694e-03	1.452304e-11
8.465866e-09	2.578047e-03	1.452802e-11
8.467609e-09	2.578401e-03	1.453300e-11
8.469353e-09	2.578754e-03	1.453798e-11
8.471097e-09	2.579108e-03	1.454297e-11
8.472840e-09	2.579461e-03	1.454795e-11
8.474584e-09	2.579814e-03	1.455293e-11
8.476328e-09	2.580168e-03	1.455792e-11
8.478072e-09	2.580521e-03	1.456290e-11
8.479816e-09	2.580874e-03	1.456789e-11
8.481561e-09	2.581228e-03	1.457288e-11
8.483305e-09	2.581581e-03	1.457787e-11
8.485049e-09	2.581934e-03	1.458286e-11
8.486794e-09	2.582288e-03	1.458785e-11
8.488539e-09	2.582641e-03	1.459285e-11
8.490283e-09	2.582994e-03	1.459784e-11
8.492029e-09	2.583348e-03	1.460283e-11
8.493774e-09	2.583701e-03	1.460783e-11
8.495520e-09	2.584055e-03	1.461283e-11
8.497264e-09	2.584408e-03	1.461782e-11
8.499010e-09	2.584761e-03	1.462282e-11
8.500756e-09	2.585115e-03	1.462782e-11
8.502502e-09	2.585468e-03	1.463283e-11
8.504247e-09	2.585821e-03	1.463783e-11
8.505994e-09	2.586175e-03	1.464283e-11
8.507740e-09	2.586528e-03	1.464784e-11
8.509485e-09	2.586882e-03	1.465284e-11
8.511232e-09	2.587235e-03	1.465785e-11
8.512979e-09	2.587588e-03	1.466285e-11
8.514726e-09	2.587942e-03	1.466786e-11
8.516472e-09	2.588295e-03	1.467287e-11
8.518219e-09	2.588648e-03	1.467788e-11
8.519966e-09	2.589002e-03	1.468289e-11
8.521712e-09	2.589355e-03	1.468790e-11
8.523460e-09	2.589709e-03	1.469292e-11
8.525208e-09	2.590062e-03	1.469793e-11
8.526955e-09	2.590415e-03	1.470295e-11
8.528702e-09	2.590769e-03	1.470796e-11
8.530450e-09	2.591122e-03	1.471298e-11
8.532198e-09	2.591476e-03	1.471800e-11
8.533946e-09	2.591829e-03	1.472302e-11
8.535694e-09	2.592182e-03	1.472804e-11
8.537442e-09	2.592536e-03	1.473306e-11
8.539191e-09	2.592889e-03	1.473808e-11
8.540938e-09	2.593242e-03	1.474311e-11
8.542687e-09	2.593596e-03	1.474813e-11
8.544436e-09	2.593949e-03	1.475316e-11
8.546185e-09	2.594303e-03	1.475818e-11
8.547933e-09	2.594656e-03	1.476321e-11
8.549683e-09	2.595009e-03	1.476824e-11
8.551432e-09	2.595363e-03	1.477327e-11
8.553181e-09	2.595716e-03	1.477830e-11
8.554930e-09	2.596069e-03	1.478333e-11
8.556680e-09	2.596423e-03	1.478837e-11
8.558430e-09	2.596776e-03	1.479340e-11
8.560179e-09	2.597129e-03	1.479843e-11
8.561929e-09	2.597483e-03	1.480347e-11
8.563679e-09	2.597836e-03	1.480851e-11
8.565429e-09	2.598190e-03	1.481354e-11
8.567179e-09	2.598543e-03	1.481858e-11
8.568930e-09	2.598896e-03	1.482362e-11
8.570681e-09	2.599250e-03	1.482867e-11
8.572430e-09	2.599603e-03	1.483371e-11
8.574181e-09	2.599956e-03	1.483875e-11
8.575932e-09	2.600310e-03	1.484379e-11
8.577684e-09	2.600663e-03	1.484884e-11
8.579434e-09	2.601017e-03	1.485388e-11
8.581185e-09	2.601370e-03	1.485893e-11
8.582937e-09	2.601723e-03	1.486398e-11
8.584688e-09	2.602077e-03	1.486903e-11
8.586440e-09	2.602430e-03	1.487408e-11
8.588192e-09	2.602784e-03	1.487913e-11
8.589944e-09	2.603137e-03	1.488419e-11
8.591695e-09	2.603490e-03	1.488924e-11
8.593447e-09	2.603844e-03	1.489429e-11
8.595199e-09	2.604197e-03	1.489935e-11
8.596951e-09	2.604550e-03	1.490440e-11
8.598704e-09	2.604904e-03	1.490946e-11
8.600456e-09	2.605257e-03	1.491452e-11
8.602209e-09	2.605611e-03	1.491958e-11
8.603961e-09	2.605964e-03	1.492464e-11
8.605714e-09	2.606317e-03	1.492970e-11
8.607468e-09	2.606671e-03	1.493477e-11
8.609221e-09	2.607024e-03	1.493983e-11
8.610974e-09	2.607377e-03	1.494489e-11
8.612727e-09	2.607731e-03	1.494996e-11
8.614481e-09	2.608084e-03	1.495503e-11
8.616234e-09	2.608437e-03	1.496009e-11
8.617988e-09	2.608791e-03	1.496516e-11
8.619742e-09	2.609144e-03	1.497023e-11
8.621496e-09	2.609498e-03	1.497530e-11
8.623249e-09	2.609851e-03	1.498037e-11
8.625004e-09	2.610204e-03	1.498545e-11
8.626758e-09	2.610558e-03	1.499052e-11
8.628512e-09	2.610911e-03	1.499560e-11
8.630267e-09	2.611265e-03	1.500067e-11
8.632022e-09	2.611618e-03	1.500575e-11
8.633777e-09	2.611971e-03	1.501083e-11
8.635531e-09	2.612325e-03	1.501591e-11
8.637286e-09	2.612678e-03	1.502099e-11
8.639042e-09	2.613032e-03	1.502607e-11
8.640797e-09	2.613385e-03	1.503115e-11
8.642552e-09	2.613738e-03	1.503623e-11
8.644308e-09	2.614092e-03	1.504132e-11
8.646064e-09	2.614445e-03	1.504641e-11
8.647819e-09	2.614798e-03	1.505149e-11
8.649575e-09	2.615152e-03	1.505658e-11
8.651331e-09	2.615505e-03	1.506167e-11
8.653087e-09	2.615859e-03	1.506676e-11
8.654843e-09	2.616212e-03	1.507185e-11
8.656600e-09	2.616565e-03	1.507694e-11
8.658356e-09	2.616919e-03	1.508203e-11
8.660112e-09	2.617272e-03	1.508712e-11
8.661869e-09	2.617625e-03	1.509222e-11
8.663626e-09	2.617979e-03	1.509732e-11
8.665383e-09	2.618332e-03	1.510241e-11
8.667140e-09	2.618685e-03	1.510751e-11
8.668897e-09	2.619039e-03	1.511261e-11
8.670655e-09	2.619392e-03	1.511771e-11
8.672413e-09	2.619746e-03	1.512281e-11
8.674169e-09	2.620099e-03	1.512791e-11
8.675927e-09	2.620452e-03	1.513302e-11
8.677685e-09	2.620806e-03	1.513812e-11
8.679442e-09	2.621159e-03	1.514322e-11
8.681201e-09	2.621513e-03	1.514833e-11
8.682959e-09	2.621866e-03	1.515344e-11
8.684718e-09	2.622219e-03	1.515855e-11
8.686475e-09	2.622573e-03	1.516365e-11
8.688234e-09	2.622926e-03	1.516876e-11
8.689993e-09	2.623280e-03	1.517388e-11
8.691751e-09	2.623633e-03	1.517899e-11
8.693510e-09	2.623986e-03	1.518410e-11
8.695269e-09	2.624340e-03	1.518922e-11
8.697029e-09	2.624693e-03	1.519433e-11
8.698787e-09	2.625046e-03	1.519945e-11
8.700547e-09	2.625400e-03	1.520457e-11
8.702307e-09	2.625753e-03	1.520968e-11
8.704066e-09	2.626107e-03	1.521480e-11
8.705825e-09	2.626460e-03	1.521992e-11
8.707585e-09	2.626813e-03	1.522505e-11
8.709346e-09	2.627167e-03	1.523017e-11
8.711105e-09	2.627520e-03	1.523529e-11
8.712865e-09	2.627873e-03	1.524042e-11
8.714626e-09	2.628227e-03	1.524554e-11
8.716387e-09	2.628580e-03	1.525067e-11
8.718146e-09	2.628933e-03	1.525580e-11
8.719907e-09	2.629287e-03	1.526093e-11
8.721668e-09	2.629640e-03	1.526606e-11
8.723429e-09	2.629994e-03	1.527118e-11
8.725190e-09	2.630347e-03	1.527632e-11
8.726951e-09	2.630700e-03	1.528145e-11
8.728713e-09	2.631054e-03	1.528659e-11
8.730473e-09	2.631407e-03	1.529172e-11
8.732235e-09	2.631761e-03	1.529686e-11
8.733997e-09	2.632114e-03	1.530199e-11
8.735758e-09	2.632467e-03	1.530713e-11
8.737520e-09	2.632821e-03	1.531227e-11
8.739282e-09	2.633174e-03	1.531741e-11
8.741045e-09	2.633528e-03	1.532255e-11
8.742806e-09	2.633881e-03	1.532769e-11
8.744569e-09	2.634234e-03	1.533284e-11
8.746332e-09	2.634588e-03	1.533798e-11
8.748094e-09	2.634941e-03	1.534313e-11
8.749856e-09	2.635294e-03	1.534827e-11
8.751619e-09	2.635648e-03	1.535342e-11
8.753383e-09	2.636001e-03	1.535857e-11
8.755145e-09	2.636354e-03	1.536372e-11
8.756908e-09	2.636708e-03	1.536887e-11
8.758672e-09	2.637061e-03	1.537402e-11
8.760436e-09	2.637415e-03	1.537918e-11
8.762198e-09	2.637768e-03	1.538433e-11
8.763962e-09	2.638121e-03	1.538948e-11
8.765726e-09	2.638475e-03	1.539464e-11
8.767489e-09	2.638828e-03	1.539979e-11
8.769254e-09	2.639182e-03	1.540495e-11
8.771018e-09	2.639535e-03	1.541011e-11
8.772783e-09	2.639888e-03	1.541527e-11
8.774546e-09	2.640242e-03	1.542043e-11
8.776311e-09	2.640595e-03	1.542560e-11
8.778076e-09	2.640949e-03	1.543076e-11
8.779841e-09	2.641302e-03	1.543592e-11
8.781605e-09	2.641655e-03	1.544109e-11
8.783370e-09	2.642009e-03	1.544625e-11
8.785136e-09	2.642362e-03	1.545142e-11
8.786900e-09	2.642715e-03	1.545659e-11
8.788666e-09	2.643069e-03	1.546176e-11
8.790431e-09	2.643422e-03	1.546693e-11
8.792197e-09	2.643776e-03	1.547210e-11
8.793962e-09	2.644129e-03	1.547727e-11
8.795728e-09	2.644482e-03	1.548245e-11
8.797494e-09	2.644836e-03	1.548762e-11
8.799260e-09	2.645189e-03	1.549279e-11
8.801026e-09	2.645542e-03	1.549797e-11
8.802792e-09	2.645896e-03	1.550315e-11
8.804559e-09	2.646249e-03	1.550833e-11
8.806325e-09	2.646603e-03	1.551351e-11
8.808092e-09	2.646956e-03	1.551869e-11
8.809859e-09	2.647309e-03	1.552387e-11
8.811626e-09	2.647663e-03	1.552906e-11
8.813392e-09	2.648016e-03	1.553424e-11
8.815160e-09	2.648370e-03	1.553942e-11
8.816927e-09	2.648723e-03	1.554461e-11
8.818694e-09	2.649076e-03	1.554979e-11
8.820461e-09	2.649430e-03	1.555498e-11
8.822229e-09	2.649783e-03	1.556017e-11
8.823997e-09	2.650137e-03	1.556536e-11
8.825764e-09	2.650490e-03	1.557055e-11
8.827532e-09	2.650843e-03	1.557575e-11
8.829301e-09	2.651197e-03	1.558094e-11
8.831068e-09	2.651550e-03	1.558613e-11
8.832837e-09	2.651903e-03	1.559133e-11
8.834605e-09	2.652257e-03	1.559653e-11
8.836374e-09	2.652610e-03	1.560172e-11
8.838142e-09	2.652964e-03	1.560692e-11
8.839911e-09	2.653317e-03	1.561212e-11
8.841680e-09	2.653670e-03	1.561732e-11
8.843450e-09	2.654024e-03	1.562252e-11
8.845218e-09	2.654377e-03	1.562772e-11
8.846987e-09	2.654731e-03	1.563293e-11
8.848757e-09	2.655084e-03	1.563813e-11
8.850526e-09	2.655437e-03	1.564334e-11
8.852296e-09	2.655791e-03	1.564854e-11
8.854066e-09	2.656144e-03	1.565375e-11
8.855836e-09	2.656498e-03	1.565896e-11
8.857605e-09	2.656851e-03	1.566417e-11
8.859375e-09	2.657204e-03	1.566938e-11
8.861146e-09	2.657558e-03	1.567460e-11
8.862915e-09	2.657911e-03	1.567981e-11
8.864686e-09	2.658264e-03	1.568502e-11
8.866457e-09	2.658618e-03	1.569024e-11
8.868228e-09	2.658971e-03	1.569545e-11
8.869998e-09	2.659324e-03	1.570067e-11
8.871769e-09	2.659678e-03	1.570589e-11
8.873540e-09	2.660031e-03	1.571111e-11
8.875311e-09	2.660385e-03	1.571633e-11
8.877082e-09	2.660738e-03	1.572155e-11
8.878854e-09	2.661091e-03	1.572677e-11
8.880626e-09	2.661445e-03	1.573200e-11
8.882397e-09	2.661798e-03	1.573722e-11
8.884169e-09	2.662152e-03	1.574244e-11
8.885941e-09	2.662505e-03	1.574767e-11
8.887713e-09	2.662859e-03	1.575290e-11
8.889484e-09	2.663212e-03	1.575813e-11
8.891257e-09	2.663565e-03	1.576336e-11
8.893029e-09	2.663919e-03	1.576859e-11
8.894801e-09	2.664272e-03	1.577382e-11
8.896574e-09	2.664625e-03	1.577905e-11
8.898347e-09	2.664979e-03	1.578429e-11
8.900120e-09	2.665332e-03	1.578952e-11
8.901892e-09	2.665685e-03	1.579475e-11
8.903666e-09	2.666039e-03	1.579999e-11
8.905439e-09	2.666392e-03	1.580523e-11
8.907212e-09	2.666746e-03	1.581047e-11
8.908985e-09	2.667099e-03	1.581571e-11
8.910759e-09	2.667452e-03	1.582095e-11
8.912533e-09	2.667806e-03	1.582619e-11
8.914306e-09	2.668159e-03	1.583144e-11
8.916080e-09	2.668513e-03	1.583668e-11
8.917854e-09	2.668866e-03	1.584193e-11
8.919629e-09	2.669219e-03	1.584717e-11
8.921402e-09	2.669573e-03	1.585242e-11
8.923177e-09	2.669926e-03	1.585767e-11
8.924952e-09	2.670280e-03	1.586292e-11
8.926725e-09	2.670633e-03	1.586817e-11
8.928500e-09	2.670986e-03	1.587342e-11
8.930276e-09	2.671340e-03	1.587867e-11
8.932051e-09	2.671693e-03	1.588393e-11
8.933825e-09	2.672046e-03	1.588918e-11
8.935601e-09	2.672400e-03	1.589444e-11
8.937376e-09	2.672753e-03	1.589969e-11
8.939151e-09	2.673107e-03	1.590495e-11
8.940927e-09	2.673460e-03	1.591021e-11
8.942702e-09	2.673813e-03	1.591547e-11
8.944479e-09	2.674167e-03	1.592073e-11
8.946254e-09	2.674520e-03	1.592599e-11
8.948030e-09	2.674874e-03	1.593126e-11
8.949806e-09	2.675227e-03	1.593652e-11
8.951583e-09	2.675580e-03	1.594179e-11
8.953359e-09	2.675934e-03	1.594705e-11
8.955135e-09	2.676287e-03	1.595232e-11
8.956912e-09	2.676641e-03	1.595759e-11
8.958688e-09	2.676994e-03	1.596285e-11
8.960465e-09	2.677347e-03	1.596813e-11
8.962242e-09	2.677701e-03	1.597340e-11
8.964020e-09	2.678054e-03	1.597867e-11
8.965796e-09	2.678407e-03	1.598394e-11
8.967574e-09	2.678761e-03	1.598922e-11
8.969352e-09	2.679114e-03	1.599449e-11
8.971128e-09	2.679468e-03	1.599977e-11
8.972906e-09	2.679821e-03	1.600505e-11
8.974684e-09	2.680174e-03	1.601033e-11
8.976463e-09	2.680528e-03	1.601561e-11
8.978240e-09	2.680881e-03	1.602089e-11
8.980018e-09	2.681235e-03	1.602617e-11
8.981797e-09	2.681588e-03	1.603145e-11
8.983575e-09	2.681941e-03	1.603674e-11
8.985353e-09	2.682295e-03	1.604202e-11
8.987132e-09	2.682648e-03	1.604731e-11
8.988911e-09	2.683002e-03	1.605259e-11
8.990689e-09	2.683355e-03	1.605788e-11
8.992468e-09	2.683708e-03	1.606317e-11
8.994248e-09	2.684062e-03	1.606846e-11
8.996027e-09	2.684415e-03	1.607375e-11
8.997806e-09	2.684768e-03	1.607904e-11
8.999586e-09	2.685122e-03	1.608434e-11
9.001365e-09	2.685475e-03	1.608963e-11
9.003144e-09	2.685829e-03	1.609493e-11
9.004924e-09	2.686182e-03	1.610022e-11
9.006705e-09	2.686535e-03	1.610552e-11
9.008485e-09	2.686889e-03	1.611082e-11
9.010264e-09	2.687242e-03	1.611612e-11
9.012045e-09	2.687596e-03	1.612142e-11
9.013826e-09	2.687949e-03	1.612672e-11
9.015605e-09	2.688302e-03	1.613202e-11
9.017386e-09	2.688656e-03	1.613733e-11
9.019167e-09	2.689009e-03	1.614263e-11
9.020948e-09	2.689363e-03	1.614794e-11
9.022729e-09	2.689716e-03	1.615325e-11
9.024510e-09	2.690069e-03	1.615855e-11
9.026292e-09	2.690423e-03	1.616386e-11
9.028073e-09	2.690776e-03	1.616918e-11
9.029854e-09	2.691129e-03	1.617448e-11
9.031636e-09	2.691483e-03	1.617980e-11
9.033418e-09	2.691836e-03	1.618511e-11
9.035199e-09	2.692190e-03	1.619042e-11
9.036981e-09	2.692543e-03	1.619574e-11
9.038763e-09	2.692897e-03	1.620106e-11
9.040546e-09	2.693250e-03	1.620638e-11
9.042327e-09	2.693603e-03	1.621169e-11
9.044110e-09	2.693957e-03	1.621701e-11
9.045893e-09	2.694310e-03	1.622233e-11
9.047675e-09	2.694663e-03	1.622765e-11
9.049458e-09	2.695017e-03	1.623298e-11
9.051241e-09	2.695370e-03	1.623830e-11
9.053024e-09	2.695724e-03	1.624363e-11
9.054806e-09	2.696077e-03	1.624895e-11
9.056590e-09	2.696430e-03	1.625428e-11
9.058374e-09	2.696784e-03	1.625961e-11
9.060157e-09	2.697137e-03	1.626494e-11
9.061940e-09	2.697491e-03	1.627026e-11
9.063724e-09	2.697844e-03	1.627560e-11
9.065508e-09	2.698197e-03	1.628093e-11
9.067291e-09	2.698551e-03	1.628626e-11
9.069076e-09	2.698904e-03	1.629160e-11
9.070860e-09	2.699258e-03	1.629693e-11
9.072645e-09	2.699611e-03	1.630227e-11
9.074428e-09	2.699964e-03	1.630760e-11
9.076213e-09	2.700318e-03	1.631294e-11
9.077998e-09	2.700671e-03	1.631828e-11
9.079782e-09	2.701024e-03	1.632362e-11
9.081567e-09	2.701378e-03	1.632896e-11
9.083353e-09	2.701731e-03	1.633431e-11
9.085138e-09	2.702085e-03	1.633965e-11
9.086922e-09	2.702438e-03	1.634499e-11
9.088708e-09	2.702791e-03	1.635034e-11
9.090494e-09	2.703145e-03	1.635569e-11
9.092280e-09	2.703498e-03	1.636104e-11
9.094065e-09	2.703852e-03	1.636638e-11
9.095851e-09	2.704205e-03	1.637174e-11
9.097637e-09	2.704559e-03	1.637709e-11
9.099422e-09	2.704912e-03	1.638244e-11
9.101209e-09	2.705265e-03	1.638779e-11
9.102995e-09	2.705619e-03	1.639315e-11
9.104782e-09	2.705972e-03	1.639850e-11
9.106568e-09	2.706325e-03	1.640386e-11
9.108355e-09	2.706679e-03	1.640921e-11
9.110142e-09	2.707032e-03	1.641457e-11
9.111928e-09	2.707386e-03	1.641993e-11
9.113715e-09	2.707739e-03	1.642529e-11
9.115502e-09	2.708092e-03	1.643065e-11
9.117290e-09	2.708446e-03	1.643602e-11
9.119077e-09	2.708799e-03	1.644138e-11
9.120864e-09	2.709153e-03	1.644674e-11
9.122652e-09	2.709506e-03	1.645211e-11
9.124440e-09	2.709859e-03	1.645748e-11
9.126227e-09	2.710213e-03	1.646284e-11
9.128016e-09	2.710566e-03	1.646821e-11
9.129804e-09	2.710920e-03	1.647359e-11
9.131591e-09	2.711273e-03	1.647895e-11
9.133380e-09	2.711626e-03	1.648433e-11
9.135169e-09	2.711980e-03	1.648970e-11
9.136957e-09	2.712333e-03	1.649508e-11
9.138745e-09	2.712686e-03	1.650045e-11
9.140534e-09	2.713040e-03	1.650583e-11
9.142323e-09	2.713393e-03	1.651120e-11
9.144112e-09	2.713747e-03	1.651658e-11
9.145901e-09	2.714100e-03	1.652196e-11
9.147691e-09	2.714454e-03	1.652734e-11
9.149480e-09	2.714807e-03	1.653272e-11
9.151269e-09	2.715160e-03	1.653810e-11
9.153059e-09	2.715514e-03	1.654349e-11
9.154849e-09	2.715867e-03	1.654887e-11
9.156638e-09	2.716220e-03	1.655426e-11
9.158428e-09	2.716574e-03	1.655965e-11
9.160219e-09	2.716927e-03	1.656503e-11
9.162009e-09	2.717281e-03	1.657042e-11
9.163799e-09	2.717634e-03	1.657581e-11
9.165589e-09	2.717987e-03	1.658120e-11
9.167380e-09	2.718341e-03	1.658660e-11
9.169171e-09	2.718694e-03	1.659199e-11
9.170961e-09	2.719048e-03	1.659738e-11
9.172752e-09	2.719401e-03	1.660278e-11
9.174543e-09	2.719755e-03	1.660818e-11
9.176334e-09	2.720108e-03	1.661357e-11
9.178125e-09	2.720461e-03	1.661897e-11
9.179917e-09	2.720815e-03	1.662437e-11
9.181709e-09	2.721168e-03	1.662977e-11
9.183500e-09	2.721521e-03	1.663517e-11
9.185292e-09	2.721875e-03	1.664057e-11
9.187084e-09	2.722228e-03	1.664598e-11
9.188875e-09	2.722582e-03	1.665138e-11
9.190667e-09	2.722935e-03	1.665679e-11
9.192460e-09	2.723288e-03	1.666220e-11
9.194252e-09	2.723642e-03	1.666760e-11
9.196044e-09	2.723995e-03	1.667301e-11
9.197837e-09	2.724349e-03	1.667842e-11
9.199630e-09	2.724702e-03	1.668383e-11
9.201423e-09	2.725055e-03	1.668925e-11
9.203215e-09	2.725409e-03	1.669466e-11
9.205008e-09	2.725762e-03	1.670007e-11
9.206801e-09	2.726116e-03	1.670549e-11
9.208594e-09	2.726469e-03	1.671090e-11
9.210388e-09	2.726822e-03	1.671632e-11
9.212181e-09	2.727176e-03	1.672174e-11
9.213975e-09	2.727529e-03	1.672716e-11
9.215768e-09	2.727883e-03	1.673258e-11
9.217562e-09	2.728236e-03	1.673800e-11
9.219356e-09	2.728589e-03	1.674342e-11
9.221150e-09	2.728943e-03	1.674885e-11
9.222944e-09	2.729296e-03	1.675427e-11
9.224739e-09	2.729650e-03	1.675970e-11
9.226534e-09	2.730003e-03	1.676513e-11
9.228327e-09	2.730356e-03	1.677055e-11
9.230122e-09	2.730710e-03	1.677598e-11
9.231917e-09	2.731063e-03	1.678141e-11
9.233712e-09	2.731417e-03	1.678684e-11
9.235507e-09	2.731770e-03	1.679227e-11
9.237302e-09	2.732123e-03	1.679771e-11
9.239098e-09	2.732477e-03	1.680314e-11
9.240892e-09	2.732830e-03	1.680858e-11
9.242688e-09	2.733184e-03	1.681401e-11
9.244484e-09	2.733537e-03	1.681945e-11
9.246280e-09	2.733890e-03	1.682489e-11
9.248075e-09	2.734244e-03	1.683033e-11
9.249871e-09	2.734597e-03	1.683577e-11
9.251667e-09	2.734951e-03	1.684121e-11
9.253463e-09	2.735304e-03	1.684665e-11
9.255259e-09	2.735657e-03	1.685210e-11
9.257056e-09	2.736011e-03	1.685754e-11
9.258853e-09	2.736364e-03	1.686299e-11
9.260649e-09	2.736717e-03	1.686843e-11
9.262446e-09	2.737071e-03	1.687388e-11
9.264243e-09	2.737424e-03	1.687933e-11
9.266040e-09	2.737778e-03	1.688478e-11
9.267837e-09	2.738131e-03	1.689023e-11
9.269634e-09	2.738485e-03	1.689569e-11
9.271432e-09	2.738838e-03	1.690114e-11
9.273228e-09	2.739191e-03	1.690659e-11
9.275026e-09	2.739545e-03	1.691205e-11
9.276824e-09	2.739898e-03	1.691751e-11
9.278622e-09	2.740252e-03	1.692296e-11
9.280419e-09	2.740605e-03	1.692842e-11
9.282218e-09	2.740958e-03	1.693388e-11
9.284016e-09	2.741312e-03	1.693934e-11
9.285814e-09	2.741665e-03	1.694480e-11
9.287612e-09	2.742018e-03	1.695027e-11
9.289411e-09	2.742372e-03	1.695573e-11
9.291210e-09	2.742725e-03	1.696120e-11
9.293008e-09	2.743079e-03	1.696666e-11
9.294807e-09	2.743432e-03	1.697213e-11
9.296607e-09	2.743786e-03	1.697760e-11
9.298406e-09	2.744139e-03	1.698307e-11
9.300204e-09	2.744492e-03	1.698853e-11
9.302004e-09	2.744846e-03	1.699401e-11
9.303804e-09	2.745199e-03	1.699948e-11
9.305603e-09	2.745552e-03	1.700495e-11
9.307403e-09	2.745906e-03	1.701043e-11
9.309203e-09	2.746259e-03	1.701590e-11
9.311003e-09	2.746613e-03	1.702138e-11
9.312802e-09	2.746966e-03	1.702686e-11
9.314603e-09	2.747320e-03	1.703233e-11
9.316403e-09	2.747673e-03	1.703782e-11
9.318203e-09	2.748026e-03	1.704329e-11
9.320004e-09	2.748380e-03	1.704878e-11
9.321804e-09	2.748733e-03	1.705426e-11
9.323605e-09	2.749087e-03	1.705975e-11
9.325406e-09	2.749440e-03	1.706523e-11
9.327207e-09	2.749793e-03	1.707071e-11
9.329008e-09	2.750147e-03	1.707620e-11
9.330809e-09	2.750500e-03	1.708169e-11
9.332610e-09	2.750854e-03	1.708718e-11
9.334412e-09	2.751207e-03	1.709267e-11
9.336214e-09	2.751560e-03	1.709816e-11
9.338015e-09	2.751914e-03	1.710365e-11
9.339817e-09	2.752267e-03	1.710915e-11
9.341619e-09	2.752621e-03	1.711464e-11
9.343421e-09	2.752974e-03	1.712014e-11
9.345223e-09	2.753327e-03	1.712563e-11
9.347025e-09	2.753681e-03	1.713113e-11
9.348828e-09	2.754034e-03	1.713663e-11
9.350630e-09	2.754387e-03	1.714213e-11
9.352433e-09	2.754741e-03	1.714763e-11
9.354236e-09	2.755094e-03	1.715313e-11
9.356039e-09	2.755448e-03	1.715864e-11
9.357841e-09	2.755801e-03	1.716414e-11
9.359644e-09	2.756155e-03	1.716965e-11
9.361448e-09	2.756508e-03	1.717515e-11
9.363250e-09	2.756861e-03	1.718066e-11
9.365054e-09	2.757215e-03	1.718617e-11
9.366858e-09	2.757568e-03	1.719168e-11
9.368662e-09	2.757922e-03	1.719719e-11
9.370465e-09	2.758275e-03	1.720270e-11
9.372269e-09	2.758628e-03	1.720821e-11
9.374073e-09	2.758982e-03	1.721373e-11
9.375878e-09	2.759335e-03	1.721924e-11
9.377681e-09	2.759689e-03	1.722475e-11
9.379486e-09	2.760042e-03	1.723027e-11
9.381291e-09	2.760395e-03	1.723579e-11
9.383094e-09	2.760749e-03	1.724131e-11
9.384899e-09	2.761102e-03	1.724683e-11
9.386704e-09	2.761456e-03	1.725235e-11
9.388510e-09	2.761809e-03	1.725787e-11
9.390314e-09	2.762162e-03	1.726339e-11
9.392119e-09	2.762516e-03	1.726892e-11
9.393925e-09	2.762869e-03	1.727445e-11
9.395730e-09	2.763223e-03	1.727997e-11
9.397536e-09	2.763576e-03	1.728550e-11
9.399341e-09	2.763929e-03	1.729103e-11
9.401148e-09	2.764283e-03	1.729656e-11
9.402953e-09	2.764636e-03	1.730209e-11
9.404759e-09	2.764990e-03	1.730762e-11
9.406565e-09	2.765343e-03	1.731315e-11
9.408372e-09	2.765697e-03	1.731869e-11
9.410177e-09	2.766050e-03	1.732422e-11
9.411984e-09	2.766403e-03	1.732976e-11
9.413791e-09	2.766757e-03	1.733529e-11
9.415597e-09	2.767110e-03	1.734083e-11
9.417404e-09	2.767463e-03	1.734637e-11
9.419211e-09	2.767817e-03	1.735191e-11
9.421019e-09	2.768170e-03	1.735745e-11
9.422825e-09	2.768524e-03	1.736299e-11
9.424633e-09	2.768877e-03	1.736854e-11
9.426440e-09	2.769231e-03	1.737408e-11
9.428247e-09	2.769584e-03	1.737963e-11
9.430055e-09	2.769937e-03	1.738517e-11
9.431863e-09	2.770291e-03	1.739072e-11
9.433671e-09	2.770644e-03	1.739627e-11
9.435478e-09	2.770997e-03	1.740182e-11
9.437287e-09	2.771351e-03	1.740737e-11
9.439095e-09	2.771704e-03	1.741292e-11
9.440904e-09	2.772058e-03	1.741848e-11
9.442711e-09	2.772411e-03	1.742403e-11
9.444520e-09	2.772765e-03	1.742958e-11
9.446329e-09	2.773118e-03	1.743514e-11
9.448137e-09	2.773471e-03	1.744070e-11
9.449946e-09	2.773825e-03	1.744626e-11
9.451756e-09	2.774178e-03	1.745182e-11
9.453565e-09	2.774532e-03	1.745738e-11
9.455374e-09	2.774885e-03	1.746294e-11
9.457183e-09	2.775238e-03	1.746850e-11
9.458993e-09	2.775592e-03	1.747406e-11
9.460802e-09	2.775945e-03	1.747963e-11
9.462612e-09	2.776299e-03	1.748519e-11
9.464422e-09	2.776652e-03	1.749076e-11
9.466232e-09	2.777005e-03	1.749633e-11
9.468042e-09	2.777359e-03	1.750190e-11
9.469852e-09	2.777712e-03	1.750747e-11
9.471663e-09	2.778066e-03	1.751304e-11
9.473472e-09	2.778419e-03	1.751861e-11
9.475283e-09	2.778772e-03	1.752418e-11
9.477094e-09	2.779126e-03	1.752976e-11
9.478905e-09	2.779479e-03	1.753533e-11
9.480715e-09	2.779833e-03	1.754091e-11
9.482527e-09	2.780186e-03	1.754649e-11
9.484338e-09	2.780540e-03	1.755207e-11
9.486150e-09	2.780893e-03	1.755765e-11
9.487960e-09	2.781246e-03	1.756322e-11
9.489772e-09	2.781600e-03	1.756881e-11
9.491584e-09	2.781953e-03	1.757439e-11
9.493395e-09	2.782306e-03	1.757997e-11
9.495207e-09	2.782660e-03	1.758556e-11
9.497019e-09	2.783013e-03	1.759115e-11
9.498831e-09	2.783367e-03	1.759673e-11
9.500643e-09	2.783720e-03	1.760232e-11
9.502455e-09	2.784074e-03	1.760791e-11
9.504268e-09	2.784427e-03	1.761350e-11
9.506080e-09	2.784780e-03	1.761909e-11
9.507893e-09	2.785134e-03	1.762468e-11
9.509706e-09	2.785487e-03	1.763028e-11
9.511519e-09	2.785841e-03	1.763587e-11
9.513331e-09	2.786194e-03	1.764147e-11
9.515145e-09	2.786547e-03	1.764706e-11
9.516958e-09	2.786901e-03	1.765266e-11
9.518772e-09	2.787254e-03	1.765826e-11
9.520584e-09	2.787608e-03	1.766386e-11
9.522398e-09	2.787961e-03	1.766946e-11
9.524212e-09	2.788314e-03	1.767506e-11
9.526025e-09	2.788668e-03	1.768066e-11
9.527839e-09	2.789021e-03	1.768627e-11
9.529654e-09	2.789375e-03	1.769187e-11
9.531468e-09	2.789728e-03	1.769748e-11
9.533282e-09	2.790081e-03	1.770309e-11
9.535096e-09	2.790435e-03	1.770870e-11
9.536911e-09	2.790788e-03	1.771431e-11
9.538725e-09	2.791142e-03	1.771991e-11
9.540540e-09	2.791495e-03	1.772553e-11
9.542355e-09	2.791849e-03	1.773114e-11
9.544170e-09	2.792202e-03	1.773675e-11
9.545985e-09	2.792555e-03	1.774237e-11
9.547800e-09	2.792909e-03	1.774798e-11
9.549616e-09	2.793262e-03	1.775360e-11
9.551431e-09	2.793616e-03	1.775922e-11
9.553246e-09	2.793969e-03	1.776484e-11
9.555062e-09	2.794322e-03	1.777046e-11
9.556878e-09	2.794676e-03	1.777608e-11
9.558693e-09	2.795029e-03	1.778170e-11
9.560510e-09	2.795383e-03	1.778732e-11
9.562326e-09	2.795736e-03	1.779295e-11
9.564143e-09	2.796090e-03	1.779858e-11
9.565958e-09	2.796443e-03	1.780420e-11
9.567775e-09	2.796796e-03	1.780983e-11
9.569592e-09	2.797150e-03	1.781546e-11
9.571408e-09	2.797503e-03	1.782109e-11
9.573225e-09	2.797856e-03	1.782672e-11
9.575042e-09	2.798210e-03	1.783235e-11
9.576859e-09	2.798563e-03	1.783798e-11
9.578676e-09	2.798917e-03	1.784362e-11
9.580493e-09	2.799270e-03	1.784925e-11
9.582311e-09	2.799624e-03	1.785489e-11
9.584129e-09	2.799977e-03	1.786053e-11
9.585946e-09	2.800330e-03	1.786616e-11
9.587764e-09	2.800684e-03	1.787180e-11
9.589582e-09	2.801037e-03	1.787744e-11
9.591399e-09	2.801390e-03	1.788308e-11
9.593217e-09	2.801744e-03	1.788873e-11
9.595036e-09	2.802097e-03	1.789437e-11
9.596855e-09	2.802451e-03	1.790002e-11
9.598672e-09	2.802804e-03	1.790566e-11
9.600491e-09	2.803158e-03	1.791131e-11
9.602310e-09	2.803511e-03	1.791696e-11
9.604128e-09	2.803864e-03	1.792260e-11
9.605947e-09	2.804218e-03	1.792825e-11
9.607766e-09	2.804571e-03	1.793391e-11
9.609586e-09	2.804925e-03	1.793956e-11
9.611404e-09	2.805278e-03	1.794521e-11
9.613224e-09	2.805631e-03	1.795087e-11
9.615044e-09	2.805985e-03	1.795652e-11
9.616863e-09	2.806338e-03	1.796218e-11
9.618683e-09	2.806692e-03	1.796783e-11
9.620503e-09	2.807045e-03	1.797349e-11
9.622323e-09	2.807399e-03	1.797915e-11
9.624142e-09	2.807752e-03	1.798481e-11
9.625963e-09	2.808105e-03	1.799048e-11
9.627783e-09	2.808459e-03	1.799614e-11
9.629604e-09	2.808812e-03	1.800180e-11
9.631424e-09	2.809166e-03	1.800747e-11
9.633245e-09	2.809519e-03	1.801313e-11
9.635066e-09	2.809872e-03	1.801880e-11
9.636886e-09	2.810226e-03	1.802447e-11
9.638707e-09	2.810579e-03	1.803014e-11
9.640529e-09	2.810933e-03	1.803581e-11
9.642350e-09	2.811286e-03	1.804148e-11
9.644171e-09	2.811639e-03	1.804715e-11
9.645992e-09	2.811993e-03	1.805283e-11
9.647814e-09	2.812346e-03	1.805850e-11
9.649635e-09	2.812700e-03	1.806417e-11
9.651457e-09	2.813053e-03	1.806985e-11
9.653279e-09	2.813407e-03	1.807553e-11
9.655102e-09	2.813760e-03	1.808121e-11
9.656923e-09	2.814113e-03	1.808689e-11
9.658746e-09	2.814467e-03	1.809257e-11
9.660568e-09	2.814820e-03	1.809825e-11
9.662391e-09	2.815174e-03	1.810394e-11
9.664213e-09	2.815527e-03	1.810962e-11
9.666036e-09	2.815880e-03	1.811531e-11
9.667859e-09	2.816234e-03	1.812099e-11
9.669681e-09	2.816587e-03	1.812668e-11
9.671505e-09	2.816941e-03	1.813237e-11
9.673328e-09	2.817294e-03	1.813806e-11
9.675152e-09	2.817648e-03	1.814375e-11
9.676974e-09	2.818001e-03	1.814944e-11
9.678798e-09	2.818354e-03	1.815513e-11
9.680622e-09	2.818708e-03	1.816083e-11
9.682445e-09	2.819061e-03	1.816652e-11
9.684269e-09	2.819414e-03	1.817222e-11
9.686093e-09	2.819768e-03	1.817792e-11
9.687918e-09	2.820121e-03	1.818362e-11
9.689741e-09	2.820475e-03	1.818931e-11
9.691566e-09	2.820828e-03	1.819501e-11
9.693391e-09	2.821182e-03	1.820072e-11
9.695216e-09	2.821535e-03	1.820642e-11
9.697039e-09	2.821888e-03	1.821212e-11
9.698865e-09	2.822242e-03	1.821783e-11
9.700690e-09	2.822595e-03	1.822353e-11
9.702514e-09	2.822949e-03	1.822924e-11
9.704339e-09	2.823302e-03	1.823495e-11
9.706165e-09	2.823656e-03	1.824066e-11
9.707991e-09	2.824009e-03	1.824637e-11
9.709815e-09	2.824362e-03	1.825208e-11
9.711641e-09	2.824716e-03	1.825779e-11
9.713467e-09	2.825069e-03	1.826350e-11
9.715292e-09	2.825422e-03	1.826921e-11
9.717119e-09	2.825776e-03	1.827493e-11
9.718945e-09	2.826129e-03	1.828065e-11
9.720772e-09	2.826483e-03	1.828637e-11
9.722597e-09	2.826836e-03	1.829208e-11
9.724424e-09	2.827190e-03	1.829780e-11
9.726251e-09	2.827543e-03	1.830353e-11
9.728078e-09	2.827897e-03	1.830925e-11
9.729903e-09	2.828250e-03	1.831497e-11
9.731731e-09	2.828603e-03	1.832069e-11
9.733558e-09	2.828957e-03	1.832642e-11
9.735384e-09	2.829310e-03	1.833214e-11
9.737212e-09	2.829664e-03	1.833787e-11
9.739039e-09	2.830017e-03	1.834360e-11
9.740867e-09	2.830370e-03	1.834933e-11
9.742694e-09	2.830724e-03	1.835506e-11
9.744522e-09	2.831077e-03	1.836079e-11
9.746350e-09	2.831431e-03	1.836653e-11
9.748177e-09	2.831784e-03	1.837226e-11
9.750006e-09	2.832137e-03	1.837799e-11
9.751834e-09	2.832491e-03	1.838373e-11
9.753663e-09	2.832844e-03	1.838947e-11
9.755490e-09	2.833198e-03	1.839520e-11
9.757319e-09	2.833551e-03	1.840094e-11
9.759148e-09	2.833905e-03	1.840668e-11
9.760976e-09	2.834258e-03	1.841242e-11
9.762805e-09	2.834611e-03	1.841817e-11
9.764634e-09	2.834965e-03	1.842391e-11
9.766464e-09	2.835318e-03	1.842966e-11
9.768292e-09	2.835672e-03	1.843540e-11
9.770122e-09	2.836025e-03	1.844115e-11
9.771951e-09	2.836378e-03	1.844689e-11
9.773781e-09	2.836732e-03	1.845264e-11
9.775610e-09	2.837085e-03	1.845839e-11
9.777440e-09	2.837439e-03	1.846414e-11
9.779270e-09	2.837792e-03	1.846990e-11
9.781099e-09	2.838145e-03	1.847565e-11
9.782930e-09	2.838499e-03	1.848140e-11
9.784760e-09	2.838852e-03	1.848716e-11
9.786591e-09	2.839206e-03	1.849292e-11
9.788421e-09	2.839559e-03	1.849867e-11
9.790251e-09	2.839913e-03	1.850443e-11
9.792082e-09	2.840266e-03	1.851019e-11
9.793912e-09	2.840619e-03	1.851595e-11
9.795744e-09	2.840973e-03	1.852171e-11
9.797575e-09	2.841326e-03	1.852747e-11
9.799406e-09	2.841680e-03	1.853324e-11
9.801237e-09	2.842033e-03	1.853900e-11
9.803069e-09	2.842386e-03	1.854477e-11
9.804900e-09	2.842740e-03	1.855054e-11
9.806732e-09	2.843093e-03	1.855631e-11
9.808563e-09	2.843447e-03	1.856207e-11
9.810395e-09	2.843800e-03	1.856784e-11
9.812228e-09	2.844154e-03	1.857362e-11
9.814059e-09	2.844507e-03	1.857939e-11
9.815891e-09	2.844860e-03	1.858516e-11
9.817724e-09	2.845214e-03	1.859094e-11
9.819557e-09	2.845567e-03	1.859671e-11
9.821388e-09	2.845921e-03	1.860249e-11
9.823221e-09	2.846274e-03	1.860827e-11
9.825054e-09	2.846628e-03	1.861405e-11
9.826886e-09	2.846981e-03	1.861982e-11
9.828720e-09	2.847334e-03	1.862561e-11
9.830553e-09	2.847688e-03	1.863139e-11
9.832387e-09	2.848041e-03	1.863717e-11
9.834219e-09	2.848395e-03	1.864295e-11
9.836053e-09	2.848748e-03	1.864874e-11
9.837887e-09	2.849101e-03	1.865453e-11
9.839721e-09	2.849455e-03	1.866032e-11
9.841554e-09	2.849808e-03	1.866610e-11
9.843388e-09	2.850162e-03	1.867189e-11
9.845222e-09	2.850515e-03	1.867769e-11
9.847056e-09	2.850868e-03	1.868347e-11
9.848890e-09	2.851222e-03	1.868927e-11
9.850725e-09	2.851575e-03	1.869506e-11
9.852560e-09	2.851929e-03	1.870086e-11
9.854393e-09	2.852282e-03	1.870665e-11
9.856228e-09	2.852636e-03	1.871245e-11
9.858064e-09	2.852989e-03	1.871825e-11
9.859898e-09	2.853342e-03	1.872405e-11
9.861733e-09	2.853696e-03	1.872985e-11
9.863569e-09	2.854049e-03	1.873565e-11
9.865404e-09	2.854403e-03	1.874145e-11
9.867239e-09	2.854756e-03	1.874726e-11
9.869075e-09	2.855110e-03	1.875306e-11
9.870910e-09	2.855463e-03	1.875887e-11
9.872746e-09	2.855816e-03	1.876468e-11
9.874582e-09	2.856170e-03	1.877048e-11
9.876418e-09	2.856523e-03	1.877629e-11
9.878254e-09	2.856877e-03	1.878210e-11
9.880090e-09	2.857230e-03	1.878791e-11
9.881926e-09	2.857583e-03	1.879373e-11
9.883763e-09	2.857937e-03	1.879954e-11
9.885600e-09	2.858290e-03	1.880536e-11
9.887436e-09	2.858644e-03	1.881117e-11
9.889273e-09	2.858997e-03	1.881699e-11
9.891110e-09	2.859351e-03	1.882280e-11
9.892946e-09	2.859704e-03	1.882862e-11
9.894784e-09	2.860057e-03	1.883444e-11
9.896621e-09	2.860411e-03	1.884026e-11
9.898459e-09	2.860764e-03	1.884609e-11
9.900295e-09	2.861118e-03	1.885191e-11
9.902133e-09	2.861471e-03	1.885773e-11
9.903971e-09	2.861825e-03	1.886356e-11
9.905809e-09	2.862178e-03	1.886939e-11
9.907647e-09	2.862531e-03	1.887521e-11
9.909485e-09	2.862885e-03	1.888104e-11
9.911323e-09	2.863238e-03	1.888687e-11
9.913161e-09	2.863592e-03	1.889270e-11
9.915000e-09	2.863945e-03	1.889853e-11
9.916838e-09	2.864298e-03	1.890437e-11
9.918677e-09	2.864652e-03	1.891020e-11
9.920515e-09	2.865005e-03	1.891603e-11
9.922354e-09	2.865359e-03	1.892187e-11
9.924194e-09	2.865712e-03	1.892771e-11
9.926032e-09	2.866065e-03	1.893355e-11
9.927871e-09	2.866419e-03	1.893939e-11
9.929711e-09	2.866772e-03	1.894523e-11
9.931551e-09	2.867126e-03	1.895107e-11
9.933389e-09	2.867479e-03	1.895691e-11
9.935229e-09	2.867833e-03	1.896275e-11
9.937069e-09	2.868186e-03	1.896860e-11
9.938908e-09	2.868539e-03	1.897444e-11
9.940749e-09	2.868893e-03	1.898029e-11
9.942589e-09	2.869246e-03	1.898614e-11
9.944430e-09	2.869600e-03	1.899199e-11
9.946269e-09	2.869953e-03	1.899784e-11
9.948110e-09	2.870307e-03	1.900369e-11
9.949951e-09	2.870660e-03	1.900954e-11
9.951792e-09	2.871014e-03	1.901540e-11
9.953632e-09	2.871367e-03	1.902125e-11
9.955473e-09	2.871720e-03	1.902711e-11
9.957314e-09	2.872074e-03	1.903296e-11
9.959155e-09	2.872427e-03	1.903882e-11
9.960996e-09	2.872781e-03	1.904468e-11
9.962838e-09	2.873134e-03	1.905054e-11
9.964680e-09	2.873487e-03	1.905640e-11
9.966520e-09	2.873841e-03	1.906226e-11
9.968362e-09	2.874194e-03	1.906813e-11
9.970205e-09	2.874548e-03	1.907399e-11
9.972046e-09	2.874901e-03	1.907985e-11
9.973888e-09	2.875254e-03	1.908572e-11
9.975731e-09	2.875608e-03	1.909159e-11
9.977573e-09	2.875961e-03	1.909746e-11
9.979415e-09	2.876315e-03	1.910333e-11
9.981258e-09	2.876668e-03	1.910920e-11
9.983100e-09	2.877022e-03	1.911507e-11
9.984944e-09	2.877375e-03	1.912095e-11
9.986786e-09	2.877728e-03	1.912682e-11
9.988629e-09	2.878082e-03	1.913269e-11
9.990472e-09	2.878435e-03	1.913857e-11
9.992315e-09	2.878789e-03	1.914445e-11
9.994158e-09	2.879142e-03	1.915032e-11
9.996002e-09	2.879496e-03	1.915621e-11
9.997846e-09	2.879849e-03	1.916209e-11
9.999689e-09	2.880202e-03	1.916797e-11
1.000153e-08	2.880556e-03	1.917385e-11
1.000338e-08	2.880909e-03	1.917973e-11
1.000522e-08	2.881263e-03	1.918562e-11
1.000706e-08	2.881616e-03	1.919150e-11
1.000891e-08	2.881970e-03	1.919739e-11
1.001075e-08	2.882323e-03	1.920328e-11
1.001260e-08	2.882676e-03	1.920917e-11
1.001444e-08	2.883030e-03	1.921506e-11
1.001629e-08	2.883383e-03	1.922095e-11
1.001813e-08	2.883737e-03	1.922684e-11
1.001998e-08	2.884090e-03	1.923274e-11
1.002182e-08	2.884444e-03	1.923863e-11
1.002367e-08	2.884797e-03	1.924453e-11
1.002551e-08	2.885150e-03	1.925042e-11
1.002736e-08	2.885504e-03	1.925632e-11
1.002920e-08	2.885857e-03	1.926222e-11
1.003105e-08	2.886211e-03	1.926812e-11
1.003289e-08	2.886564e-03	1.927402e-11
1.003474e-08	2.886917e-03	1.927992e-11
1.003659e-08	2.887271e-03	1.928583e-11
1.003843e-08	2.887624e-03	1.929173e-11
1.004028e-08	2.887978e-03	1.929764e-11
1.004212e-08	2.888331e-03	1.930354e-11
1.004397e-08	2.888685e-03	1.930945e-11
1.004582e-08	2.889038e-03	1.931536e-11
1.004766e-08	2.889391e-03	1.932127e-11
1.004951e-08	2.889745e-03	1.932718e-11
1.005136e-08	2.890098e-03	1.933309e-11
1.005320e-08	2.890452e-03	1.933901e-11
1.005505e-08	2.890805e-03	1.934492e-11
1.005690e-08	2.891159e-03	1.935084e-11
1.005875e-08	2.891512e-03	1.935675e-11
1.006059e-08	2.891865e-03	1.936267e-11
1.006244e-08	2.892219e-03	1.936859e-11
1.006429e-08	2.892572e-03	1.937451e-11
1.006614e-08	2.892926e-03	1.938043e-11
1.006798e-08	2.893279e-03	1.938635e-11
1.006983e-08	2.893633e-03	1.939227e-11
1.007168e-08	2.893986e-03	1.939820e-11
1.007353e-08	2.894339e-03	1.940412e-11
1.007538e-08	2.894693e-03	1.941005e-11
1.007723e-08	2.895046e-03	1.941598e-11
1.007907e-08	2.895400e-03	1.942190e-11
1.008092e-08	2.895753e-03	1.942783e-11
1.008277e-08	2.896107e-03	1.943376e-11
1.008462e-08	2.896460e-03	1.943969e-11
1.008647e-08	2.896813e-03	1.944563e-11
1.008832e-08	2.897167e-03	1.945156e-11
1.009017e-08	2.897520e-03	1.945750e-11
1.009202e-08	2.897874e-03	1.946343e-11
1.009387e-08	2.898227e-03	1.946937e-11
1.009572e-08	2.898581e-03	1.947531e-11
1.009757e-08	2.898934e-03	1.948125e-11
1.009942e-08	2.899287e-03	1.948719e-11
1.010127e-08	2.899641e-03	1.949313e-11
1.010312e-08	2.899994e-03	1.949907e-11
1.010497e-08	2.900348e-03	1.950501e-11
1.010682e-08	2.900701e-03	1.951096e-11
1.010867e-08	2.901055e-03	1.951691e-11
1.011052e-08	2.901408e-03	1.952285e-11
1.011237e-08	2.901761e-03	1.952880e-11
1.011422e-08	2.902115e-03	1.953475e-11
1.011607e-08	2.902468e-03	1.954070e-11
1.011792e-08	2.902822e-03	1.954665e-11
1.011977e-08	2.903175e-03	1.955260e-11
1.012162e-08	2.903528e-03	1.955856e-11
1.012347e-08	2.903882e-03	1.956451e-11
1.012532e-08	2.904235e-03	1.957046e-11
1.012718e-08	2.904589e-03	1.957642e-11
1.012903e-08	2.904942e-03	1.958238e-11
1.013088e-08	2.905296e-03	1.958834e-11
1.013273e-08	2.905649e-03	1.959430e-11
1.013458e-08	2.906002e-03	1.960026e-11
1.013644e-08	2.906356e-03	1.960622e-11
1.013829e-08	2.906709e-03	1.961218e-11
1.014014e-08	2.907063e-03	1.961815e-11
1.014199e-08	2.907416e-03	1.962411e-11
1.014385e-08	2.907770e-03	1.963008e-11
1.014570e-08	2.908123e-03	1.963605e-11
1.014755e-08	2.908476e-03	1.964202e-11
1.014940e-08	2.908830e-03	1.964799e-11
1.015126e-08	2.909183e-03	1.965396e-11
1.015311e-08	2.909537e-03	1.965993e-11
1.015496e-08	2.909890e-03	1.966590e-11
1.015682e-08	2.910244e-03	1.967188e-11
1.015867e-08	2.910597e-03	1.967785e-11
1.016052e-08	2.910950e-03	1.968383e-11
1.016238e-08	2.911304e-03	1.968981e-11
1.016423e-08	2.911657e-03	1.969578e-11
1.016608e-08	2.912011e-03	1.970176e-11
1.016794e-08	2.912364e-03	1.970774e-11
1.016979e-08	2.912718e-03	1.971373e-11
1.017165e-08	2.913071e-03	1.971971e-11
1.017350e-08	2.913424e-03	1.972569e-11
1.017536e-08	2.913778e-03	1.973168e-11
1.017721e-08	2.914131e-03	1.973766e-11
1.017907e-08	2.914485e-03	1.974365e-11
1.018092e-08	2.914838e-03	1.974964e-11
1.018278e-08	2.915192e-03	1.975563e-11
1.018463e-08	2.915545e-03	1.976162e-11
1.018649e-08	2.915898e-03	1.976761e-11
1.018834e-08	2.916252e-03	1.977360e-11
1.019020e-08	2.916605e-03	1.977960e-11
1.019205e-08	2.916959e-03	1.978559e-11
1.019391e-08	2.917312e-03	1.979159e-11
1.019576e-08	2.917666e-03	1.979758e-11
1.019762e-08	2.918019e-03	1.980358e-11
1.019947e-08	2.918372e-03	1.980958e-11
1.020133e-08	2.918726e-03	1.981558e-11
1.020319e-08	2.919079e-03	1.982158e-11
1.020504e-08	2.919433e-03	1.982758e-11
1.020690e-08	2.919786e-03	1.983359e-11
1.020876e-08	2.920140e-03	1.983959e-11
1.021061e-08	2.920493e-03	1.984560e-11
1.021247e-08	2.920846e-03	1.985160e-11
1.021433e-08	2.921200e-03	1.985761e-11
1.021618e-08	2.921553e-03	1.986362e-11
1.021804e-08	2.921907e-03	1.986963e-11
1.021990e-08	2.922260e-03	1.987564e-11
1.022176e-08	2.922614e-03	1.988166e-11
1.022361e-08	2.922967e-03	1.988767e-11
1.022547e-08	2.923320e-03	1.989368e-11
1.022733e-08	2.923674e-03	1.989970e-11
1.022919e-08	2.924027e-03	1.990572e-11
1.023104e-08	2.924381e-03	1.991173e-11
1.023290e-08	2.924734e-03	1.991775e-11
1.023476e-08	2.925088e-03	1.992377e-11
1.023662e-08	2.925441e-03	1.992979e-11
1.023848e-08	2.925794e-03	1.993581e-11
1.024033e-08	2.926148e-03	1.994184e-11
1.024219e-08	2.926501e-03	1.994786e-11
1.024405e-08	2.926855e-03	1.995389e-11
1.024591e-08	2.927208e-03	1.995991e-11
1.024777e-08	2.927562e-03	1.996594e-11
1.024963e-08	2.927915e-03	1.997197e-11
1.025149e-08	2.928268e-03	1.997800e-11
1.025335e-08	2.928622e-03	1.998403e-11
1.025521e-08	2.928975e-03	1.999006e-11
1.025707e-08	2.929329e-03	1.999610e-11
1.025893e-08	2.929682e-03	2.000213e-11
1.026079e-08	2.930036e-03	2.000816e-11
1.026265e-08	2.930389e-03	2.001420e-11
1.026450e-08	2.930742e-03	2.002024e-11
1.026637e-08	2.931096e-03	2.002628e-11
1.026823e-08	2.931449e-03	2.003232e-11
1.027009e-08	2.931803e-03	2.003836e-11
1.027195e-08	2.932156e-03	2.004440e-11
1.027381e-08	2.932510e-03	2.005044e-11
1.027567e-08	2.932863e-03	2.005649e-11
1.027753e-08	2.933217e-03	2.006253e-11
1.027939e-08	2.933570e-03	2.006858e-11
1.028125e-08	2.933923e-03	2.007462e-11
1.028311e-08	2.934277e-03	2.008067e-11
1.028497e-08	2.934630e-03	2.008672e-11
1.028683e-08	2.934984e-03	2.009277e-11
1.028869e-08	2.935337e-03	2.009882e-11
1.029056e-08	2.935691e-03	2.010488e-11
1.029242e-08	2.936044e-03	2.011093e-11
1.029428e-08	2.936397e-03	2.011699e-11
1.029614e-08	2.936751e-03	2.012304e-11
1.029800e-08	2.937104e-03	2.012910e-11
1.029987e-08	2.937458e-03	2.013516e-11
1.030173e-08	2.937811e-03	2.014122e-11
1.030359e-08	2.938165e-03	2.014728e-11
1.030545e-08	2.938518e-03	2.015334e-11
1.030732e-08	2.938871e-03	2.015940e-11
1.030918e-08	2.939225e-03	2.016547e-11
1.031104e-08	2.939578e-03	2.017153e-11
1.031290e-08	2.939932e-03	2.017759e-11
1.031477e-08	2.940285e-03	2.018366e-11
1.031663e-08	2.940639e-03	2.018973e-11
1.031849e-08	2.940992e-03	2.019580e-11
1.032036e-08	2.941345e-03	2.020187e-11
1.032222e-08	2.941699e-03	2.020794e-11
1.032408e-08	2.942052e-03	2.021401e-11
1.032595e-08	2.942406e-03	2.022009e-11
1.032781e-08	2.942759e-03	2.022616e-11
1.032967e-08	2.943113e-03	2.023224e-11
1.033154e-08	2.943466e-03	2.023831e-11
1.033340e-08	2.943819e-03	2.024439e-11
1.033527e-08	2.944173e-03	2.025047e-11
1.033713e-08	2.944526e-03	2.025655e-11
1.033900e-08	2.944880e-03	2.026263e-11
1.034086e-08	2.945233e-03	2.026871e-11
1.034273e-08	2.945587e-03	2.027480e-11
1.034459e-08	2.945940e-03	2.028088e-11
1.034645e-08	2.946293e-03	2.028697e-11
1.034832e-08	2.946647e-03	2.029306e-11
1.035019e-08	2.947000e-03	2.029914e-11
1.035205e-08	2.947354e-03	2.030523e-11
1.035392e-08	2.947707e-03	2.031132e-11
1.035578e-08	2.948061e-03	2.031741e-11
1.035765e-08	2.948414e-03	2.032351e-11
1.035951e-08	2.948768e-03	2.032960e-11
1.036138e-08	2.949121e-03	2.033569e-11
1.036324e-08	2.949475e-03	2.034179e-11
1.036511e-08	2.949828e-03	2.034788e-11
1.036698e-08	2.950181e-03	2.035398e-11
1.036884e-08	2.950535e-03	2.036008e-11
1.037071e-08	2.950888e-03	2.036618e-11
1.037258e-08	2.951242e-03	2.037228e-11
1.037444e-08	2.951595e-03	2.037838e-11
1.037631e-08	2.951949e-03	2.038449e-11
1.037818e-08	2.952302e-03	2.039059e-11
1.038004e-08	2.952655e-03	2.039670e-11
1.038191e-08	2.953009e-03	2.040280e-11
1.038378e-08	2.953362e-03	2.040891e-11
1.038564e-08	2.953716e-03	2.041502e-11
1.038751e-08	2.954069e-03	2.042113e-11
1.038938e-08	2.954423e-03	2.042724e-11
1.039125e-08	2.954776e-03	2.043335e-11
1.039311e-08	2.955129e-03	2.043946e-11
1.039498e-08	2.955483e-03	2.044558e-11
1.039685e-08	2.955836e-03	2.045170e-11
1.039872e-08	2.956190e-03	2.045781e-11
1.040059e-08	2.956543e-03	2.046393e-11
1.040246e-08	2.956897e-03	2.047005e-11
1.040432e-08	2.957250e-03	2.047617e-11
1.040619e-08	2.957603e-03	2.048229e-11
1.040806e-08	2.957957e-03	2.048841e-11
1.040993e-08	2.958310e-03	2.049453e-11
1.041180e-08	2.958664e-03	2.050065e-11
1.041367e-08	2.959017e-03	2.050678e-11
1.041554e-08	2.959371e-03	2.051291e-11
1.041741e-08	2.959724e-03	2.051904e-11
1.041927e-08	2.960077e-03	2.052516e-11
1.042114e-08	2.960431e-03	2.053129e-11
1.042301e-08	2.960784e-03	2.053742e-11
1.042488e-08	2.961138e-03	2.054356e-11
1.042675e-08	2.961491e-03	2.054969e-11
1.042862e-08	2.961845e-03	2.055582e-11
1.043049e-08	2.962198e-03	2.056196e-11
1.043236e-08	2.962551e-03	2.056809e-11
1.043423e-08	2.962905e-03	2.057423e-11
1.043610e-08	2.963258e-03	2.058037e-11
1.043798e-08	2.963612e-03	2.058651e-11
1.043984e-08	2.963965e-03	2.059265e-11
1.044172e-08	2.964319e-03	2.059879e-11
1.044359e-08	2.964672e-03	2.060493e-11
1.044546e-08	2.965026e-03	2.061107e-11
1.044733e-08	2.965379e-03	2.061722e-11
1.044920e-08	2.965733e-03	2.062337e-11
1.045107e-08	2.966086e-03	2.062952e-11
1.045294e-08	2.966439e-03	2.063566e-11
1.045481e-08	2.966793e-03	2.064181e-11
1.045669e-08	2.967146e-03	2.064796e-11
1.045856e-08	2.967500e-03	2.065412e-11
1.046043e-08	2.967853e-03	2.066027e-11
1.046230e-08	2.968207e-03	2.066642e-11
1.046417e-08	2.968560e-03	2.067258e-11
1.046604e-08	2.968913e-03	2.067873e-11
1.046792e-08	2.969267e-03	2.068489e-11
1.046979e-08	2.969620e-03	2.069105e-11
1.047166e-08	2.969974e-03	2.069721e-11
1.047353e-08	2.970327e-03	2.070337e-11
1.047541e-08	2.970681e-03	2.070953e-11
1.047728e-08	2.971034e-03	2.071569e-11
1.047915e-08	2.971387e-03	2.072185e-11
1.048103e-08	2.971741e-03	2.072802e-11
1.048290e-08	2.972094e-03	2.073418e-11
1.048477e-08	2.972448e-03	2.074035e-11
1.048665e-08	2.972801e-03	2.074652e-11
1.048852e-08	2.973155e-03	2.075269e-11
1.049039e-08	2.973508e-03	2.075886e-11
1.049227e-08	2.973862e-03	2.076503e-11
1.049414e-08	2.974215e-03	2.077120e-11
1.049601e-08	2.974568e-03	2.077738e-11
1.049789e-08	2.974922e-03	2.078355e-11
1.049976e-08	2.975275e-03	2.078973e-11
1.050164e-08	2.975629e-03	2.079590e-11
1.050351e-08	2.975982e-03	2.080208e-11
1.050539e-08	2.976336e-03	2.080826e-11
1.050726e-08	2.976689e-03	2.081444e-11
1.050914e-08	2.977043e-03	2.082062e-11
1.051101e-08	2.977396e-03	2.082681e-11
1.051288e-08	2.977749e-03	2.083299e-11
1.051476e-08	2.978103e-03	2.083917e-11
1.051664e-08	2.978456e-03	2.084536e-11
1.051851e-08	2.978810e-03	2.085155e-11
1.052039e-08	2.979163e-03	2.085773e-11
1.052226e-08	2.979517e-03	2.086392e-11
1.052414e-08	2.979870e-03	2.087011e-11
1.052601e-08	2.980224e-03	2.087631e-11
1.052789e-08	2.980577e-03	2.088250e-11
1.052977e-08	2.980930e-03	2.088869e-11
1.053164e-08	2.981284e-03	2.089489e-11
1.053352e-08	2.981637e-03	2.090108e-11
1.053539e-08	2.981991e-03	2.090728e-11
1.053727e-08	2.982344e-03	2.091347e-11
1.053915e-08	2.982698e-03	2.091967e-11
1.054102e-08	2.983051e-03	2.092587e-11
1.054290e-08	2.983404e-03	2.093207e-11
1.054478e-08	2.983758e-03	2.093828e-11
1.054665e-08	2.984111e-03	2.094448e-11
1.054853e-08	2.984465e-03	2.095068e-11
1.055041e-08	2.984818e-03	2.095689e-11
1.055229e-08	2.985172e-03	2.096310e-11
1.055416e-08	2.985525e-03	2.096930e-11
1.055604e-08	2.985879e-03	2.097551e-11
1.055792e-08	2.986232e-03	2.098172e-11
1.055980e-08	2.986585e-03	2.098793e-11
1.056167e-08	2.986939e-03	2.099415e-11
1.056355e-08	2.987292e-03	2.100036e-11
1.056543e-08	2.987646e-03	2.100658e-11
1.056731e-08	2.987999e-03	2.101279e-11
1.056919e-08	2.988353e-03	2.101901e-11
1.057107e-08	2.988706e-03	2.102522e-11
1.057294e-08	2.989060e-03	2.103144e-11
1.057482e-08	2.989413e-03	2.103766e-11
1.057670e-08	2.989766e-03	2.104388e-11
1.057858e-08	2.990120e-03	2.105011e-11
1.058046e-08	2.990473e-03	2.105633e-11
1.058234e-08	2.990827e-03	2.106255e-11
1.058422e-08	2.991180e-03	2.106878e-11
1.058610e-08	2.991534e-03	2.107501e-11
1.058798e-08	2.991887e-03	2.108123e-11
1.058986e-08	2.992240e-03	2.108746e-11
1.059174e-08	2.992594e-03	2.109369e-11
1.059361e-08	2.992947e-03	2.109992e-11
1.059550e-08	2.993301e-03	2.110615e-11
1.059738e-08	2.993654e-03	2.111239e-11
1.059926e-08	2.994008e-03	2.111862e-11
1.060114e-08	2.994361e-03	2.112486e-11
1.060302e-08	2.994715e-03	2.113109e-11
1.060490e-08	2.995068e-03	2.113733e-11
1.060678e-08	2.995422e-03	2.114357e-11
1.060866e-08	2.995775e-03	2.114981e-11
1.061054e-08	2.996128e-03	2.115605e-11
1.061242e-08	2.996482e-03	2.116229e-11
1.061430e-08	2.996835e-03	2.116854e-11
1.061618e-08	2.997189e-03	2.117478e-11
1.061806e-08	2.997542e-03	2.118103e-11
1.061995e-08	2.997896e-03	2.118727e-11
1.062183e-08	2.998249e-03	2.119352e-11
1.062371e-08	2.998602e-03	2.119977e-11
1.062559e-08	2.998956e-03	2.120602e-11
1.062747e-08	2.999309e-03	2.121227e-11
1.062935e-08	2.999663e-03	2.121852e-11
1.063124e-08	3.000016e-03	2.122478e-11
1.063312e-08	3.000370e-03	2.123103e-11
1.063500e-08	3.000723e-03	2.123728e-11
1.063688e-08	3.001076e-03	2.124354e-11
1.063876e-08	3.001430e-03	2.124980e-11
1.064065e-08	3.001784e-03	2.125606e-11
1.064253e-08	3.002137e-03	2.126232e-11
1.064441e-08	3.002490e-03	2.126858e-11
1.064630e-08	3.002844e-03	2.127484e-11
1.064818e-08	3.003197e-03	2.128110e-11
1.065006e-08	3.003551e-03	2.128737e-11
1.065195e-08	3.003904e-03	2.129363e-11
1.065383e-08	3.004258e-03	2.129990e-11
1.065571e-08	3.004611e-03	2.130617e-11
1.065760e-08	3.004964e-03	2.131243e-11
1.065948e-08	3.005318e-03	2.131871e-11
1.066136e-08	3.005671e-03	2.132497e-11
1.066325e-08	3.006025e-03	2.133125e-11
1.066513e-08	3.006378e-03	2.133752e-11
1.066702e-08	3.006732e-03	2.134380e-11
1.066890e-08	3.007085e-03	2.135007e-11
1.067078e-08	3.007438e-03	2.135635e-11
1.067267e-08	3.007792e-03	2.136262e-11
1.067455e-08	3.008145e-03	2.136890e-11
1.067644e-08	3.008499e-03	2.137518e-11
1.067832e-08	3.008852e-03	2.138146e-11
1.068021e-08	3.009206e-03	2.138775e-11
1.068209e-08	3.009559e-03	2.139403e-11
1.068398e-08	3.009913e-03	2.140031e-11
1.068586e-08	3.010266e-03	2.140660e-11
1.068775e-08	3.010620e-03	2.141289e-11
1.068963e-08	3.010973e-03	2.141917e-11
1.069152e-08	3.011326e-03	2.142546e-11
1.069341e-08	3.011680e-03	2.143175e-11
1.069529e-08	3.012033e-03	2.143804e-11
1.069718e-08	3.012387e-03	2.144433e-11
1.069906e-08	3.012740e-03	2.145063e-11
1.070095e-08	3.013094e-03	2.145692e-11
1.070284e-08	3.013447e-03	2.146321e-11
1.070472e-08	3.013800e-03	2.146951e-11
1.070661e-08	3.014154e-03	2.147581e-11
1.070850e-08	3.014507e-03	2.148210e-11
1.071038e-08	3.014861e-03	2.148841e-11
1.071227e-08	3.015214e-03	2.149471e-11
1.071416e-08	3.015568e-03	2.150101e-11
1.071604e-08	3.015921e-03	2.150731e-11
1.071793e-08	3.016275e-03	2.151362e-11
1.071982e-08	3.016628e-03	2.151992e-11
1.072171e-08	3.016982e-03	2.152623e-11
1.072359e-08	3.017335e-03	2.153253e-11
1.072548e-08	3.017688e-03	2.153884e-11
1.072737e-08	3.018042e-03	2.154515e-11
1.072926e-08	3.018395e-03	2.155146e-11
1.073114e-08	3.018749e-03	2.155778e-11
1.073303e-08	3.019102e-03	2.156409e-11
1.073492e-08	3.019456e-03	2.157040e-11
1.073681e-08	3.019809e-03	2.157672e-11
1.073870e-08	3.020163e-03	2.158303e-11
1.074059e-08	3.020516e-03	2.158935e-11
1.074247e-08	3.020869e-03	2.159567e-11
1.074436e-08	3.021223e-03	2.160199e-11
1.074625e-08	3.021576e-03	2.160831e-11
1.074814e-08	3.021930e-03	2.161463e-11
1.075003e-08	3.022283e-03	2.162095e-11
1.075192e-08	3.022637e-03	2.162728e-11
1.075381e-08	3.022990e-03	2.163361e-11
1.075570e-08	3.023344e-03	2.163993e-11
1.075759e-08	3.023697e-03	2.164626e-11
1.075948e-08	3.024050e-03	2.165259e-11
1.076137e-08	3.024404e-03	2.165892e-11
1.076326e-08	3.024757e-03	2.166525e-11
1.076515e-08	3.025111e-03	2.167158e-11
1.076704e-08	3.025464e-03	2.167791e-11
1.076893e-08	3.025818e-03	2.168425e-11
1.077082e-08	3.026171e-03	2.169058e-11
1.077271e-08	3.026525e-03	2.169692e-11
1.077460e-08	3.026878e-03	2.170326e-11
1.077649e-08	3.027231e-03	2.170959e-11
1.077838e-08	3.027585e-03	2.171593e-11
1.078027e-08	3.027938e-03	2.172228e-11
1.078216e-08	3.028292e-03	2.172862e-11
1.078405e-08	3.028645e-03	2.173496e-11
1.078594e-08	3.028999e-03	2.174130e-11
1.078784e-08	3.029352e-03	2.174765e-11
1.078973e-08	3.029706e-03	2.175400e-11
1.079162e-08	3.030059e-03	2.176034e-11
1.079351e-08	3.030413e-03	2.176669e-11
1.079540e-08	3.030766e-03	2.177304e-11
1.079729e-08	3.031119e-03	2.177939e-11
1.079919e-08	3.031473e-03	2.178574e-11
1.080108e-08	3.031826e-03	2.179210e-11
1.080297e-08	3.032180e-03	2.179845e-11
1.080486e-08	3.032533e-03	2.180481e-11
1.080676e-08	3.032887e-03	2.181116e-11
1.080865e-08	3.033240e-03	2.181752e-11
1.081054e-08	3.033593e-03	2.182388e-11
1.081243e-08	3.033947e-03	2.183024e-11
1.081433e-08	3.034300e-03	2.183660e-11
1.081622e-08	3.034654e-03	2.184296e-11
1.081811e-08	3.035007e-03	2.184932e-11
1.082001e-08	3.035361e-03	2.185569e-11
1.082190e-08	3.035714e-03	2.186205e-11
1.082379e-08	3.036068e-03	2.186842e-11
1.082569e-08	3.036421e-03	2.187479e-11
1.082758e-08	3.036775e-03	2.188116e-11
1.082947e-08	3.037128e-03	2.188753e-11
1.083137e-08	3.037481e-03	2.189390e-11
1.083326e-08	3.037835e-03	2.190027e-11
1.083516e-08	3.038188e-03	2.190664e-11
1.083705e-08	3.038542e-03	2.191302e-11
1.083894e-08	3.038895e-03	2.191939e-11
1.084084e-08	3.039249e-03	2.192577e-11
1.084273e-08	3.039602e-03	2.193215e-11
1.084463e-08	3.039956e-03	2.193852e-11
1.084652e-08	3.040309e-03	2.194490e-11
1.084842e-08	3.040663e-03	2.195128e-11
1.085031e-08	3.041016e-03	2.195767e-11
1.085221e-08	3.041369e-03	2.196405e-11
1.085410e-08	3.041723e-03	2.197043e-11
1.085600e-08	3.042076e-03	2.197682e-11
1.085789e-08	3.042430e-03	2.198320e-11
1.085979e-08	3.042783e-03	2.198959e-11
1.086168e-08	3.043137e-03	2.199598e-11
1.086358e-08	3.043490e-03	2.200237e-11
1.086548e-08	3.043843e-03	2.200876e-11
1.086737e-08	3.044197e-03	2.201515e-11
1.086927e-08	3.044550e-03	2.202155e-11
1.087117e-08	3.044904e-03	2.202794e-11
1.087306e-08	3.045257e-03	2.203434e-11
1.087496e-08	3.045611e-03	2.204073e-11
1.087685e-08	3.045964e-03	2.204713e-11
1.087875e-08	3.046318e-03	2.205353e-11
1.088065e-08	3.046671e-03	2.205993e-11
1.088254e-08	3.047025e-03	2.206633e-11
1.088444e-08	3.047378e-03	2.207273e-11
1.088634e-08	3.047731e-03	2.207913e-11
1.088824e-08	3.048085e-03	2.208554e-11
1.089013e-08	3.048438e-03	2.209195e-11
1.089203e-08	3.048792e-03	2.209835e-11
1.089393e-08	3.049145e-03	2.210476e-11
1.089583e-08	3.049499e-03	2.211117e-11
1.089772e-08	3.049852e-03	2.211758e-11
1.089962e-08	3.050206e-03	2.212399e-11
1.090152e-08	3.050559e-03	2.213040e-11
1.090342e-08	3.050913e-03	2.213682e-11
1.090532e-08	3.051266e-03	2.214323e-11
1.090721e-08	3.051619e-03	2.214964e-11
1.090911e-08	3.051973e-03	2.215606e-11
1.091101e-08	3.052326e-03	2.216248e-11
1.091291e-08	3.052680e-03	2.216890e-11
1.091481e-08	3.053033e-03	2.217532e-11
1.091671e-08	3.053387e-03	2.218174e-11
1.091861e-08	3.053740e-03	2.218816e-11
1.092051e-08	3.054094e-03	2.219458e-11
1.092241e-08	3.054447e-03	2.220101e-11
1.092431e-08	3.054801e-03	2.220743e-11
1.092620e-08	3.055154e-03	2.221386e-11
1.092810e-08	3.055507e-03	2.222029e-11
1.093000e-08	3.055861e-03	2.222672e-11
1.093190e-08	3.056214e-03	2.223315e-11
1.093380e-08	3.056568e-03	2.223958e-11
1.093570e-08	3.056921e-03	2.224601e-11
1.093760e-08	3.057275e-03	2.225244e-11
1.093950e-08	3.057628e-03	2.225888e-11
1.094140e-08	3.057982e-03	2.226531e-11
1.094330e-08	3.058335e-03	2.227175e-11
1.094521e-08	3.058689e-03	2.227819e-11
1.094711e-08	3.059042e-03	2.228463e-11
1.094901e-08	3.059395e-03	2.229107e-11
1.095091e-08	3.059749e-03	2.229751e-11
1.095281e-08	3.060102e-03	2.230395e-11
1.095471e-08	3.060456e-03	2.231039e-11
1.095661e-08	3.060809e-03	2.231684e-11
1.095851e-08	3.061163e-03	2.232328e-11
1.096041e-08	3.061516e-03	2.232973e-11
1.096232e-08	3.061870e-03	2.233618e-11
1.096422e-08	3.062223e-03	2.234263e-11
1.096612e-08	3.062577e-03	2.234908e-11
1.096802e-08	3.062930e-03	2.235553e-11
1.096992e-08	3.063283e-03	2.236198e-11
1.097183e-08	3.063637e-03	2.236844e-11
1.097373e-08	3.063990e-03	2.237489e-11
1.097563e-08	3.064344e-03	2.238134e-11
1.097753e-08	3.064697e-03	2.238780e-11
1.097943e-08	3.065051e-03	2.239426e-11
1.098134e-08	3.065404e-03	2.240072e-11
1.098324e-08	3.065758e-03	2.240718e-11
1.098514e-08	3.066111e-03	2.241364e-11
1.098705e-08	3.066465e-03	2.242010e-11
1.098895e-08	3.066818e-03	2.242656e-11
1.099085e-08	3.067171e-03	2.243303e-11
1.099276e-08	3.067525e-03	2.243950e-11
1.099466e-08	3.067878e-03	2.244596e-11
1.099656e-08	3.068232e-03	2.245243e-11
1.099847e-08	3.068585e-03	2.245890e-11
1.100037e-08	3.068939e-03	2.246537e-11
1.100227e-08	3.069292e-03	2.247184e-11
1.100418e-08	3.069646e-03	2.247831e-11
1.100608e-08	3.069999e-03	2.248479e-11
1.100799e-08	3.070353e-03	2.249126e-11
1.100989e-08	3.070706e-03	2.249774e-11
1.101180e-08	3.071059e-03	2.250422e-11
1.101370e-08	3.071413e-03	2.251069e-11
1.101560e-08	3.071766e-03	2.251717e-11
1.101751e-08	3.072120e-03	2.252365e-11
1.101941e-08	3.072473e-03	2.253014e-11
1.102132e-08	3.072827e-03	2.253662e-11
1.102322e-08	3.073180e-03	2.254310e-11
1.102513e-08	3.073534e-03	2.254959e-11
1.102704e-08	3.073887e-03	2.255607e-11
1.102894e-08	3.074240e-03	2.256256e-11
1.103085e-08	3.074594e-03	2.256905e-11
1.103275e-08	3.074947e-03	2.257554e-11
1.103466e-08	3.075301e-03	2.258203e-11
1.103656e-08	3.075654e-03	2.258852e-11
1.103847e-08	3.076008e-03	2.259501e-11
1.104038e-08	3.076361e-03	2.260151e-11
1.104228e-08	3.076715e-03	2.260800e-11
1.104419e-08	3.077068e-03	2.261449e-11
1.104609e-08	3.077422e-03	2.262099e-11
1.104800e-08	3.077775e-03	2.262749e-11
1.104991e-08	3.078128e-03	2.263399e-11
1.105181e-08	3.078482e-03	2.264049e-11
1.105372e-08	3.078835e-03	2.264699e-11
1.105563e-08	3.079189e-03	2.265350e-11
1.105754e-08	3.079542e-03	2.266000e-11
1.105944e-08	3.079896e-03	2.266650e-11
1.106135e-08	3.080249e-03	2.267301e-11
1.106326e-08	3.080603e-03	2.267952e-11
1.106517e-08	3.080956e-03	2.268603e-11
1.106707e-08	3.081310e-03	2.269254e-11
1.106898e-08	3.081663e-03	2.269905e-11
1.107089e-08	3.082016e-03	2.270556e-11
1.107280e-08	3.082370e-03	2.271207e-11
1.107471e-08	3.082723e-03	2.271859e-11
1.107661e-08	3.083077e-03	2.272510e-11
1.107852e-08	3.083430e-03	2.273161e-11
1.108043e-08	3.083784e-03	2.273813e-11
1.108234e-08	3.084137e-03	2.274465e-11
1.108425e-08	3.084491e-03	2.275117e-11
1.108616e-08	3.084844e-03	2.275769e-11
1.108807e-08	3.085198e-03	2.276421e-11
1.108997e-08	3.085551e-03	2.277074e-11
1.109188e-08	3.085905e-03	2.277726e-11
1.109379e-08	3.086258e-03	2.278379e-11
1.109570e-08	3.086612e-03	2.279031e-11
1.109761e-08	3.086965e-03	2.279684e-11
1.109952e-08	3.087318e-03	2.280337e-11
1.110143e-08	3.087672e-03	2.280990e-11
1.110334e-08	3.088025e-03	2.281643e-11
1.110525e-08	3.088379e-03	2.282296e-11
1.110716e-08	3.088732e-03	2.282949e-11
1.110907e-08	3.089086e-03	2.283603e-11
1.111098e-08	3.089439e-03	2.284256e-11
1.111289e-08	3.089793e-03	2.284910e-11
1.111480e-08	3.090146e-03	2.285564e-11
1.111671e-08	3.090500e-03	2.286218e-11
1.111862e-08	3.090853e-03	2.286871e-11
1.112053e-08	3.091206e-03	2.287526e-11
1.112244e-08	3.091560e-03	2.288180e-11
1.112436e-08	3.091913e-03	2.288834e-11
1.112627e-08	3.092267e-03	2.289489e-11
1.112818e-08	3.092620e-03	2.290143e-11
1.113009e-08	3.092974e-03	2.290798e-11
1.113200e-08	3.093327e-03	2.291452e-11
1.113391e-08	3.093681e-03	2.292107e-11
1.113582e-08	3.094034e-03	2.292762e-11
1.113774e-08	3.094388e-03	2.293418e-11
1.113965e-08	3.094741e-03	2.294073e-11
1.114156e-08	3.095094e-03	2.294728e-11
1.114347e-08	3.095448e-03	2.295384e-11
1.114538e-08	3.095801e-03	2.296039e-11
1.114730e-08	3.096155e-03	2.296695e-11
1.114921e-08	3.096508e-03	2.297351e-11
1.115112e-08	3.096862e-03	2.298007e-11
1.115303e-08	3.097215e-03	2.298662e-11
1.115495e-08	3.097569e-03	2.299319e-11
1.115686e-08	3.097922e-03	2.299975e-11
1.115877e-08	3.098276e-03	2.300631e-11
1.116068e-08	3.098629e-03	2.301287e-11
1.116260e-08	3.098983e-03	2.301944e-11
1.116451e-08	3.099336e-03	2.302601e-11
1.116642e-08	3.099689e-03	2.303257e-11
1.116834e-08	3.100043e-03	2.303914e-11
1.117025e-08	3.100396e-03	2.304572e-11
1.117217e-08	3.100750e-03	2.305229e-11
1.117408e-08	3.101103e-03	2.305886e-11
1.117599e-08	3.101457e-03	2.306543e-11
1.117791e-08	3.101810e-03	2.307201e-11
1.117982e-08	3.102164e-03	2.307858e-11
1.118174e-08	3.102517e-03	2.308516e-11
1.118365e-08	3.102871e-03	2.309174e-11
1.118557e-08	3.103224e-03	2.309832e-11
1.118748e-08	3.103577e-03	2.310490e-11
1.118939e-08	3.103931e-03	2.311148e-11
1.119131e-08	3.104284e-03	2.311806e-11
1.119322e-08	3.104638e-03	2.312464e-11
1.119514e-08	3.104991e-03	2.313123e-11
1.119706e-08	3.105345e-03	2.313782e-11
1.119897e-08	3.105698e-03	2.314440e-11
1.120089e-08	3.106052e-03	2.315099e-11
1.120280e-08	3.106405e-03	2.315758e-11
1.120472e-08	3.106759e-03	2.316417e-11
1.120663e-08	3.107112e-03	2.317076e-11
1.120855e-08	3.107465e-03	2.317735e-11
1.121046e-08	3.107819e-03	2.318395e-11
1.121238e-08	3.108173e-03	2.319055e-11
1.121430e-08	3.108526e-03	2.319714e-11
1.121621e-08	3.108879e-03	2.320374e-11
1.121813e-08	3.109233e-03	2.321034e-11
1.122005e-08	3.109586e-03	2.321694e-11
1.122196e-08	3.109940e-03	2.322353e-11
1.122388e-08	3.110293e-03	2.323014e-11
1.122580e-08	3.110647e-03	2.323674e-11
1.122771e-08	3.111000e-03	2.324334e-11
1.122963e-08	3.111354e-03	2.324995e-11
1.123155e-08	3.111707e-03	2.325656e-11
1.123347e-08	3.112061e-03	2.326316e-11
1.123538e-08	3.112414e-03	2.326977e-11
1.123730e-08	3.112767e-03	2.327638e-11
1.123922e-08	3.113121e-03	2.328299e-11
1.124114e-08	3.113474e-03	2.328961e-11
1.124305e-08	3.113828e-03	2.329622e-11
1.124497e-08	3.114181e-03	2.330283e-11
1.124689e-08	3.114535e-03	2.330945e-11
1.124881e-08	3.114888e-03	2.331606e-11
1.125073e-08	3.115242e-03	2.332268e-11
1.125264e-08	3.115595e-03	2.332930e-11
1.125456e-08	3.115949e-03	2.333592e-11
1.125648e-08	3.116302e-03	2.334254e-11
1.125840e-08	3.116656e-03	2.334916e-11
1.126032e-08	3.117009e-03	2.335579e-11
1.126224e-08	3.117362e-03	2.336241e-11
1.126416e-08	3.117716e-03	2.336903e-11
1.126608e-08	3.118069e-03	2.337566e-11
1.126800e-08	3.118423e-03	2.338229e-11
1.126991e-08	3.118776e-03	2.338892e-11
1.127183e-08	3.119130e-03	2.339555e-11
1.127375e-08	3.119483e-03	2.340218e-11
1.127567e-08	3.119837e-03	2.340881e-11
1.127759e-08	3.120190e-03	2.341544e-11
1.127951e-08	3.120544e-03	2.342208e-11
1.128143e-08	3.120897e-03	2.342871e-11
1.128335e-08	3.121250e-03	2.343535e-11
1.128527e-08	3.121604e-03	2.344199e-11
1.128719e-08	3.121958e-03	2.344863e-11
1.128911e-08	3.122311e-03	2.345527e-11
1.129103e-08	3.122664e-03	2.346191e-11
1.129296e-08	3.123018e-03	2.346855e-11
1.129488e-08	3.123371e-03	2.347520e-11
1.129680e-08	3.123725e-03	2.348184e-11
1.129872e-08	3.124078e-03	2.348848e-11
1.130064e-08	3.124432e-03	2.349513e-11
1.130256e-08	3.124785e-03	2.350178e-11
1.130448e-08	3.125139e-03	2.350843e-11
1.130640e-08	3.125492e-03	2.351508e-11
1.130833e-08	3.125846e-03	2.352173e-11
1.131025e-08	3.126199e-03	2.352838e-11
1.131217e-08	3.126552e-03	2.353504e-11
1.131409e-08	3.126906e-03	2.354169e-11
1.131601e-08	3.127260e-03	2.354835e-11
1.131793e-08	3.127613e-03	2.355500e-11
1.131986e-08	3.127966e-03	2.356166e-11
1.132178e-08	3.128320e-03	2.356832e-11
1.132370e-08	3.128673e-03	2.357498e-11
1.132562e-08	3.129027e-03	2.358164e-11
1.132755e-08	3.129380e-03	2.358831e-11
1.132947e-08	3.129734e-03	2.359497e-11
1.133139e-08	3.130087e-03	2.360163e-11
1.133332e-08	3.130441e-03	2.360830e-11
1.133524e-08	3.130794e-03	2.361497e-11
1.133716e-08	3.131148e-03	2.362164e-11
1.133908e-08	3.131501e-03	2.362830e-11
1.134101e-08	3.131854e-03	2.363498e-11
1.134293e-08	3.132208e-03	2.364165e-11
1.134486e-08	3.132561e-03	2.364832e-11
1.134678e-08	3.132915e-03	2.365499e-11
1.134870e-08	3.133268e-03	2.366167e-11
1.135063e-08	3.133622e-03	2.366835e-11
1.135255e-08	3.133975e-03	2.367502e-11
1.135448e-08	3.134329e-03	2.368170e-11
1.135640e-08	3.134682e-03	2.368838e-11
1.135833e-08	3.135036e-03	2.369507e-11
1.136025e-08	3.135389e-03	2.370174e-11
1.136217e-08	3.135743e-03	2.370843e-11
1.136410e-08	3.136096e-03	2.371511e-11
1.136602e-08	3.136449e-03	2.372180e-11
1.136795e-08	3.136803e-03	2.372848e-11
1.136987e-08	3.137156e-03	2.373517e-11
1.137180e-08	3.137510e-03	2.374186e-11
1.137372e-08	3.137863e-03	2.374855e-11
1.137565e-08	3.138217e-03	2.375524e-11
1.137758e-08	3.138570e-03	2.376193e-11
1.137950e-08	3.138924e-03	2.376862e-11
1.138143e-08	3.139277e-03	2.377532e-11
1.138335e-08	3.139631e-03	2.378202e-11
1.138528e-08	3.139984e-03	2.378871e-11
1.138720e-08	3.140338e-03	2.379541e-11
1.138913e-08	3.140691e-03	2.380211e-11
1.139106e-08	3.141045e-03	2.380881e-11
1.139298e-08	3.141398e-03	2.381551e-11
1.139491e-08	3.141751e-03	2.382221e-11
1.139684e-08	3.142105e-03	2.382892e-11
1.139876e-08	3.142459e-03	2.383562e-11
1.140069e-08	3.142812e-03	2.384233e-11
1.140262e-08	3.143165e-03	2.384903e-11
1.140454e-08	3.143519e-03	2.385574e-11
1.140647e-08	3.143872e-03	2.386245e-11
1.140840e-08	3.144226e-03	2.386916e-11
1.141033e-08	3.144579e-03	2.387587e-11
1.141225e-08	3.144933e-03	2.388259e-11
1.141418e-08	3.145286e-03	2.388930e-11
1.141611e-08	3.145640e-03	2.389601e-11
1.141804e-08	3.145993e-03	2.390273e-11
1.141997e-08	3.146347e-03	2.390945e-11
1.142189e-08	3.146700e-03	2.391616e-11
1.142382e-08	3.147054e-03	2.392288e-11
1.142575e-08	3.147407e-03	2.392961e-11
1.142768e-08	3.147761e-03	2.393633e-11
1.142961e-08	3.148114e-03	2.394305e-11
1.143154e-08	3.148467e-03	2.394977e-11
1.143346e-08	3.148821e-03	2.395650e-11
1.143539e-08	3.149174e-03	2.396322e-11
1.143732e-08	3.149528e-03	2.396995e-11
1.143925e-08	3.149881e-03	2.397668e-11
1.144118e-08	3.150235e-03	2.398341e-11
1.144311e-08	3.150588e-03	2.399014e-11
1.144504e-08	3.150942e-03	2.399687e-11
1.144697e-08	3.151295e-03	2.400361e-11
1.144890e-08	3.151649e-03	2.401034e-11
1.145083e-08	3.152002e-03	2.401707e-11
1.145276e-08	3.152356e-03	2.402381e-11
1.145469e-08	3.152709e-03	2.403055e-11
1.145662e-08	3.153062e-03	2.403729e-11
1.145855e-08	3.153416e-03	2.404403e-11
1.146048e-08	3.153769e-03	2.405077e-11
1.146241e-08	3.154123e-03	2.405751e-11
1.146434e-08	3.154476e-03	2.406425e-11
1.146627e-08	3.154830e-03	2.407100e-11
1.146820e-08	3.155183e-03	2.407774e-11
1.147013e-08	3.155537e-03	2.408449e-11
1.147206e-08	3.155890e-03	2.409124e-11
1.147399e-08	3.156244e-03	2.409799e-11
1.147592e-08	3.156597e-03	2.410474e-11
1.147785e-08	3.156951e-03	2.411149e-11
1.147979e-08	3.157304e-03	2.411824e-11
1.148172e-08	3.157658e-03	2.412499e-11
1.148365e-08	3.158011e-03	2.413174e-11
1.148558e-08	3.158364e-03	2.413850e-11
1.148751e-08	3.158718e-03	2.414526e-11
1.148944e-08	3.159072e-03	2.415202e-11
1.149138e-08	3.159425e-03	2.415877e-11
1.149331e-08	3.159778e-03	2.416554e-11
1.149524e-08	3.160132e-03	2.417230e-11
1.149717e-08	3.160485e-03	2.417906e-11
1.149911e-08	3.160839e-03	2.418582e-11
1.150104e-08	3.161192e-03	2.419259e-11
1.150297e-08	3.161546e-03	2.419936e-11
1.150490e-08	3.161899e-03	2.420612e-11
1.150684e-08	3.162253e-03	2.421289e-11
1.150877e-08	3.162606e-03	2.421966e-11
1.151070e-08	3.162960e-03	2.422643e-11
1.151264e-08	3.163313e-03	2.423320e-11
1.151457e-08	3.163667e-03	2.423997e-11
1.151650e-08	3.164020e-03	2.424675e-11
1.151844e-08	3.164373e-03	2.425352e-11
1.152037e-08	3.164727e-03	2.426030e-11
1.152230e-08	3.165080e-03	2.426708e-11
1.152424e-08	3.165434e-03	2.427386e-11
1.152617e-08	3.165787e-03	2.428063e-11
1.152811e-08	3.166141e-03	2.428741e-11
1.153004e-08	3.166494e-03	2.429420e-11
1.153197e-08	3.166848e-03	2.430098e-11
1.153391e-08	3.167201e-03	2.430776e-11
1.153584e-08	3.167555e-03	2.431455e-11
1.153778e-08	3.167908e-03	2.432134e-11
1.153971e-08	3.168262e-03	2.432812e-11
1.154165e-08	3.168615e-03	2.433491e-11
1.154358e-08	3.168969e-03	2.434170e-11
1.154552e-08	3.169322e-03	2.434849e-11
1.154745e-08	3.169676e-03	2.435528e-11
1.154939e-08	3.170029e-03	2.436208e-11
1.155132e-08	3.170383e-03	2.436887e-11
1.155326e-08	3.170736e-03	2.437566e-11
1.155519e-08	3.171089e-03	2.438246e-11
1.155713e-08	3.171443e-03	2.438926e-11
1.155907e-08	3.171796e-03	2.439606e-11
1.156100e-08	3.172150e-03	2.440286e-11
1.156294e-08	3.172503e-03	2.440966e-11
1.156487e-08	3.172857e-03	2.441646e-11
1.156681e-08	3.173210e-03	2.442326e-11
1.156875e-08	3.173564e-03	2.443007e-11
1.157068e-08	3.173917e-03	2.443688e-11
1.157262e-08	3.174271e-03	2.444369e-11
1.157456e-08	3.174624e-03	2.445049e-11
1.157649e-08	3.174978e-03	2.445730e-11
1.157843e-08	3.175331e-03	2.446411e-11
1.158037e-08	3.175685e-03	2.447092e-11
1.158230e-08	3.176038e-03	2.447773e-11
1.158424e-08	3.176392e-03	2.448455e-11
1.158618e-08	3.176745e-03	2.449136e-11
1.158812e-08	3.177098e-03	2.449818e-11
1.159005e-08	3.177452e-03	2.450500e-11
1.159199e-08	3.177805e-03	2.451182e-11
1.159393e-08	3.178159e-03	2.451864e-11
1.159587e-08	3.178512e-03	2.452545e-11
1.159781e-08	3.178866e-03	2.453228e-11
1.159974e-08	3.179219e-03	2.453910e-11
1.160168e-08	3.179573e-03	2.454592e-11
1.160362e-08	3.179926e-03	2.455275e-11
1.160556e-08	3.180280e-03	2.455958e-11
1.160750e-08	3.180633e-03	2.456640e-11
1.160944e-08	3.180987e-03	2.457323e-11
1.161137e-08	3.181340e-03	2.458006e-11
1.161331e-08	3.181694e-03	2.458689e-11
1.161525e-08	3.182047e-03	2.459372e-11
1.161719e-08	3.182401e-03	2.460056e-11
1.161913e-08	3.182754e-03	2.460739e-11
1.162107e-08	3.183108e-03	2.461423e-11
1.162301e-08	3.183461e-03	2.462106e-11
1.162495e-08	3.183814e-03	2.462790e-11
1.162689e-08	3.184168e-03	2.463474e-11
1.162883e-08	3.184521e-03	2.464158e-11
1.163077e-08	3.184875e-03	2.464842e-11
1.163271e-08	3.185228e-03	2.465526e-11
1.163465e-08	3.185582e-03	2.466211e-11
1.163659e-08	3.185935e-03	2.466895e-11
1.163853e-08	3.186289e-03	2.467579e-11
1.164047e-08	3.186642e-03	2.468264e-11
1.164241e-08	3.186996e-03	2.468949e-11
1.164435e-08	3.187349e-03	2.469634e-11
1.164629e-08	3.187703e-03	2.470319e-11
1.164823e-08	3.188056e-03	2.471004e-11
1.165017e-08	3.188410e-03	2.471689e-11
1.165211e-08	3.188763e-03	2.472375e-11
1.165406e-08	3.189117e-03	2.473060e-11
1.165600e-08	3.189470e-03	2.473746e-11
1.165794e-08	3.189823e-03	2.474431e-11
1.165988e-08	3.190177e-03	2.475117e-11
1.166182e-08	3.190531e-03	2.475803e-11
1.166376e-08	3.190884e-03	2.476489e-11
1.166570e-08	3.191237e-03	2.477175e-11
1.166765e-08	3.191591e-03	2.477862e-11
1.166959e-08	3.191944e-03	2.478548e-11
1.167153e-08	3.192298e-03	2.479234e-11
1.167347e-08	3.192651e-03	2.479921e-11
1.167542e-08	3.193005e-03	2.480608e-11
1.167736e-08	3.193358e-03	2.481295e-11
1.167930e-08	3.193712e-03	2.481982e-11
1.168124e-08	3.194065e-03	2.482669e-11
1.168319e-08	3.194419e-03	2.483356e-11
1.168513e-08	3.194772e-03	2.484043e-11
1.168707e-08	3.195126e-03	2.484731e-11
1.168901e-08	3.195479e-03	2.485418e-11
1.169096e-08	3.195833e-03	2.486106e-11
1.169290e-08	3.196186e-03	2.486793e-11
1.169484e-08	3.196540e-03	2.487481e-11
1.169679e-08	3.196893e-03	2.488170e-11
1.169873e-08	3.197247e-03	2.488858e-11
1.170068e-08	3.197600e-03	2.489546e-11
1.170262e-08	3.197953e-03	2.490234e-11
1.170456e-08	3.198307e-03	2.490923e-11
1.170651e-08	3.198660e-03	2.491611e-11
1.170845e-08	3.199014e-03	2.492300e-11
1.171040e-08	3.199367e-03	2.492989e-11
1.171234e-08	3.199721e-03	2.493678e-11
1.171429e-08	3.200074e-03	2.494366e-11
1.171623e-08	3.200428e-03	2.495056e-11
1.171818e-08	3.200781e-03	2.495745e-11
1.172012e-08	3.201135e-03	2.496434e-11
1.172206e-08	3.201488e-03	2.497124e-11
1.172401e-08	3.201842e-03	2.497813e-11
1.172596e-08	3.202195e-03	2.498503e-11
1.172790e-08	3.202549e-03	2.499193e-11
1.172985e-08	3.202902e-03	2.499883e-11
1.173179e-08	3.203256e-03	2.500573e-11
1.173374e-08	3.203609e-03	2.501263e-11
1.173568e-08	3.203962e-03	2.501953e-11
1.173763e-08	3.204316e-03	2.502644e-11
1.173957e-08	3.204670e-03	2.503334e-11
1.174152e-08	3.205023e-03	2.504025e-11
1.174347e-08	3.205376e-03	2.504715e-11
1.174541e-08	3.205730e-03	2.505406e-11
1.174736e-08	3.206083e-03	2.506098e-11
1.174931e-08	3.206437e-03	2.506788e-11
1.175125e-08	3.206790e-03	2.507480e-11
1.175320e-08	3.207144e-03	2.508171e-11
1.175515e-08	3.207497e-03	2.508862e-11
1.175709e-08	3.207851e-03	2.509554e-11
1.175904e-08	3.208204e-03	2.510246e-11
1.176099e-08	3.208558e-03	2.510937e-11
1.176293e-08	3.208911e-03	2.511629e-11
1.176488e-08	3.209265e-03	2.512321e-11
1.176683e-08	3.209618e-03	2.513013e-11
1.176878e-08	3.209972e-03	2.513706e-11
1.177072e-08	3.210325e-03	2.514398e-11
1.177267e-08	3.210679e-03	2.515090e-11
1.177462e-08	3.211032e-03	2.515783e-11
1.177657e-08	3.211385e-03	2.516475e-11
1.177852e-08	3.211739e-03	2.517168e-11
1.178047e-08	3.212093e-03	2.517861e-11
1.178241e-08	3.212446e-03	2.518554e-11
1.178436e-08	3.212799e-03	2.519247e-11
1.178631e-08	3.213153e-03	2.519941e-11
1.178826e-08	3.213506e-03	2.520634e-11
1.179021e-08	3.213860e-03	2.521327e-11
1.179216e-08	3.214213e-03	2.522021e-11
1.179411e-08	3.214567e-03	2.522715e-11
1.179606e-08	3.214920e-03	2.523409e-11
1.179800e-08	3.215274e-03	2.524102e-11
1.179995e-08	3.215627e-03	2.524797e-11
1.180190e-08	3.215981e-03	2.525491e-11
1.180385e-08	3.216334e-03	2.526185e-11
1.180580e-08	3.216688e-03	2.526879e-11
1.180775e-08	3.217041e-03	2.527574e-11
1.180970e-08	3.217395e-03	2.528269e-11
1.181165e-08	3.217748e-03	2.528963e-11
1.181360e-08	3.218102e-03	2.529658e-11
1.181555e-08	3.218455e-03	2.530353e-11
1.181750e-08	3.218809e-03	2.531049e-11
1.181945e-08	3.219162e-03	2.531743e-11
1.182140e-08	3.219516e-03	2.532439e-11
1.182335e-08	3.219869e-03	2.533134e-11
1.182530e-08	3.220222e-03	2.533830e-11
1.182726e-08	3.220576e-03	2.534525e-11
1.182921e-08	3.220930e-03	2.535221e-11
1.183116e-08	3.221283e-03	2.535917e-11
1.183311e-08	3.221636e-03	2.536613e-11
1.183506e-08	3.221990e-03	2.537309e-11
1.183701e-08	3.222343e-03	2.538006e-11
1.183896e-08	3.222697e-03	2.538702e-11
1.184091e-08	3.223050e-03	2.539398e-11
1.184287e-08	3.223404e-03	2.540095e-11
1.184482e-08	3.223757e-03	2.540792e-11
1.184677e-08	3.224111e-03	2.541488e-11
1.184872e-08	3.224464e-03	2.542185e-11
1.185067e-08	3.224818e-03	2.542883e-11
1.185263e-08	3.225171e-03	2.543580e-11
1.185458e-08	3.225525e-03	2.544277e-11
1.185653e-08	3.225878e-03	2.544974e-11
1.185848e-08	3.226232e-03	2.545672e-11
1.186044e-08	3.226585e-03	2.546369e-11
1.186239e-08	3.226939e-03	2.547067e-11
1.186434e-08	3.227292e-03	2.547765e-11
1.186630e-08	3.227646e-03	2.548463e-11
1.186825e-08	3.227999e-03	2.549161e-11
1.187020e-08	3.228353e-03	2.549859e-11
1.187216e-08	3.228706e-03	2.550558e-11
1.187411e-08	3.229059e-03	2.551256e-11
1.187606e-08	3.229413e-03	2.551954e-11
1.187802e-08	3.229767e-03	2.552653e-11
1.187997e-08	3.230120e-03	2.553352e-11
1.188192e-08	3.230473e-03	2.554051e-11
1.188388e-08	3.230827e-03	2.554750e-11
1.188583e-08	3.231180e-03	2.555449e-11
1.188779e-08	3.231534e-03	2.556148e-11
1.188974e-08	3.231887e-03	2.556847e-11
1.189169e-08	3.232241e-03	2.557547e-11
1.189365e-08	3.232594e-03	2.558247e-11
1.189560e-08	3.232948e-03	2.558946e-11
1.189756e-08	3.233301e-03	2.559646e-11
1.189951e-08	3.233655e-03	2.560346e-11
1.190147e-08	3.234008e-03	2.561046e-11
1.190342e-08	3.234362e-03	2.561746e-11
1.190538e-08	3.234715e-03	2.562446e-11
1.190733e-08	3.235069e-03	2.563147e-11
1.190929e-08	3.235422e-03	2.563847e-11
1.191124e-08	3.235776e-03	2.564548e-11
1.191320e-08	3.236129e-03	2.565248e-11
1.191516e-08	3.236483e-03	2.565949e-11
1.191711e-08	3.236836e-03	2.566650e-11
1.191907e-08	3.237190e-03	2.567351e-11
1.192102e-08	3.237543e-03	2.568053e-11
1.192298e-08	3.237897e-03	2.568754e-11
1.192494e-08	3.238250e-03	2.569455e-11
1.192689e-08	3.238604e-03	2.570157e-11
1.192885e-08	3.238957e-03	2.570858e-11
1.193080e-08	3.239310e-03	2.571560e-11
1.193276e-08	3.239664e-03	2.572262e-11
1.193472e-08	3.240018e-03	2.572964e-11
1.193668e-08	3.240371e-03	2.573666e-11
1.193863e-08	3.240724e-03	2.574368e-11
1.194059e-08	3.241078e-03	2.575071e-11
1.194255e-08	3.241431e-03	2.575773e-11
1.194450e-08	3.241785e-03	2.576475e-11
1.194646e-08	3.242138e-03	2.577178e-11
1.194842e-08	3.242492e-03	2.577881e-11
1.195038e-08	3.242845e-03	2.578584e-11
1.195233e-08	3.243199e-03	2.579287e-11
1.195429e-08	3.243552e-03	2.579990e-11
1.195625e-08	3.243906e-03	2.580693e-11
1.195821e-08	3.244259e-03	2.581397e-11
1.196017e-08	3.244613e-03	2.582100e-11
1.196213e-08	3.244966e-03	2.582804e-11
1.196408e-08	3.245320e-03	2.583508e-11
1.196604e-08	3.245673e-03	2.584211e-11
1.196800e-08	3.246027e-03	2.584915e-11
1.196996e-08	3.246380e-03	2.585619e-11
1.197192e-08	3.246734e-03	2.586324e-11
1.197388e-08	3.247087e-03	2.587028e-11
1.197584e-08	3.247441e-03	2.587732e-11
1.197780e-08	3.247794e-03	2.588437e-11
1.197975e-08	3.248148e-03	2.589141e-11
1.198171e-08	3.248501e-03	2.589846e-11
1.198367e-08	3.248855e-03	2.590551e-11
1.198563e-08	3.249208e-03	2.591256e-11
1.198759e-08	3.249561e-03	2.591961e-11
1.198955e-08	3.249915e-03	2.592666e-11
1.199151e-08	3.250269e-03	2.593372e-11
1.199347e-08	3.250622e-03	2.594077e-11
1.199543e-08	3.250975e-03	2.594782e-11
1.199739e-08	3.251329e-03	2.595488e-11
1.199935e-08	3.251683e-03	2.596194e-11
1.200131e-08	3.252036e-03	2.596900e-11
1.200327e-08	3.252389e-03	2.597606e-11
1.200524e-08	3.252743e-03	2.598312e-11
1.200720e-08	3.253096e-03	2.599019e-11
1.200916e-08	3.253450e-03	2.599725e-11
1.201112e-08	3.253803e-03	2.600431e-11
1.201308e-08	3.254157e-03	2.601138e-11
1.201504e-08	3.254510e-03	2.601844e-11
1.201700e-08	3.254864e-03	2.602551e-11
1.201896e-08	3.255217e-03	2.603258e-11
1.202093e-08	3.255571e-03	2.603965e-11
1.202289e-08	3.255924e-03	2.604672e-11
1.202485e-08	3.256278e-03	2.605380e-11
1.202681e-08	3.256631e-03	2.606087e-11
1.202877e-08	3.256985e-03	2.606794e-11
1.203073e-08	3.257338e-03	2.607502e-11
1.203270e-08	3.257692e-03	2.608210e-11
1.203466e-08	3.258045e-03	2.608918e-11
1.203662e-08	3.258399e-03	2.609626e-11
1.203858e-08	3.258752e-03	2.610334e-11
1.204055e-08	3.259106e-03	2.611042e-11
1.204251e-08	3.259459e-03	2.611751e-11
1.204447e-08	3.259813e-03	2.612459e-11
1.204644e-08	3.260166e-03	2.613168e-11
1.204840e-08	3.260520e-03	2.613876e-11
1.205036e-08	3.260873e-03	2.614585e-11
1.205232e-08	3.261227e-03	2.615294e-11
1.205429e-08	3.261580e-03	2.616003e-11
1.205625e-08	3.261934e-03	2.616712e-11
1.205821e-08	3.262287e-03	2.617421e-11
1.206018e-08	3.262641e-03	2.618131e-11
1.206214e-08	3.262994e-03	2.618840e-11
1.206411e-08	3.263347e-03	2.619550e-11
1.206607e-08	3.263701e-03	2.620259e-11
1.206803e-08	3.264054e-03	2.620969e-11
1.207000e-08	3.264408e-03	2.621679e-11
1.207196e-08	3.264761e-03	2.622389e-11
1.207393e-08	3.265115e-03	2.623099e-11
1.207589e-08	3.265468e-03	2.623810e-11
1.207786e-08	3.265822e-03	2.624520e-11
1.207982e-08	3.266175e-03	2.625231e-11
1.208179e-08	3.266529e-03	2.625941e-11
1.208375e-08	3.266882e-03	2.626652e-11
1.208572e-08	3.267236e-03	2.627363e-11
1.208768e-08	3.267589e-03	2.628074e-11
1.208965e-08	3.267943e-03	2.628785e-11
1.209161e-08	3.268296e-03	2.629496e-11
1.209358e-08	3.268650e-03	2.630207e-11
1.209554e-08	3.269003e-03	2.630919e-11
1.209751e-08	3.269357e-03	2.631631e-11
1.209947e-08	3.269710e-03	2.632342e-11
1.210144e-08	3.270064e-03	2.633054e-11
1.210341e-08	3.270417e-03	2.633766e-11
1.210537e-08	3.270771e-03	2.634478e-11
1.210734e-08	3.271124e-03	2.635190e-11
1.210931e-08	3.271478e-03	2.635902e-11
1.211127e-08	3.271831e-03	2.636615e-11
1.211324e-08	3.272185e-03	2.637327e-11
1.211521e-08	3.272538e-03	2.638040e-11
1.211717e-08	3.272892e-03	2.638753e-11
1.211914e-08	3.273245e-03	2.639465e-11
1.212111e-08	3.273599e-03	2.640178e-11
1.212307e-08	3.273952e-03	2.640891e-11
1.212504e-08	3.274306e-03	2.641605e-11
1.212701e-08	3.274659e-03	2.642318e-11
1.212898e-08	3.275013e-03	2.643031e-11
1.213094e-08	3.275366e-03	2.643745e-11
1.213291e-08	3.275720e-03	2.644459e-11
1.213488e-08	3.276073e-03	2.645172e-11
1.213685e-08	3.276426e-03	2.645886e-11
1.213882e-08	3.276780e-03	2.646600e-11
1.214078e-08	3.277134e-03	2.647314e-11
1.214275e-08	3.277487e-03	2.648028e-11
1.214472e-08	3.277840e-03	2.648743e-11
1.214669e-08	3.278194e-03	2.649457e-11
1.214866e-08	3.278547e-03	2.650171e-11
1.215063e-08	3.278901e-03	2.650886e-11
1.215259e-08	3.279254e-03	2.651601e-11
1.215456e-08	3.279608e-03	2.652316e-11
1.215653e-08	3.279961e-03	2.653031e-11
1.215850e-08	3.280315e-03	2.653746e-11
1.216047e-08	3.280668e-03	2.654462e-11
1.216244e-08	3.281022e-03	2.655177e-11
1.216441e-08	3.281375e-03	2.655892e-11
1.216638e-08	3.281729e-03	2.656608e-11
1.216835e-08	3.282082e-03	2.657324e-11
1.217032e-08	3.282436e-03	2.658039e-11
1.217229e-08	3.282789e-03	2.658755e-11
1.217426e-08	3.283143e-03	2.659472e-11
1.217623e-08	3.283496e-03	2.660188e-11
1.217820e-08	3.283850e-03	2.660904e-11
1.218017e-08	3.284203e-03	2.661621e-11
1.218214e-08	3.284557e-03	2.662337e-11
1.218411e-08	3.284910e-03	2.663054e-11
1.218608e-08	3.285264e-03	2.663770e-11
1.218805e-08	3.285617e-03	2.664487e-11
1.219002e-08	3.285971e-03	2.665205e-11
1.219199e-08	3.286324e-03	2.665921e-11
1.219396e-08	3.286678e-03	2.666639e-11
1.219593e-08	3.287031e-03	2.667356e-11
1.219791e-08	3.287385e-03	2.668074e-11
1.219988e-08	3.287738e-03	2.668791e-11
1.220185e-08	3.288092e-03	2.669509e-11
1.220382e-08	3.288445e-03	2.670227e-11
1.220579e-08	3.288799e-03	2.670944e-11
1.220776e-08	3.289152e-03	2.671663e-11
1.220974e-08	3.289506e-03	2.672381e-11
1.221171e-08	3.289859e-03	2.673099e-11
1.221368e-08	3.290213e-03	2.673817e-11
1.221565e-08	3.290566e-03	2.674536e-11
1.221762e-08	3.290920e-03	2.675255e-11
1.221960e-08	3.291273e-03	2.675973e-11
1.222157e-08	3.291627e-03	2.676692e-11
1.222354e-08	3.291980e-03	2.677411e-11
1.222551e-08	3.292334e-03	2.678130e-11
1.222749e-08	3.292687e-03	2.678849e-11
1.222946e-08	3.293041e-03	2.679569e-11
1.223143e-08	3.293394e-03	2.680288e-11
1.223341e-08	3.293748e-03	2.681008e-11
1.223538e-08	3.294101e-03	2.681727e-11
1.223735e-08	3.294455e-03	2.682447e-11
1.223933e-08	3.294808e-03	2.683167e-11
1.224130e-08	3.295161e-03	2.683887e-11
1.224327e-08	3.295515e-03	2.684607e-11
1.224525e-08	3.295869e-03	2.685328e-11
1.224722e-08	3.296222e-03	2.686048e-11
1.224920e-08	3.296575e-03	2.686768e-11
1.225117e-08	3.296929e-03	2.687489e-11
1.225314e-08	3.297283e-03	2.688210e-11
1.225512e-08	3.297636e-03	2.688930e-11
1.225709e-08	3.297989e-03	2.689651e-11
1.225907e-08	3.298343e-03	2.690373e-11
1.226104e-08	3.298697e-03	2.691094e-11
1.226302e-08	3.299050e-03	2.691815e-11
1.226499e-08	3.299403e-03	2.692536e-11
1.226697e-08	3.299757e-03	2.693258e-11
1.226894e-08	3.300111e-03	2.693980e-11
1.227092e-08	3.300464e-03	2.694701e-11
1.227289e-08	3.300817e-03	2.695423e-11
1.227487e-08	3.301171e-03	2.696145e-11
1.227684e-08	3.301524e-03	2.696867e-11
1.227882e-08	3.301878e-03	2.697590e-11
1.228079e-08	3.302231e-03	2.698312e-11
1.228277e-08	3.302585e-03	2.699035e-11
1.228475e-08	3.302938e-03	2.699757e-11
1.228672e-08	3.303292e-03	2.700480e-11
1.228870e-08	3.303645e-03	2.701203e-11
1.229067e-08	3.303999e-03	2.701925e-11
1.229265e-08	3.304352e-03	2.702648e-11
1.229463e-08	3.304706e-03	2.703372e-11
1.229660e-08	3.305059e-03	2.704095e-11
1.229858e-08	3.305413e-03	2.704818e-11
1.230056e-08	3.305766e-03	2.705542e-11
1.230254e-08	3.306120e-03	2.706265e-11
1.230451e-08	3.306473e-03	2.706989e-11
1.230649e-08	3.306827e-03	2.707713e-11
1.230847e-08	3.307180e-03	2.708437e-11
1.231044e-08	3.307534e-03	2.709161e-11
1.231242e-08	3.307887e-03	2.709885e-11
1.231440e-08	3.308241e-03	2.710609e-11
1.231638e-08	3.308594e-03	2.711334e-11
1.231835e-08	3.308948e-03	2.712059e-11
1.232033e-08	3.309301e-03	2.712783e-11
1.232231e-08	3.309655e-03	2.713508e-11
1.232429e-08	3.310008e-03	2.714233e-11
1.232627e-08	3.310362e-03	2.714958e-11
1.232824e-08	3.310715e-03	2.715683e-11
1.233022e-08	3.311069e-03	2.716408e-11
1.233220e-08	3.311422e-03	2.717134e-11
1.233418e-08	3.311776e-03	2.717859e-11
1.233616e-08	3.312129e-03	2.718585e-11
1.233814e-08	3.312483e-03	2.719311e-11
1.234012e-08	3.312836e-03	2.720036e-11
1.234210e-08	3.313190e-03	2.720762e-11
1.234407e-08	3.313543e-03	2.721488e-11
1.234605e-08	3.313897e-03	2.722215e-11
1.234803e-08	3.314250e-03	2.722941e-11
1.235001e-08	3.314604e-03	2.723667e-11
1.235199e-08	3.314957e-03	2.724394e-11
1.235397e-08	3.315311e-03	2.725121e-11
1.235595e-08	3.315664e-03	2.725847e-11
1.235793e-08	3.316018e-03	2.726574e-11
1.235991e-08	3.316371e-03	2.727301e-11
1.236189e-08	3.316725e-03	2.728028e-11
1.236387e-08	3.317078e-03	2.728755e-11
1.236585e-08	3.317432e-03	2.729483e-11
1.236783e-08	3.317785e-03	2.730210e-11
1.236981e-08	3.318139e-03	2.730938e-11
1.237179e-08	3.318492e-03	2.731665e-11
1.237378e-08	3.318846e-03	2.732393e-11
1.237576e-08	3.319199e-03	2.733121e-11
1.237774e-08	3.319553e-03	2.733849e-11
1.237972e-08	3.319906e-03	2.734577e-11
1.238170e-08	3.320260e-03	2.735306e-11
1.238368e-08	3.320613e-03	2.736034e-11
1.238566e-08	3.320967e-03	2.736762e-11
1.238764e-08	3.321320e-03	2.737491e-11
1.238963e-08	3.321674e-03	2.738220e-11
1.239161e-08	3.322027e-03	2.738949e-11
1.239359e-08	3.322381e-03	2.739678e-11
1.239557e-08	3.322734e-03	2.740407e-11
1.239755e-08	3.323087e-03	2.741136e-11
1.239953e-08	3.323441e-03	2.741865e-11
1.240152e-08	3.323795e-03	2.742595e-11
1.240350e-08	3.324148e-03	2.743325e-11
1.240548e-08	3.324502e-03	2.744054e-11
1.240746e-08	3.324855e-03	2.744784e-11
1.240945e-08	3.325209e-03	2.745514e-11
1.241143e-08	3.325562e-03	2.746244e-11
1.241341e-08	3.325916e-03	2.746974e-11
1.241540e-08	3.326269e-03	2.747704e-11
1.241738e-08	3.326623e-03	2.748435e-11
1.241936e-08	3.326976e-03	2.749165e-11
1.242135e-08	3.327330e-03	2.749896e-11
1.242333e-08	3.327683e-03	2.750626e-11
1.242531e-08	3.328037e-03	2.751357e-11
1.242730e-08	3.328390e-03	2.752088e-11
1.242928e-08	3.328744e-03	2.752819e-11
1.243126e-08	3.329097e-03	2.753551e-11
1.243325e-08	3.329450e-03	2.754282e-11
1.243523e-08	3.329804e-03	2.755013e-11
1.243722e-08	3.330158e-03	2.755745e-11
1.243920e-08	3.330511e-03	2.756477e-11
1.244118e-08	3.330864e-03	2.757208e-11
1.244317e-08	3.331218e-03	2.757940e-11
1.244515e-08	3.331572e-03	2.758672e-11
1.244714e-08	3.331925e-03	2.759404e-11
1.244912e-08	3.332278e-03	2.760136e-11
1.245111e-08	3.332632e-03	2.760869e-11
1.245309e-08	3.332986e-03	2.761601e-11
1.245508e-08	3.333339e-03	2.762334e-11
1.245706e-08	3.333692e-03	2.763067e-11
1.245905e-08	3.334046e-03	2.763799e-11
1.246104e-08	3.334400e-03	2.764533e-11
1.246302e-08	3.334753e-03	2.765265e-11
1.246501e-08	3.335107e-03	2.765999e-11
1.246699e-08	3.335460e-03	2.766732e-11
1.246898e-08	3.335813e-03	2.767465e-11
1.247096e-08	3.336167e-03	2.768199e-11
1.247295e-08	3.336521e-03	2.768933e-11
1.247494e-08	3.336874e-03	2.769666e-11
1.247692e-08	3.337227e-03	2.770400e-11
1.247891e-08	3.337581e-03	2.771134e-11
1.248090e-08	3.337935e-03	2.771868e-11
1.248288e-08	3.338288e-03	2.772602e-11
1.248487e-08	3.338641e-03	2.773337e-11
1.248686e-08	3.338995e-03	2.774071e-11
1.248884e-08	3.339349e-03	2.774806e-11
1.249083e-08	3.339702e-03	2.775540e-11
1.249282e-08	3.340055e-03	2.776275e-11
1.249480e-08	3.340409e-03	2.777010e-11
1.249679e-08	3.340762e-03	2.777745e-11
1.249878e-08	3.341116e-03	2.778480e-11
1.250077e-08	3.341470e-03	2.779216e-11
1.250275e-08	3.341823e-03	2.779951e-11
1.250474e-08	3.342176e-03	2.780686e-11
1.250673e-08	3.342530e-03	2.781422e-11
1.250872e-08	3.342884e-03	2.782158e-11
1.251071e-08	3.343237e-03	2.782894e-11
1.251269e-08	3.343590e-03	2.783630e-11
1.251468e-08	3.343944e-03	2.784366e-11
1.251667e-08	3.344298e-03	2.785102e-11
1.251866e-08	3.344651e-03	2.785838e-11
1.252065e-08	3.345004e-03	2.786575e-11
1.252264e-08	3.345358e-03	2.787312e-11
1.252463e-08	3.345712e-03	2.788048e-11
1.252661e-08	3.346065e-03	2.788785e-11
1.252860e-08	3.346418e-03	2.789522e-11
1.253059e-08	3.346772e-03	2.790259e-11
1.253258e-08	3.347125e-03	2.790996e-11
1.253457e-08	3.347479e-03	2.791733e-11
1.253656e-08	3.347833e-03	2.792471e-11
1.253855e-08	3.348186e-03	2.793208e-11
1.254054e-08	3.348539e-03	2.793946e-11
1.254253e-08	3.348893e-03	2.794684e-11
1.254452e-08	3.349247e-03	2.795422e-11
1.254651e-08	3.349600e-03	2.796160e-11
1.254850e-08	3.349953e-03	2.796897e-11
1.255049e-08	3.350307e-03	2.797636e-11
1.255248e-08	3.350661e-03	2.798374e-11
1.255447e-08	3.351014e-03	2.799112e-11
1.255646e-08	3.351367e-03	2.799851e-11
1.255845e-08	3.351721e-03	2.800590e-11
1.256044e-08	3.352075e-03	2.801329e-11
1.256243e-08	3.352428e-03	2.802067e-11
1.256443e-08	3.352782e-03	2.802806e-11
1.256642e-08	3.353135e-03	2.803546e-11
1.256841e-08	3.353488e-03	2.804285e-11
1.257040e-08	3.353842e-03	2.805024e-11
1.257239e-08	3.354196e-03	2.805764e-11
1.257438e-08	3.354549e-03	2.806504e-11
1.257637e-08	3.354902e-03	2.807243e-11
1.257837e-08	3.355256e-03	2.807983e-11
1.258036e-08	3.355610e-03	2.808723e-11
1.258235e-08	3.355963e-03	2.809463e-11
1.258434e-08	3.356316e-03	2.810203e-11
1.258633e-08	3.356670e-03	2.810944e-11
1.258833e-08	3.357024e-03	2.811684e-11
1.259032e-08	3.357377e-03	2.812424e-11
1.259231e-08	3.357731e-03	2.813165e-11
1.259430e-08	3.358084e-03	2.813906e-11
1.259630e-08	3.358438e-03	2.814647e-11
1.259829e-08	3.358791e-03	2.815388e-11
1.260028e-08	3.359145e-03	2.816129e-11
1.260228e-08	3.359498e-03	2.816870e-11
1.260427e-08	3.359851e-03	2.817611e-11
1.260626e-08	3.360205e-03	2.818353e-11
1.260825e-08	3.360559e-03	2.819095e-11
1.261025e-08	3.360912e-03	2.819837e-11
1.261224e-08	3.361265e-03	2.820578e-11
1.261424e-08	3.361619e-03	2.821320e-11
1.261623e-08	3.361973e-03	2.822062e-11
1.261822e-08	3.362326e-03	2.822805e-11
1.262022e-08	3.362680e-03	2.823547e-11
1.262221e-08	3.363033e-03	2.824289e-11
1.262421e-08	3.363387e-03	2.825032e-11
1.262620e-08	3.363740e-03	2.825774e-11
1.262819e-08	3.364094e-03	2.826517e-11
1.263019e-08	3.364447e-03	2.827260e-11
1.263218e-08	3.364801e-03	2.828003e-11
1.263418e-08	3.365154e-03	2.828746e-11
1.263617e-08	3.365508e-03	2.829489e-11
1.263817e-08	3.365861e-03	2.830233e-11
1.264016e-08	3.366215e-03	2.830976e-11
1.264216e-08	3.366568e-03	2.831720e-11
1.264415e-08	3.366922e-03	2.832464e-11
1.264615e-08	3.367275e-03	2.833208e-11
1.264814e-08	3.367629e-03	2.833951e-11
1.265014e-08	3.367982e-03	2.834695e-11
1.265214e-08	3.368336e-03	2.835440e-11
1.265413e-08	3.368689e-03	2.836184e-11
1.265613e-08	3.369043e-03	2.836928e-11
1.265812e-08	3.369396e-03	2.837673e-11
1.266012e-08	3.369750e-03	2.838418e-11
1.266211e-08	3.370103e-03	2.839162e-11
1.266411e-08	3.370457e-03	2.839907e-11
1.266611e-08	3.370810e-03	2.840652e-11
1.266810e-08	3.371164e-03	2.841398e-11
1.267010e-08	3.371517e-03	2.842142e-11
1.267210e-08	3.371871e-03	2.842888e-11
1.267409e-08	3.372224e-03	2.843634e-11
1.267609e-08	3.372578e-03	2.844379e-11
1.267809e-08	3.372931e-03	2.845125e-11
1.268009e-08	3.373285e-03	2.845871e-11
1.268208e-08	3.373638e-03	2.846617e-11
1.268408e-08	3.373992e-03	2.847362e-11
1.268608e-08	3.374345e-03	2.848109e-11
1.268808e-08	3.374699e-03	2.848855e-11
1.269007e-08	3.375052e-03	2.849601e-11
1.269207e-08	3.375406e-03	2.850348e-11
1.269407e-08	3.375759e-03	2.851095e-11
1.269607e-08	3.376113e-03	2.851842e-11
1.269806e-08	3.376466e-03	2.852588e-11
1.270006e-08	3.376820e-03	2.853335e-11
1.270206e-08	3.377173e-03	2.854082e-11
1.270406e-08	3.377527e-03	2.854830e-11
1.270606e-08	3.377880e-03	2.855577e-11
1.270806e-08	3.378234e-03	2.856324e-11
1.271006e-08	3.378587e-03	2.857072e-11
1.271205e-08	3.378941e-03	2.857820e-11
1.271405e-08	3.379294e-03	2.858568e-11
1.271605e-08	3.379648e-03	2.859316e-11
1.271805e-08	3.380001e-03	2.860064e-11
1.272005e-08	3.380355e-03	2.860812e-11
1.272205e-08	3.380708e-03	2.861560e-11
1.272405e-08	3.381062e-03	2.862309e-11
1.272605e-08	3.381415e-03	2.863057e-11
1.272805e-08	3.381769e-03	2.863806e-11
1.273005e-08	3.382122e-03	2.864554e-11
1.273205e-08	3.382476e-03	2.865304e-11
1.273405e-08	3.382829e-03	2.866052e-11
1.273605e-08	3.383183e-03	2.866801e-11
1.273805e-08	3.383536e-03	2.867551e-11
1.274005e-08	3.383890e-03	2.868300e-11
1.274205e-08	3.384243e-03	2.869049e-11
1.274405e-08	3.384597e-03	2.869799e-11
1.274605e-08	3.384950e-03	2.870549e-11
1.274805e-08	3.385304e-03	2.871298e-11
1.275005e-08	3.385657e-03	2.872049e-11
1.275205e-08	3.386011e-03	2.872799e-11
1.275406e-08	3.386365e-03	2.873549e-11
1.275606e-08	3.386718e-03	2.874299e-11
1.275806e-08	3.387071e-03	2.875050e-11
1.276006e-08	3.387425e-03	2.875800e-11
1.276206e-08	3.387778e-03	2.876551e-11
1.276406e-08	3.388132e-03	2.877301e-11
1.276606e-08	3.388485e-03	2.878052e-11
1.276807e-08	3.388839e-03	2.878804e-11
1.277007e-08	3.389192e-03	2.879554e-11
1.277207e-08	3.389546e-03	2.880306e-11
1.277407e-08	3.389900e-03	2.881057e-11
1.277607e-08	3.390253e-03	2.881809e-11
1.277808e-08	3.390606e-03	2.882560e-11
1.278008e-08	3.390960e-03	2.883312e-11
1.278208e-08	3.391314e-03	2.884064e-11
1.278408e-08	3.391667e-03	2.884815e-11
1.278609e-08	3.392021e-03	2.885568e-11
1.278809e-08	3.392374e-03	2.886320e-11
1.279009e-08	3.392728e-03	2.887072e-11
1.279210e-08	3.393081e-03	2.887825e-11
1.279410e-08	3.393435e-03	2.888577e-11
1.279610e-08	3.393788e-03	2.889330e-11
1.279811e-08	3.394142e-03	2.890082e-11
1.280011e-08	3.394495e-03	2.890835e-11
1.280211e-08	3.394849e-03	2.891589e-11
1.280412e-08	3.395202e-03	2.892342e-11
1.280612e-08	3.395556e-03	2.893095e-11
1.280812e-08	3.395909e-03	2.893848e-11
1.281013e-08	3.396263e-03	2.894602e-11
1.281213e-08	3.396616e-03	2.895355e-11
1.281414e-08	3.396970e-03	2.896109e-11
1.281614e-08	3.397323e-03	2.896863e-11
1.281815e-08	3.397677e-03	2.897617e-11
1.282015e-08	3.398030e-03	2.898371e-11
1.282215e-08	3.398384e-03	2.899125e-11
1.282416e-08	3.398737e-03	2.899879e-11
1.282617e-08	3.399091e-03	2.900634e-11
1.282817e-08	3.399444e-03	2.901388e-11
1.283017e-08	3.399798e-03	2.902143e-11
1.283218e-08	3.400151e-03	2.902898e-11
1.283418e-08	3.400505e-03	2.903652e-11
1.283619e-08	3.400858e-03	2.904408e-11
1.283820e-08	3.401212e-03	2.905163e-11
1.284020e-08	3.401565e-03	2.905918e-11
1.284221e-08	3.401919e-03	2.906673e-11
1.284421e-08	3.402272e-03	2.907429e-11
1.284622e-08	3.402626e-03	2.908185e-11
1.284822e-08	3.402979e-03	2.908940e-11
1.285023e-08	3.403333e-03	2.909696e-11
1.285224e-08	3.403686e-03	2.910452e-11
1.285424e-08	3.404040e-03	2.911208e-11
1.285625e-08	3.404393e-03	2.911964e-11
1.285826e-08	3.404747e-03	2.912721e-11
1.286026e-08	3.405100e-03	2.913477e-11
1.286227e-08	3.405454e-03	2.914234e-11
1.286428e-08	3.405807e-03	2.914990e-11
1.286628e-08	3.406161e-03	2.915747e-11
1.286829e-08	3.406514e-03	2.916504e-11
1.287030e-08	3.406868e-03	2.917261e-11
1.287231e-08	3.407221e-03	2.918018e-11
1.287431e-08	3.407575e-03	2.918775e-11
1.287632e-08	3.407929e-03	2.919533e-11
1.287833e-08	3.408282e-03	2.920290e-11
1.288034e-08	3.408635e-03	2.921048e-11
1.288234e-08	3.408989e-03	2.921806e-11
1.288435e-08	3.409342e-03	2.922563e-11
1.288636e-08	3.409696e-03	2.923321e-11
1.288837e-08	3.410050e-03	2.924079e-11
1.289038e-08	3.410403e-03	2.924838e-11
1.289238e-08	3.410756e-03	2.925596e-11
1.289439e-08	3.411110e-03	2.926354e-11
1.289640e-08	3.411464e-03	2.927113e-11
1.289841e-08	3.411817e-03	2.927872e-11
1.290042e-08	3.412171e-03	2.928630e-11
1.290243e-08	3.412524e-03	2.929389e-11
1.290444e-08	3.412878e-03	2.930148e-11
1.290645e-08	3.413231e-03	2.930907e-11
1.290846e-08	3.413585e-03	2.931667e-11
1.291047e-08	3.413938e-03	2.932426e-11
1.291248e-08	3.414292e-03	2.933186e-11
1.291448e-08	3.414645e-03	2.933945e-11
1.291649e-08	3.414999e-03	2.934705e-11
1.291850e-08	3.415352e-03	2.935465e-11
1.292051e-08	3.415706e-03	2.936224e-11
1.292252e-08	3.416059e-03	2.936985e-11
1.292453e-08	3.416413e-03	2.937745e-11
1.292654e-08	3.416766e-03	2.938505e-11
1.292855e-08	3.417120e-03	2.939266e-11
1.293056e-08	3.417473e-03	2.940026e-11
1.293258e-08	3.417827e-03	2.940787e-11
1.293459e-08	3.418180e-03	2.941548e-11
1.293660e-08	3.418534e-03	2.942309e-11
1.293861e-08	3.418887e-03	2.943070e-11
1.294062e-08	3.419241e-03	2.943831e-11
1.294263e-08	3.419594e-03	2.944592e-11
1.294464e-08	3.419948e-03	2.945354e-11
1.294665e-08	3.420301e-03	2.946115e-11
1.294866e-08	3.420655e-03	2.946877e-11
1.295067e-08	3.421008e-03	2.947638e-11
1.295269e-08	3.421362e-03	2.948400e-11
1.295470e-08	3.421715e-03	2.949162e-11
1.295671e-08	3.422069e-03	2.949924e-11
1.295872e-08	3.422422e-03	2.950687e-11
1.296073e-08	3.422776e-03	2.951449e-11
1.296275e-08	3.423130e-03	2.952212e-11
1.296476e-08	3.423483e-03	2.952974e-11
1.296677e-08	3.423837e-03	2.953737e-11
1.296878e-08	3.424190e-03	2.954500e-11
1.297079e-08	3.424544e-03	2.955263e-11
1.297281e-08	3.424897e-03	2.956025e-11
1.297482e-08	3.425251e-03	2.956789e-11
1.297683e-08	3.425604e-03	2.957552e-11
1.297884e-08	3.425958e-03	2.958315e-11
1.298086e-08	3.426311e-03	2.959079e-11
1.298287e-08	3.426665e-03	2.959843e-11
1.298488e-08	3.427018e-03	2.960606e-11
1.298690e-08	3.427372e-03	2.961370e-11
1.298891e-08	3.427725e-03	2.962134e-11
1.299092e-08	3.428079e-03	2.962898e-11
1.299294e-08	3.428432e-03	2.963662e-11
1.299495e-08	3.428786e-03	2.964427e-11
1.299697e-08	3.429139e-03	2.965191e-11
1.299898e-08	3.429493e-03	2.965956e-11
1.300099e-08	3.429846e-03	2.966720e-11
1.300301e-08	3.430200e-03	2.967485e-11
1.300502e-08	3.430553e-03	2.968250e-11
1.300704e-08	3.430907e-03	2.969015e-11
1.300905e-08	3.431260e-03	2.969780e-11
1.301107e-08	3.431614e-03	2.970546e-11
1.301308e-08	3.431967e-03	2.971311e-11
1.301509e-08	3.432321e-03	2.972077e-11
1.301711e-08	3.432674e-03	2.972842e-11
1.301913e-08	3.433028e-03	2.973608e-11
1.302114e-08	3.433381e-03	2.974374e-11
1.302315e-08	3.433735e-03	2.975140e-11
1.302517e-08	3.434088e-03	2.975906e-11
1.302719e-08	3.434442e-03	2.976673e-11
1.302920e-08	3.434795e-03	2.977439e-11
1.303122e-08	3.435149e-03	2.978205e-11
1.303323e-08	3.435503e-03	2.978972e-11
1.303525e-08	3.435856e-03	2.979739e-11
1.303726e-08	3.436209e-03	2.980505e-11
1.303928e-08	3.436563e-03	2.981272e-11
1.304130e-08	3.436917e-03	2.982040e-11
1.304331e-08	3.437270e-03	2.982807e-11
1.304533e-08	3.437624e-03	2.983574e-11
1.304735e-08	3.437977e-03	2.984342e-11
1.304936e-08	3.438331e-03	2.985109e-11
1.305138e-08	3.438684e-03	2.985877e-11
1.305340e-08	3.439038e-03	2.986644e-11
1.305541e-08	3.439391e-03	2.987412e-11
1.305743e-08	3.439745e-03	2.988181e-11
1.305945e-08	3.440098e-03	2.988948e-11
1.306146e-08	3.440452e-03	2.989717e-11
1.306348e-08	3.440805e-03	2.990485e-11
1.306550e-08	3.441159e-03	2.991254e-11
1.306752e-08	3.441512e-03	2.992022e-11
1.306953e-08	3.441866e-03	2.992791e-11
1.307155e-08	3.442219e-03	2.993560e-11
1.307357e-08	3.442573e-03	2.994329e-11
1.307559e-08	3.442926e-03	2.995098e-11
1.307761e-08	3.443280e-03	2.995867e-11
1.307962e-08	3.443633e-03	2.996636e-11
1.308164e-08	3.443987e-03	2.997406e-11
1.308366e-08	3.444340e-03	2.998176e-11
1.308568e-08	3.444694e-03	2.998945e-11
1.308770e-08	3.445047e-03	2.999715e-11
1.308972e-08	3.445401e-03	3.000485e-11
1.309174e-08	3.445755e-03	3.001255e-11
1.309375e-08	3.446108e-03	3.002025e-11
1.309577e-08	3.446461e-03	3.002795e-11
1.309779e-08	3.446815e-03	3.003566e-11
1.309981e-08	3.447169e-03	3.004337e-11
1.310183e-08	3.447522e-03	3.005107e-11
1.310385e-08	3.447876e-03	3.005878e-11
1.310587e-08	3.448229e-03	3.006649e-11
1.310789e-08	3.448583e-03	3.007420e-11
1.310991e-08	3.448936e-03	3.008191e-11
1.311193e-08	3.449290e-03	3.008962e-11
1.311395e-08	3.449643e-03	3.009733e-11
1.311597e-08	3.449997e-03	3.010505e-11
1.311799e-08	3.450350e-03	3.011276e-11
1.312001e-08	3.450704e-03	3.012048e-11
1.312203e-08	3.451057e-03	3.012820e-11
1.312405e-08	3.451411e-03	3.013592e-11
1.312607e-08	3.451764e-03	3.014364e-11
1.312809e-08	3.452118e-03	3.015136e-11
1.313011e-08	3.452471e-03	3.015909e-11
1.313213e-08	3.452825e-03	3.016681e-11
1.313415e-08	3.453178e-03	3.017453e-11
1.313618e-08	3.453532e-03	3.018226e-11
1.313820e-08	3.453885e-03	3.018999e-11
1.314022e-08	3.454239e-03	3.019772e-11
1.314224e-08	3.454592e-03	3.020545e-11
1.314426e-08	3.454946e-03	3.021318e-11
1.314628e-08	3.455299e-03	3.022091e-11
1.314830e-08	3.455653e-03	3.022864e-11
1.315033e-08	3.456007e-03	3.023638e-11
1.315235e-08	3.456360e-03	3.024411e-11
1.315437e-08	3.456713e-03	3.025185e-11
1.315639e-08	3.457067e-03	3.025959e-11
1.315841e-08	3.457421e-03	3.026733e-11
1.316044e-08	3.457774e-03	3.027507e-11
1.316246e-08	3.458128e-03	3.028281e-11
1.316448e-08	3.458481e-03	3.029056e-11
1.316650e-08	3.458835e-03	3.029830e-11
1.316853e-08	3.459188e-03	3.030605e-11
1.317055e-08	3.459542e-03	3.031379e-11
1.317257e-08	3.459895e-03	3.032154e-11
1.317460e-08	3.460249e-03	3.032929e-11
1.317662e-08	3.460602e-03	3.033704e-11
1.317864e-08	3.460956e-03	3.034479e-11
1.318067e-08	3.461309e-03	3.035255e-11
1.318269e-08	3.461663e-03	3.036030e-11
1.318471e-08	3.462016e-03	3.036805e-11
1.318674e-08	3.462370e-03	3.037581e-11
1.318876e-08	3.462723e-03	3.038357e-11
1.319078e-08	3.463077e-03	3.039133e-11
1.319281e-08	3.463430e-03	3.039909e-11
1.319483e-08	3.463784e-03	3.040685e-11
1.319686e-08	3.464137e-03	3.041461e-11
1.319888e-08	3.464491e-03	3.042237e-11
1.320091e-08	3.464845e-03	3.043014e-11
1.320293e-08	3.465198e-03	3.043790e-11
1.320495e-08	3.465551e-03	3.044567e-11
1.320698e-08	3.465905e-03	3.045344e-11
1.320900e-08	3.466259e-03	3.046121e-11
1.321103e-08	3.466612e-03	3.046898e-11
1.321305e-08	3.466966e-03	3.047675e-11
1.321508e-08	3.467319e-03	3.048452e-11
1.321711e-08	3.467673e-03	3.049230e-11
1.321913e-08	3.468026e-03	3.050007e-11
1.322116e-08	3.468380e-03	3.050785e-11
1.322318e-08	3.468733e-03	3.051563e-11
1.322521e-08	3.469087e-03	3.052340e-11
1.322723e-08	3.469440e-03	3.053119e-11
1.322926e-08	3.469794e-03	3.053897e-11
1.323129e-08	3.470147e-03	3.054675e-11
1.323331e-08	3.470501e-03	3.055453e-11
1.323534e-08	3.470854e-03	3.056232e-11
1.323736e-08	3.471208e-03	3.057011e-11
1.323939e-08	3.471561e-03	3.057789e-11
1.324142e-08	3.471915e-03	3.058568e-11
1.324344e-08	3.472268e-03	3.059347e-11
1.324547e-08	3.472622e-03	3.060126e-11
1.324750e-08	3.472975e-03	3.060905e-11
1.324952e-08	3.473329e-03	3.061685e-11
1.325155e-08	3.473683e-03	3.062464e-11
1.325358e-08	3.474036e-03	3.063244e-11
1.325560e-08	3.474389e-03	3.064023e-11
1.325763e-08	3.474743e-03	3.064803e-11
1.325966e-08	3.475097e-03	3.065583e-11
1.326169e-08	3.475450e-03	3.066363e-11
1.326372e-08	3.475804e-03	3.067143e-11
1.326574e-08	3.476157e-03	3.067924e-11
1.326777e-08	3.476511e-03	3.068704e-11
1.326980e-08	3.476864e-03	3.069484e-11
1.327183e-08	3.477218e-03	3.070265e-11
1.327386e-08	3.477571e-03	3.071046e-11
1.327588e-08	3.477925e-03	3.071827e-11
1.327791e-08	3.478278e-03	3.072608e-11
1.327994e-08	3.478632e-03	3.073389e-11
1.328197e-08	3.478985e-03	3.074170e-11
1.328400e-08	3.479339e-03	3.074951e-11
1.328603e-08	3.479692e-03	3.075733e-11
1.328806e-08	3.480046e-03	3.076515e-11
1.329009e-08	3.480400e-03	3.077296e-11
1.329211e-08	3.480753e-03	3.078078e-11
1.329414e-08	3.481106e-03	3.078860e-11
1.329617e-08	3.481460e-03	3.079642e-11
1.329820e-08	3.481813e-03	3.080424e-11
1.330023e-08	3.482167e-03	3.081207e-11
1.330226e-08	3.482521e-03	3.081989e-11
1.330429e-08	3.482874e-03	3.082772e-11
1.330632e-08	3.483228e-03	3.083554e-11
1.330835e-08	3.483581e-03	3.084337e-11
1.331038e-08	3.483935e-03	3.085120e-11
1.331241e-08	3.484288e-03	3.085903e-11
1.331444e-08	3.484642e-03	3.086686e-11
1.331647e-08	3.484995e-03	3.087469e-11
1.331850e-08	3.485349e-03	3.088253e-11
1.332053e-08	3.485702e-03	3.089036e-11
1.332256e-08	3.486056e-03	3.089820e-11
1.332459e-08	3.486409e-03	3.090604e-11
1.332662e-08	3.486763e-03	3.091387e-11
1.332866e-08	3.487116e-03	3.092171e-11
1.333069e-08	3.487470e-03	3.092956e-11
1.333272e-08	3.487823e-03	3.093740e-11
1.333475e-08	3.488177e-03	3.094524e-11
1.333678e-08	3.488530e-03	3.095308e-11
1.333881e-08	3.488884e-03	3.096093e-11
1.334085e-08	3.489238e-03	3.096878e-11
1.334288e-08	3.489591e-03	3.097662e-11
1.334491e-08	3.489945e-03	3.098448e-11
1.334694e-08	3.490298e-03	3.099233e-11
1.334897e-08	3.490652e-03	3.100018e-11
1.335100e-08	3.491005e-03	3.100803e-11
1.335304e-08	3.491359e-03	3.101589e-11
1.335507e-08	3.491712e-03	3.102374e-11
1.335710e-08	3.492066e-03	3.103160e-11
1.335913e-08	3.492419e-03	3.103945e-11
1.336117e-08	3.492773e-03	3.104731e-11
1.336320e-08	3.493126e-03	3.105517e-11
1.336523e-08	3.493480e-03	3.106303e-11
1.336727e-08	3.493833e-03	3.107090e-11
1.336930e-08	3.494187e-03	3.107876e-11
1.337133e-08	3.494540e-03	3.108662e-11
1.337337e-08	3.494894e-03	3.109449e-11
1.337540e-08	3.495247e-03	3.110236e-11
1.337743e-08	3.495601e-03	3.111023e-11
1.337947e-08	3.495954e-03	3.111810e-11
1.338150e-08	3.496308e-03	3.112597e-11
1.338353e-08	3.496662e-03	3.113384e-11
1.338557e-08	3.497015e-03	3.114171e-11
1.338760e-08	3.497369e-03	3.114959e-11
1.338964e-08	3.497722e-03	3.115746e-11
1.339167e-08	3.498076e-03	3.116534e-11
1.339370e-08	3.498429e-03	3.117322e-11
1.339574e-08	3.498783e-03	3.118110e-11
1.339777e-08	3.499136e-03	3.118898e-11
1.339981e-08	3.499490e-03	3.119686e-11
1.340184e-08	3.499843e-03	3.120474e-11
1.340388e-08	3.500197e-03	3.121263e-11
1.340591e-08	3.500550e-03	3.122051e-11
1.340795e-08	3.500904e-03	3.122840e-11
1.340998e-08	3.501257e-03	3.123629e-11
1.341202e-08	3.501611e-03	3.124418e-11
1.341405e-08	3.501965e-03	3.125207e-11
1.341609e-08	3.502318e-03	3.125995e-11
1.341813e-08	3.502671e-03	3.126785e-11
1.342016e-08	3.503025e-03	3.127574e-11
1.342220e-08	3.503378e-03	3.128363e-11
1.342423e-08	3.503732e-03	3.129153e-11
1.342627e-08	3.504086e-03	3.129943e-11
1.342831e-08	3.504439e-03	3.130733e-11
1.343034e-08	3.504793e-03	3.131523e-11
1.343238e-08	3.505146e-03	3.132313e-11
1.343441e-08	3.505500e-03	3.133103e-11
1.343645e-08	3.505853e-03	3.133893e-11
1.343849e-08	3.506207e-03	3.134684e-11
1.344052e-08	3.506560e-03	3.135474e-11
1.344256e-08	3.506914e-03	3.136265e-11
1.344460e-08	3.507267e-03	3.137056e-11
1.344663e-08	3.507621e-03	3.137847e-11
1.344867e-08	3.507974e-03	3.138638e-11
1.345071e-08	3.508328e-03	3.139429e-11
1.345275e-08	3.508681e-03	3.140220e-11
1.345478e-08	3.509035e-03	3.141012e-11
1.345682e-08	3.509389e-03	3.141803e-11
1.345886e-08	3.509742e-03	3.142595e-11
1.346090e-08	3.510096e-03	3.143387e-11
1.346294e-08	3.510449e-03	3.144179e-11
1.346497e-08	3.510803e-03	3.144971e-11
1.346701e-08	3.511156e-03	3.145762e-11
1.346905e-08	3.511510e-03	3.146555e-11
1.347109e-08	3.511863e-03	3.147347e-11
1.347313e-08	3.512217e-03	3.148139e-11
1.347516e-08	3.512570e-03	3.148932e-11
1.347720e-08	3.512924e-03	3.149725e-11
1.347924e-08	3.513277e-03	3.150518e-11
1.348128e-08	3.513631e-03	3.151311e-11
1.348332e-08	3.513984e-03	3.152104e-11
1.348536e-08	3.514338e-03	3.152897e-11
1.348740e-08	3.514691e-03	3.153690e-11
1.348944e-08	3.515045e-03	3.154484e-11
1.349148e-08	3.515398e-03	3.155277e-11
1.349352e-08	3.515752e-03	3.156071e-11
1.349556e-08	3.516105e-03	3.156865e-11
1.349760e-08	3.516459e-03	3.157659e-11
1.349964e-08	3.516813e-03	3.158453e-11
1.350168e-08	3.517166e-03	3.159247e-11
1.350371e-08	3.517520e-03	3.160041e-11
1.350576e-08	3.517873e-03	3.160836e-11
1.350780e-08	3.518227e-03	3.161630e-11
1.350984e-08	3.518580e-03	3.162425e-11
1.351188e-08	3.518934e-03	3.163219e-11
1.351392e-08	3.519287e-03	3.164014e-11
1.351596e-08	3.519641e-03	3.164810e-11
1.351800e-08	3.519994e-03	3.165604e-11
1.352004e-08	3.520348e-03	3.166400e-11
1.352208e-08	3.520701e-03	3.167195e-11
1.352412e-08	3.521055e-03	3.167990e-11
1.352616e-08	3.521408e-03	3.168786e-11
1.352820e-08	3.521762e-03	3.169582e-11
1.353024e-08	3.522116e-03	3.170378e-11
1.353229e-08	3.522469e-03	3.171173e-11
1.353433e-08	3.522823e-03	3.171970e-11
1.353637e-08	3.523176e-03	3.172766e-11
1.353841e-08	3.523530e-03	3.173562e-11
1.354045e-08	3.523883e-03	3.174359e-11
1.354249e-08	3.524237e-03	3.175155e-11
1.354454e-08	3.524590e-03	3.175952e-11
1.354658e-08	3.524944e-03	3.176749e-11
1.354862e-08	3.525297e-03	3.177546e-11
1.355066e-08	3.525651e-03	3.178343e-11
1.355271e-08	3.526004e-03	3.179140e-11
1.355475e-08	3.526358e-03	3.179937e-11
1.355679e-08	3.526711e-03	3.180735e-11
1.355883e-08	3.527065e-03	3.181532e-11
1.356088e-08	3.527418e-03	3.182329e-11
1.356292e-08	3.527772e-03	3.183127e-11
1.356496e-08	3.528126e-03	3.183925e-11
1.356701e-08	3.528479e-03	3.184723e-11
1.356905e-08	3.528833e-03	3.185521e-11
1.357109e-08	3.529186e-03	3.186320e-11
1.357314e-08	3.529540e-03	3.187118e-11
1.357518e-08	3.529893e-03	3.187917e-11
1.357722e-08	3.530247e-03	3.188715e-11
1.357927e-08	3.530600e-03	3.189514e-11
1.358131e-08	3.530954e-03	3.190313e-11
1.358336e-08	3.531307e-03	3.191111e-11
1.358540e-08	3.531661e-03	3.191911e-11
1.358744e-08	3.532014e-03	3.192710e-11
1.358949e-08	3.532368e-03	3.193509e-11
1.441549e-08	3.673785e-03	3.522947e-11
1.611608e-08	3.956648e-03	4.241087e-11
1.787956e-08	4.239548e-03	5.040741e-11
1.970393e-08	4.522486e-03	5.924824e-11
2.158733e-08	4.805461e-03	6.896155e-11
2.352810e-08	5.088474e-03	7.957471e-11
2.552473e-08	5.371524e-03	9.111440e-11
2.757581e-08	5.654612e-03	1.036065e-10
2.968006e-08	5.937737e-03	1.170764e-10
3.183629e-08	6.220899e-03	1.315489e-10
3.404337e-08	6.504099e-03	1.470480e-10
3.630029e-08	6.787336e-03	1.635975e-10
3.860608e-08	7.070610e-03	1.812206e-10
4.095982e-08	7.353921e-03	1.999401e-10
4.336067e-08	7.637270e-03	2.197784e-10
4.580783e-08	7.920656e-03	2.407575e-10
4.830053e-08	8.204079e-03	2.628988e-10
5.083807e-08	8.487538e-03	2.862238e-10
5.341976e-08	8.771036e-03	3.107534e-10
5.604495e-08	9.054570e-03	3.365081e-10
5.871303e-08	9.338141e-03	3.635082e-10
6.142343e-08	9.621750e-03	3.917741e-10
6.417558e-08	9.905394e-03	4.213251e-10
6.696895e-08	1.018908e-02	4.521810e-10
6.980304e-08	1.047280e-02	4.843611e-10
7.267735e-08	1.075655e-02	5.178843e-10
7.559141e-08	1.104034e-02	5.527695e-10
7.854479e-08	1.132417e-02	5.890353e-10
8.153706e-08	1.160804e-02	6.267002e-10
8.456779e-08	1.189194e-02	6.657821e-10
8.763660e-08	1.217588e-02	7.062993e-10
9.074309e-08	1.245986e-02	7.482696e-10
9.388690e-08	1.274387e-02	7.917104e-10
9.706768e-08	1.302792e-02	8.366394e-10
1.002851e-07	1.331201e-02	8.830741e-10
1.035388e-07	1.359613e-02	9.310311e-10
1.068284e-07	1.388029e-02	9.805279e-10
1.101537e-07	1.416449e-02	1.031581e-09
1.135144e-07	1.444872e-02	1.084208e-09
1.169101e-07	1.473299e-02	1.138424e-09
1.203406e-07	1.501730e-02	1.194246e-09
1.238057e-07	1.530164e-02	1.251691e-09
1.273050e-07	1.558602e-02	1.310775e-09
1.308382e-07	1.587043e-02	1.371513e-09
1.344052e-07	1.615488e-02	1.433922e-09
1.380057e-07	1.643937e-02	1.498017e-09
1.416395e-07	1.672389e-02	1.563814e-09
1.453062e-07	1.700845e-02	1.631330e-09
1.490058e-07	1.729305e-02	1.700579e-09
1.527380e-07	1.757768e-02	1.771576e-09
1.565026e-07	1.786235e-02	1.844337e-09
1.602993e-07	1.814706e-02	1.918877e-09
1.641280e-07	1.843180e-02	1.995212e-09
1.679885e-07	1.871657e-02	2.073356e-09
1.718806e-07	1.900139e-02	2.153323e-09
1.758040e-07	1.928624e-02	2.235131e-09
1.797587e-07	1.957112e-02	2.318791e-09
1.837444e-07	1.985604e-02	2.404320e-09
1.877610e-07	2.014100e-02	2.491732e-09
1.918083e-07	2.042599e-02	2.581041e-09
1.958861e-07	2.071102e-02	2.672262e-09
1.999943e-07	2.099609e-02	2.765410e-09
2.041327e-07	2.128119e-02	2.860497e-09
2.083012e-07	2.156632e-02	2.957539e-09
2.124995e-07	2.185150e-02	3.056550e-09
2.167276e-07	2.213670e-02	3.157543e-09
2.209854e-07	2.242195e-02	3.260533e-09
2.252726e-07	2.270723e-02	3.365534e-09
2.295891e-07	2.299254e-02	3.472559e-09
2.339349e-07	2.327789e-02	3.581623e-09
2.383097e-07	2.356328e-02	3.692738e-09
2.427134e-07	2.384870e-02	3.805918e-09
2.471460e-07	2.413416e-02	3.921178e-09
2.516072e-07	2.441965e-02	4.038531e-09
2.560970e-07	2.470518e-02	4.157990e-09
2.606153e-07	2.499075e-02	4.279568e-09
2.651618e-07	2.527635e-02	4.403279e-09
2.697366e-07	2.556198e-02	4.529136e-09
2.743394e-07	2.584765e-02	4.657153e-09
2.789703e-07	2.613336e-02	4.787342e-09
2.836290e-07	2.641910e-02	4.919718e-09
2.883155e-07	2.670487e-02	5.054292e-09
2.930297e-07	2.699069e-02	5.191078e-09
2.977714e-07	2.727653e-02	5.330089e-09
3.025405e-07	2.756241e-02	5.471337e-09
3.073370e-07	2.784833e-02	5.614837e-09
3.121608e-07	2.813428e-02	5.760600e-09
3.170118e-07	2.842027e-02	5.908640e-09
3.218898e-07	2.870630e-02	6.058969e-09
3.267948e-07	2.899235e-02	6.211599e-09
3.317266e-07	2.927845e-02	6.366544e-09
3.366853e-07	2.956457e-02	6.523816e-09
3.416706e-07	2.985074e-02	6.683428e-09
3.466826e-07	3.013693e-02	6.845393e-09
3.517211e-07	3.042317e-02	7.009722e-09
3.567861e-07	3.070944e-02	7.176428e-09
3.618775e-07	3.099574e-02	7.345526e-09
3.669951e-07	3.128208e-02	7.517024e-09
3.721389e-07	3.156845e-02	7.690937e-09
3.773089e-07	3.185486e-02	7.867277e-09
3.825049e-07	3.214130e-02	8.046055e-09
3.877269e-07	3.242778e-02	8.227285e-09
3.929747e-07	3.271429e-02	8.410978e-09
3.982484e-07	3.300084e-02	8.597147e-09
4.035479e-07	3.328742e-02	8.785804e-09
4.088730e-07	3.357403e-02	8.976961e-09
4.142237e-07	3.386068e-02	9.170629e-09
4.196000e-07	3.414737e-02	9.366822e-09
4.250018e-07	3.443409e-02	9.565551e-09
4.304290e-07	3.472085e-02	9.766830e-09
4.358815e-07	3.500763e-02	9.970666e-09
4.413592e-07	3.529446e-02	1.017707e-08
4.468622e-07	3.558132e-02	1.038607e-08
4.523903e-07	3.586821e-02	1.059765e-08
4.579435e-07	3.615513e-02	1.081185e-08
4.635217e-07	3.644210e-02	1.102866e-08
4.691249e-07	3.672909e-02	1.124811e-08
4.747530e-07	3.701612e-02	1.147020e-08
4.804059e-07	3.730319e-02	1.169494e-08
4.860836e-07	3.759028e-02	1.192235e-08
4.917860e-07	3.787742e-02	1.215243e-08
4.975131e-07	3.816458e-02	1.238521e-08
5.032648e-07	3.845179e-02	1.262069e-08
5.090411e-07	3.873902e-02	1.285887e-08
5.148418e-07	3.902629e-02	1.309979e-08
5.206670e-07	3.931360e-02	1.334343e-08
5.265166e-07	3.960094e-02	1.358983e-08
5.323906e-07	3.988831e-02	1.383898e-08
5.382888e-07	4.017571e-02	1.409091e-08
5.442112e-07	4.046315e-02	1.434561e-08
5.501579e-07	4.075063e-02	1.460311e-08
5.561287e-07	4.103814e-02	1.486341e-08
5.621236e-07	4.132568e-02	1.512653e-08
5.681425e-07	4.161326e-02	1.539247e-08
5.741854e-07	4.190087e-02	1.566125e-08
5.802524e-07	4.218851e-02	1.593289e-08
5.863432e-07	4.247619e-02	1.620738e-08
5.924578e-07	4.276390e-02	1.648474e-08
5.985962e-07	4.305165e-02	1.676499e-08
6.047585e-07	4.333943e-02	1.704813e-08
6.109444e-07	4.362724e-02	1.733418e-08
6.171540e-07	4.391509e-02	1.762314e-08
6.233872e-07	4.420297e-02	1.791503e-08
6.296441e-07	4.449088e-02	1.820986e-08
6.359245e-07	4.477883e-02	1.850764e-08
6.422284e-07	4.506681e-02	1.880838e-08
6.485558e-07	4.535483e-02	1.911209e-08
6.549066e-07	4.564288e-02	1.941879e-08
6.612808e-07	4.593096e-02	1.972848e-08
6.676784e-07	4.621908e-02	2.004118e-08
6.740992e-07	4.650723e-02	2.035689e-08
6.805433e-07	4.679541e-02	2.067563e-08
6.870107e-07	4.708363e-02	2.099740e-08
6.935012e-07	4.737188e-02	2.132223e-08
7.000149e-07	4.766016e-02	2.165011e-08
7.065518e-07	4.794848e-02	2.198107e-08
7.131117e-07	4.823683e-02	2.231511e-08
7.196946e-07	4.852521e-02	2.265224e-08
7.263006e-07	4.881362e-02	2.299247e-08
7.329296e-07	4.910207e-02	2.333582e-08
7.395816e-07	4.939056e-02	2.368229e-08
7.462564e-07	4.967908e-02	2.403190e-08
7.529541e-07	4.996763e-02	2.438465e-08
7.596746e-07	5.025621e-02	2.474057e-08
7.664180e-07	5.054483e-02	2.509965e-08
7.731841e-07	5.083348e-02	2.546190e-08
7.799730e-07	5.112216e-02	2.582735e-08
7.867846e-07	5.141087e-02	2.619600e-08
7.936189e-07	5.169962e-02	2.656786e-08
8.004758e-07	5.198840e-02	2.694294e-08
8.073553e-07	5.227722e-02	2.732125e-08
8.142575e-07	5.256606e-02	2.770280e-08
8.211822e-07	5.285494e-02	2.808761e-08
8.281295e-07	5.314386e-02	2.847569e-08
8.350992e-07	5.343281e-02	2.886704e-08
8.420914e-07	5.372179e-02	2.926167e-08
8.491060e-07	5.401080e-02	2.965959e-08
8.561431e-07	5.429984e-02	3.006083e-08
8.632026e-07	5.458892e-02	3.046538e-08
8.702844e-07	5.487803e-02	3.087326e-08
8.773885e-07	5.516717e-02	3.128447e-08
8.845149e-07	5.545635e-02	3.169904e-08
8.916636e-07	5.574556e-02	3.211696e-08
8.988346e-07	5.603480e-02	3.253825e-08
9.060278e-07	5.632407e-02	3.296292e-08
9.132432e-07	5.661338e-02	3.339099e-08
9.204808e-07	5.690272e-02	3.382246e-08
9.277405e-07	5.719210e-02	3.425733e-08
9.350223e-07	5.748150e-02	3.469563e-08
9.423263e-07	5.777094e-02	3.513735e-08
9.496523e-07	5.806041e-02	3.558252e-08
9.570003e-07	5.834991e-02	3.603115e-08
9.643704e-07	5.863944e-02	3.648323e-08
9.717624e-07	5.892901e-02	3.693879e-08
9.791765e-07	5.921861e-02	3.739783e-08
9.866124e-07	5.950824e-02	3.786037e-08
9.940704e-07	5.979791e-02	3.832641e-08
1.001550e-06	6.008760e-02	3.879597e-08
1.009052e-06	6.037733e-02	3.926905e-08
1.016575e-06	6.066709e-02	3.974567e-08
1.024121e-06	6.095689e-02	4.022583e-08
1.031688e-06	6.124671e-02	4.070955e-08
1.039277e-06	6.153657e-02	4.119683e-08
1.046888e-06	6.182646e-02	4.168770e-08
1.054520e-06	6.211638e-02	4.218214e-08
1.062175e-06	6.240634e-02	4.268020e-08
1.069851e-06	6.269633e-02	4.318185e-08
1.077549e-06	6.298635e-02	4.368712e-08
1.085268e-06	6.327640e-02	4.419602e-08
1.093009e-06	6.356648e-02	4.470855e-08
1.100771e-06	6.385660e-02	4.522473e-08
1.108556e-06	6.414674e-02	4.574457e-08
1.116362e-06	6.443692e-02	4.626808e-08
1.124189e-06	6.472713e-02	4.679527e-08
1.132038e-06	6.501738e-02	4.732615e-08
1.139908e-06	6.530765e-02	4.786072e-08
1.147800e-06	6.559796e-02	4.839900e-08
1.155714e-06	6.588830e-02	4.894100e-08
1.163649e-06	6.617867e-02	4.948674e-08
1.171605e-06	6.646907e-02	5.003621e-08
1.179583e-06	6.675950e-02	5.058942e-08
1.187582e-06	6.704997e-02	5.114640e-08
1.195603e-06	6.734047e-02	5.170715e-08
1.203645e-06	6.763100e-02	5.227168e-08
1.211708e-06	6.792156e-02	5.284000e-08
1.219793e-06	6.821215e-02	5.341211e-08
1.227899e-06	6.850277e-02	5.398804e-08
1.236027e-06	6.879343e-02	5.456778e-08
1.244175e-06	6.908412e-02	5.515136e-08
1.252345e-06	6.937484e-02	5.573878e-08
1.260537e-06	6.966559e-02	5.633004e-08
1.268749e-06	6.995638e-02	5.692518e-08
1.276983e-06	7.024719e-02	5.752417e-08
1.285238e-06	7.053804e-02	5.812705e-08
1.293514e-06	7.082891e-02	5.873381e-08
1.301812e-06	7.111982e-02	5.934448e-08
1.310130e-06	7.141076e-02	5.995905e-08
1.318470e-06	7.170173e-02	6.057754e-08
1.326831e-06	7.199273e-02	6.119996e-08
1.335213e-06	7.228377e-02	6.182633e-08
1.343616e-06	7.257483e-02	6.245664e-08
1.352040e-06	7.286593e-02	6.309091e-08
1.360486e-06	7.315706e-02	6.372915e-08
1.368952e-06	7.344822e-02	6.437137e-08
1.377439e-06	7.373941e-02	6.501758e-08
1.385948e-06	7.403063e-02	6.566778e-08
1.394477e-06	7.432188e-02	6.632200e-08
1.403028e-06	7.461316e-02	6.698023e-08
1.411599e-06	7.490448e-02	6.764250e-08
1.420192e-06	7.519583e-02	6.830880e-08
1.428805e-06	7.548720e-02	6.897915e-08
1.437440e-06	7.577861e-02	6.965356e-08
1.446095e-06	7.607005e-02	7.033204e-08
1.454772e-06	7.636152e-02	7.101459e-08
1.463469e-06	7.665302e-02	7.170124e-08
1.472187e-06	7.694456e-02	7.239198e-08
1.480926e-06	7.723613e-02	7.308684e-08
1.489686e-06	7.752772e-02	7.378581e-08
1.498467e-06	7.781935e-02	7.448890e-08
1.507269e-06	7.811100e-02	7.519613e-08
1.516091e-06	7.840269e-02	7.590751e-08
1.524935e-06	7.869441e-02	7.662305e-08
1.533799e-06	7.898616e-02	7.734275e-08
1.542684e-06	7.927794e-02	7.806662e-08
1.551590e-06	7.956975e-02	7.879469e-08
1.560516e-06	7.986159e-02	7.952694e-08
1.569464e-06	8.015346e-02	8.026341e-08
1.578432e-06	8.044536e-02	8.100409e-08
1.587421e-06	8.073729e-02	8.174899e-08
1.596430e-06	8.102926e-02	8.249813e-08
1.605461e-06	8.132125e-02	8.325152e-08
1.614512e-06	8.161328e-02	8.400916e-08
1.623584e-06	8.190533e-02	8.477106e-08
1.632676e-06	8.219742e-02	8.553724e-08
1.641790e-06	8.248954e-02	8.630770e-08
1.650924e-06	8.278168e-02	8.708245e-08
1.660078e-06	8.307386e-02	8.786151e-08
1.669253e-06	8.336607e-02	8.864488e-08
1.678449e-06	8.365831e-02	8.943257e-08
1.687666e-06	8.395058e-02	9.022460e-08
1.696903e-06	8.424288e-02	9.102097e-08
1.706161e-06	8.453521e-02	9.182169e-08
1.715439e-06	8.482758e-02	9.262679e-08
1.724738e-06	8.511997e-02	9.343624e-08
1.734058e-06	8.541239e-02	9.425007e-08
1.743398e-06	8.570484e-02	9.506830e-08
1.752759e-06	8.599732e-02	9.589092e-08
1.762140e-06	8.628984e-02	9.671795e-08
1.771542e-06	8.658238e-02	9.754941e-08
1.780965e-06	8.687495e-02	9.838529e-08
1.790408e-06	8.716755e-02	9.922561e-08
1.799871e-06	8.746019e-02	1.000704e-07
1.809355e-06	8.775285e-02	1.009196e-07
1.818860e-06	8.804554e-02	1.017733e-07
1.828385e-06	8.833827e-02	1.026315e-07
1.837930e-06	8.863102e-02	1.034941e-07
1.847496e-06	8.892381e-02	1.043613e-07
1.857083e-06	8.921662e-02	1.052330e-07
1.866690e-06	8.950946e-02	1.061091e-07
1.876317e-06	8.980234e-02	1.069898e-07
1.885965e-06	9.009524e-02	1.078751e-07
1.895634e-06	9.038817e-02	1.087649e-07
1.905322e-06	9.068114e-02	1.096592e-07
1.915032e-06	9.097413e-02	1.105581e-07
1.924761e-06	9.126715e-02	1.114616e-07
1.934511e-06	9.156021e-02	1.123697e-07
1.944282e-06	9.185329e-02	1.132823e-07
1.954073e-06	9.214640e-02	1.141996e-07
1.963884e-06	9.243955e-02	1.151215e-07
1.973716e-06	9.273273e-02	1.160480e-07
1.983568e-06	9.302593e-02	1.169791e-07
1.993440e-06	9.331916e-02	1.179148e-07
2.003333e-06	9.361242e-02	1.188553e-07
2.013246e-06	9.390572e-02	1.198003e-07
2.023180e-06	9.419904e-02	1.207501e-07
2.033134e-06	9.449239e-02	1.217045e-07
2.043108e-06	9.478577e-02	1.226636e-07
2.053103e-06	9.507918e-02	1.236274e-07
2.063117e-06	9.537262e-02	1.245960e-07
2.073153e-06	9.566609e-02	1.255692e-07
2.083208e-06	9.595959e-02	1.265472e-07
2.093284e-06	9.625312e-02	1.275299e-07
2.103380e-06	9.654667e-02	1.285173e-07
2.113496e-06	9.684026e-02	1.295095e-07
2.123633e-06	9.713388e-02	1.305065e-07
2.133790e-06	9.742752e-02	1.315082e-07
2.143967e-06	9.772120e-02	1.325148e-07
2.154165e-06	9.801491e-02	1.335261e-07
2.164382e-06	9.830864e-02	1.345422e-07
2.174620e-06	9.860240e-02	1.355632e-07
2.184879e-06	9.889620e-02	1.365889e-07
2.195157e-06	9.919002e-02	1.376195e-07
2.205456e-06	9.948387e-02	1.386549e-07
2.215775e-06	9.977776e-02	1.396953e-07
2.226114e-06	1.000717e-01	1.407404e-07
2.236474e-06	1.003656e-01	1.417904e-07
2.246854e-06	1.006596e-01	1.428453e-07
2.257253e-06	1.009536e-01	1.439051e-07
2.267674e-06	1.012476e-01	1.449698e-07
2.278114e-06	1.015417e-01	1.460394e-07
2.288574e-06	1.018357e-01	1.471139e-07
2.299055e-06	1.021299e-01	1.481933e-07
2.309556e-06	1.024240e-01	1.492777e-07
2.320077e-06	1.027182e-01	1.503670e-07
2.330618e-06	1.030124e-01	1.514613e-07
2.341180e-06	1.033066e-01	1.525606e-07
2.351761e-06	1.036009e-01	1.536648e-07
2.362363e-06	1.038952e-01	1.547740e-07
2.372985e-06	1.041895e-01	1.558882e-07
2.383627e-06	1.044838e-01	1.570074e-07
2.394289e-06	1.047782e-01	1.581316e-07
2.404972e-06	1.050726e-01	1.592608e-07
2.415674e-06	1.053670e-01	1.603951e-07
2.426397e-06	1.056615e-01	1.615344e-07
2.437140e-06	1.059560e-01	1.626788e-07
2.447902e-06	1.062505e-01	1.638282e-07
2.458685e-06	1.065451e-01	1.649827e-07
2.469489e-06	1.068396e-01	1.661423e-07
2.480312e-06	1.071342e-01	1.673069e-07
2.491156e-06	1.074289e-01	1.684767e-07
2.502019e-06	1.077235e-01	1.696516e-07
2.512903e-06	1.080182e-01	1.708315e-07
2.523806e-06	1.083130e-01	1.720166e-07
2.534730e-06	1.086077e-01	1.732069e-07
2.545674e-06	1.089025e-01	1.744023e-07
2.556638e-06	1.091973e-01	1.756028e-07
2.567622e-06	1.094921e-01	1.768085e-07
2.578626e-06	1.097870e-01	1.780194e-07
2.589650e-06	1.100819e-01	1.792355e-07
2.600695e-06	1.103768e-01	1.804567e-07
2.611759e-06	1.106718e-01	1.816832e-07
2.622844e-06	1.109667e-01	1.829149e-07
2.633948e-06	1.112617e-01	1.841517e-07
2.645073e-06	1.115568e-01	1.853939e-07
2.656217e-06	1.118518e-01	1.866412e-07
2.667382e-06	1.121469e-01	1.878938e-07
2.678567e-06	1.124421e-01	1.891517e-07
2.689771e-06	1.127372e-01	1.904148e-07
2.700996e-06	1.130324e-01	1.916833e-07
2.712241e-06	1.133276e-01	1.929570e-07
2.723506e-06	1.136228e-01	1.942359e-07
2.734791e-06	1.139181e-01	1.955203e-07
2.746096e-06	1.142134e-01	1.968099e-07
2.757421e-06	1.145087e-01	1.981048e-07
2.768766e-06	1.148040e-01	1.994051e-07
2.780131e-06	1.150994e-01	2.007107e-07
2.791516e-06	1.153948e-01	2.020217e-07
2.802921e-06	1.156903e-01	2.033381e-07
2.814346e-06	1.159857e-01	2.046597e-07
2.825792e-06	1.162812e-01	2.059869e-07
2.837257e-06	1.165767e-01	2.073193e-07
2.848742e-06	1.168723e-01	2.086572e-07
2.860247e-06	1.171678e-01	2.100005e-07
2.871772e-06	1.174634e-01	2.113492e-07
2.883317e-06	1.177591e-01	2.127033e-07
2.894883e-06	1.180547e-01	2.140629e-07
2.906468e-06	1.183504e-01	2.154279e-07
2.918073e-06	1.186461e-01	2.167984e-07
2.929698e-06	1.189419e-01	2.181744e-07
2.941343e-06	1.192376e-01	2.195558e-07
2.953009e-06	1.195334e-01	2.209427e-07
2.964694e-06	1.198292e-01	2.223351e-07
2.976399e-06	1.201251e-01	2.237330e-07
2.988124e-06	1.204210e-01	2.251364e-07
2.999869e-06	1.207169e-01	2.265454e-07
3.011634e-06	1.210128e-01	2.279598e-07
3.023419e-06	1.213088e-01	2.293799e-07
3.035224e-06	1.216048e-01	2.308054e-07
3.047049e-06	1.219008e-01	2.322365e-07
3.058894e-06	1.221968e-01	2.336732e-07
3.070759e-06	1.224929e-01	2.351155e-07
3.082644e-06	1.227890e-01	2.365633e-07
3.094549e-06	1.230851e-01	2.380168e-07
3.106473e-06	1.233813e-01	2.394758e-07
3.118418e-06	1.236775e-01	2.409405e-07
3.130383e-06	1.239737e-01	2.424108e-07
3.142368e-06	1.242699e-01	2.438868e-07
3.154372e-06	1.245662e-01	2.453683e-07
3.166397e-06	1.248625e-01	2.468556e-07
3.178441e-06	1.251588e-01	2.483485e-07
3.190506e-06	1.254552e-01	2.498471e-07
3.202590e-06	1.257515e-01	2.513513e-07
3.214695e-06	1.260479e-01	2.528613e-07
3.226820e-06	1.263444e-01	2.543770e-07
3.238964e-06	1.266408e-01	2.558983e-07
3.251128e-06	1.269373e-01	2.574254e-07
3.263312e-06	1.272338e-01	2.589582e-07
3.275517e-06	1.275304e-01	2.604968e-07
3.287740e-06	1.278269e-01	2.620410e-07
3.299985e-06	1.281235e-01	2.635911e-07
3.312248e-06	1.284202e-01	2.651469e-07
3.324533e-06	1.287168e-01	2.667085e-07
3.336836e-06	1.290135e-01	2.682759e-07
3.349160e-06	1.293102e-01	2.698491e-07
3.361504e-06	1.296069e-01	2.714280e-07
3.373868e-06	1.299037e-01	2.730128e-07
3.386251e-06	1.302005e-01	2.746034e-07
3.398655e-06	1.304973e-01	2.761999e-07
3.411078e-06	1.307941e-01	2.778021e-07
3.423522e-06	1.310910e-01	2.794103e-07
3.435985e-06	1.313879e-01	2.810243e-07
3.448468e-06	1.316848e-01	2.826442e-07
3.460971e-06	1.319818e-01	2.842699e-07
3.473495e-06	1.322787e-01	2.859016e-07
3.486038e-06	1.325757e-01	2.875391e-07
3.498601e-06	1.328728e-01	2.891826e-07
3.511184e-06	1.331698e-01	2.908319e-07
3.523787e-06	1.334669e-01	2.924872e-07
3.536410e-06	1.337640e-01	2.941485e-07
3.549052e-06	1.340612e-01	2.958156e-07
3.561715e-06	1.343583e-01	2.974887e-07
3.574397e-06	1.346555e-01	2.991678e-07
3.587100e-06	1.349528e-01	3.008529e-07
3.599822e-06	1.352500e-01	3.025439e-07
3.612565e-06	1.355473e-01	3.042410e-07
3.625327e-06	1.358446e-01	3.059439e-07
3.638109e-06	1.361419e-01	3.076530e-07
3.650911e-06	1.364392e-01	3.093680e-07
3.663734e-06	1.367366e-01	3.110892e-07
3.676575e-06	1.370340e-01	3.128163e-07
3.689437e-06	1.373315e-01	3.145495e-07
3.702319e-06	1.376289e-01	3.162887e-07
3.715221e-06	1.379264e-01	3.180340e-07
3.728142e-06	1.382239e-01	3.197854e-07
3.741084e-06	1.385215e-01	3.215429e-07
3.754045e-06	1.388190e-01	3.233064e-07
3.767027e-06	1.391166e-01	3.250761e-07
3.780028e-06	1.394143e-01	3.268518e-07
3.793050e-06	1.397119e-01	3.286338e-07
3.806091e-06	1.400096e-01	3.304217e-07
3.819152e-06	1.403073e-01	3.322160e-07
3.832233e-06	1.406050e-01	3.340162e-07
3.845334e-06	1.409028e-01	3.358228e-07
3.858455e-06	1.412005e-01	3.376354e-07
3.871596e-06	1.414983e-01	3.394542e-07
3.884757e-06	1.417962e-01	3.412793e-07
3.897937e-06	1.420940e-01	3.431105e-07
3.911138e-06	1.423919e-01	3.449480e-07
3.924358e-06	1.426898e-01	3.467916e-07
3.937599e-06	1.429878e-01	3.486415e-07
3.950859e-06	1.432857e-01	3.504975e-07
3.964140e-06	1.435837e-01	3.523599e-07
3.977440e-06	1.438817e-01	3.542285e-07
3.990760e-06	1.441798e-01	3.561034e-07
4.004100e-06	1.444779e-01	3.579845e-07
4.017460e-06	1.447760e-01	3.598720e-07
4.030840e-06	1.450741e-01	3.617656e-07
4.044240e-06	1.453722e-01	3.636657e-07
4.057660e-06	1.456704e-01	3.655720e-07
4.071100e-06	1.459686e-01	3.674847e-07
4.084559e-06	1.462668e-01	3.694036e-07
4.098039e-06	1.465651e-01	3.713290e-07
4.111538e-06	1.468634e-01	3.732606e-07
4.125058e-06	1.471617e-01	3.751986e-07
4.138597e-06	1.474600e-01	3.771430e-07
4.152157e-06	1.477584e-01	3.790938e-07
4.165736e-06	1.480567e-01	3.810509e-07
4.179335e-06	1.483552e-01	3.830145e-07
4.192954e-06	1.486536e-01	3.849844e-07
4.206593e-06	1.489521e-01	3.869608e-07
4.220253e-06	1.492506e-01	3.889436e-07
4.233931e-06	1.495491e-01	3.909328e-07
4.247631e-06	1.498476e-01	3.929285e-07
4.261349e-06	1.501462e-01	3.949306e-07
4.275088e-06	1.504448e-01	3.969392e-07
4.288846e-06	1.507434e-01	3.989542e-07
4.302625e-06	1.510420e-01	4.009757e-07
4.316424e-06	1.513407e-01	4.030037e-07
4.330243e-06	1.516394e-01	4.050383e-07
4.344081e-06	1.519381e-01	4.070792e-07
4.357940e-06	1.522369e-01	4.091268e-07
4.371818e-06	1.525356e-01	4.111808e-07
4.385716e-06	1.528344e-01	4.132415e-07
4.399634e-06	1.531332e-01	4.153085e-07
4.413573e-06	1.534321e-01	4.173823e-07
4.427531e-06	1.537310e-01	4.194625e-07
4.441509e-06	1.540299e-01	4.215494e-07
4.455507e-06	1.543288e-01	4.236427e-07
4.469525e-06	1.546278e-01	4.257428e-07
4.483563e-06	1.549267e-01	4.278494e-07
4.497621e-06	1.552257e-01	4.299626e-07
4.511699e-06	1.555248e-01	4.320824e-07
4.525797e-06	1.558238e-01	4.342089e-07
4.539915e-06	1.561229e-01	4.363420e-07
4.554053e-06	1.564220e-01	4.384818e-07
4.568211e-06	1.567212e-01	4.406282e-07
4.582388e-06	1.570203e-01	4.427813e-07
4.596587e-06	1.573195e-01	4.449411e-07
4.610804e-06	1.576187e-01	4.471075e-07
4.625042e-06	1.579179e-01	4.492807e-07
4.639299e-06	1.582172e-01	4.514605e-07
4.653577e-06	1.585165e-01	4.536471e-07
4.667874e-06	1.588158e-01	4.558403e-07
4.682192e-06	1.591151e-01	4.580404e-07
4.696530e-06	1.594145e-01	4.602471e-07
4.710887e-06	1.597139e-01	4.624606e-07
4.725265e-06	1.600133e-01	4.646808e-07
4.739662e-06	1.603127e-01	4.669079e-07
4.754080e-06	1.606122e-01	4.691417e-07
4.768517e-06	1.609117e-01	4.713824e-07
4.782974e-06	1.612112e-01	4.736297e-07
4.797452e-06	1.615107e-01	4.758840e-07
4.811949e-06	1.618103e-01	4.781450e-07
4.826467e-06	1.621099e-01	4.804129e-07
4.841004e-06	1.624095e-01	4.826875e-07
4.855562e-06	1.627091e-01	4.849691e-07
4.870139e-06	1.630088e-01	4.872574e-07
4.884737e-06	1.633085e-01	4.895528e-07
4.899354e-06	1.636082e-01	4.918548e-07
4.913992e-06	1.639080e-01	4.941639e-07
4.928649e-06	1.642077e-01	4.964798e-07
4.943326e-06	1.645075e-01	4.988026e-07
4.958024e-06	1.648073e-01	5.011324e-07
4.972741e-06	1.651072e-01	5.034690e-07
4.987479e-06	1.654070e-01	5.058127e-07
5.002236e-06	1.657069e-01	5.081631e-07
5.017014e-06	1.660068e-01	5.105206e-07
5.031811e-06	1.663068e-01	5.128850e-07
5.046629e-06	1.666067e-01	5.152565e-07
5.061466e-06	1.669067e-01	5.176348e-07
5.076324e-06	1.672068e-01	5.200202e-07
5.091201e-06	1.675068e-01	5.224125e-07
5.106099e-06	1.678069e-01	5.248119e-07
5.121017e-06	1.681069e-01	5.272182e-07
5.135955e-06	1.684071e-01	5.296317e-07
5.150912e-06	1.687072e-01	5.320521e-07
5.165890e-06	1.690074e-01	5.344796e-07
5.180888e-06	1.693076e-01	5.369141e-07
5.195906e-06	1.696078e-01	5.393557e-07
5.210943e-06	1.699080e-01	5.418043e-07
5.226002e-06	1.702083e-01	5.442602e-07
5.241079e-06	1.705086e-01	5.467229e-07
5.256177e-06	1.708089e-01	5.491929e-07
5.271295e-06	1.711092e-01	5.516699e-07
5.286434e-06	1.714096e-01	5.541541e-07
5.301591e-06	1.717100e-01	5.566454e-07
5.316770e-06	1.720104e-01	5.591439e-07
5.331969e-06	1.723108e-01	5.616495e-07
5.347187e-06	1.726113e-01	5.641622e-07
5.362425e-06	1.729118e-01	5.666822e-07
5.377684e-06	1.732123e-01	5.692092e-07
5.392962e-06	1.735128e-01	5.717435e-07
5.408261e-06	1.738134e-01	5.742849e-07
5.423580e-06	1.741140e-01	5.768336e-07
5.438918e-06	1.744146e-01	5.793895e-07
5.454277e-06	1.747152e-01	5.819526e-07
5.469656e-06	1.750159e-01	5.845229e-07
5.485055e-06	1.753165e-01	5.871005e-07
5.500474e-06	1.756172e-01	5.896853e-07
5.515913e-06	1.759180e-01	5.922774e-07
5.531372e-06	1.762187e-01	5.948767e-07
5.546852e-06	1.765195e-01	5.974834e-07
5.562351e-06	1.768203e-01	6.000973e-07
5.577871e-06	1.771212e-01	6.027186e-07
5.593410e-06	1.774220e-01	6.053471e-07
5.608970e-06	1.777229e-01	6.079830e-07
5.624550e-06	1.780238e-01	6.106261e-07
5.640150e-06	1.783247e-01	6.132767e-07
5.655770e-06	1.786257e-01	6.159345e-07
5.671410e-06	1.789266e-01	6.185997e-07
5.687070e-06	1.792276e-01	6.212723e-07
5.702751e-06	1.795287e-01	6.239523e-07
5.718452e-06	1.798297e-01	6.266397e-07
5.734172e-06	1.801308e-01	6.293344e-07
5.749913e-06	1.804319e-01	6.320366e-07
5.765674e-06	1.807330e-01	6.347460e-07
5.781455e-06	1.810342e-01	6.374631e-07
5.797256e-06	1.813353e-01	6.401874e-07
5.813078e-06	1.816365e-01	6.429193e-07
5.828919e-06	1.819377e-01	6.456585e-07
5.844780e-06	1.822390e-01	6.484053e-07
5.860662e-06	1.825402e-01	6.511595e-07
5.876564e-06	1.828415e-01	6.539213e-07
5.892486e-06	1.831428e-01	6.566904e-07
5.908428e-06	1.834442e-01	6.594671e-07
5.924390e-06	1.837455e-01	6.622512e-07
5.940373e-06	1.840469e-01	6.650430e-07
5.956375e-06	1.843483e-01	6.678422e-07
5.972398e-06	1.846498e-01	6.706490e-07
5.988441e-06	1.849512e-01	6.734633e-07
6.004504e-06	1.852527e-01	6.762852e-07
6.020587e-06	1.855542e-01	6.791146e-07
6.036691e-06	1.858557e-01	6.819516e-07
6.052814e-06	1.861573e-01	6.847961e-07
6.068958e-06	1.864589e-01	6.876484e-07
6.085122e-06	1.867605e-01	6.905081e-07
6.101307e-06	1.870621e-01	6.933756e-07
6.117510e-06	1.873637e-01	6.962505e-07
6.133735e-06	1.876654e-01	6.991332e-07
6.149981e-06	1.879671e-01	7.020236e-07
6.166245e-06	1.882688e-01	7.049214e-07
6.182531e-06	1.885706e-01	7.078271e-07
6.198835e-06	1.888723e-01	7.107403e-07
6.215161e-06	1.891741e-01	7.136613e-07
6.231507e-06	1.894759e-01	7.165898e-07
6.247873e-06	1.897778e-01	7.195262e-07
6.264259e-06	1.900796e-01	7.224702e-07
6.280666e-06	1.903815e-01	7.254220e-07
6.297092e-06	1.906834e-01	7.283814e-07
6.313539e-06	1.909854e-01	7.313487e-07
6.330006e-06	1.912873e-01	7.343236e-07
6.346493e-06	1.915893e-01	7.373063e-07
6.363000e-06	1.918913e-01	7.402967e-07
6.379529e-06	1.921933e-01	7.432950e-07
6.396076e-06	1.924954e-01	7.463010e-07
6.412645e-06	1.927975e-01	7.493149e-07
6.429233e-06	1.930996e-01	7.523364e-07
6.445842e-06	1.934017e-01	7.553659e-07
6.462470e-06	1.937038e-01	7.584031e-07
6.479120e-06	1.940060e-01	7.614482e-07
6.495789e-06	1.943082e-01	7.645011e-07
6.512479e-06	1.946104e-01	7.675619e-07
6.529189e-06	1.949126e-01	7.706305e-07
6.545919e-06	1.952149e-01	7.737070e-07
6.562670e-06	1.955172e-01	7.767915e-07
6.579441e-06	1.958195e-01	7.798837e-07
6.596232e-06	1.961218e-01	7.829839e-07
6.613043e-06	1.964242e-01	7.860919e-07
6.629875e-06	1.967266e-01	7.892079e-07
6.646727e-06	1.970290e-01	7.923318e-07
6.663599e-06	1.973314e-01	7.954637e-07
6.680491e-06	1.976338e-01	7.986034e-07
6.697404e-06	1.979363e-01	8.017512e-07
6.714337e-06	1.982388e-01	8.049068e-07
6.731291e-06	1.985413e-01	8.080706e-07
6.748264e-06	1.988439e-01	8.112421e-07
6.765259e-06	1.991464e-01	8.144219e-07
6.782272e-06	1.994490e-01	8.176094e-07
6.799307e-06	1.997516e-01	8.208052e-07
6.816362e-06	2.000543e-01	8.240088e-07
6.833438e-06	2.003569e-01	8.272206e-07
6.850533e-06	2.006596e-01	8.304402e-07
6.867649e-06	2.009623e-01	8.336681e-07
6.884785e-06	2.012650e-01	8.369039e-07
6.901942e-06	2.015678e-01	8.401479e-07
6.919118e-06	2.018706e-01	8.433999e-07
6.936316e-06	2.021734e-01	8.466600e-07
6.953533e-06	2.024762e-01	8.499282e-07
6.970772e-06	2.027790e-01	8.532045e-07
6.988030e-06	2.030819e-01	8.564890e-07
7.005308e-06	2.033848e-01	8.597815e-07
7.022608e-06	2.036877e-01	8.630823e-07
7.039927e-06	2.039906e-01	8.663910e-07
7.057267e-06	2.042936e-01	8.697081e-07
7.074627e-06	2.045966e-01	8.730331e-07
7.092008e-06	2.048996e-01	8.763665e-07
7.109408e-06	2.052026e-01	8.797080e-07
7.126830e-06	2.055057e-01	8.830577e-07
7.144271e-06	2.058087e-01	8.864156e-07
7.161733e-06	2.061118e-01	8.897818e-07
7.179215e-06	2.064149e-01	8.931560e-07
7.196718e-06	2.067181e-01	8.965387e-07
7.214241e-06	2.070212e-01	8.999294e-07
7.231785e-06	2.073244e-01	9.033285e-07
7.249349e-06	2.076276e-01	9.067358e-07
7.266933e-06	2.079309e-01	9.101515e-07
7.284538e-06	2.082341e-01	9.135752e-07
7.302163e-06	2.085374e-01	9.170075e-07
7.319809e-06	2.088407e-01	9.204479e-07
7.337475e-06	2.091440e-01	9.238967e-07
7.355161e-06	2.094474e-01	9.273537e-07
7.372868e-06	2.097507e-01	9.308192e-07
7.390595e-06	2.100541e-01	9.342929e-07
7.408343e-06	2.103575e-01	9.377751e-07
7.426112e-06	2.106610e-01	9.412656e-07
7.443900e-06	2.109644e-01	9.447643e-07
7.461710e-06	2.112679e-01	9.482716e-07
7.479539e-06	2.115714e-01	9.517871e-07
7.497389e-06	2.118749e-01	9.553112e-07
7.515259e-06	2.121785e-01	9.588435e-07
7.533151e-06	2.124821e-01	9.623844e-07
7.551062e-06	2.127856e-01	9.659335e-07
7.568994e-06	2.130893e-01	9.694912e-07
7.586946e-06	2.133929e-01	9.730573e-07
7.604919e-06	2.136966e-01	9.766319e-07
7.622912e-06	2.140002e-01	9.802148e-07
7.640926e-06	2.143040e-01	9.838064e-07
7.658960e-06	2.146077e-01	9.874063e-07
7.677015e-06	2.149114e-01	9.910148e-07
7.695090e-06	2.152152e-01	9.946317e-07
7.713186e-06	2.155190e-01	9.982573e-07
7.731302e-06	2.158228e-01	1.001891e-06
7.749439e-06	2.161267e-01	1.005534e-06
7.767596e-06	2.164305e-01	1.009185e-06
7.785774e-06	2.167344e-01	1.012844e-06
7.803972e-06	2.170383e-01	1.016513e-06
7.822191e-06	2.173422e-01	1.020189e-06
7.840430e-06	2.176462e-01	1.023875e-06
7.858690e-06	2.179502e-01	1.027569e-06
7.876970e-06	2.182542e-01	1.031271e-06
7.895271e-06	2.185582e-01	1.034982e-06
7.913593e-06	2.188622e-01	1.038702e-06
7.931935e-06	2.191663e-01	1.042430e-06
7.950298e-06	2.194704e-01	1.046167e-06
7.968681e-06	2.197745e-01	1.049913e-06
7.987085e-06	2.200786e-01	1.053667e-06
8.005509e-06	2.203828e-01	1.057430e-06
8.023954e-06	2.206869e-01	1.061202e-06
8.042419e-06	2.209911e-01	1.064982e-06
8.060905e-06	2.212954e-01	1.068771e-06
8.079411e-06	2.215996e-01	1.072569e-06
8.097939e-06	2.219039e-01	1.076375e-06
8.116486e-06	2.222081e-01	1.080190e-06
8.135055e-06	2.225124e-01	1.084014e-06
8.153643e-06	2.228168e-01	1.087847e-06
8.172253e-06	2.231211e-01	1.091688e-06
8.190882e-06	2.234255e-01	1.095538e-06
8.209534e-06	2.237299e-01	1.099397e-06
8.228204e-06	2.240343e-01	1.103265e-06
8.246897e-06	2.243387e-01	1.107142e-06
8.265609e-06	2.246432e-01	1.111027e-06
8.284342e-06	2.249477e-01	1.114921e-06
8.303096e-06	2.252522e-01	1.118824e-06
8.321870e-06	2.255567e-01	1.122736e-06
8.340665e-06	2.258612e-01	1.126656e-06
8.359481e-06	2.261658e-01	1.130586e-06
8.378318e-06	2.264704e-01	1.134524e-06
8.397174e-06	2.267750e-01	1.138471e-06
8.416052e-06	2.270797e-01	1.142427e-06
8.434950e-06	2.273843e-01	1.146392e-06
8.453869e-06	2.276890e-01	1.150366e-06
8.472808e-06	2.279937e-01	1.154349e-06
8.491769e-06	2.282984e-01	1.158341e-06
8.510749e-06	2.286032e-01	1.162341e-06
8.529751e-06	2.289079e-01	1.166351e-06
8.548773e-06	2.292127e-01	1.170369e-06
8.567816e-06	2.295175e-01	1.174397e-06
8.586880e-06	2.298224e-01	1.178433e-06
8.605964e-06	2.301272e-01	1.182478e-06
8.625069e-06	2.304321e-01	1.186533e-06
8.644195e-06	2.307370e-01	1.190596e-06
8.663341e-06	2.310419e-01	1.194668e-06
8.682508e-06	2.313468e-01	1.198750e-06
8.701696e-06	2.316518e-01	1.202840e-06
8.720904e-06	2.319568e-01	1.206940e-06
8.740133e-06	2.322618e-01	1.211048e-06
8.759384e-06	2.325668e-01	1.215166e-06
8.778654e-06	2.328719e-01	1.219292e-06
8.797946e-06	2.331769e-01	1.223428e-06
8.817257e-06	2.334820e-01	1.227573e-06
8.836591e-06	2.337871e-01	1.231726e-06
8.855945e-06	2.340923e-01	1.235890e-06
8.875318e-06	2.343974e-01	1.240061e-06
8.894714e-06	2.347026e-01	1.244243e-06
8.914129e-06	2.350078e-01	1.248433e-06
8.933566e-06	2.353130e-01	1.252633e-06
8.953023e-06	2.356182e-01	1.256841e-06
8.972502e-06	2.359235e-01	1.261059e-06
8.992001e-06	2.362288e-01	1.265286e-06
9.011520e-06	2.365341e-01	1.269522e-06
9.031061e-06	2.368394e-01	1.273767e-06
9.050622e-06	2.371448e-01	1.278022e-06
9.070205e-06	2.374502e-01	1.282286e-06
9.089806e-06	2.377555e-01	1.286558e-06
9.109430e-06	2.380609e-01	1.290840e-06
9.129075e-06	2.383664e-01	1.295132e-06
9.148741e-06	2.386718e-01	1.299433e-06
9.168426e-06	2.389773e-01	1.303742e-06
9.188133e-06	2.392828e-01	1.308062e-06
9.207861e-06	2.395883e-01	1.312390e-06
9.227610e-06	2.398939e-01	1.316728e-06
9.247378e-06	2.401994e-01	1.321075e-06
9.267169e-06	2.405050e-01	1.325431e-06
9.286980e-06	2.408106e-01	1.329797e-06
9.306813e-06	2.411162e-01	1.334172e-06
9.326664e-06	2.414219e-01	1.338556e-06
9.346538e-06	2.417275e-01	1.342950e-06
9.366433e-06	2.420332e-01	1.347353e-06
9.386348e-06	2.423389e-01	1.351766e-06
9.406285e-06	2.426447e-01	1.356188e-06
9.426241e-06	2.429504e-01	1.360618e-06
9.446219e-06	2.432562e-01	1.365059e-06
9.466218e-06	2.435620e-01	1.369509e-06
9.486238e-06	2.438678e-01	1.373969e-06
9.506277e-06	2.441736e-01	1.378437e-06
9.526339e-06	2.444795e-01	1.382916e-06
9.546422e-06	2.447854e-01	1.387403e-06
9.566526e-06	2.450913e-01	1.391901e-06
9.586648e-06	2.453972e-01	1.396407e-06
9.606794e-06	2.457031e-01	1.400923e-06
9.626960e-06	2.460091e-01	1.405449e-06
9.647148e-06	2.463151e-01	1.409984e-06
9.667354e-06	2.466210e-01	1.414528e-06
9.687583e-06	2.469271e-01	1.419082e-06
9.707833e-06	2.472331e-01	1.423646e-06
9.728104e-06	2.475392e-01	1.428219e-06
9.748394e-06	2.478453e-01	1.432802e-06
9.768707e-06	2.481514e-01	1.437394e-06
9.789041e-06	2.484575e-01	1.441996e-06
9.809396e-06	2.487637e-01	1.446608e-06
9.829769e-06	2.490698e-01	1.451228e-06
9.850166e-06	2.493760e-01	1.455859e-06
9.870584e-06	2.496822e-01	1.460499e-06
9.891023e-06	2.499885e-01	1.465149e-06
9.911482e-06	2.502947e-01	1.469809e-06
9.931961e-06	2.506010e-01	1.474477e-06
9.952462e-06	2.509073e-01	1.479156e-06
9.972985e-06	2.512136e-01	1.483845e-06
9.993529e-06	2.515199e-01	1.488543e-06
1.001409e-05	2.518263e-01	1.493250e-06
1.003468e-05	2.521327e-01	1.497968e-06
1.005528e-05	2.524391e-01	1.502695e-06
1.007591e-05	2.527455e-01	1.507432e-06
1.009656e-05	2.530519e-01	1.512178e-06
1.011723e-05	2.533584e-01	1.516934e-06
1.013792e-05	2.536649e-01	1.521700e-06
1.015863e-05	2.539714e-01	1.526476e-06
1.017936e-05	2.542779e-01	1.531261e-06
1.020011e-05	2.545844e-01	1.536056e-06
1.022089e-05	2.548910e-01	1.540861e-06
1.024168e-05	2.551976e-01	1.545676e-06
1.026250e-05	2.555041e-01	1.550500e-06
1.028334e-05	2.558108e-01	1.555335e-06
1.030420e-05	2.561174e-01	1.560179e-06
1.032508e-05	2.564241e-01	1.565033e-06
1.034598e-05	2.567308e-01	1.569896e-06
1.036690e-05	2.570375e-01	1.574770e-06
1.038784e-05	2.573442e-01	1.579654e-06
1.040881e-05	2.576510e-01	1.584547e-06
1.042979e-05	2.579577e-01	1.589450e-06
1.045080e-05	2.582645e-01	1.594363e-06
1.047182e-05	2.585713e-01	1.599286e-06
1.049287e-05	2.588782e-01	1.604219e-06
1.051394e-05	2.591850e-01	1.609162e-06
1.053503e-05	2.594919e-01	1.614114e-06
1.055614e-05	2.597988e-01	1.619077e-06
1.057728e-05	2.601057e-01	1.624050e-06
1.059843e-05	2.604126e-01	1.629032e-06
1.061960e-05	2.607195e-01	1.634025e-06
1.064080e-05	2.610265e-01	1.639027e-06
1.066202e-05	2.613335e-01	1.644040e-06
1.068326e-05	2.616405e-01	1.649062e-06
1.070452e-05	2.619475e-01	1.654094e-06
1.072580e-05	2.622546e-01	1.659137e-06
1.074710e-05	2.625617e-01	1.664189e-06
1.076842e-05	2.628688e-01	1.669252e-06
1.078977e-05	2.631759e-01	1.674324e-06
1.081113e-05	2.634830e-01	1.679407e-06
1.083252e-05	2.637902e-01	1.684499e-06
1.085393e-05	2.640973e-01	1.689602e-06
1.087535e-05	2.644045e-01	1.694715e-06
1.089681e-05	2.647117e-01	1.699838e-06
1.091828e-05	2.650190e-01	1.704971e-06
1.093977e-05	2.653262e-01	1.710114e-06
1.096128e-05	2.656335e-01	1.715267e-06
1.098282e-05	2.659408e-01	1.720430e-06
1.100437e-05	2.662481e-01	1.725604e-06
1.102595e-05	2.665555e-01	1.730787e-06
1.104755e-05	2.668628e-01	1.735981e-06
1.106917e-05	2.671702e-01	1.741185e-06
1.109081e-05	2.674776e-01	1.746399e-06
1.111247e-05	2.677850e-01	1.751624e-06
1.113416e-05	2.680924e-01	1.756858e-06
1.115586e-05	2.683999e-01	1.762103e-06
1.117759e-05	2.687073e-01	1.767358e-06
1.119934e-05	2.690148e-01	1.772623e-06
1.122111e-05	2.693224e-01	1.777898e-06
1.124289e-05	2.696299e-01	1.783184e-06
1.126471e-05	2.699374e-01	1.788480e-06
1.128654e-05	2.702450e-01	1.793786e-06
1.130839e-05	2.705526e-01	1.799103e-06
1.133027e-05	2.708602e-01	1.804429e-06
1.135216e-05	2.711678e-01	1.809766e-06
1.137408e-05	2.714755e-01	1.815114e-06
1.139602e-05	2.717832e-01	1.820471e-06
1.141798e-05	2.720909e-01	1.825839e-06
1.143996e-05	2.723986e-01	1.831217e-06
1.146196e-05	2.727063e-01	1.836606e-06
1.148399e-05	2.730141e-01	1.842005e-06
1.150604e-05	2.733219e-01	1.847415e-06
1.152810e-05	2.736296e-01	1.852834e-06
1.155019e-05	2.739374e-01	1.858265e-06
1.157230e-05	2.742453e-01	1.863705e-06
1.159443e-05	2.745531e-01	1.869156e-06
1.161658e-05	2.748610e-01	1.874617e-06
1.163876e-05	2.751689e-01	1.880089e-06
1.166095e-05	2.754768e-01	1.885572e-06
1.168317e-05	2.757847e-01	1.891065e-06
1.170540e-05	2.760927e-01	1.896567e-06
1.172766e-05	2.764006e-01	1.902081e-06
1.174994e-05	2.767086e-01	1.907606e-06
1.177225e-05	2.770167e-01	1.913140e-06
1.179457e-05	2.773247e-01	1.918685e-06
1.181691e-05	2.776327e-01	1.924241e-06
1.183928e-05	2.779408e-01	1.929807e-06
1.186167e-05	2.782489e-01	1.935384e-06
1.188407e-05	2.785570e-01	1.940971e-06
1.190651e-05	2.788651e-01	1.946569e-06
1.192896e-05	2.791732e-01	1.952177e-06
1.195143e-05	2.794814e-01	1.957796e-06
1.197392e-05	2.797896e-01	1.963425e-06
1.199644e-05	2.800978e-01	1.969065e-06
1.201898e-05	2.804060e-01	1.974716e-06
1.204154e-05	2.807143e-01	1.980378e-06
1.206412e-05	2.810225e-01	1.986049e-06
1.208672e-05	2.813308e-01	1.991732e-06
1.210934e-05	2.816391e-01	1.997425e-06
1.213199e-05	2.819474e-01	2.003129e-06
1.215465e-05	2.822558e-01	2.008844e-06
1.217734e-05	2.825641e-01	2.014569e-06
1.220005e-05	2.828725e-01	2.020305e-06
1.222278e-05	2.831809e-01	2.026051e-06
1.224553e-05	2.834893e-01	2.031809e-06
1.226830e-05	2.837978e-01	2.037576e-06
1.229110e-05	2.841062e-01	2.043355e-06
1.231392e-05	2.844147e-01	2.049145e-06
1.233676e-05	2.847232e-01	2.054945e-06
1.235961e-05	2.850317e-01	2.060755e-06
1.238250e-05	2.853402e-01	2.066577e-06
1.240540e-05	2.856488e-01	2.072410e-06
1.242832e-05	2.859574e-01	2.078253e-06
1.245127e-05	2.862659e-01	2.084107e-06
1.247424e-05	2.865746e-01	2.089972e-06
1.249722e-05	2.868832e-01	2.095847e-06
1.252024e-05	2.871919e-01	2.101734e-06
1.254327e-05	2.875005e-01	2.107631e-06
1.256632e-05	2.878092e-01	2.113539e-06
1.258939e-05	2.881179e-01	2.119458e-06
1.261249e-05	2.884266e-01	2.125388e-06
1.263561e-05	2.887354e-01	2.131329e-06
1.265875e-05	2.890441e-01	2.137280e-06
1.268191e-05	2.893529e-01	2.143243e-06
1.270509e-05	2.896617e-01	2.149216e-06
1.272830e-05	2.899706e-01	2.155201e-06
1.275152e-05	2.902794e-01	2.161196e-06
1.277477e-05	2.905883e-01	2.167202e-06
1.279804e-05	2.908971e-01	2.173219e-06
1.282133e-05	2.912060e-01	2.179248e-06
1.284464e-05	2.915149e-01	2.185286e-06
1.286798e-05	2.918239e-01	2.191336e-06
1.289133e-05	2.921328e-01	2.197397e-06
1.291471e-05	2.924418e-01	2.203470e-06
1.293811e-05	2.927508e-01	2.209552e-06
1.296153e-05	2.930598e-01	2.215646e-06
1.298497e-05	2.933689e-01	2.221752e-06
1.300844e-05	2.936779e-01	2.227868e-06
1.303192e-05	2.939870e-01	2.233995e-06
1.305543e-05	2.942961e-01	2.240133e-06
1.307896e-05	2.946052e-01	2.246282e-06
1.310251e-05	2.949143e-01	2.252443e-06
1.312608e-05	2.952234e-01	2.258614e-06
1.314968e-05	2.955326e-01	2.264796e-06
1.317329e-05	2.958418e-01	2.270990e-06
1.319693e-05	2.961510e-01	2.277195e-06
1.322059e-05	2.964602e-01	2.283411e-06
1.324427e-05	2.967694e-01	2.289638e-06
1.326797e-05	2.970787e-01	2.295876e-06
1.329170e-05	2.973880e-01	2.302125e-06
1.331544e-05	2.976973e-01	2.308386e-06
1.333921e-05	2.980066e-01	2.314657e-06
1.336300e-05	2.983159e-01	2.320940e-06
1.338681e-05	2.986253e-01	2.327235e-06
1.341065e-05	2.989347e-01	2.333540e-06
1.343450e-05	2.992440e-01	2.339856e-06
1.345838e-05	2.995534e-01	2.346184e-06
1.348227e-05	2.998629e-01	2.352523e-06
1.350620e-05	3.001723e-01	2.358873e-06
1.353014e-05	3.004818e-01	2.365234e-06
1.355410e-05	3.007913e-01	2.371607e-06
1.357809e-05	3.011008e-01	2.377992e-06
1.360209e-05	3.014103e-01	2.384387e-06
1.362612e-05	3.017198e-01	2.390793e-06
1.365017e-05	3.020294e-01	2.397211e-06
1.367424e-05	3.023390e-01	2.403641e-06
1.369834e-05	3.026486e-01	2.410081e-06
1.372245e-05	3.029581e-01	2.416533e-06
1.374659e-05	3.032678e-01	2.422996e-06
1.377075e-05	3.035774e-01	2.429471e-06
1.379493e-05	3.038871e-01	2.435957e-06
1.381914e-05	3.041968e-01	2.442454e-06
1.384336e-05	3.045065e-01	2.448963e-06
1.386761e-05	3.048162e-01	2.455484e-06
1.389188e-05	3.051260e-01	2.462016e-06
1.391617e-05	3.054358e-01	2.468559e-06
1.394048e-05	3.057455e-01	2.475113e-06
1.396482e-05	3.060553e-01	2.481679e-06
1.398917e-05	3.063651e-01	2.488256e-06
1.401355e-05	3.066750e-01	2.494845e-06
1.403795e-05	3.069848e-01	2.501445e-06
1.406237e-05	3.072947e-01	2.508057e-06
1.408682e-05	3.076046e-01	2.514681e-06
1.411128e-05	3.079145e-01	2.521316e-06
1.413577e-05	3.082244e-01	2.527962e-06
1.416028e-05	3.085344e-01	2.534620e-06
1.418481e-05	3.088443e-01	2.541289e-06
1.420937e-05	3.091543e-01	2.547970e-06
1.423394e-05	3.094643e-01	2.554663e-06
1.425854e-05	3.097743e-01	2.561367e-06
1.428316e-05	3.100844e-01	2.568083e-06
1.430780e-05	3.103945e-01	2.574810e-06
1.433246e-05	3.107045e-01	2.581548e-06
1.435715e-05	3.110146e-01	2.588299e-06
1.438185e-05	3.113247e-01	2.595061e-06
1.440658e-05	3.116349e-01	2.601835e-06
1.443133e-05	3.119450e-01	2.608620e-06
1.445611e-05	3.122552e-01	2.615417e-06
1.448090e-05	3.125654e-01	2.622226e-06
1.450572e-05	3.128756e-01	2.629047e-06
1.453056e-05	3.131858e-01	2.635879e-06
1.455542e-05	3.134960e-01	2.642722e-06
1.458030e-05	3.138063e-01	2.649578e-06
1.460521e-05	3.141166e-01	2.656445e-06
1.463013e-05	3.144269e-01	2.663324e-06
1.465508e-05	3.147371e-01	2.670214e-06
1.468005e-05	3.150475e-01	2.677117e-06
1.470505e-05	3.153578e-01	2.684031e-06
1.473006e-05	3.156682e-01	2.690957e-06
1.475510e-05	3.159786e-01	2.697895e-06
1.478016e-05	3.162890e-01	2.704844e-06
1.480524e-05	3.165994e-01	2.711806e-06
1.483034e-05	3.169099e-01	2.718779e-06
1.485546e-05	3.172203e-01	2.725763e-06
1.488061e-05	3.175308e-01	2.732760e-06
1.490578e-05	3.178413e-01	2.739769e-06
1.493097e-05	3.181518e-01	2.746789e-06
1.495619e-05	3.184623e-01	2.753821e-06
1.498142e-05	3.187729e-01	2.760865e-06
1.500668e-05	3.190834e-01	2.767922e-06
1.503196e-05	3.193940e-01	2.774990e-06
1.505726e-05	3.197046e-01	2.782069e-06
1.508258e-05	3.200152e-01	2.789161e-06
1.510793e-05	3.203259e-01	2.796265e-06
1.513330e-05	3.206365e-01	2.803380e-06
1.515869e-05	3.209472e-01	2.810508e-06
1.518410e-05	3.212579e-01	2.817647e-06
1.520954e-05	3.215686e-01	2.824799e-06
1.523499e-05	3.218793e-01	2.831962e-06
1.526047e-05	3.221901e-01	2.839138e-06
1.528597e-05	3.225008e-01	2.846325e-06
1.531149e-05	3.228116e-01	2.853524e-06
1.533704e-05	3.231224e-01	2.860736e-06
1.536261e-05	3.234332e-01	2.867960e-06
1.538820e-05	3.237441e-01	2.875194e-06
1.541381e-05	3.240549e-01	2.882442e-06
1.543944e-05	3.243658e-01	2.889702e-06
1.546510e-05	3.246767e-01	2.896974e-06
1.549078e-05	3.249876e-01	2.904257e-06
1.551648e-05	3.252985e-01	2.911553e-06
1.554220e-05	3.256095e-01	2.918861e-06
1.556795e-05	3.259204e-01	2.926181e-06
1.559371e-05	3.262314e-01	2.933513e-06
1.561950e-05	3.265424e-01	2.940857e-06
1.564531e-05	3.268534e-01	2.948214e-06
1.567115e-05	3.271644e-01	2.955583e-06
1.569700e-05	3.274755e-01	2.962963e-06
1.572288e-05	3.277865e-01	2.970356e-06
1.574878e-05	3.280976e-01	2.977761e-06
1.577470e-05	3.284087e-01	2.985179e-06
1.580065e-05	3.287199e-01	2.992608e-06
1.582661e-05	3.290310e-01	3.000049e-06
1.585260e-05	3.293421e-01	3.007504e-06
1.587862e-05	3.296533e-01	3.014970e-06
1.590465e-05	3.299645e-01	3.022449e-06
1.593071e-05	3.302757e-01	3.029939e-06
1.595679e-05	3.305869e-01	3.037442e-06
1.598289e-05	3.308982e-01	3.044957e-06
1.600901e-05	3.312094e-01	3.052485e-06
1.603515e-05	3.315207e-01	3.060024e-06
1.606132e-05	3.318320e-01	3.067576e-06
1.608751e-05	3.321433e-01	3.075141e-06
1.611373e-05	3.324546e-01	3.082718e-06
1.613996e-05	3.327660e-01	3.090306e-06
1.616622e-05	3.330773e-01	3.097908e-06
1.619250e-05	3.333887e-01	3.105522e-06
1.621880e-05	3.337001e-01	3.113148e-06
1.624512e-05	3.340115e-01	3.120786e-06
1.627147e-05	3.343230e-01	3.128438e-06
1.629784e-05	3.346344e-01	3.136101e-06
1.632423e-05	3.349459e-01	3.143777e-06
1.635064e-05	3.352574e-01	3.151465e-06
1.637708e-05	3.355689e-01	3.159166e-06
1.640354e-05	3.358804e-01	3.166879e-06
1.643002e-05	3.361920e-01	3.174605e-06
1.645652e-05	3.365035e-01	3.182342e-06
1.648304e-05	3.368151e-01	3.190093e-06
1.650959e-05	3.371267e-01	3.197856e-06
1.653616e-05	3.374383e-01	3.205631e-06
1.656276e-05	3.377499e-01	3.213420e-06
1.658937e-05	3.380616e-01	3.221220e-06
1.661601e-05	3.383732e-01	3.229033e-06
1.664267e-05	3.386849e-01	3.236858e-06
1.666935e-05	3.389966e-01	3.244697e-06
1.669605e-05	3.393083e-01	3.252547e-06
1.672278e-05	3.396200e-01	3.260410e-06
1.674953e-05	3.399318e-01	3.268286e-06
1.677630e-05	3.402436e-01	3.276175e-06
1.680310e-05	3.405553e-01	3.284075e-06
1.682991e-05	3.408671e-01	3.291989e-06
1.685675e-05	3.411790e-01	3.299916e-06
1.688362e-05	3.414908e-01	3.307855e-06
1.691050e-05	3.418026e-01	3.315806e-06
1.693741e-05	3.421145e-01	3.323770e-06
1.696434e-05	3.424264e-01	3.331747e-06
1.699129e-05	3.427383e-01	3.339737e-06
1.701826e-05	3.430502e-01	3.347739e-06
1.704526e-05	3.433621e-01	3.355754e-06
1.707228e-05	3.436741e-01	3.363782e-06
1.709932e-05	3.439861e-01	3.371822e-06
1.712639e-05	3.442980e-01	3.379875e-06
1.715347e-05	3.446101e-01	3.387941e-06
1.718058e-05	3.449221e-01	3.396020e-06
1.720772e-05	3.452341e-01	3.404111e-06
1.723487e-05	3.455462e-01	3.412215e-06
1.726205e-05	3.458583e-01	3.420332e-06
1.728925e-05	3.461704e-01	3.428462e-06
1.731647e-05	3.464825e-01	3.436604e-06
1.734372e-05	3.467946e-01	3.444760e-06
1.737098e-05	3.471067e-01	3.452927e-06
1.739827e-05	3.474189e-01	3.461109e-06
1.742559e-05	3.477311e-01	3.469303e-06
1.745292e-05	3.480433e-01	3.477510e-06
1.748028e-05	3.483555e-01	3.485729e-06
1.750766e-05	3.486677e-01	3.493961e-06
1.753506e-05	3.489799e-01	3.502207e-06
1.756249e-05	3.492922e-01	3.510465e-06
1.758994e-05	3.496045e-01	3.518736e-06
1.761741e-05	3.499168e-01	3.527020e-06
1.764490e-05	3.502291e-01	3.535317e-06
1.767242e-05	3.505414e-01	3.543627e-06
1.769995e-05	3.508537e-01	3.551950e-06
1.772752e-05	3.511661e-01	3.560286e-06
1.775510e-05	3.514785e-01	3.568635e-06
1.778271e-05	3.517909e-01	3.576997e-06
1.781034e-05	3.521033e-01	3.585371e-06
1.783799e-05	3.524157e-01	3.593759e-06
1.786567e-05	3.527282e-01	3.602160e-06
1.789336e-05	3.530407e-01	3.610574e-06
1.792108e-05	3.533532e-01	3.619001e-06
1.794883e-05	3.536656e-01	3.627441e-06
1.797659e-05	3.539781e-01	3.635894e-06
1.800438e-05	3.542907e-01	3.644360e-06
1.803219e-05	3.546032e-01	3.652840e-06
1.806002e-05	3.549158e-01	3.661331e-06
1.808788e-05	3.552284e-01	3.669837e-06
1.811576e-05	3.555410e-01	3.678355e-06
1.814366e-05	3.558536e-01	3.686887e-06
1.817159e-05	3.561662e-01	3.695431e-06
1.819953e-05	3.564789e-01	3.703990e-06
1.822751e-05	3.567915e-01	3.712561e-06
1.825550e-05	3.571042e-01	3.721145e-06
1.828351e-05	3.574169e-01	3.729742e-06
1.831155e-05	3.577296e-01	3.738353e-06
1.833961e-05	3.580424e-01	3.746977e-06
1.836770e-05	3.583551e-01	3.755614e-06
1.839580e-05	3.586679e-01	3.764264e-06
1.842393e-05	3.589807e-01	3.772927e-06
1.845209e-05	3.592935e-01	3.781604e-06
1.848026e-05	3.596063e-01	3.790294e-06
1.850846e-05	3.599191e-01	3.798997e-06
1.853668e-05	3.602320e-01	3.807714e-06
1.856492e-05	3.605448e-01	3.816444e-06
1.859319e-05	3.608577e-01	3.825187e-06
1.862148e-05	3.611706e-01	3.833944e-06
1.864979e-05	3.614835e-01	3.842713e-06
1.867813e-05	3.617965e-01	3.851496e-06
1.870649e-05	3.621094e-01	3.860292e-06
1.873487e-05	3.624224e-01	3.869102e-06
1.876327e-05	3.627353e-01	3.877925e-06
1.879170e-05	3.630483e-01	3.886762e-06
1.882015e-05	3.633614e-01	3.895612e-06
1.884862e-05	3.636744e-01	3.904475e-06
1.887711e-05	3.639874e-01	3.913351e-06
1.890563e-05	3.643005e-01	3.922241e-06
1.893417e-05	3.646136e-01	3.931145e-06
1.896274e-05	3.649267e-01	3.940062e-06
1.899132e-05	3.652398e-01	3.948992e-06
1.901993e-05	3.655529e-01	3.957936e-06
1.904856e-05	3.658661e-01	3.966893e-06
1.907722e-05	3.661792e-01	3.975864e-06
1.910590e-05	3.664924e-01	3.984848e-06
1.913460e-05	3.668056e-01	3.993846e-06
1.916332e-05	3.671188e-01	4.002857e-06
1.919207e-05	3.674321e-01	4.011882e-06
1.922084e-05	3.677453e-01	4.020920e-06
1.924963e-05	3.680585e-01	4.029972e-06
1.927845e-05	3.683718e-01	4.039038e-06
1.930729e-05	3.686851e-01	4.048117e-06
1.933615e-05	3.689984e-01	4.057210e-06
1.936503e-05	3.693117e-01	4.066315e-06
1.939394e-05	3.696251e-01	4.075435e-06
1.942287e-05	3.699385e-01	4.084569e-06
1.945183e-05	3.702518e-01	4.093716e-06
1.948080e-05	3.705652e-01	4.102876e-06
1.950980e-05	3.708786e-01	4.112050e-06
1.953883e-05	3.711921e-01	4.121239e-06
1.956787e-05	3.715055e-01	4.130440e-06
1.959694e-05	3.718189e-01	4.139655e-06
1.962603e-05	3.721324e-01	4.148884e-06
1.965515e-05	3.724459e-01	4.158127e-06
1.968429e-05	3.727594e-01	4.167383e-06
1.971345e-05	3.730729e-01	4.176653e-06
1.974263e-05	3.733865e-01	4.185937e-06
1.977184e-05	3.737000e-01	4.195235e-06
1.980107e-05	3.740136e-01	4.204546e-06
1.983032e-05	3.743272e-01	4.213870e-06
1.985960e-05	3.746408e-01	4.223209e-06
1.988890e-05	3.749544e-01	4.232562e-06
1.991822e-05	3.752681e-01	4.241929e-06
1.994757e-05	3.755817e-01	4.251308e-06
1.997694e-05	3.758954e-01	4.260703e-06
2.000633e-05	3.762090e-01	4.270111e-06
2.003574e-05	3.765228e-01	4.279532e-06
2.006518e-05	3.768365e-01	4.288968e-06
2.009464e-05	3.771502e-01	4.298417e-06
2.012413e-05	3.774639e-01	4.307880e-06
2.015363e-05	3.777777e-01	4.317358e-06
2.018317e-05	3.780915e-01	4.326849e-06
2.021272e-05	3.784053e-01	4.336353e-06
2.024229e-05	3.787191e-01	4.345872e-06
2.027190e-05	3.790329e-01	4.355405e-06
2.030152e-05	3.793468e-01	4.364952e-06
2.033116e-05	3.796606e-01	4.374512e-06
2.036083e-05	3.799745e-01	4.384087e-06
2.039053e-05	3.802884e-01	4.393676e-06
2.042024e-05	3.806023e-01	4.403278e-06
2.044998e-05	3.809162e-01	4.412894e-06
2.047974e-05	3.812302e-01	4.422525e-06
2.050953e-05	3.815441e-01	4.432170e-06
2.053934e-05	3.818581e-01	4.441828e-06
2.056917e-05	3.821721e-01	4.451500e-06
2.059902e-05	3.824861e-01	4.461187e-06
2.062890e-05	3.828001e-01	4.470888e-06
2.065881e-05	3.831141e-01	4.480603e-06
2.068873e-05	3.834282e-01	4.490331e-06
2.071868e-05	3.837422e-01	4.500074e-06
2.074865e-05	3.840563e-01	4.509832e-06
2.077864e-05	3.843704e-01	4.519603e-06
2.080866e-05	3.846845e-01	4.529387e-06
2.083870e-05	3.849987e-01	4.539187e-06
2.086877e-05	3.853128e-01	4.549001e-06
2.089886e-05	3.856270e-01	4.558829e-06
2.092897e-05	3.859412e-01	4.568671e-06
2.095910e-05	3.862553e-01	4.578526e-06
2.098926e-05	3.865696e-01	4.588396e-06
2.101944e-05	3.868838e-01	4.598281e-06
2.104964e-05	3.871980e-01	4.608180e-06
2.107987e-05	3.875123e-01	4.618092e-06
2.111012e-05	3.878265e-01	4.628019e-06
2.114039e-05	3.881408e-01	4.637961e-06
2.117069e-05	3.884552e-01	4.647917e-06
2.120101e-05	3.887695e-01	4.657886e-06
2.123136e-05	3.890838e-01	4.667870e-06
2.126172e-05	3.893982e-01	4.677869e-06
2.129212e-05	3.897125e-01	4.687881e-06
2.132253e-05	3.900269e-01	4.697908e-06
2.135297e-05	3.903413e-01	4.707949e-06
2.138343e-05	3.906557e-01	4.718005e-06
2.141391e-05	3.909701e-01	4.728075e-06
2.144442e-05	3.912846e-01	4.738159e-06
2.147495e-05	3.915990e-01	4.748258e-06
2.150550e-05	3.919135e-01	4.758371e-06
2.153608e-05	3.922280e-01	4.768499e-06
2.156668e-05	3.925425e-01	4.778640e-06
2.159731e-05	3.928570e-01	4.788796e-06
2.162796e-05	3.931716e-01	4.798967e-06
2.165863e-05	3.934861e-01	4.809152e-06
2.168932e-05	3.938007e-01	4.819352e-06
2.172004e-05	3.941153e-01	4.829565e-06
2.175078e-05	3.944299e-01	4.839794e-06
2.178155e-05	3.947445e-01	4.850037e-06
2.181234e-05	3.950592e-01	4.860295e-06
2.184315e-05	3.953738e-01	4.870566e-06
2.187398e-05	3.956884e-01	4.880853e-06
2.190484e-05	3.960031e-01	4.891154e-06
2.193573e-05	3.963178e-01	4.901469e-06
2.196663e-05	3.966325e-01	4.911799e-06
2.199756e-05	3.969473e-01	4.922143e-06
2.202851e-05	3.972620e-01	4.932503e-06
2.205949e-05	3.975768e-01	4.942877e-06
2.209049e-05	3.978915e-01	4.953264e-06
2.212151e-05	3.982063e-01	4.963667e-06
2.215256e-05	3.985211e-01	4.974085e-06
2.218363e-05	3.988359e-01	4.984517e-06
2.221472e-05	3.991508e-01	4.994963e-06
2.224584e-05	3.994656e-01	5.005425e-06
2.227698e-05	3.997805e-01	5.015901e-06
2.230815e-05	4.000954e-01	5.026392e-06
2.233933e-05	4.004102e-01	5.036896e-06
2.237055e-05	4.007252e-01	5.047416e-06
2.240178e-05	4.010401e-01	5.057951e-06
2.243304e-05	4.013550e-01	5.068501e-06
2.246433e-05	4.016700e-01	5.079065e-06
2.249563e-05	4.019850e-01	5.089643e-06
2.252696e-05	4.022999e-01	5.100237e-06
2.255831e-05	4.026150e-01	5.110846e-06
2.258969e-05	4.029300e-01	5.121469e-06
2.262109e-05	4.032450e-01	5.132106e-06
2.265251e-05	4.035600e-01	5.142759e-06
2.268396e-05	4.038751e-01	5.153426e-06
2.271543e-05	4.041902e-01	5.164109e-06
2.274693e-05	4.045053e-01	5.174805e-06
2.277845e-05	4.048204e-01	5.185517e-06
2.280999e-05	4.051355e-01	5.196244e-06
2.284156e-05	4.054507e-01	5.206986e-06
2.287314e-05	4.057658e-01	5.217742e-06
2.290476e-05	4.060810e-01	5.228513e-06
2.293639e-05	4.063962e-01	5.239299e-06
2.296805e-05	4.067114e-01	5.250101e-06
2.299974e-05	4.070266e-01	5.260916e-06
2.303144e-05	4.073418e-01	5.271747e-06
2.306318e-05	4.076571e-01	5.282593e-06
2.309493e-05	4.079723e-01	5.293454e-06
2.312671e-05	4.082876e-01	5.304329e-06
2.315851e-05	4.086029e-01	5.315220e-06
2.319034e-05	4.089182e-01	5.326126e-06
2.322219e-05	4.092335e-01	5.337047e-06
2.325406e-05	4.095489e-01	5.347982e-06
2.328596e-05	4.098642e-01	5.358932e-06
2.331788e-05	4.101796e-01	5.369898e-06
2.334983e-05	4.104950e-01	5.380879e-06
2.338180e-05	4.108104e-01	5.391875e-06
2.341379e-05	4.111258e-01	5.402885e-06
2.344580e-05	4.114412e-01	5.413911e-06
2.347784e-05	4.117566e-01	5.424952e-06
2.350991e-05	4.120721e-01	5.436008e-06
2.354199e-05	4.123876e-01	5.447078e-06
2.357410e-05	4.127031e-01	5.458165e-06
2.360624e-05	4.130186e-01	5.469266e-06
2.363840e-05	4.133341e-01	5.480383e-06
2.367058e-05	4.136496e-01	5.491514e-06
2.370279e-05	4.139652e-01	5.502661e-06
2.373502e-05	4.142807e-01	5.513823e-06
2.376727e-05	4.145963e-01	5.525000e-06
2.379955e-05	4.149119e-01	5.536191e-06
2.383185e-05	4.152275e-01	5.547399e-06
2.386418e-05	4.155431e-01	5.558622e-06
2.389653e-05	4.158588e-01	5.569860e-06
2.392890e-05	4.161744e-01	5.581112e-06
2.396130e-05	4.164901e-01	5.592381e-06
2.399372e-05	4.168058e-01	5.603664e-06
2.402616e-05	4.171215e-01	5.614963e-06
2.405863e-05	4.174372e-01	5.626278e-06
2.409112e-05	4.177529e-01	5.637606e-06
2.412364e-05	4.180686e-01	5.648951e-06
2.415618e-05	4.183844e-01	5.660311e-06
2.418874e-05	4.187002e-01	5.671687e-06
2.422133e-05	4.190160e-01	5.683077e-06
2.425394e-05	4.193318e-01	5.694483e-06
2.428658e-05	4.196476e-01	5.705905e-06
2.431924e-05	4.199634e-01	5.717341e-06
2.435192e-05	4.202793e-01	5.728793e-06
2.438463e-05	4.205951e-01	5.740260e-06
2.441736e-05	4.209110e-01	5.751743e-06
2.445012e-05	4.212269e-01	5.763242e-06
2.448289e-05	4.215428e-01	5.774755e-06
2.451570e-05	4.218587e-01	5.786284e-06
2.454853e-05	4.221747e-01	5.797829e-06
2.458138e-05	4.224906e-01	5.809389e-06
2.461425e-05	4.228065e-01	5.820964e-06
2.464715e-05	4.231225e-01	5.832555e-06
2.468008e-05	4.234385e-01	5.844162e-06
2.471302e-05	4.237546e-01	5.855784e-06
2.474599e-05	4.240706e-01	5.867420e-06
2.477899e-05	4.243866e-01	5.879073e-06
2.481201e-05	4.247027e-01	5.890742e-06
2.484505e-05	4.250187e-01	5.902427e-06
2.487812e-05	4.253348e-01	5.914126e-06
2.491121e-05	4.256509e-01	5.925841e-06
2.494432e-05	4.259670e-01	5.937572e-06
2.497746e-05	4.262831e-01	5.949318e-06
2.501063e-05	4.265993e-01	5.961080e-06
2.504381e-05	4.269154e-01	5.972857e-06
2.507703e-05	4.272316e-01	5.984650e-06
2.511026e-05	4.275478e-01	5.996459e-06
2.514352e-05	4.278640e-01	6.008284e-06
2.517680e-05	4.281802e-01	6.020123e-06
2.521011e-05	4.284964e-01	6.031979e-06
2.524344e-05	4.288127e-01	6.043851e-06
2.527680e-05	4.291289e-01	6.055738e-06
2.531018e-05	4.294452e-01	6.067640e-06
2.534358e-05	4.297615e-01	6.079559e-06
2.537701e-05	4.300778e-01	6.091494e-06
2.541046e-05	4.303941e-01	6.103444e-06
2.544394e-05	4.307104e-01	6.115409e-06
2.547744e-05	4.310268e-01	6.127391e-06
2.551097e-05	4.313432e-01	6.139388e-06
2.554451e-05	4.316595e-01	6.151402e-06
2.557809e-05	4.319759e-01	6.163430e-06
2.561168e-05	4.322923e-01	6.175474e-06
2.564531e-05	4.326087e-01	6.187535e-06
2.567895e-05	4.329252e-01	6.199612e-06
2.571262e-05	4.332416e-01	6.211704e-06
2.574631e-05	4.335581e-01	6.223811e-06
2.578003e-05	4.338745e-01	6.235935e-06
2.581377e-05	4.341910e-01	6.248075e-06
2.584754e-05	4.345076e-01	6.260231e-06
2.588133e-05	4.348241e-01	6.272402e-06
2.591514e-05	4.351406e-01	6.284590e-06
2.594898e-05	4.354571e-01	6.296793e-06
2.598285e-05	4.357737e-01	6.309013e-06
2.601673e-05	4.360903e-01	6.321247e-06
2.605064e-05	4.364069e-01	6.333498e-06
2.608458e-05	4.367235e-01	6.345766e-06
2.611854e-05	4.370401e-01	6.358049e-06
2.615252e-05	4.373567e-01	6.370347e-06
2.618653e-05	4.376734e-01	6.382663e-06
2.622057e-05	4.379900e-01	6.394994e-06
2.625462e-05	4.383067e-01	6.407341e-06
2.628870e-05	4.386234e-01	6.419704e-06
2.632281e-05	4.389401e-01	6.432083e-06
2.635694e-05	4.392568e-01	6.444479e-06
2.639109e-05	4.395736e-01	6.456890e-06
2.642527e-05	4.398903e-01	6.469317e-06
2.645947e-05	4.402071e-01	6.481761e-06
2.649370e-05	4.405239e-01	6.494220e-06
2.652795e-05	4.408407e-01	6.506696e-06
2.656223e-05	4.411574e-01	6.519187e-06
2.659653e-05	4.414743e-01	6.531695e-06
2.663085e-05	4.417911e-01	6.544220e-06
2.666520e-05	4.421080e-01	6.556760e-06
2.669957e-05	4.424248e-01	6.569317e-06
2.673397e-05	4.427417e-01	6.581889e-06
2.676839e-05	4.430586e-01	6.594478e-06
2.680284e-05	4.433755e-01	6.607083e-06
2.683731e-05	4.436924e-01	6.619705e-06
2.687180e-05	4.440093e-01	6.632341e-06
2.690632e-05	4.443263e-01	6.644995e-06
2.694087e-05	4.446433e-01	6.657665e-06
2.697543e-05	4.449602e-01	6.670352e-06
2.701002e-05	4.452772e-01	6.683053e-06
2.704464e-05	4.455942e-01	6.695772e-06
2.707928e-05	4.459113e-01	6.708508e-06
2.711395e-05	4.462283e-01	6.721259e-06
2.714864e-05	4.465453e-01	6.734026e-06
2.718335e-05	4.468624e-01	6.746810e-06
2.721809e-05	4.471795e-01	6.759611e-06
2.725286e-05	4.474966e-01	6.772428e-06
2.728764e-05	4.478136e-01	6.785260e-06
2.732245e-05	4.481308e-01	6.798110e-06
2.735729e-05	4.484479e-01	6.810976e-06
2.739215e-05	4.487651e-01	6.823858e-06
2.742703e-05	4.490822e-01	6.836756e-06
2.746195e-05	4.493994e-01	6.849672e-06
2.749688e-05	4.497166e-01	6.862603e-06
2.753184e-05	4.500338e-01	6.875552e-06
2.756682e-05	4.503510e-01	6.888516e-06
2.760183e-05	4.506682e-01	6.901496e-06
2.763686e-05	4.509855e-01	6.914494e-06
2.767192e-05	4.513027e-01	6.927508e-06
2.770700e-05	4.516200e-01	6.940539e-06
2.774211e-05	4.519373e-01	6.953584e-06
2.777724e-05	4.522546e-01	6.966648e-06
2.781239e-05	4.525719e-01	6.979728e-06
2.784757e-05	4.528892e-01	6.992825e-06
2.788277e-05	4.532066e-01	7.005937e-06
2.791800e-05	4.535239e-01	7.019067e-06
2.795326e-05	4.538413e-01	7.032214e-06
2.798854e-05	4.541587e-01	7.045377e-06
2.802383e-05	4.544761e-01	7.058555e-06
2.805916e-05	4.547935e-01	7.071751e-06
2.809451e-05	4.551109e-01	7.084964e-06
2.812989e-05	4.554284e-01	7.098194e-06
2.816529e-05	4.557458e-01	7.111439e-06
2.820072e-05	4.560633e-01	7.124702e-06
2.823617e-05	4.563808e-01	7.137981e-06
2.827164e-05	4.566983e-01	7.151278e-06
2.830714e-05	4.570157e-01	7.164589e-06
2.834266e-05	4.573333e-01	7.177919e-06
2.837821e-05	4.576508e-01	7.191265e-06
2.841378e-05	4.579684e-01	7.204628e-06
2.844938e-05	4.582859e-01	7.218008e-06
2.848500e-05	4.586035e-01	7.231404e-06
2.852065e-05	4.589211e-01	7.244817e-06
2.855632e-05	4.592387e-01	7.258247e-06
2.859202e-05	4.595563e-01	7.271694e-06
2.862774e-05	4.598740e-01	7.285157e-06
2.866348e-05	4.601916e-01	7.298637e-06
2.869925e-05	4.605093e-01	7.312135e-06
2.873505e-05	4.608270e-01	7.325649e-06
2.877087e-05	4.611446e-01	7.339179e-06
2.880671e-05	4.614623e-01	7.352727e-06
2.884258e-05	4.617801e-01	7.366292e-06
2.887848e-05	4.620978e-01	7.379873e-06
2.891439e-05	4.624155e-01	7.393471e-06
2.895034e-05	4.627333e-01	7.407086e-06
2.898630e-05	4.630511e-01	7.420719e-06
2.902230e-05	4.633688e-01	7.434368e-06
2.905831e-05	4.636866e-01	7.448033e-06
2.909435e-05	4.640044e-01	7.461716e-06
2.913042e-05	4.643223e-01	7.475417e-06
2.916651e-05	4.646401e-01	7.489134e-06
2.920263e-05	4.649579e-01	7.502867e-06
2.923877e-05	4.652758e-01	7.516618e-06
2.927494e-05	4.655937e-01	7.530386e-06
2.931113e-05	4.659116e-01	7.544172e-06
2.934734e-05	4.662295e-01	7.557974e-06
2.938358e-05	4.665474e-01	7.571792e-06
2.941985e-05	4.668654e-01	7.585628e-06
2.945614e-05	4.671833e-01	7.599482e-06
2.949245e-05	4.675013e-01	7.613352e-06
2.952879e-05	4.678192e-01	7.627239e-06
2.956516e-05	4.681372e-01	7.641144e-06
2.960155e-05	4.684552e-01	7.655065e-06
2.963796e-05	4.687733e-01	7.669004e-06
2.967440e-05	4.690913e-01	7.682959e-06
2.971086e-05	4.694093e-01	7.696933e-06
2.974735e-05	4.697274e-01	7.710923e-06
2.978386e-05	4.700455e-01	7.724931e-06
2.982040e-05	4.703635e-01	7.738954e-06
2.985696e-05	4.706816e-01	7.752996e-06
2.989355e-05	4.709998e-01	7.767056e-06
2.993017e-05	4.713179e-01	7.781132e-06
2.996680e-05	4.716360e-01	7.795224e-06
3.000347e-05	4.719542e-01	7.809335e-06
3.004015e-05	4.722723e-01	7.823464e-06
3.007687e-05	4.725905e-01	7.837609e-06
3.011360e-05	4.729087e-01	7.851771e-06
3.015037e-05	4.732269e-01	7.865951e-06
3.018715e-05	4.735451e-01	7.880148e-06
3.022397e-05	4.738634e-01	7.894363e-06
3.026080e-05	4.741816e-01	7.908595e-06
3.029766e-05	4.744999e-01	7.922843e-06
3.033455e-05	4.748181e-01	7.937110e-06
3.037147e-05	4.751364e-01	7.951394e-06
3.040840e-05	4.754547e-01	7.965695e-06
3.044536e-05	4.757730e-01	7.980013e-06
3.048235e-05	4.760914e-01	7.994349e-06
3.051936e-05	4.764097e-01	8.008703e-06
3.055640e-05	4.767281e-01	8.023074e-06
3.059346e-05	4.770464e-01	8.037461e-06
3.063055e-05	4.773648e-01	8.051867e-06
3.066766e-05	4.776832e-01	8.066290e-06
3.070480e-05	4.780016e-01	8.080731e-06
3.074196e-05	4.783200e-01	8.095188e-06
3.077915e-05	4.786384e-01	8.109664e-06
3.081636e-05	4.789569e-01	8.124157e-06
3.085360e-05	4.792754e-01	8.138668e-06
3.089086e-05	4.795938e-01	8.153195e-06
3.092814e-05	4.799123e-01	8.167741e-06
3.096546e-05	4.802308e-01	8.182305e-06
3.100280e-05	4.805493e-01	8.196886e-06
3.104015e-05	4.808678e-01	8.211483e-06
3.107754e-05	4.811864e-01	8.226100e-06
3.111496e-05	4.815049e-01	8.240733e-06
3.115239e-05	4.818235e-01	8.255385e-06
3.118986e-05	4.821421e-01	8.270054e-06
3.122734e-05	4.824607e-01	8.284739e-06
3.126486e-05	4.827793e-01	8.299444e-06
3.130240e-05	4.830979e-01	8.314166e-06
3.133996e-05	4.834166e-01	8.328905e-06
3.137755e-05	4.837352e-01	8.343661e-06
3.141516e-05	4.840538e-01	8.358437e-06
3.145280e-05	4.843725e-01	8.373229e-06
3.149046e-05	4.846912e-01	8.388040e-06
3.152815e-05	4.850099e-01	8.402867e-06
3.156587e-05	4.853286e-01	8.417713e-06
3.160361e-05	4.856473e-01	8.432576e-06
3.164137e-05	4.859661e-01	8.447458e-06
3.167916e-05	4.862848e-01	8.462357e-06
3.171698e-05	4.866036e-01	8.477274e-06
3.175481e-05	4.869223e-01	8.492206e-06
3.179268e-05	4.872411e-01	8.507159e-06
3.183057e-05	4.875599e-01	8.522130e-06
3.186848e-05	4.878788e-01	8.537118e-06
3.190643e-05	4.881976e-01	8.552124e-06
3.194439e-05	4.885165e-01	8.567148e-06
3.198238e-05	4.888353e-01	8.582190e-06
3.202040e-05	4.891542e-01	8.597250e-06
3.205844e-05	4.894730e-01	8.612325e-06
3.209650e-05	4.897919e-01	8.627420e-06
3.213460e-05	4.901108e-01	8.642534e-06
3.217272e-05	4.904298e-01	8.657665e-06
3.221086e-05	4.907487e-01	8.672815e-06
3.224903e-05	4.910677e-01	8.687982e-06
3.228722e-05	4.913866e-01	8.703168e-06
3.232544e-05	4.917056e-01	8.718371e-06
3.236369e-05	4.920246e-01	8.733592e-06
3.240195e-05	4.923436e-01	8.748829e-06
3.244024e-05	4.926626e-01	8.764086e-06
3.247856e-05	4.929816e-01	8.779361e-06
3.251691e-05	4.933007e-01	8.794655e-06
3.255528e-05	4.936197e-01	8.809966e-06
3.259368e-05	4.939388e-01	8.825296e-06
3.263210e-05	4.942579e-01	8.840643e-06
3.267055e-05	4.945770e-01	8.856009e-06
3.270901e-05	4.948960e-01	8.871390e-06
3.274751e-05	4.952151e-01	8.886792e-06
3.278603e-05	4.955343e-01	8.902212e-06
3.282458e-05	4.958534e-01	8.917650e-06
3.286316e-05	4.961726e-01	8.933106e-06
3.290175e-05	4.964918e-01	8.948581e-06
3.294038e-05	4.968109e-01	8.964073e-06
3.297903e-05	4.971302e-01	8.979584e-06
3.301770e-05	4.974493e-01	8.995110e-06
3.305640e-05	4.977685e-01	9.010657e-06
3.309512e-05	4.980878e-01	9.026223e-06
3.313388e-05	4.984070e-01	9.041806e-06
3.317265e-05	4.987263e-01	9.057408e-06
3.321146e-05	4.990456e-01	9.073028e-06
3.325028e-05	4.993649e-01	9.088667e-06
3.328914e-05	4.996842e-01	9.104323e-06
3.332802e-05	5.000035e-01	9.119998e-06
3.336691e-05	5.003227e-01	9.135689e-06
3.340584e-05	5.006421e-01	9.151400e-06
3.344480e-05	5.009614e-01	9.167130e-06
3.348378e-05	5.012808e-01	9.182878e-06
3.352278e-05	5.016002e-01	9.198645e-06
3.356182e-05	5.019196e-01	9.214430e-06
3.360087e-05	5.022390e-01	9.230233e-06
3.363996e-05	5.025584e-01	9.246055e-06
3.367906e-05	5.028778e-01	9.261892e-06
3.371819e-05	5.031972e-01	9.277751e-06
3.375735e-05	5.035167e-01	9.293628e-06
3.379653e-05	5.038362e-01	9.309523e-06
3.383574e-05	5.041556e-01	9.325437e-06
3.387498e-05	5.044751e-01	9.341369e-06
3.391424e-05	5.047946e-01	9.357320e-06
3.395353e-05	5.051142e-01	9.373289e-06
3.399283e-05	5.054336e-01	9.389274e-06
3.403217e-05	5.057532e-01	9.405280e-06
3.407153e-05	5.060727e-01	9.421305e-06
3.411092e-05	5.063923e-01	9.437348e-06
3.415034e-05	5.067119e-01	9.453410e-06
3.418978e-05	5.070315e-01	9.469491e-06
3.422924e-05	5.073511e-01	9.485589e-06
3.426873e-05	5.076707e-01	9.501707e-06
3.430825e-05	5.079904e-01	9.517843e-06
3.434778e-05	5.083100e-01	9.533995e-06
3.438735e-05	5.086296e-01	9.550168e-06
3.442695e-05	5.089493e-01	9.566360e-06
3.446657e-05	5.092690e-01	9.582571e-06
3.450621e-05	5.095887e-01	9.598800e-06
3.454588e-05	5.099084e-01	9.615048e-06
3.458558e-05	5.102281e-01	9.631315e-06
3.462530e-05	5.105479e-01	9.647600e-06
3.466504e-05	5.108675e-01	9.663901e-06
3.470481e-05	5.111873e-01	9.680223e-06
3.474461e-05	5.115071e-01	9.696565e-06
3.478443e-05	5.118269e-01	9.712925e-06
3.482428e-05	5.121467e-01	9.729304e-06
3.486416e-05	5.124665e-01	9.745701e-06
3.490406e-05	5.127863e-01	9.762118e-06
3.494399e-05	5.131061e-01	9.778553e-06
3.498393e-05	5.134259e-01	9.795004e-06
3.502391e-05	5.137458e-01	9.811477e-06
3.506392e-05	5.140657e-01	9.827968e-06
3.510395e-05	5.143856e-01	9.844479e-06
3.514400e-05	5.147055e-01	9.861008e-06
3.518408e-05	5.150254e-01	9.877556e-06
3.522419e-05	5.153453e-01	9.894123e-06
3.526432e-05	5.156652e-01	9.910709e-06
3.530448e-05	5.159852e-01	9.927314e-06
3.534466e-05	5.163051e-01	9.943935e-06
3.538487e-05	5.166251e-01	9.960577e-06
3.542511e-05	5.169450e-01	9.977239e-06
3.546537e-05	5.172650e-01	9.993919e-06
3.550565e-05	5.175851e-01	1.001062e-05
3.554597e-05	5.179051e-01	1.002734e-05
3.558631e-05	5.182251e-01	1.004407e-05
3.562667e-05	5.185452e-01	1.006083e-05
3.566706e-05	5.188652e-01	1.007760e-05
3.570747e-05	5.191852e-01	1.009440e-05
3.574791e-05	5.195053e-01	1.011121e-05
3.578838e-05	5.198254e-01	1.012804e-05
3.582888e-05	5.201455e-01	1.014489e-05
3.586940e-05	5.204657e-01	1.016177e-05
3.590994e-05	5.207858e-01	1.017866e-05
3.595051e-05	5.211059e-01	1.019556e-05
3.599110e-05	5.214260e-01	1.021249e-05
3.603173e-05	5.217462e-01	1.022944e-05
3.607237e-05	5.220664e-01	1.024640e-05
3.611305e-05	5.223866e-01	1.026339e-05
3.615375e-05	5.227068e-01	1.028039e-05
3.619448e-05	5.230270e-01	1.029741e-05
3.623523e-05	5.233473e-01	1.031446e-05
3.627601e-05	5.236675e-01	1.033152e-05
3.631681e-05	5.239878e-01	1.034860e-05
3.635764e-05	5.243080e-01	1.036570e-05
3.639849e-05	5.246283e-01	1.038282e-05
3.643937e-05	5.249486e-01	1.039996e-05
3.648028e-05	5.252689e-01	1.041711e-05
3.652122e-05	5.255892e-01	1.043429e-05
3.656218e-05	5.259095e-01	1.045149e-05
3.660316e-05	5.262299e-01	1.046870e-05
3.664417e-05	5.265502e-01	1.048594e-05
3.668520e-05	5.268706e-01	1.050319e-05
3.672627e-05	5.271909e-01	1.052046e-05
3.676736e-05	5.275113e-01	1.053776e-05
3.680847e-05	5.278317e-01	1.055507e-05
3.684961e-05	5.281522e-01	1.057240e-05
3.689078e-05	5.284726e-01	1.058975e-05
3.693198e-05	5.287930e-01	1.060712e-05
3.697320e-05	5.291135e-01	1.062451e-05
3.701443e-05	5.294339e-01	1.064192e-05
3.705570e-05	5.297544e-01	1.065935e-05
3.709700e-05	5.300749e-01	1.067679e-05
3.713833e-05	5.303954e-01	1.069426e-05
3.717968e-05	5.307159e-01	1.071175e-05
3.722105e-05	5.310364e-01	1.072925e-05
3.726245e-05	5.313570e-01	1.074678e-05
3.730388e-05	5.316775e-01	1.076433e-05
3.734534e-05	5.319981e-01	1.078189e-05
3.738681e-05	5.323186e-01	1.079947e-05
3.742831e-05	5.326392e-01	1.081708e-05
3.746985e-05	5.329598e-01	1.083470e-05
3.751140e-05	5.332804e-01	1.085234e-05
3.755299e-05	5.336010e-01	1.087001e-05
3.759460e-05	5.339217e-01	1.088769e-05
3.763624e-05	5.342423e-01	1.090539e-05
3.767790e-05	5.345630e-01	1.092311e-05
3.771958e-05	5.348836e-01	1.094085e-05
3.776129e-05	5.352043e-01	1.095861e-05
3.780304e-05	5.355250e-01	1.097639e-05
3.784480e-05	5.358457e-01	1.099419e-05
3.788660e-05	5.361664e-01	1.101201e-05
3.792842e-05	5.364871e-01	1.102985e-05
3.797026e-05	5.368079e-01	1.104771e-05
3.801213e-05	5.371287e-01	1.106559e-05
3.805402e-05	5.374494e-01	1.108348e-05
3.809595e-05	5.377701e-01	1.110140e-05
3.813790e-05	5.380909e-01	1.111934e-05
3.817987e-05	5.384118e-01	1.113729e-05
3.822188e-05	5.387326e-01	1.115527e-05
3.826391e-05	5.390534e-01	1.117327e-05
3.830596e-05	5.393742e-01	1.119128e-05
3.834804e-05	5.396951e-01	1.120932e-05
3.839015e-05	5.400160e-01	1.122738e-05
3.843228e-05	5.403368e-01	1.124545e-05
3.847444e-05	5.406577e-01	1.126355e-05
3.851662e-05	5.409786e-01	1.128166e-05
3.855883e-05	5.412995e-01	1.129980e-05
3.860107e-05	5.416204e-01	1.131795e-05
3.864334e-05	5.419414e-01	1.133613e-05
3.868563e-05	5.422623e-01	1.135433e-05
3.872795e-05	5.425833e-01	1.137254e-05
3.877028e-05	5.429042e-01	1.139077e-05
3.881265e-05	5.432252e-01	1.140903e-05
3.885505e-05	5.435462e-01	1.142730e-05
3.889747e-05	5.438672e-01	1.144560e-05
3.893992e-05	5.441882e-01	1.146391e-05
3.898239e-05	5.445092e-01	1.148225e-05
3.902490e-05	5.448303e-01	1.150060e-05
3.906742e-05	5.451513e-01	1.151898e-05
3.910997e-05	5.454724e-01	1.153737e-05
3.915255e-05	5.457934e-01	1.155578e-05
3.919516e-05	5.461145e-01	1.157422e-05
3.923779e-05	5.464356e-01	1.159268e-05
3.928045e-05	5.467568e-01	1.161115e-05
3.932314e-05	5.470779e-01	1.162965e-05
3.936585e-05	5.473990e-01	1.164816e-05
3.940859e-05	5.477202e-01	1.166670e-05
3.945135e-05	5.480413e-01	1.168525e-05
3.949413e-05	5.483625e-01	1.170383e-05
3.953695e-05	5.486836e-01	1.172242e-05
3.957980e-05	5.490048e-01	1.174104e-05
3.962267e-05	5.493261e-01	1.175967e-05
3.966556e-05	5.496473e-01	1.177833e-05
3.970849e-05	5.499685e-01	1.179701e-05
3.975144e-05	5.502898e-01	1.181570e-05
3.979441e-05	5.506110e-01	1.183442e-05
3.983741e-05	5.509322e-01	1.185315e-05
3.988044e-05	5.512535e-01	1.187191e-05
3.992349e-05	5.515748e-01	1.189069e-05
3.996657e-05	5.518961e-01	1.190949e-05
4.000968e-05	5.522174e-01	1.192831e-05
4.005282e-05	5.525388e-01	1.194714e-05
4.009598e-05	5.528601e-01	1.196600e-05
4.013916e-05	5.531815e-01	1.198488e-05
4.018237e-05	5.535028e-01	1.200378e-05
4.022561e-05	5.538241e-01	1.202270e-05
4.026888e-05	5.541455e-01	1.204164e-05
4.031217e-05	5.544669e-01	1.206060e-05
4.035549e-05	5.547883e-01	1.207958e-05
4.039884e-05	5.551098e-01	1.209858e-05
4.044221e-05	5.554312e-01	1.211760e-05
4.048561e-05	5.557526e-01	1.213665e-05
4.052904e-05	5.560741e-01	1.215571e-05
4.057248e-05	5.563955e-01	1.217479e-05
4.061596e-05	5.567170e-01	1.219389e-05
4.065947e-05	5.570385e-01	1.221302e-05
4.070300e-05	5.573600e-01	1.223216e-05
4.074656e-05	5.576815e-01	1.225133e-05
4.079014e-05	5.580030e-01	1.227051e-05
4.083376e-05	5.583246e-01	1.228972e-05
4.087740e-05	5.586461e-01	1.230894e-05
4.092105e-05	5.589676e-01	1.232819e-05
4.096474e-05	5.592892e-01	1.234746e-05
4.100846e-05	5.596108e-01	1.236674e-05
4.105221e-05	5.599324e-01	1.238605e-05
4.109598e-05	5.602540e-01	1.240538e-05
4.113978e-05	5.605756e-01	1.242473e-05
4.118360e-05	5.608972e-01	1.244410e-05
4.122745e-05	5.612189e-01	1.246349e-05
4.127132e-05	5.615405e-01	1.248290e-05
4.131523e-05	5.618621e-01	1.250233e-05
4.135916e-05	5.621838e-01	1.252179e-05
4.140312e-05	5.625055e-01	1.254126e-05
4.144710e-05	5.628272e-01	1.256076e-05
4.149111e-05	5.631489e-01	1.258027e-05
4.153515e-05	5.634707e-01	1.259981e-05
4.157922e-05	5.637924e-01	1.261936e-05
4.162331e-05	5.641141e-01	1.263894e-05
4.166742e-05	5.644358e-01	1.265854e-05
4.171156e-05	5.647576e-01	1.267816e-05
4.175573e-05	5.650794e-01	1.269780e-05
4.179993e-05	5.654012e-01	1.271746e-05
4.184416e-05	5.657230e-01	1.273714e-05
4.188841e-05	5.660448e-01	1.275684e-05
4.193269e-05	5.663666e-01	1.277656e-05
4.197699e-05	5.666885e-01	1.279631e-05
4.202132e-05	5.670103e-01	1.281607e-05
4.206567e-05	5.673321e-01	1.283585e-05
4.211006e-05	5.676540e-01	1.285566e-05
4.215447e-05	5.679759e-01	1.287549e-05
4.219891e-05	5.682978e-01	1.289534e-05
4.224338e-05	5.686197e-01	1.291520e-05
4.228787e-05	5.689416e-01	1.293509e-05
4.233239e-05	5.692635e-01	1.295501e-05
4.237693e-05	5.695854e-01	1.297493e-05
4.242150e-05	5.699074e-01	1.299489e-05
4.246610e-05	5.702293e-01	1.301486e-05
4.251072e-05	5.705513e-01	1.303486e-05
4.255538e-05	5.708733e-01	1.305487e-05
4.260006e-05	5.711953e-01	1.307491e-05
4.264476e-05	5.715173e-01	1.309497e-05
4.268950e-05	5.718393e-01	1.311505e-05
4.273426e-05	5.721614e-01	1.313515e-05
4.277904e-05	5.724833e-01	1.315526e-05
4.282385e-05	5.728054e-01	1.317541e-05
4.286869e-05	5.731275e-01	1.319557e-05
4.291356e-05	5.734495e-01	1.321575e-05
4.295846e-05	5.737716e-01	1.323596e-05
4.300338e-05	5.740937e-01	1.325619e-05
4.304833e-05	5.744158e-01	1.327643e-05
4.309330e-05	5.747380e-01	1.329670e-05
4.313830e-05	5.750600e-01	1.331699e-05
4.318332e-05	5.753822e-01	1.333730e-05
4.322838e-05	5.757044e-01	1.335763e-05
4.327346e-05	5.760265e-01	1.337799e-05
4.331857e-05	5.763487e-01	1.339836e-05
4.336371e-05	5.766709e-01	1.341876e-05
4.340887e-05	5.769931e-01	1.343918e-05
4.345407e-05	5.773153e-01	1.345962e-05
4.349927e-05	5.776375e-01	1.348007e-05
4.354452e-05	5.779597e-01	1.350055e-05
4.358979e-05	5.782820e-01	1.352106e-05
4.363509e-05	5.786042e-01	1.354158e-05
4.368042e-05	5.789265e-01	1.356213e-05
4.372577e-05	5.792488e-01	1.358269e-05
4.377115e-05	5.795711e-01	1.360328e-05
4.381655e-05	5.798934e-01	1.362389e-05
4.386198e-05	5.802156e-01	1.364452e-05
4.390744e-05	5.805379e-01	1.366517e-05
4.395293e-05	5.808603e-01	1.368584e-05
4.399844e-05	5.811826e-01	1.370654e-05
4.404398e-05	5.815050e-01	1.372725e-05
4.408955e-05	5.818274e-01	1.374799e-05
4.413515e-05	5.821497e-01	1.376875e-05
4.418077e-05	5.824721e-01	1.378953e-05
4.422642e-05	5.827945e-01	1.381033e-05
4.427209e-05	5.831169e-01	1.383115e-05
4.431779e-05	5.834393e-01	1.385200e-05
4.436352e-05	5.837618e-01	1.387286e-05
4.440928e-05	5.840842e-01	1.389375e-05
4.445507e-05	5.844067e-01	1.391466e-05
4.450088e-05	5.847291e-01	1.393559e-05
4.454672e-05	5.850516e-01	1.395655e-05
4.459259e-05	5.853741e-01	1.397752e-05
4.463847e-05	5.856966e-01	1.399851e-05
4.468439e-05	5.860191e-01	1.401953e-05
4.473034e-05	5.863416e-01	1.404057e-05
4.477631e-05	5.866641e-01	1.406163e-05
4.482232e-05	5.869867e-01	1.408271e-05
4.486834e-05	5.873092e-01	1.410382e-05
4.491440e-05	5.876318e-01	1.412494e-05
4.496048e-05	5.879544e-01	1.414609e-05
4.500659e-05	5.882769e-01	1.416726e-05
4.505272e-05	5.885995e-01	1.418845e-05
4.509889e-05	5.889221e-01	1.420966e-05
4.514508e-05	5.892448e-01	1.423089e-05
4.519130e-05	5.895674e-01	1.425215e-05
4.523755e-05	5.898901e-01	1.427343e-05
4.528382e-05	5.902127e-01	1.429473e-05
4.533012e-05	5.905354e-01	1.431605e-05
4.537645e-05	5.908581e-01	1.433739e-05
4.542280e-05	5.911807e-01	1.435875e-05
4.546918e-05	5.915034e-01	1.438014e-05
4.551559e-05	5.918261e-01	1.440155e-05
4.556203e-05	5.921488e-01	1.442298e-05
4.560849e-05	5.924716e-01	1.444443e-05
4.565498e-05	5.927943e-01	1.446591e-05
4.570150e-05	5.931171e-01	1.448740e-05
4.574805e-05	5.934398e-01	1.450892e-05
4.579461e-05	5.937626e-01	1.453046e-05
4.584121e-05	5.940854e-01	1.455202e-05
4.588784e-05	5.944082e-01	1.457360e-05
4.593449e-05	5.947310e-01	1.459521e-05
4.598118e-05	5.950538e-01	1.461683e-05
4.602788e-05	5.953766e-01	1.463848e-05
4.607462e-05	5.956995e-01	1.466016e-05
4.612139e-05	5.960223e-01	1.468185e-05
4.616817e-05	5.963451e-01	1.470356e-05
4.621499e-05	5.966680e-01	1.472530e-05
4.626183e-05	5.969909e-01	1.474706e-05
4.630871e-05	5.973138e-01	1.476884e-05
4.635561e-05	5.976367e-01	1.479064e-05
4.640254e-05	5.979596e-01	1.481247e-05
4.644949e-05	5.982826e-01	1.483432e-05
4.649647e-05	5.986055e-01	1.485619e-05
4.654349e-05	5.989285e-01	1.487808e-05
4.659051e-05	5.992514e-01	1.489999e-05
4.663758e-05	5.995743e-01	1.492193e-05
4.668467e-05	5.998973e-01	1.494389e-05
4.673179e-05	6.002203e-01	1.496587e-05
4.677894e-05	6.005433e-01	1.498787e-05
4.682611e-05	6.008664e-01	1.500990e-05
4.687331e-05	6.011894e-01	1.503194e-05
4.692054e-05	6.015124e-01	1.505401e-05
4.696779e-05	6.018354e-01	1.507610e-05
4.701508e-05	6.021585e-01	1.509821e-05
4.706239e-05	6.024816e-01	1.512035e-05
4.710973e-05	6.028046e-01	1.514251e-05
4.715709e-05	6.031277e-01	1.516469e-05
4.720449e-05	6.034508e-01	1.518689e-05
4.725191e-05	6.037740e-01	1.520912e-05
4.729936e-05	6.040971e-01	1.523137e-05
4.734683e-05	6.044202e-01	1.525363e-05
4.739433e-05	6.047433e-01	1.527593e-05
4.744186e-05	6.050665e-01	1.529824e-05
4.748942e-05	6.053896e-01	1.532058e-05
4.753701e-05	6.057128e-01	1.534294e-05
4.758462e-05	6.060360e-01	1.536532e-05
4.763226e-05	6.063592e-01	1.538772e-05
4.767993e-05	6.066824e-01	1.541015e-05
4.772763e-05	6.070057e-01	1.543260e-05
4.777534e-05	6.073288e-01	1.545507e-05
4.782309e-05	6.076521e-01	1.547756e-05
4.787087e-05	6.079753e-01	1.550008e-05
4.791868e-05	6.082986e-01	1.552262e-05
4.796651e-05	6.086219e-01	1.554518e-05
4.801437e-05	6.089452e-01	1.556776e-05
4.806226e-05	6.092685e-01	1.559037e-05
4.811018e-05	6.095918e-01	1.561300e-05
4.815812e-05	6.099150e-01	1.563565e-05
4.820609e-05	6.102384e-01	1.565832e-05
4.825409e-05	6.105617e-01	1.568102e-05
4.830211e-05	6.108850e-01	1.570374e-05
4.835017e-05	6.112084e-01	1.572648e-05
4.839825e-05	6.115318e-01	1.574925e-05
4.844636e-05	6.118552e-01	1.577203e-05
4.849450e-05	6.121786e-01	1.579484e-05
4.854266e-05	6.125019e-01	1.581767e-05
4.859085e-05	6.128253e-01	1.584053e-05
4.863907e-05	6.131487e-01	1.586341e-05
4.868732e-05	6.134722e-01	1.588631e-05
4.873559e-05	6.137956e-01	1.590923e-05
4.878390e-05	6.141191e-01	1.593218e-05
4.883223e-05	6.144426e-01	1.595514e-05
4.888059e-05	6.147660e-01	1.597814e-05
4.892897e-05	6.150895e-01	1.600115e-05
4.897738e-05	6.154130e-01	1.602418e-05
4.902582e-05	6.157365e-01	1.604724e-05
4.907429e-05	6.160600e-01	1.607033e-05
4.912279e-05	6.163835e-01	1.609343e-05
4.917131e-05	6.167071e-01	1.611656e-05
4.921986e-05	6.170306e-01	1.613971e-05
4.926844e-05	6.173542e-01	1.616289e-05
4.931705e-05	6.176778e-01	1.618608e-05
4.936568e-05	6.180013e-01	1.620930e-05
4.941434e-05	6.183249e-01	1.623254e-05
4.946303e-05	6.186485e-01	1.625581e-05
4.951175e-05	6.189721e-01	1.627910e-05
4.956050e-05	6.192957e-01	1.630241e-05
4.960928e-05	6.196194e-01	1.632574e-05
4.965808e-05	6.199430e-01	1.634910e-05
4.970691e-05	6.202667e-01	1.637248e-05
4.975576e-05	6.205903e-01	1.639588e-05
4.980464e-05	6.209140e-01	1.641931e-05
4.985356e-05	6.212377e-01	1.644276e-05
4.990250e-05	6.215614e-01	1.646623e-05
4.995147e-05	6.218851e-01	1.648972e-05
5.000046e-05	6.222088e-01	1.651324e-05
5.004949e-05	6.225325e-01	1.653678e-05
5.009854e-05	6.228563e-01	1.656035e-05
5.014762e-05	6.231800e-01	1.658394e-05
5.019672e-05	6.235037e-01	1.660754e-05
5.024586e-05	6.238275e-01	1.663118e-05
5.029502e-05	6.241513e-01	1.665484e-05
5.034421e-05	6.244751e-01	1.667852e-05
5.039343e-05	6.247989e-01	1.670222e-05
5.044268e-05	6.251227e-01	1.672595e-05
5.049196e-05	6.254465e-01	1.674970e-05
5.054126e-05	6.257703e-01	1.677347e-05
5.059058e-05	6.260941e-01	1.679726e-05
5.063994e-05	6.264180e-01	1.682108e-05
5.068933e-05	6.267418e-01	1.684492e-05
5.073875e-05	6.270657e-01	1.686879e-05
5.078819e-05	6.273896e-01	1.689268e-05
5.083766e-05	6.277135e-01	1.691659e-05
5.088716e-05	6.280374e-01	1.694053e-05
5.093668e-05	6.283613e-01	1.696449e-05
5.098623e-05	6.286852e-01	1.698846e-05
5.103581e-05	6.290091e-01	1.701247e-05
5.108542e-05	6.293331e-01	1.703650e-05
5.113506e-05	6.296571e-01	1.706055e-05
5.118473e-05	6.299810e-01	1.708463e-05
5.123442e-05	6.303050e-01	1.710873e-05
5.128415e-05	6.306290e-01	1.713285e-05
5.133390e-05	6.309530e-01	1.715699e-05
5.138368e-05	6.312770e-01	1.718116e-05
5.143347e-05	6.316010e-01	1.720535e-05
5.148331e-05	6.319250e-01	1.722957e-05
5.153317e-05	6.322490e-01	1.725381e-05
5.158306e-05	6.325731e-01	1.727807e-05
5.163298e-05	6.328972e-01	1.730236e-05
5.168293e-05	6.332212e-01	1.732667e-05
5.173290e-05	6.335453e-01	1.735100e-05
5.178290e-05	6.338694e-01	1.737536e-05
5.183293e-05	6.341935e-01	1.739973e-05
5.188298e-05	6.345176e-01	1.742414e-05
5.193307e-05	6.348417e-01	1.744857e-05
5.198319e-05	6.351658e-01	1.747302e-05
5.203333e-05	6.354900e-01	1.749749e-05
5.208350e-05	6.358141e-01	1.752199e-05
5.213370e-05	6.361383e-01	1.754651e-05
5.218393e-05	6.364625e-01	1.757106e-05
5.223417e-05	6.367866e-01	1.759562e-05
5.228446e-05	6.371108e-01	1.762022e-05
5.233477e-05	6.374350e-01	1.764483e-05
5.238511e-05	6.377592e-01	1.766948e-05
5.243548e-05	6.380834e-01	1.769414e-05
5.248587e-05	6.384077e-01	1.771883e-05
5.253630e-05	6.387319e-01	1.774354e-05
5.258675e-05	6.390562e-01	1.776827e-05
5.263723e-05	6.393804e-01	1.779303e-05
5.268773e-05	6.397047e-01	1.781781e-05
5.273827e-05	6.400289e-01	1.784262e-05
5.278883e-05	6.403532e-01	1.786745e-05
5.283943e-05	6.406776e-01	1.789230e-05
5.289005e-05	6.410019e-01	1.791718e-05
5.294070e-05	6.413262e-01	1.794208e-05
5.299137e-05	6.416505e-01	1.796701e-05
5.304208e-05	6.419749e-01	1.799196e-05
5.309281e-05	6.422992e-01	1.801693e-05
5.314357e-05	6.426235e-01	1.804192e-05
5.319436e-05	6.429479e-01	1.806695e-05
5.324518e-05	6.432723e-01	1.809199e-05
5.329602e-05	6.435967e-01	1.811706e-05
5.334690e-05	6.439211e-01	1.814215e-05
5.339780e-05	6.442455e-01	1.816727e-05
5.344874e-05	6.445700e-01	1.819241e-05
5.349969e-05	6.448943e-01	1.821757e-05
5.355068e-05	6.452188e-01	1.824276e-05
5.360169e-05	6.455433e-01	1.826797e-05
5.365274e-05	6.458677e-01	1.829321e-05
5.370381e-05	6.461922e-01	1.831847e-05
5.375491e-05	6.465167e-01	1.834376e-05
5.380604e-05	6.468412e-01	1.836907e-05
5.385720e-05	6.471657e-01	1.839440e-05
5.390839e-05	6.474902e-01	1.841976e-05
5.395959e-05	6.478147e-01	1.844513e-05
5.401084e-05	6.481392e-01	1.847054e-05
5.406211e-05	6.484638e-01	1.849597e-05
5.411341e-05	6.487883e-01	1.852142e-05
5.416474e-05	6.491129e-01	1.854690e-05
5.421609e-05	6.494375e-01	1.857240e-05
5.426748e-05	6.497621e-01	1.859793e-05
5.431889e-05	6.500867e-01	1.862348e-05
5.437032e-05	6.504112e-01	1.864905e-05
5.442179e-05	6.507358e-01	1.867464e-05
5.447329e-05	6.510605e-01	1.870027e-05
5.452482e-05	6.513851e-01	1.872592e-05
5.457637e-05	6.517098e-01	1.875159e-05
5.462796e-05	6.520344e-01	1.877728e-05
5.467957e-05	6.523591e-01	1.880300e-05
5.473121e-05	6.526838e-01	1.882875e-05
5.478287e-05	6.530084e-01	1.885451e-05
5.483457e-05	6.533331e-01	1.888030e-05
5.488629e-05	6.536578e-01	1.890612e-05
5.493805e-05	6.539825e-01	1.893196e-05
5.498983e-05	6.543073e-01	1.895783e-05
5.504164e-05	6.546320e-01	1.898372e-05
5.509348e-05	6.549568e-01	1.900963e-05
5.514535e-05	6.552815e-01	1.903557e-05
5.519724e-05	6.556063e-01	1.906154e-05
5.524916e-05	6.559310e-01	1.908752e-05
5.530111e-05	6.562558e-01	1.911353e-05
5.535309e-05	6.565806e-01	1.913957e-05
5.540511e-05	6.569054e-01	1.916563e-05
5.545714e-05	6.572302e-01	1.919172e-05
5.550921e-05	6.575550e-01	1.921783e-05
5.556131e-05	6.578799e-01	1.924396e-05
5.561343e-05	6.582047e-01	1.927012e-05
5.566558e-05	6.585295e-01	1.929630e-05
5.571776e-05	6.588544e-01	1.932251e-05
5.576997e-05	6.591793e-01	1.934874e-05
5.582221e-05	6.595042e-01	1.937500e-05
5.587447e-05	6.598290e-01	1.940128e-05
5.592677e-05	6.601540e-01	1.942759e-05
5.597909e-05	6.604789e-01	1.945392e-05
5.603145e-05	6.608038e-01	1.948027e-05
5.608382e-05	6.611287e-01	1.950665e-05
5.613623e-05	6.614536e-01	1.953306e-05
5.618867e-05	6.617786e-01	1.955949e-05
5.624114e-05	6.621035e-01	1.958594e-05
5.629363e-05	6.624285e-01	1.961242e-05
5.634616e-05	6.627535e-01	1.963892e-05
5.639871e-05	6.630785e-01	1.966545e-05
5.645129e-05	6.634035e-01	1.969201e-05
5.650390e-05	6.637285e-01	1.971858e-05
5.655653e-05	6.640535e-01	1.974518e-05
5.660920e-05	6.643785e-01	1.977181e-05
5.666190e-05	6.647036e-01	1.979846e-05
5.671462e-05	6.650286e-01	1.982514e-05
5.676737e-05	6.653537e-01	1.985184e-05
5.682016e-05	6.656788e-01	1.987857e-05
5.687297e-05	6.660038e-01	1.990532e-05
5.692581e-05	6.663289e-01	1.993210e-05
5.697867e-05	6.666540e-01	1.995889e-05
5.703156e-05	6.669791e-01	1.998572e-05
5.708449e-05	6.673042e-01	2.001257e-05
5.713744e-05	6.676293e-01	2.003945e-05
5.719043e-05	6.679545e-01	2.006635e-05
5.724344e-05	6.682796e-01	2.009328e-05
5.729648e-05	6.686048e-01	2.012023e-05
5.734955e-05	6.689300e-01	2.014720e-05
5.740264e-05	6.692551e-01	2.017420e-05
5.745577e-05	6.695803e-01	2.020123e-05
5.750892e-05	6.699055e-01	2.022828e-05
5.756211e-05	6.702307e-01	2.025535e-05
5.761532e-05	6.705559e-01	2.028245e-05
5.766856e-05	6.708811e-01	2.030958e-05
5.772183e-05	6.712064e-01	2.033673e-05
5.777513e-05	6.715316e-01	2.036391e-05
5.782846e-05	6.718569e-01	2.039111e-05
5.788181e-05	6.721821e-01	2.041833e-05
5.793519e-05	6.725074e-01	2.044558e-05
5.798861e-05	6.728326e-01	2.047286e-05
5.804205e-05	6.731579e-01	2.050016e-05
5.809552e-05	6.734832e-01	2.052749e-05
5.814903e-05	6.738086e-01	2.055484e-05
5.820256e-05	6.741339e-01	2.058222e-05
5.825612e-05	6.744592e-01	2.060962e-05
5.830969e-05	6.747845e-01	2.063704e-05
5.836331e-05	6.751099e-01	2.066450e-05
5.841696e-05	6.754352e-01	2.069198e-05
5.847063e-05	6.757606e-01	2.071948e-05
5.852433e-05	6.760860e-01	2.074701e-05
5.857807e-05	6.764114e-01	2.077456e-05
5.863183e-05	6.767368e-01	2.080214e-05
5.868562e-05	6.770622e-01	2.082975e-05
5.873943e-05	6.773875e-01	2.085737e-05
5.879327e-05	6.777130e-01	2.088503e-05
5.884715e-05	6.780384e-01	2.091271e-05
5.890106e-05	6.783639e-01	2.094041e-05
5.895499e-05	6.786893e-01	2.096814e-05
5.900895e-05	6.790148e-01	2.099590e-05
5.906295e-05	6.793403e-01	2.102368e-05
5.911697e-05	6.796658e-01	2.105149e-05
5.917102e-05	6.799912e-01	2.107932e-05
5.922509e-05	6.803167e-01	2.110718e-05
5.927920e-05	6.806422e-01	2.113506e-05
5.933333e-05	6.809677e-01	2.116297e-05
5.938750e-05	6.812933e-01	2.119091e-05
5.944169e-05	6.816188e-01	2.121887e-05
5.949592e-05	6.819444e-01	2.124685e-05
5.955017e-05	6.822699e-01	2.127486e-05
5.960445e-05	6.825955e-01	2.130290e-05
5.965876e-05	6.829210e-01	2.133096e-05
5.971310e-05	6.832466e-01	2.135905e-05
5.976747e-05	6.835722e-01	2.138716e-05
5.982186e-05	6.838978e-01	2.141530e-05
5.987629e-05	6.842235e-01	2.144346e-05
5.993075e-05	6.845491e-01	2.147165e-05
5.998523e-05	6.848747e-01	2.149987e-05
6.003975e-05	6.852004e-01	2.152811e-05
6.009428e-05	6.855260e-01	2.155637e-05
6.014885e-05	6.858516e-01	2.158467e-05
6.020346e-05	6.861773e-01	2.161299e-05
6.025809e-05	6.865030e-01	2.164133e-05
6.031275e-05	6.868287e-01	2.166970e-05
6.036744e-05	6.871544e-01	2.169810e-05
6.042215e-05	6.874801e-01	2.172652e-05
6.047690e-05	6.878059e-01	2.175497e-05
6.053167e-05	6.881315e-01	2.178343e-05
6.058647e-05	6.884573e-01	2.181193e-05
6.064131e-05	6.887830e-01	2.184046e-05
6.069617e-05	6.891088e-01	2.186901e-05
6.075106e-05	6.894346e-01	2.189759e-05
6.080599e-05	6.897603e-01	2.192619e-05
6.086094e-05	6.900861e-01	2.195482e-05
6.091592e-05	6.904119e-01	2.198347e-05
6.097093e-05	6.907377e-01	2.201215e-05
6.102595e-05	6.910635e-01	2.204085e-05
6.108102e-05	6.913893e-01	2.206958e-05
6.113612e-05	6.917152e-01	2.209834e-05
6.119125e-05	6.920410e-01	2.212712e-05
6.124640e-05	6.923669e-01	2.215593e-05
6.130159e-05	6.926927e-01	2.218477e-05
6.135680e-05	6.930186e-01	2.221363e-05
6.141204e-05	6.933445e-01	2.224252e-05
6.146730e-05	6.936703e-01	2.227142e-05
6.152261e-05	6.939962e-01	2.230036e-05
6.157794e-05	6.943221e-01	2.232933e-05
6.163330e-05	6.946481e-01	2.235832e-05
6.168869e-05	6.949740e-01	2.238734e-05
6.174410e-05	6.952999e-01	2.241638e-05
6.179955e-05	6.956259e-01	2.244545e-05
6.185503e-05	6.959518e-01	2.247455e-05
6.191052e-05	6.962777e-01	2.250366e-05
6.196606e-05	6.966037e-01	2.253281e-05
6.202163e-05	6.969297e-01	2.256199e-05
6.207722e-05	6.972557e-01	2.259119e-05
6.213284e-05	6.975817e-01	2.262041e-05
6.218850e-05	6.979077e-01	2.264967e-05
6.224418e-05	6.982337e-01	2.267895e-05
6.229989e-05	6.985598e-01	2.270825e-05
6.235563e-05	6.988858e-01	2.273758e-05
6.241139e-05	6.992118e-01	2.276693e-05
6.246719e-05	6.995379e-01	2.279632e-05
6.252302e-05	6.998639e-01	2.282573e-05
6.257888e-05	7.001900e-01	2.285516e-05
6.263476e-05	7.005161e-01	2.288463e-05
6.269068e-05	7.008422e-01	2.291412e-05
6.274663e-05	7.011683e-01	2.294363e-05
6.280260e-05	7.014944e-01	2.297317e-05
6.285860e-05	7.018205e-01	2.300274e-05
6.291463e-05	7.021466e-01	2.303233e-05
6.297069e-05	7.024728e-01	2.306195e-05
6.302679e-05	7.027989e-01	2.309160e-05
6.308291e-05	7.031251e-01	2.312127e-05
6.313906e-05	7.034513e-01	2.315097e-05
6.319524e-05	7.037774e-01	2.318070e-05
6.325145e-05	7.041036e-01	2.321045e-05
6.330768e-05	7.044298e-01	2.324022e-05
6.336395e-05	7.047560e-01	2.327003e-05
6.342025e-05	7.050822e-01	2.329986e-05
6.347658e-05	7.054084e-01	2.332972e-05
6.353294e-05	7.057346e-01	2.335961e-05
6.358933e-05	7.060609e-01	2.338952e-05
6.364574e-05	7.063871e-01	2.341946e-05
6.370219e-05	7.067134e-01	2.344942e-05
6.375867e-05	7.070397e-01	2.347941e-05
6.381516e-05	7.073659e-01	2.350943e-05
6.387170e-05	7.076922e-01	2.353947e-05
6.392826e-05	7.080185e-01	2.356954e-05
6.398485e-05	7.083448e-01	2.359964e-05
6.404148e-05	7.086711e-01	2.362976e-05
6.409813e-05	7.089974e-01	2.365991e-05
6.415481e-05	7.093238e-01	2.369009e-05
6.421153e-05	7.096501e-01	2.372030e-05
6.426826e-05	7.099764e-01	2.375052e-05
6.432503e-05	7.103028e-01	2.378078e-05
6.438183e-05	7.106291e-01	2.381107e-05
6.443866e-05	7.109555e-01	2.384138e-05
6.449552e-05	7.112819e-01	2.387171e-05
6.455241e-05	7.116083e-01	2.390208e-05
6.460933e-05	7.119347e-01	2.393247e-05
6.466628e-05	7.122611e-01	2.396289e-05
6.472324e-05	7.125875e-01	2.399333e-05
6.478025e-05	7.129139e-01	2.402380e-05
6.483729e-05	7.132404e-01	2.405430e-05
6.489436e-05	7.135668e-01	2.408483e-05
6.495145e-05	7.138933e-01	2.411538e-05
6.500858e-05	7.142198e-01	2.414596e-05
6.506573e-05	7.145463e-01	2.417656e-05
6.512292e-05	7.148728e-01	2.420720e-05
6.518014e-05	7.151993e-01	2.423786e-05
6.523737e-05	7.155257e-01	2.426854e-05
6.529464e-05	7.158522e-01	2.429925e-05
6.535195e-05	7.161787e-01	2.432999e-05
6.540928e-05	7.165053e-01	2.436076e-05
6.546665e-05	7.168318e-01	2.439156e-05
6.552404e-05	7.171584e-01	2.442238e-05
6.558146e-05	7.174849e-01	2.445323e-05
6.563891e-05	7.178115e-01	2.448411e-05
6.569639e-05	7.181380e-01	2.451500e-05
6.575390e-05	7.184646e-01	2.454593e-05
6.581144e-05	7.187912e-01	2.457689e-05
6.586901e-05	7.191178e-01	2.460787e-05
6.592661e-05	7.194444e-01	2.463889e-05
6.598424e-05	7.197711e-01	2.466992e-05
6.604190e-05	7.200977e-01	2.470099e-05
6.609959e-05	7.204243e-01	2.473208e-05
6.615730e-05	7.207509e-01	2.476320e-05
6.621505e-05	7.210776e-01	2.479434e-05
6.627283e-05	7.214043e-01	2.482552e-05
6.633064e-05	7.217309e-01	2.485672e-05
6.638848e-05	7.220576e-01	2.488795e-05
6.644635e-05	7.223843e-01	2.491920e-05
6.650425e-05	7.227110e-01	2.495049e-05
6.656218e-05	7.230377e-01	2.498180e-05
6.662014e-05	7.233645e-01	2.501314e-05
6.667812e-05	7.236911e-01	2.504450e-05
6.673613e-05	7.240179e-01	2.507589e-05
6.679418e-05	7.243446e-01	2.510731e-05
6.685226e-05	7.246714e-01	2.513875e-05
6.691037e-05	7.249982e-01	2.517023e-05
6.696850e-05	7.253249e-01	2.520173e-05
6.702667e-05	7.256517e-01	2.523326e-05
6.708487e-05	7.259785e-01	2.526482e-05
6.714308e-05	7.263052e-01	2.529639e-05
6.720134e-05	7.266321e-01	2.532800e-05
6.725963e-05	7.269589e-01	2.535964e-05
6.731795e-05	7.272857e-01	2.539131e-05
6.737629e-05	7.276125e-01	2.542300e-05
6.743467e-05	7.279394e-01	2.545472e-05
6.749307e-05	7.282663e-01	2.548647e-05
6.755151e-05	7.285931e-01	2.551825e-05
6.760997e-05	7.289199e-01	2.555004e-05
6.766846e-05	7.292468e-01	2.558188e-05
6.772699e-05	7.295737e-01	2.561373e-05
6.778554e-05	7.299006e-01	2.564562e-05
6.784413e-05	7.302275e-01	2.567753e-05
6.790275e-05	7.305544e-01	2.570948e-05
6.796139e-05	7.308814e-01	2.574144e-05
6.802007e-05	7.312083e-01	2.577344e-05
6.807877e-05	7.315352e-01	2.580546e-05
6.813750e-05	7.318621e-01	2.583751e-05
6.819626e-05	7.321891e-01	2.586959e-05
6.825506e-05	7.325161e-01	2.590170e-05
6.831389e-05	7.328430e-01	2.593383e-05
6.837274e-05	7.331700e-01	2.596599e-05
6.843163e-05	7.334970e-01	2.599818e-05
6.849054e-05	7.338240e-01	2.603040e-05
6.854949e-05	7.341511e-01	2.606265e-05
6.860845e-05	7.344780e-01	2.609491e-05
6.866746e-05	7.348050e-01	2.612721e-05
6.872649e-05	7.351321e-01	2.615954e-05
6.878556e-05	7.354591e-01	2.619190e-05
6.884466e-05	7.357862e-01	2.622428e-05
6.890378e-05	7.361133e-01	2.625670e-05
6.896294e-05	7.364403e-01	2.628914e-05
6.902213e-05	7.367674e-01	2.632160e-05
6.908133e-05	7.370945e-01	2.635409e-05
6.914058e-05	7.374216e-01	2.638662e-05
6.919985e-05	7.377487e-01	2.641917e-05
6.925916e-05	7.380758e-01	2.645175e-05
6.931850e-05	7.384029e-01	2.648435e-05
6.937786e-05	7.387301e-01	2.651699e-05
6.943726e-05	7.390572e-01	2.654965e-05
6.949669e-05	7.393844e-01	2.658234e-05
6.955614e-05	7.397115e-01	2.661506e-05
6.961562e-05	7.400386e-01	2.664780e-05
6.967514e-05	7.403658e-01	2.668058e-05
6.973468e-05	7.406930e-01	2.671338e-05
6.979426e-05	7.410202e-01	2.674621e-05
6.985387e-05	7.413474e-01	2.677907e-05
6.991351e-05	7.416746e-01	2.681196e-05
6.997318e-05	7.420018e-01	2.684487e-05
7.003287e-05	7.423291e-01	2.687782e-05
7.009259e-05	7.426563e-01	2.691078e-05
7.015235e-05	7.429835e-01	2.694378e-05
7.021214e-05	7.433108e-01	2.697681e-05
7.027196e-05	7.436380e-01	2.700987e-05
7.033181e-05	7.439653e-01	2.704295e-05
7.039169e-05	7.442926e-01	2.707606e-05
7.045160e-05	7.446199e-01	2.710920e-05
7.051154e-05	7.449472e-01	2.714237e-05
7.057150e-05	7.452744e-01	2.717556e-05
7.063150e-05	7.456018e-01	2.720879e-05
7.069153e-05	7.459291e-01	2.724204e-05
7.075159e-05	7.462564e-01	2.727532e-05
7.081168e-05	7.465838e-01	2.730863e-05
7.087180e-05	7.469111e-01	2.734197e-05
7.093195e-05	7.472385e-01	2.737534e-05
7.099214e-05	7.475659e-01	2.740873e-05
7.105235e-05	7.478932e-01	2.744215e-05
7.111258e-05	7.482206e-01	2.747560e-05
7.117285e-05	7.485480e-01	2.750908e-05
7.123316e-05	7.488754e-01	2.754259e-05
7.129349e-05	7.492028e-01	2.757612e-05
7.135385e-05	7.495302e-01	2.760969e-05
7.141425e-05	7.498576e-01	2.764328e-05
7.147467e-05	7.501851e-01	2.767690e-05
7.153513e-05	7.505125e-01	2.771055e-05
7.159560e-05	7.508399e-01	2.774422e-05
7.165612e-05	7.511674e-01	2.777793e-05
7.171666e-05	7.514948e-01	2.781167e-05
7.177724e-05	7.518223e-01	2.784543e-05
7.183785e-05	7.521498e-01	2.787922e-05
7.189848e-05	7.524773e-01	2.791304e-05
7.195915e-05	7.528048e-01	2.794689e-05
7.201985e-05	7.531323e-01	2.798077e-05
7.208057e-05	7.534598e-01	2.801467e-05
7.214133e-05	7.537873e-01	2.804861e-05
7.220211e-05	7.541149e-01	2.808257e-05
7.226293e-05	7.544424e-01	2.811656e-05
7.232378e-05	7.547700e-01	2.815059e-05
7.238466e-05	7.550976e-01	2.818464e-05
7.244558e-05	7.554251e-01	2.821871e-05
7.250652e-05	7.557527e-01	2.825282e-05
7.256749e-05	7.560803e-01	2.828696e-05
7.262848e-05	7.564078e-01	2.832112e-05
7.268951e-05	7.567355e-01	2.835531e-05
7.275058e-05	7.570631e-01	2.838953e-05
7.281167e-05	7.573907e-01	2.842378e-05
7.287279e-05	7.577183e-01	2.845806e-05
7.293395e-05	7.580460e-01	2.849237e-05
7.299513e-05	7.583736e-01	2.852671e-05
7.305635e-05	7.587013e-01	2.856107e-05
7.311758e-05	7.590289e-01	2.859546e-05
7.317886e-05	7.593566e-01	2.862988e-05
7.324017e-05	7.596843e-01	2.866434e-05
7.330151e-05	7.600120e-01	2.869882e-05
7.336287e-05	7.603397e-01	2.873333e-05
7.342427e-05	7.606674e-01	2.876787e-05
7.348570e-05	7.609951e-01	2.880243e-05
7.354716e-05	7.613228e-01	2.883703e-05
7.360864e-05	7.616505e-01	2.887165e-05
7.367016e-05	7.619782e-01	2.890630e-05
7.373171e-05	7.623060e-01	2.894099e-05
7.379330e-05	7.626337e-01	2.897570e-05
7.385491e-05	7.629615e-01	2.901044e-05
7.391655e-05	7.632893e-01	2.904521e-05
7.397823e-05	7.636171e-01	2.908001e-05
7.403993e-05	7.639449e-01	2.911484e-05
7.410167e-05	7.642727e-01	2.914970e-05
7.416342e-05	7.646004e-01	2.918458e-05
7.422522e-05	7.649282e-01	2.921949e-05
7.428704e-05	7.652561e-01	2.925444e-05
7.434890e-05	7.655839e-01	2.928941e-05
7.441079e-05	7.659118e-01	2.932442e-05
7.447271e-05	7.662396e-01	2.935945e-05
7.453466e-05	7.665675e-01	2.939451e-05
7.459664e-05	7.668953e-01	2.942960e-05
7.465864e-05	7.672232e-01	2.946471e-05
7.472068e-05	7.675510e-01	2.949986e-05
7.478275e-05	7.678789e-01	2.953504e-05
7.484486e-05	7.682068e-01	2.957025e-05
7.490699e-05	7.685348e-01	2.960548e-05
7.496915e-05	7.688627e-01	2.964075e-05
7.503135e-05	7.691906e-01	2.967604e-05
7.509357e-05	7.695185e-01	2.971137e-05
7.515582e-05	7.698464e-01	2.974672e-05
7.521811e-05	7.701744e-01	2.978210e-05
7.528043e-05	7.705023e-01	2.981751e-05
7.534277e-05	7.708303e-01	2.985295e-05
7.540515e-05	7.711583e-01	2.988842e-05
7.546756e-05	7.714863e-01	2.992392e-05
7.553001e-05	7.718143e-01	2.995945e-05
7.559248e-05	7.721423e-01	2.999501e-05
7.565498e-05	7.724703e-01	3.003060e-05
7.571750e-05	7.727982e-01	3.006621e-05
7.578007e-05	7.731263e-01	3.010186e-05
7.584266e-05	7.734543e-01	3.013754e-05
7.590529e-05	7.737824e-01	3.017324e-05
7.596794e-05	7.741104e-01	3.020898e-05
7.603063e-05	7.744385e-01	3.024474e-05
7.609335e-05	7.747665e-01	3.028054e-05
7.615610e-05	7.750946e-01	3.031636e-05
7.621887e-05	7.754226e-01	3.035221e-05
7.628168e-05	7.757507e-01	3.038809e-05
7.634452e-05	7.760788e-01	3.042401e-05
7.640739e-05	7.764069e-01	3.045995e-05
7.647029e-05	7.767351e-01	3.049592e-05
7.653323e-05	7.770632e-01	3.053192e-05
7.659619e-05	7.773913e-01	3.056795e-05
7.665919e-05	7.777195e-01	3.060401e-05
7.672220e-05	7.780476e-01	3.064010e-05
7.678526e-05	7.783757e-01	3.067622e-05
7.684835e-05	7.787039e-01	3.071237e-05
7.691147e-05	7.790321e-01	3.074855e-05
7.697462e-05	7.793602e-01	3.078476e-05
7.703780e-05	7.796884e-01	3.082100e-05
7.710101e-05	7.800166e-01	3.085726e-05
7.716426e-05	7.803448e-01	3.089356e-05
7.722753e-05	7.806731e-01	3.092989e-05
7.729083e-05	7.810012e-01	3.096624e-05
7.735416e-05	7.813295e-01	3.100263e-05
7.741753e-05	7.816577e-01	3.103905e-05
7.748093e-05	7.819860e-01	3.107550e-05
7.754436e-05	7.823142e-01	3.111197e-05
7.760781e-05	7.826425e-01	3.114848e-05
7.767131e-05	7.829708e-01	3.118502e-05
7.773483e-05	7.832990e-01	3.122158e-05
7.779837e-05	7.836273e-01	3.125817e-05
7.786195e-05	7.839556e-01	3.129480e-05
7.792557e-05	7.842839e-01	3.133146e-05
7.798921e-05	7.846122e-01	3.136814e-05
7.805289e-05	7.849405e-01	3.140486e-05
7.811660e-05	7.852688e-01	3.144161e-05
7.818034e-05	7.855972e-01	3.147838e-05
7.824411e-05	7.859255e-01	3.151519e-05
7.830790e-05	7.862538e-01	3.155202e-05
7.837173e-05	7.865822e-01	3.158889e-05
7.843559e-05	7.869106e-01	3.162578e-05
7.849949e-05	7.872389e-01	3.166271e-05
7.856341e-05	7.875673e-01	3.169967e-05
7.862737e-05	7.878957e-01	3.173665e-05
7.869136e-05	7.882241e-01	3.177367e-05
7.875537e-05	7.885525e-01	3.181072e-05
7.881942e-05	7.888810e-01	3.184780e-05
7.888349e-05	7.892093e-01	3.188490e-05
7.894760e-05	7.895378e-01	3.192203e-05
7.901175e-05	7.898662e-01	3.195920e-05
7.907592e-05	7.901947e-01	3.199640e-05
7.914013e-05	7.905231e-01	3.203363e-05
7.920436e-05	7.908516e-01	3.207089e-05
7.926863e-05	7.911801e-01	3.210817e-05
7.933293e-05	7.915085e-01	3.214549e-05
7.939725e-05	7.918370e-01	3.218283e-05
7.946161e-05	7.921655e-01	3.222021e-05
7.952600e-05	7.924940e-01	3.225762e-05
7.959042e-05	7.928225e-01	3.229506e-05
7.965488e-05	7.931510e-01	3.233253e-05
7.971936e-05	7.934796e-01	3.237003e-05
7.978388e-05	7.938081e-01	3.240757e-05
7.984843e-05	7.941367e-01	3.244513e-05
7.991300e-05	7.944651e-01	3.248271e-05
7.997761e-05	7.947937e-01	3.252033e-05
8.004225e-05	7.951223e-01	3.255799e-05
8.010692e-05	7.954509e-01	3.259567e-05
8.017163e-05	7.957795e-01	3.263338e-05
8.023636e-05	7.961081e-01	3.267113e-05
8.030113e-05	7.964367e-01	3.270890e-05
8.036593e-05	7.967653e-01	3.274671e-05
8.043074e-05	7.970938e-01	3.278453e-05
8.049560e-05	7.974225e-01	3.282240e-05
8.056049e-05	7.977511e-01	3.286030e-05
8.062542e-05	7.980797e-01	3.289822e-05
8.069037e-05	7.984084e-01	3.293618e-05
8.075536e-05	7.987371e-01	3.297417e-05
8.082038e-05	7.990657e-01	3.301219e-05
8.088542e-05	7.993944e-01	3.305024e-05
8.095050e-05	7.997231e-01	3.308832e-05
8.101560e-05	8.000517e-01	3.312642e-05
8.108074e-05	8.003804e-01	3.316456e-05
8.114592e-05	8.007091e-01	3.320273e-05
8.121112e-05	8.010378e-01	3.324094e-05
8.127636e-05	8.013666e-01	3.327917e-05
8.134163e-05	8.016953e-01	3.331743e-05
8.140692e-05	8.020240e-01	3.335573e-05
8.147226e-05	8.023528e-01	3.339405e-05
8.153760e-05	8.026815e-01	3.343240e-05
8.160300e-05	8.030102e-01	3.347079e-05
8.166842e-05	8.033390e-01	3.350921e-05
8.173388e-05	8.036678e-01	3.354766e-05
8.179937e-05	8.039966e-01	3.358613e-05
8.186488e-05	8.043254e-01	3.362464e-05
8.193043e-05	8.046542e-01	3.366319e-05
8.199602e-05	8.049830e-01	3.370176e-05
8.206162e-05	8.053117e-01	3.374035e-05
8.212726e-05	8.056406e-01	3.377899e-05
8.219294e-05	8.059694e-01	3.381765e-05
8.225864e-05	8.062983e-01	3.385635e-05
8.232438e-05	8.066271e-01	3.389507e-05
8.239015e-05	8.069560e-01	3.393383e-05
8.245595e-05	8.072848e-01	3.397262e-05
8.252179e-05	8.076137e-01	3.401144e-05
8.258765e-05	8.079426e-01	3.405029e-05
8.265353e-05	8.082714e-01	3.408916e-05
8.271946e-05	8.086003e-01	3.412807e-05
8.278542e-05	8.089292e-01	3.416702e-05
8.285141e-05	8.092581e-01	3.420599e-05
8.291743e-05	8.095871e-01	3.424500e-05
8.298349e-05	8.099160e-01	3.428403e-05
8.304957e-05	8.102449e-01	3.432310e-05
8.311569e-05	8.105739e-01	3.436220e-05
8.318182e-05	8.109028e-01	3.440132e-05
8.324800e-05	8.112317e-01	3.444048e-05
8.331421e-05	8.115607e-01	3.447967e-05
8.338046e-05	8.118897e-01	3.451890e-05
8.344673e-05	8.122186e-01	3.455815e-05
8.351304e-05	8.125476e-01	3.459744e-05
8.357937e-05	8.128766e-01	3.463675e-05
8.364574e-05	8.132056e-01	3.467610e-05
8.371213e-05	8.135346e-01	3.471547e-05
8.377856e-05	8.138636e-01	3.475488e-05
8.384503e-05	8.141927e-01	3.479433e-05
8.391152e-05	8.145217e-01	3.483380e-05
8.397805e-05	8.148507e-01	3.487330e-05
8.404461e-05	8.151798e-01	3.491284e-05
8.411120e-05	8.155089e-01	3.495241e-05
8.417782e-05	8.158379e-01	3.499200e-05
8.424447e-05	8.161670e-01	3.503163e-05
8.431115e-05	8.164960e-01	3.507129e-05
8.437786e-05	8.168251e-01	3.511098e-05
8.444461e-05	8.171542e-01	3.515070e-05
8.451139e-05	8.174833e-01	3.519046e-05
8.457820e-05	8.178124e-01	3.523025e-05
8.464505e-05	8.181416e-01	3.527006e-05
8.471192e-05	8.184707e-01	3.530991e-05
8.477883e-05	8.187998e-01	3.534979e-05
8.484575e-05	8.191289e-01	3.538970e-05
8.491272e-05	8.194581e-01	3.542964e-05
8.497973e-05	8.197872e-01	3.546962e-05
8.504676e-05	8.201164e-01	3.550963e-05
8.511382e-05	8.204456e-01	3.554966e-05
8.518092e-05	8.207748e-01	3.558973e-05
8.524805e-05	8.211040e-01	3.562984e-05
8.531521e-05	8.214332e-01	3.566997e-05
8.538239e-05	8.217623e-01	3.571013e-05
8.544961e-05	8.220915e-01	3.575032e-05
8.551687e-05	8.224208e-01	3.579055e-05
8.558416e-05	8.227500e-01	3.583081e-05
8.565148e-05	8.230792e-01	3.587110e-05
8.571883e-05	8.234085e-01	3.591143e-05
8.578621e-05	8.237377e-01	3.595178e-05
8.585363e-05	8.240670e-01	3.599217e-05
8.592107e-05	8.243963e-01	3.603259e-05
8.598854e-05	8.247255e-01	3.607303e-05
8.605605e-05	8.250548e-01	3.611351e-05
8.612359e-05	8.253841e-01	3.615403e-05
8.619116e-05	8.257134e-01	3.619457e-05
8.625877e-05	8.260427e-01	3.623515e-05
8.632641e-05	8.263720e-01	3.627576e-05
8.639408e-05	8.267013e-01	3.631640e-05
8.646178e-05	8.270306e-01	3.635707e-05
8.652950e-05	8.273599e-01	3.639777e-05
8.659726e-05	8.276893e-01	3.643851e-05
8.666506e-05	8.280186e-01	3.647927e-05
8.673289e-05	8.283480e-01	3.652007e-05
8.680075e-05	8.286773e-01	3.656091e-05
8.686864e-05	8.290067e-01	3.660177e-05
8.693656e-05	8.293361e-01	3.664267e-05
8.700452e-05	8.296655e-01	3.668360e-05
8.707250e-05	8.299948e-01	3.672455e-05
8.714052e-05	8.303242e-01	3.676554e-05
8.720857e-05	8.306537e-01	3.680656e-05
8.727665e-05	8.309831e-01	3.684762e-05
8.734477e-05	8.313125e-01	3.688871e-05
8.741291e-05	8.316420e-01	3.692983e-05
8.748109e-05	8.319714e-01	3.697098e-05
8.754931e-05	8.323009e-01	3.701217e-05
8.761755e-05	8.326303e-01	3.705338e-05
8.768581e-05	8.329597e-01	3.709462e-05
8.775412e-05	8.332892e-01	3.713591e-05
8.782246e-05	8.336187e-01	3.717722e-05
8.789083e-05	8.339482e-01	3.721856e-05
8.795923e-05	8.342777e-01	3.725994e-05
8.802767e-05	8.346072e-01	3.730135e-05
8.809614e-05	8.349367e-01	3.734279e-05
8.816464e-05	8.352662e-01	3.738427e-05
8.823315e-05	8.355957e-01	3.742577e-05
8.830172e-05	8.359252e-01	3.746730e-05
8.837031e-05	8.362548e-01	3.750887e-05
8.843894e-05	8.365843e-01	3.755048e-05
8.850760e-05	8.369139e-01	3.759211e-05
8.857629e-05	8.372434e-01	3.763378e-05
8.864502e-05	8.375730e-01	3.767548e-05
8.871377e-05	8.379026e-01	3.771721e-05
8.878255e-05	8.382321e-01	3.775897e-05
8.885137e-05	8.385617e-01	3.780077e-05
8.892022e-05	8.388913e-01	3.784260e-05
8.898910e-05	8.392209e-01	3.788446e-05
8.905802e-05	8.395506e-01	3.792635e-05
8.912697e-05	8.398802e-01	3.796828e-05
8.919595e-05	8.402098e-01	3.801024e-05
8.926496e-05	8.405395e-01	3.805223e-05
8.933400e-05	8.408691e-01	3.809426e-05
8.940307e-05	8.411987e-01	3.813630e-05
8.947218e-05	8.415284e-01	3.817839e-05
8.954132e-05	8.418580e-01	3.822052e-05
8.961049e-05	8.421877e-01	3.826267e-05
8.967970e-05	8.425174e-01	3.830486e-05
8.974893e-05	8.428471e-01	3.834708e-05
8.981820e-05	8.431768e-01	3.838933e-05
8.988751e-05	8.435065e-01	3.843161e-05
8.995683e-05	8.438362e-01	3.847392e-05
9.002619e-05	8.441659e-01	3.851627e-05
9.009559e-05	8.444956e-01	3.855865e-05
9.016502e-05	8.448254e-01	3.860107e-05
9.023449e-05	8.451551e-01	3.864352e-05
9.030398e-05	8.454849e-01	3.868600e-05
9.037351e-05	8.458146e-01	3.872851e-05
9.044307e-05	8.461444e-01	3.877106e-05
9.051265e-05	8.464741e-01	3.881363e-05
9.058227e-05	8.468039e-01	3.885624e-05
9.065193e-05	8.471337e-01	3.889888e-05
9.072161e-05	8.474635e-01	3.894156e-05
9.079134e-05	8.477933e-01	3.898427e-05
9.086109e-05	8.481231e-01	3.902701e-05
9.093087e-05	8.484529e-01	3.906979e-05
9.100069e-05	8.487827e-01	3.911260e-05
9.107054e-05	8.491126e-01	3.915544e-05
9.114041e-05	8.494424e-01	3.919830e-05
9.121032e-05	8.497722e-01	3.924121e-05
9.128027e-05	8.501021e-01	3.928415e-05
9.135025e-05	8.504319e-01	3.932712e-05
9.142026e-05	8.507618e-01	3.937013e-05
9.149031e-05	8.510917e-01	3.941317e-05
9.156038e-05	8.514216e-01	3.945624e-05
9.163049e-05	8.517515e-01	3.949935e-05
9.170062e-05	8.520813e-01	3.954248e-05
9.177079e-05	8.524112e-01	3.958565e-05
9.184100e-05	8.527411e-01	3.962885e-05
9.191123e-05	8.530711e-01	3.967209e-05
9.198150e-05	8.534010e-01	3.971536e-05
9.205181e-05	8.537309e-01	3.975866e-05
9.212214e-05	8.540609e-01	3.980200e-05
9.219251e-05	8.543908e-01	3.984536e-05
9.226289e-05	8.547207e-01	3.988876e-05
9.233333e-05	8.550507e-01	3.993219e-05
9.240379e-05	8.553807e-01	3.997566e-05
9.247429e-05	8.557106e-01	4.001916e-05
9.254482e-05	8.560406e-01	4.006270e-05
9.261538e-05	8.563706e-01	4.010627e-05
9.268597e-05	8.567006e-01	4.014987e-05
9.275660e-05	8.570307e-01	4.019350e-05
9.282726e-05	8.573607e-01	4.023717e-05
9.289794e-05	8.576906e-01	4.028086e-05
9.296866e-05	8.580207e-01	4.032460e-05
9.303942e-05	8.583507e-01	4.036837e-05
9.311021e-05	8.586808e-01	4.041217e-05
9.318103e-05	8.590108e-01	4.045600e-05
9.325188e-05	8.593409e-01	4.049987e-05
9.332277e-05	8.596709e-01	4.054377e-05
9.339369e-05	8.600010e-01	4.058770e-05
9.346463e-05	8.603310e-01	4.063166e-05
9.353561e-05	8.606611e-01	4.067566e-05
9.360663e-05	8.609912e-01	4.071970e-05
9.367768e-05	8.613213e-01	4.076377e-05
9.374876e-05	8.616515e-01	4.080787e-05
9.381987e-05	8.619816e-01	4.085200e-05
9.389102e-05	8.623117e-01	4.089617e-05
9.396220e-05	8.626418e-01	4.094037e-05
9.403339e-05	8.629719e-01	4.098460e-05
9.410464e-05	8.633021e-01	4.102887e-05
9.417592e-05	8.636322e-01	4.107317e-05
9.424723e-05	8.639624e-01	4.111751e-05
9.431857e-05	8.642926e-01	4.116188e-05
9.438994e-05	8.646228e-01	4.120628e-05
9.446135e-05	8.649529e-01	4.125072e-05
9.453279e-05	8.652831e-01	4.129519e-05
9.460426e-05	8.656133e-01	4.133969e-05
9.467575e-05	8.659435e-01	4.138422e-05
9.474729e-05	8.662737e-01	4.142879e-05
9.481886e-05	8.666039e-01	4.147339e-05
9.489046e-05	8.669341e-01	4.151803e-05
9.496210e-05	8.672644e-01	4.156270e-05
9.503377e-05	8.675946e-01	4.160741e-05
9.510547e-05	8.679249e-01	4.165215e-05
9.517720e-05	8.682551e-01	4.169692e-05
9.524895e-05	8.685853e-01	4.174172e-05
9.532075e-05	8.689156e-01	4.178656e-05
9.539259e-05	8.692459e-01	4.183144e-05
9.546445e-05	8.695762e-01	4.187635e-05
9.553635e-05	8.699065e-01	4.192129e-05
9.560828e-05	8.702368e-01	4.196627e-05
9.568024e-05	8.705671e-01	4.201128e-05
9.575223e-05	8.708974e-01	4.205632e-05
9.582425e-05	8.712277e-01	4.210139e-05
9.589631e-05	8.715580e-01	4.214650e-05
9.596840e-05	8.718883e-01	4.219165e-05
9.604053e-05	8.722187e-01	4.223683e-05
9.611269e-05	8.725490e-01	4.228204e-05
9.618488e-05	8.728794e-01	4.232729e-05
9.625710e-05	8.732098e-01	4.237257e-05
9.632936e-05	8.735401e-01	4.241788e-05
9.640165e-05	8.738705e-01	4.246323e-05
9.647396e-05	8.742008e-01	4.250861e-05
9.654631e-05	8.745312e-01	4.255403e-05
9.661870e-05	8.748616e-01	4.259948e-05
9.669112e-05	8.751920e-01	4.264496e-05
9.676358e-05	8.755225e-01	4.269048e-05
9.683606e-05	8.758529e-01	4.273604e-05
9.690858e-05	8.761833e-01	4.278162e-05
9.698113e-05	8.765138e-01	4.282725e-05
9.705371e-05	8.768441e-01	4.287289e-05
9.712632e-05	8.771746e-01	4.291859e-05
9.719897e-05	8.775051e-01	4.296431e-05
9.727166e-05	8.778355e-01	4.301007e-05
9.734437e-05	8.781660e-01	4.305586e-05
9.741712e-05	8.784965e-01	4.310169e-05
9.748991e-05	8.788270e-01	4.314755e-05
9.756272e-05	8.791575e-01	4.319345e-05
9.763555e-05	8.794879e-01	4.323937e-05
9.770844e-05	8.798184e-01	4.328533e-05
9.778135e-05	8.801489e-01	4.333133e-05
9.785430e-05	8.804794e-01	4.337736e-05
9.792728e-05	8.808100e-01	4.342343e-05
9.800029e-05	8.811405e-01	4.346953e-05
9.807333e-05	8.814711e-01	4.351567e-05
9.814641e-05	8.818016e-01	4.356184e-05
9.821952e-05	8.821322e-01	4.360804e-05
9.829265e-05	8.824627e-01	4.365427e-05
9.836583e-05	8.827932e-01	4.370055e-05
9.843904e-05	8.831238e-01	4.374686e-05
9.851228e-05	8.834544e-01	4.379320e-05
9.858556e-05	8.837850e-01	4.383958e-05
9.865887e-05	8.841156e-01	4.388599e-05
9.873221e-05	8.844462e-01	4.393243e-05
9.880559e-05	8.847768e-01	4.397891e-05
9.887898e-05	8.851074e-01	4.402542e-05
9.895242e-05	8.854380e-01	4.407197e-05
9.902589e-05	8.857686e-01	4.411855e-05
9.909940e-05	8.860993e-01	4.416517e-05
9.917294e-05	8.864299e-01	4.421183e-05
9.924651e-05	8.867606e-01	4.425851e-05
9.932012e-05	8.870913e-01	4.430524e-05
9.939376e-05	8.874219e-01	4.435199e-05
9.946742e-05	8.877525e-01	4.439878e-05
9.954112e-05	8.880832e-01	4.444560e-05
9.961486e-05	8.884139e-01	4.449246e-05
9.968863e-05	8.887446e-01	4.453936e-05
9.976244e-05	8.890753e-01	4.458629e-05
9.983627e-05	8.894060e-01	4.463326e-05
9.991015e-05	8.897368e-01	4.468026e-05
9.998405e-05	8.900675e-01	4.472729e-05
1.000580e-04	8.903982e-01	4.477436e-05
1.001319e-04	8.907289e-01	4.482146e-05
1.002059e-04	8.910597e-01	4.486860e-05
1.002800e-04	8.913904e-01	4.491577e-05
1.003540e-04	8.917212e-01	4.496298e-05
1.004282e-04	8.920519e-01	4.501022e-05
1.005023e-04	8.923827e-01	4.505750e-05
1.005765e-04	8.927135e-01	4.510482e-05
1.006507e-04	8.930443e-01	4.515217e-05
1.007249e-04	8.933750e-01	4.519954e-05
1.007991e-04	8.937058e-01	4.524696e-05
1.008734e-04	8.940366e-01	4.529441e-05
1.009478e-04	8.943675e-01	4.534190e-05
1.010222e-04	8.946983e-01	4.538942e-05
1.010966e-04	8.950291e-01	4.543698e-05
1.011710e-04	8.953599e-01	4.548458e-05
1.012455e-04	8.956908e-01	4.553220e-05
1.013199e-04	8.960216e-01	4.557986e-05
1.013945e-04	8.963524e-01	4.562756e-05
1.014690e-04	8.966833e-01	4.567529e-05
1.015436e-04	8.970142e-01	4.572306e-05
1.016183e-04	8.973451e-01	4.577086e-05
1.016929e-04	8.976759e-01	4.581870e-05
1.017676e-04	8.980068e-01	4.586658e-05
1.018424e-04	8.983377e-01	4.591449e-05
1.019171e-04	8.986687e-01	4.596243e-05
1.019919e-04	8.989995e-01	4.601040e-05
1.020668e-04	8.993304e-01	4.605842e-05
1.021416e-04	8.996614e-01	4.610647e-05
1.022165e-04	8.999923e-01	4.615455e-05
1.022915e-04	9.003232e-01	4.620267e-05
1.023664e-04	9.006542e-01	4.625083e-05
1.024414e-04	9.009851e-01	4.629902e-05
1.025165e-04	9.013161e-01	4.634725e-05
1.025915e-04	9.016470e-01	4.639550e-05
1.026666e-04	9.019780e-01	4.644380e-05
1.027417e-04	9.023090e-01	4.649213e-05
1.028169e-04	9.026400e-01	4.654050e-05
1.028921e-04	9.029710e-01	4.658890e-05
1.029673e-04	9.033020e-01	4.663734e-05
1.030426e-04	9.036330e-01	4.668581e-05
1.031179e-04	9.039640e-01	4.673432e-05
1.031932e-04	9.042949e-01	4.678286e-05
1.032686e-04	9.046260e-01	4.683144e-05
1.033440e-04	9.049570e-01	4.688005e-05
1.034194e-04	9.052881e-01	4.692870e-05
1.034949e-04	9.056191e-01	4.697739e-05
1.035704e-04	9.059502e-01	4.702611e-05
1.036459e-04	9.062812e-01	4.707487e-05
1.037215e-04	9.066123e-01	4.712366e-05
1.037971e-04	9.069434e-01	4.717249e-05
1.038727e-04	9.072744e-01	4.722135e-05
1.039484e-04	9.076055e-01	4.727025e-05
1.040241e-04	9.079366e-01	4.731918e-05
1.040998e-04	9.082677e-01	4.736816e-05
1.041756e-04	9.085988e-01	4.741716e-05
1.042514e-04	9.089299e-01	4.746621e-05
1.043272e-04	9.092611e-01	4.751528e-05
1.044031e-04	9.095922e-01	4.756440e-05
1.044790e-04	9.099233e-01	4.761354e-05
1.045549e-04	9.102544e-01	4.766272e-05
1.046309e-04	9.105856e-01	4.771195e-05
1.047069e-04	9.109167e-01	4.776120e-05
1.047829e-04	9.112479e-01	4.781050e-05
1.048590e-04	9.115791e-01	4.785982e-05
1.049351e-04	9.119103e-01	4.790919e-05
1.050112e-04	9.122415e-01	4.795859e-05
1.050874e-04	9.125726e-01	4.800802e-05
1.051636e-04	9.129038e-01	4.805749e-05
1.052398e-04	9.132350e-01	4.810700e-05
1.053161e-04	9.135662e-01	4.815654e-05
1.053924e-04	9.138974e-01	4.820612e-05
1.054687e-04	9.142287e-01	4.825573e-05
1.055451e-04	9.145599e-01	4.830539e-05
1.056215e-04	9.148911e-01	4.835507e-05
1.056979e-04	9.152223e-01	4.840479e-05
1.057744e-04	9.155536e-01	4.845455e-05
1.058509e-04	9.158848e-01	4.850434e-05
1.059274e-04	9.162161e-01	4.855417e-05
1.060040e-04	9.165474e-01	4.860404e-05
1.060806e-04	9.168787e-01	4.865394e-05
1.061572e-04	9.172100e-01	4.870388e-05
1.062339e-04	9.175413e-01	4.875386e-05
1.063106e-04	9.178726e-01	4.880387e-05
1.063873e-04	9.182038e-01	4.885391e-05
1.064641e-04	9.185351e-01	4.890399e-05
1.065409e-04	9.188664e-01	4.895411e-05
1.066178e-04	9.191978e-01	4.900427e-05
1.066946e-04	9.195291e-01	4.905446e-05
1.067716e-04	9.198605e-01	4.910469e-05
1.068485e-04	9.201918e-01	4.915495e-05
1.069255e-04	9.205232e-01	4.920525e-05
1.070025e-04	9.208545e-01	4.925558e-05
1.070795e-04	9.211858e-01	4.930596e-05
1.071566e-04	9.215172e-01	4.935637e-05
1.072337e-04	9.218486e-01	4.940681e-05
1.073108e-04	9.221800e-01	4.945729e-05
1.073880e-04	9.225114e-01	4.950781e-05
1.074652e-04	9.228428e-01	4.955837e-05
1.075425e-04	9.231742e-01	4.960896e-05
1.076197e-04	9.235055e-01	4.965958e-05
1.076971e-04	9.238370e-01	4.971024e-05
1.077744e-04	9.241684e-01	4.976094e-05
1.078518e-04	9.244998e-01	4.981168e-05
1.079292e-04	9.248313e-01	4.986245e-05
1.080066e-04	9.251627e-01	4.991326e-05
1.080841e-04	9.254942e-01	4.996411e-05
1.081616e-04	9.258256e-01	5.001499e-05
1.082392e-04	9.261571e-01	5.006591e-05
1.083168e-04	9.264885e-01	5.011685e-05
1.083944e-04	9.268200e-01	5.016785e-05
1.084720e-04	9.271515e-01	5.021887e-05
1.085497e-04	9.274830e-01	5.026994e-05
1.086274e-04	9.278145e-01	5.032104e-05
1.087052e-04	9.281460e-01	5.037218e-05
1.087830e-04	9.284775e-01	5.042335e-05
1.088608e-04	9.288090e-01	5.047457e-05
1.089386e-04	9.291405e-01	5.052580e-05
1.090165e-04	9.294721e-01	5.057709e-05
1.090944e-04	9.298036e-01	5.062841e-05
1.091724e-04	9.301351e-01	5.067977e-05
1.092504e-04	9.304667e-01	5.073116e-05
1.093284e-04	9.307983e-01	5.078259e-05
1.094065e-04	9.311298e-01	5.083406e-05
1.094846e-04	9.314614e-01	5.088557e-05
1.095627e-04	9.317929e-01	5.093710e-05
1.096408e-04	9.321245e-01	5.098868e-05
1.097190e-04	9.324561e-01	5.104029e-05
1.097973e-04	9.327877e-01	5.109194e-05
1.098755e-04	9.331193e-01	5.114363e-05
1.099538e-04	9.334509e-01	5.119536e-05
1.100321e-04	9.337826e-01	5.124712e-05
1.101105e-04	9.341142e-01	5.129892e-05
1.101889e-04	9.344458e-01	5.135076e-05
1.102673e-04	9.347774e-01	5.140262e-05
1.103458e-04	9.351090e-01	5.145453e-05
1.104243e-04	9.354407e-01	5.150648e-05
1.105028e-04	9.357724e-01	5.155846e-05
1.105814e-04	9.361040e-01	5.161048e-05
1.106600e-04	9.364357e-01	5.166254e-05
1.107386e-04	9.367674e-01	5.171464e-05
1.108173e-04	9.370991e-01	5.176677e-05
1.108960e-04	9.374307e-01	5.181893e-05
1.109747e-04	9.377624e-01	5.187113e-05
1.110535e-04	9.380941e-01	5.192338e-05
1.111323e-04	9.384258e-01	5.197566e-05
1.112111e-04	9.387575e-01	5.202797e-05
1.112900e-04	9.390893e-01	5.208033e-05
1.113689e-04	9.394210e-01	5.213272e-05
1.114478e-04	9.397527e-01	5.218515e-05
1.115268e-04	9.400844e-01	5.223760e-05
1.116058e-04	9.404162e-01	5.229011e-05
1.116849e-04	9.407479e-01	5.234265e-05
1.117639e-04	9.410797e-01	5.239523e-05
1.118430e-04	9.414115e-01	5.244784e-05
1.119222e-04	9.417433e-01	5.250049e-05
1.120014e-04	9.420750e-01	5.255318e-05
1.120806e-04	9.424068e-01	5.260591e-05
1.121598e-04	9.427386e-01	5.265867e-05
1.122391e-04	9.430704e-01	5.271146e-05
1.123184e-04	9.434022e-01	5.276430e-05
1.123978e-04	9.437340e-01	5.281718e-05
1.124772e-04	9.440658e-01	5.287009e-05
1.125566e-04	9.443977e-01	5.292304e-05
1.126360e-04	9.447295e-01	5.297603e-05
1.127155e-04	9.450613e-01	5.302905e-05
1.127950e-04	9.453932e-01	5.308211e-05
1.128746e-04	9.457250e-01	5.313520e-05
1.129542e-04	9.460568e-01	5.318834e-05
1.130338e-04	9.463887e-01	5.324152e-05
1.131135e-04	9.467206e-01	5.329473e-05
1.131931e-04	9.470525e-01	5.334798e-05
1.132729e-04	9.473844e-01	5.340127e-05
1.133526e-04	9.477163e-01	5.345459e-05
1.134324e-04	9.480482e-01	5.350795e-05
1.135122e-04	9.483800e-01	5.356134e-05
1.135921e-04	9.487119e-01	5.361478e-05
1.136720e-04	9.490438e-01	5.366826e-05
1.137519e-04	9.493758e-01	5.372177e-05
1.138319e-04	9.497077e-01	5.377532e-05
1.139119e-04	9.500396e-01	5.382891e-05
1.139919e-04	9.503716e-01	5.388253e-05
1.140720e-04	9.507035e-01	5.393620e-05
1.141521e-04	9.510355e-01	5.398990e-05
1.142322e-04	9.513674e-01	5.404363e-05
1.143124e-04	9.516994e-01	5.409740e-05
1.143926e-04	9.520314e-01	5.415122e-05
1.144729e-04	9.523633e-01	5.420507e-05
1.145531e-04	9.526953e-01	5.425896e-05
1.146334e-04	9.530273e-01	5.431288e-05
1.147138e-04	9.533593e-01	5.436685e-05
1.147942e-04	9.536913e-01	5.442085e-05
1.148746e-04	9.540233e-01	5.447488e-05
1.149550e-04	9.543553e-01	5.452896e-05
1.150355e-04	9.546874e-01	5.458308e-05
1.151160e-04	9.550194e-01	5.463723e-05
1.151966e-04	9.553514e-01	5.469143e-05
1.152771e-04	9.556835e-01	5.474566e-05
1.153578e-04	9.560155e-01	5.479992e-05
1.154384e-04	9.563476e-01	5.485423e-05
1.155191e-04	9.566796e-01	5.490856e-05
1.155998e-04	9.570117e-01	5.496295e-05
1.156806e-04	9.573438e-01	5.501737e-05
1.157613e-04	9.576759e-01	5.507183e-05
1.158422e-04	9.580079e-01	5.512632e-05
1.159230e-04	9.583400e-01	5.518086e-05
1.160039e-04	9.586722e-01	5.523543e-05
1.160849e-04	9.590043e-01	5.529004e-05
1.161658e-04	9.593364e-01	5.534469e-05
1.162468e-04	9.596685e-01	5.539936e-05
1.163278e-04	9.600006e-01	5.545409e-05
1.164089e-04	9.603327e-01	5.550885e-05
1.164900e-04	9.606649e-01	5.556365e-05
1.165711e-04	9.609970e-01	5.561849e-05
1.166523e-04	9.613292e-01	5.567337e-05
1.167335e-04	9.616613e-01	5.572828e-05
1.168147e-04	9.619935e-01	5.578324e-05
1.168960e-04	9.623256e-01	5.583822e-05
1.169773e-04	9.626578e-01	5.589325e-05
1.170587e-04	9.629900e-01	5.594832e-05
1.171400e-04	9.633222e-01	5.600342e-05
1.172214e-04	9.636544e-01	5.605857e-05
1.173029e-04	9.639866e-01	5.611375e-05
1.173844e-04	9.643188e-01	5.616897e-05
1.174659e-04	9.646510e-01	5.622424e-05
1.175474e-04	9.649832e-01	5.627952e-05
1.176290e-04	9.653154e-01	5.633486e-05
1.177106e-04	9.656477e-01	5.639024e-05
1.177923e-04	9.659799e-01	5.644565e-05
1.178740e-04	9.663122e-01	5.650110e-05
1.179557e-04	9.666444e-01	5.655659e-05
1.180374e-04	9.669767e-01	5.661212e-05
1.181192e-04	9.673090e-01	5.666769e-05
1.182011e-04	9.676412e-01	5.672329e-05
1.182829e-04	9.679735e-01	5.677893e-05
1.183648e-04	9.683058e-01	5.683461e-05
1.184467e-04	9.686380e-01	5.689033e-05
1.185287e-04	9.689703e-01	5.694609e-05
1.186107e-04	9.693027e-01	5.700189e-05
1.186927e-04	9.696350e-01	5.705773e-05
1.187748e-04	9.699673e-01	5.711361e-05
1.188569e-04	9.702996e-01	5.716952e-05
1.189390e-04	9.706319e-01	5.722546e-05
1.190212e-04	9.709642e-01	5.728145e-05
1.191034e-04	9.712966e-01	5.733749e-05
1.191857e-04	9.716289e-01	5.739355e-05
1.192679e-04	9.719613e-01	5.744966e-05
1.193502e-04	9.722937e-01	5.750581e-05
1.194326e-04	9.726260e-01	5.756199e-05
1.195150e-04	9.729584e-01	5.761822e-05
1.195974e-04	9.732907e-01	5.767447e-05
1.196798e-04	9.736231e-01	5.773077e-05
1.197623e-04	9.739555e-01	5.778711e-05
1.198448e-04	9.742879e-01	5.784349e-05
1.199274e-04	9.746203e-01	5.789991e-05
1.200100e-04	9.749527e-01	5.795637e-05
1.200926e-04	9.752852e-01	5.801286e-05
1.201753e-04	9.756176e-01	5.806940e-05
1.202580e-04	9.759500e-01	5.812597e-05
1.203407e-04	9.762824e-01	5.818258e-05
1.204234e-04	9.766148e-01	5.823923e-05
1.205062e-04	9.769473e-01	5.829592e-05
1.205891e-04	9.772798e-01	5.835265e-05
1.206719e-04	9.776122e-01	5.840942e-05
1.207548e-04	9.779447e-01	5.846622e-05
1.208378e-04	9.782772e-01	5.852307e-05
1.209207e-04	9.786096e-01	5.857996e-05
1.210037e-04	9.789421e-01	5.863687e-05
1.210868e-04	9.792746e-01	5.869383e-05
1.211699e-04	9.796071e-01	5.875084e-05
1.212530e-04	9.799396e-01	5.880788e-05
1.213361e-04	9.802721e-01	5.886496e-05
1.214193e-04	9.806046e-01	5.892208e-05
1.215025e-04	9.809371e-01	5.897924e-05
1.215858e-04	9.812697e-01	5.903644e-05
1.216690e-04	9.816021e-01	5.909366e-05
1.217524e-04	9.819347e-01	5.915094e-05
1.218357e-04	9.822672e-01	5.920826e-05
1.219191e-04	9.825998e-01	5.926561e-05
1.220025e-04	9.829324e-01	5.932301e-05
1.220860e-04	9.832649e-01	5.938044e-05
1.221695e-04	9.835975e-01	5.943791e-05
1.222530e-04	9.839301e-01	5.949543e-05
1.223366e-04	9.842627e-01	5.955298e-05
1.224202e-04	9.845952e-01	5.961056e-05
1.225038e-04	9.849278e-01	5.966819e-05
1.225875e-04	9.852604e-01	5.972586e-05
1.226712e-04	9.855930e-01	5.978357e-05
1.227549e-04	9.859256e-01	5.984132e-05
1.228387e-04	9.862583e-01	5.989911e-05
1.229225e-04	9.865909e-01	5.995693e-05
1.230064e-04	9.869235e-01	6.001480e-05
1.230902e-04	9.872561e-01	6.007269e-05
1.231741e-04	9.875888e-01	6.013064e-05
1.232581e-04	9.879214e-01	6.018863e-05
1.233421e-04	9.882541e-01	6.024665e-05
1.234261e-04	9.885867e-01	6.030472e-05
1.235101e-04	9.889194e-01	6.036282e-05
1.235942e-04	9.892521e-01	6.042096e-05
1.236784e-04	9.895848e-01	6.047915e-05
1.237625e-04	9.899174e-01	6.053736e-05
1.238467e-04	9.902501e-01	6.059562e-05
1.239309e-04	9.905828e-01	6.065392e-05
1.240152e-04	9.909155e-01	6.071226e-05
1.240995e-04	9.912482e-01	6.077064e-05
1.241838e-04	9.915810e-01	6.082907e-05
1.242682e-04	9.919137e-01	6.088753e-05
1.243526e-04	9.922464e-01	6.094603e-05
1.244371e-04	9.925792e-01	6.100457e-05
1.245215e-04	9.929119e-01	6.106314e-05
1.246060e-04	9.932446e-01	6.112176e-05
1.246906e-04	9.935774e-01	6.118041e-05
1.247752e-04	9.939101e-01	6.123911e-05
1.248598e-04	9.942429e-01	6.129785e-05
1.249444e-04	9.945757e-01	6.135663e-05
1.250291e-04	9.949085e-01	6.141545e-05
1.251138e-04	9.952413e-01	6.147431e-05
1.251986e-04	9.955740e-01	6.153320e-05
1.252834e-04	9.959068e-01	6.159213e-05
1.253682e-04	9.962396e-01	6.165111e-05
1.254531e-04	9.965724e-01	6.171013e-05
1.255380e-04	9.969052e-01	6.176919e-05
1.256229e-04	9.972381e-01	6.182829e-05
1.257079e-04	9.975709e-01	6.188742e-05
1.257929e-04	9.979037e-01	6.194660e-05
1.258779e-04	9.982365e-01	6.200581e-05
1.259630e-04	9.985693e-01	6.206507e-05
1.260481e-04	9.989022e-01	6.212437e-05
1.261332e-04	9.992351e-01	6.218370e-05
1.262184e-04	9.995679e-01	6.224308e-05
1.263036e-04	9.999008e-01	6.230250e-05
1.263889e-04	1.000234e+00	6.236196e-05
1.264742e-04	1.000567e+00	6.242146e-05
1.265595e-04	1.000899e+00	6.248100e-05
1.266448e-04	1.001232e+00	6.254056e-05
1.267302e-04	1.001565e+00	6.260018e-05
1.268156e-04	1.001898e+00	6.265984e-05
1.269011e-04	1.002231e+00	6.271954e-05
1.269866e-04	1.002564e+00	6.277928e-05
1.270721e-04	1.002897e+00	6.283906e-05
1.271577e-04	1.003230e+00	6.289888e-05
1.272433e-04	1.003563e+00	6.295874e-05
1.273289e-04	1.003896e+00	6.301863e-05
1.274146e-04	1.004229e+00	6.307857e-05
1.275003e-04	1.004562e+00	6.313855e-05
1.275861e-04	1.004895e+00	6.319857e-05
1.276718e-04	1.005227e+00	6.325864e-05
1.277577e-04	1.005560e+00	6.331874e-05
1.278435e-04	1.005893e+00	6.337888e-05
1.279294e-04	1.006226e+00	6.343906e-05
1.280153e-04	1.006559e+00	6.349928e-05
1.281013e-04	1.006892e+00	6.355954e-05
1.281872e-04	1.007225e+00	6.361985e-05
1.282733e-04	1.007558e+00	6.368019e-05
1.283593e-04	1.007891e+00	6.374058e-05
1.284454e-04	1.008224e+00	6.380100e-05
1.285316e-04	1.008557e+00	6.386147e-05
1.286177e-04	1.008890e+00	6.392198e-05
1.287039e-04	1.009223e+00	6.398251e-05
1.287902e-04	1.009557e+00	6.404311e-05
1.288765e-04	1.009890e+00	6.410373e-05
1.289628e-04	1.010223e+00	6.416441e-05
1.290491e-04	1.010556e+00	6.422511e-05
1.291355e-04	1.010889e+00	6.428585e-05
1.292219e-04	1.011222e+00	6.434665e-05
1.293083e-04	1.011555e+00	6.440747e-05
1.293949e-04	1.011888e+00	6.446836e-05
1.294814e-04	1.012221e+00	6.452926e-05
1.295679e-04	1.012554e+00	6.459022e-05
1.296545e-04	1.012887e+00	6.465121e-05
1.297412e-04	1.013220e+00	6.471225e-05
1.298278e-04	1.013553e+00	6.477332e-05
1.299145e-04	1.013887e+00	6.483442e-05
1.300013e-04	1.014220e+00	6.489559e-05
1.300880e-04	1.014553e+00	6.495678e-05
1.301748e-04	1.014886e+00	6.501803e-05
1.302617e-04	1.015219e+00	6.507930e-05
1.303486e-04	1.015552e+00	6.514063e-05
1.304355e-04	1.015885e+00	6.520198e-05
1.305224e-04	1.016218e+00	6.526338e-05
1.306094e-04	1.016552e+00	6.532483e-05
1.306964e-04	1.016885e+00	6.538631e-05
1.307835e-04	1.017218e+00	6.544784e-05
1.308706e-04	1.017551e+00	6.550940e-05
1.309577e-04	1.017884e+00	6.557102e-05
1.310449e-04	1.018218e+00	6.563266e-05
1.311321e-04	1.018551e+00	6.569436e-05
1.312193e-04	1.018884e+00	6.575608e-05
1.313065e-04	1.019217e+00	6.581784e-05
1.313939e-04	1.019550e+00	6.587966e-05
1.314812e-04	1.019884e+00	6.594151e-05
1.315686e-04	1.020217e+00	6.600341e-05
1.316560e-04	1.020550e+00	6.606534e-05
1.317435e-04	1.020883e+00	6.612733e-05
1.318309e-04	1.021217e+00	6.618933e-05
1.319185e-04	1.021550e+00	6.625141e-05
1.320060e-04	1.021883e+00	6.631350e-05
1.320936e-04	1.022216e+00	6.637563e-05
1.321812e-04	1.022550e+00	6.643782e-05
1.322689e-04	1.022883e+00	6.650003e-05
1.323566e-04	1.023216e+00	6.656231e-05
1.324443e-04	1.023549e+00	6.662461e-05
1.325321e-04	1.023883e+00	6.668697e-05
1.326199e-04	1.024216e+00	6.674935e-05
1.327077e-04	1.024549e+00	6.681177e-05
1.327956e-04	1.024883e+00	6.687425e-05
1.328835e-04	1.025216e+00	6.693675e-05
1.329715e-04	1.025549e+00	6.699932e-05
1.330594e-04	1.025883e+00	6.706191e-05
1.331475e-04	1.026216e+00	6.712456e-05
1.332355e-04	1.026549e+00	6.718722e-05
1.333236e-04	1.026883e+00	6.724996e-05
1.334117e-04	1.027216e+00	6.731271e-05
1.334999e-04	1.027549e+00	6.737550e-05
1.335881e-04	1.027883e+00	6.743836e-05
1.336763e-04	1.028216e+00	6.750123e-05
1.337646e-04	1.028550e+00	6.756417e-05
1.338529e-04	1.028883e+00	6.762713e-05
1.339413e-04	1.029216e+00	6.769016e-05
1.340296e-04	1.029550e+00	6.775320e-05
1.341181e-04	1.029883e+00	6.781630e-05
1.342065e-04	1.030216e+00	6.787943e-05
1.342950e-04	1.030550e+00	6.794260e-05
1.343835e-04	1.030883e+00	6.800583e-05
1.344720e-04	1.031217e+00	6.806908e-05
1.345607e-04	1.031550e+00	6.813239e-05
1.346493e-04	1.031884e+00	6.819573e-05
1.347379e-04	1.032217e+00	6.825912e-05
1.348266e-04	1.032550e+00	6.832254e-05
1.349154e-04	1.032884e+00	6.838600e-05
1.350041e-04	1.033217e+00	6.844952e-05
1.350929e-04	1.033551e+00	6.851306e-05
1.351818e-04	1.033884e+00	6.857667e-05
1.352707e-04	1.034218e+00	6.864030e-05
1.353596e-04	1.034551e+00	6.870399e-05
1.354485e-04	1.034885e+00	6.876770e-05
1.355375e-04	1.035218e+00	6.883147e-05
1.356266e-04	1.035552e+00	6.889526e-05
1.357156e-04	1.035885e+00	6.895910e-05
1.358047e-04	1.036219e+00	6.902300e-05
1.358938e-04	1.036552e+00	6.908692e-05
1.359830e-04	1.036886e+00	6.915090e-05
1.360722e-04	1.037219e+00	6.921491e-05
1.361615e-04	1.037553e+00	6.927897e-05
1.362507e-04	1.037886e+00	6.934306e-05
1.363401e-04	1.038220e+00	6.940721e-05
1.364294e-04	1.038553e+00	6.947138e-05
1.365188e-04	1.038887e+00	6.953560e-05
1.366082e-04	1.039221e+00	6.959987e-05
1.366976e-04	1.039554e+00	6.966417e-05
1.367871e-04	1.039888e+00	6.972853e-05
1.368767e-04	1.040221e+00	6.979291e-05
1.369662e-04	1.040555e+00	6.985736e-05
1.370558e-04	1.040888e+00	6.992183e-05
1.371454e-04	1.041222e+00	6.998633e-05
1.372351e-04	1.041556e+00	7.005091e-05
1.373248e-04	1.041889e+00	7.011550e-05
1.374146e-04	1.042223e+00	7.018016e-05
1.375044e-04	1.042556e+00	7.024483e-05
1.375942e-04	1.042890e+00	7.030958e-05
1.376840e-04	1.043224e+00	7.037434e-05
1.377739e-04	1.043557e+00	7.043916e-05
1.378638e-04	1.043891e+00	7.050401e-05
1.379538e-04	1.044224e+00	7.056890e-05
1.380438e-04	1.044558e+00	7.063385e-05
1.381338e-04	1.044892e+00	7.069882e-05
1.382239e-04	1.045226e+00	7.076386e-05
1.383140e-04	1.045559e+00	7.082892e-05
1.384042e-04	1.045893e+00	7.089404e-05
1.384943e-04	1.046227e+00	7.095919e-05
1.385846e-04	1.046560e+00	7.102439e-05
1.386748e-04	1.046894e+00	7.108962e-05
1.387651e-04	1.047228e+00	7.115489e-05
1.388554e-04	1.047561e+00	7.122023e-05
1.389458e-04	1.047895e+00	7.128558e-05
1.390362e-04	1.048229e+00	7.135100e-05
1.391266e-04	1.048562e+00	7.141644e-05
1.392171e-04	1.048896e+00	7.148195e-05
1.393076e-04	1.049230e+00	7.154747e-05
1.393981e-04	1.049564e+00	7.161304e-05
1.394887e-04	1.049897e+00	7.167867e-05
1.395793e-04	1.050231e+00	7.174432e-05
1.396699e-04	1.050565e+00	7.181004e-05
1.397606e-04	1.050899e+00	7.187578e-05
1.398513e-04	1.051232e+00	7.194159e-05
1.399421e-04	1.051566e+00	7.200741e-05
1.400329e-04	1.051900e+00	7.207330e-05
1.401237e-04	1.052234e+00	7.213921e-05
1.402146e-04	1.052567e+00	7.220516e-05
1.403055e-04	1.052901e+00	7.227118e-05
1.403964e-04	1.053235e+00	7.233721e-05
1.404874e-04	1.053569e+00	7.240332e-05
1.405784e-04	1.053903e+00	7.246944e-05
1.406695e-04	1.054237e+00	7.253563e-05
1.407605e-04	1.054570e+00	7.260184e-05
1.408517e-04	1.054904e+00	7.266811e-05
1.409428e-04	1.055238e+00	7.273441e-05
1.410340e-04	1.055572e+00	7.280074e-05
1.411252e-04	1.055906e+00	7.286715e-05
1.412165e-04	1.056239e+00	7.293357e-05
1.413078e-04	1.056573e+00	7.300006e-05
1.413991e-04	1.056907e+00	7.306657e-05
1.414905e-04	1.057241e+00	7.313315e-05
1.415819e-04	1.057575e+00	7.319974e-05
1.416734e-04	1.057909e+00	7.326638e-05
1.417649e-04	1.058243e+00	7.333308e-05
1.418564e-04	1.058576e+00	7.339981e-05
1.419479e-04	1.058910e+00	7.346660e-05
1.420395e-04	1.059244e+00	7.353341e-05
1.421312e-04	1.059578e+00	7.360029e-05
1.422228e-04	1.059912e+00	7.366718e-05
1.423145e-04	1.060246e+00	7.373415e-05
1.424063e-04	1.060580e+00	7.380113e-05
1.424980e-04	1.060914e+00	7.386815e-05
1.425899e-04	1.061248e+00	7.393525e-05
1.426817e-04	1.061582e+00	7.400236e-05
1.427736e-04	1.061916e+00	7.406954e-05
1.428655e-04	1.062250e+00	7.413674e-05
1.429575e-04	1.062584e+00	7.420400e-05
1.430495e-04	1.062918e+00	7.427129e-05
1.431415e-04	1.063252e+00	7.433864e-05
1.432336e-04	1.063585e+00	7.440601e-05
1.433256e-04	1.063919e+00	7.447343e-05
1.434178e-04	1.064253e+00	7.454091e-05
1.435100e-04	1.064587e+00	7.460841e-05
1.436022e-04	1.064921e+00	7.467598e-05
1.436944e-04	1.065255e+00	7.474357e-05
1.437867e-04	1.065589e+00	7.481123e-05
1.438791e-04	1.065923e+00	7.487890e-05
1.439714e-04	1.066257e+00	7.494662e-05
1.440638e-04	1.066591e+00	7.501441e-05
1.441562e-04	1.066925e+00	7.508221e-05
1.442487e-04	1.067260e+00	7.515009e-05
1.443412e-04	1.067594e+00	7.521798e-05
1.444338e-04	1.067928e+00	7.528594e-05
1.445263e-04	1.068262e+00	7.535392e-05
1.446190e-04	1.068596e+00	7.542197e-05
1.447116e-04	1.068930e+00	7.549003e-05
1.448043e-04	1.069264e+00	7.555814e-05
1.448970e-04	1.069598e+00	7.562632e-05
1.449898e-04	1.069932e+00	7.569452e-05
1.450826e-04	1.070266e+00	7.576279e-05
1.451754e-04	1.070600e+00	7.583107e-05
1.452683e-04	1.070934e+00	7.589943e-05
1.453612e-04	1.071268e+00	7.596780e-05
1.454542e-04	1.071602e+00	7.603624e-05
1.455471e-04	1.071936e+00	7.610470e-05
1.456401e-04	1.072271e+00	7.617320e-05
1.457332e-04	1.072605e+00	7.624178e-05
1.458263e-04	1.072939e+00	7.631037e-05
1.459194e-04	1.073273e+00	7.637903e-05
1.460126e-04	1.073607e+00	7.644770e-05
1.461058e-04	1.073941e+00	7.651645e-05
1.461990e-04	1.074275e+00	7.658522e-05
1.462923e-04	1.074609e+00	7.665403e-05
1.463856e-04	1.074944e+00	7.672291e-05
1.464789e-04	1.075278e+00	7.679181e-05
1.465723e-04	1.075612e+00	7.686078e-05
1.466658e-04	1.075946e+00	7.692976e-05
1.467592e-04	1.076280e+00	7.699882e-05
1.468527e-04	1.076615e+00	7.706789e-05
1.469463e-04	1.076949e+00	7.713703e-05
1.470398e-04	1.077283e+00	7.720620e-05
1.471334e-04	1.077617e+00	7.727540e-05
1.472271e-04	1.077951e+00	7.734468e-05
1.473207e-04	1.078285e+00	7.741397e-05
1.474145e-04	1.078620e+00	7.748334e-05
1.475082e-04	1.078954e+00	7.755272e-05
1.476020e-04	1.079288e+00	7.762217e-05
1.476958e-04	1.079622e+00	7.769164e-05
1.477897e-04	1.079957e+00	7.776118e-05
1.478836e-04	1.080291e+00	7.783074e-05
1.479775e-04	1.080625e+00	7.790034e-05
1.480715e-04	1.080959e+00	7.797002e-05
1.481655e-04	1.081294e+00	7.803971e-05
1.482596e-04	1.081628e+00	7.810947e-05
1.483537e-04	1.081962e+00	7.817925e-05
1.484478e-04	1.082297e+00	7.824910e-05
1.485419e-04	1.082631e+00	7.831897e-05
1.486361e-04	1.082965e+00	7.838888e-05
1.487304e-04	1.083299e+00	7.845886e-05
1.488246e-04	1.083634e+00	7.852886e-05
1.489189e-04	1.083968e+00	7.859894e-05
1.490133e-04	1.084302e+00	7.866903e-05
1.491077e-04	1.084637e+00	7.873919e-05
1.492021e-04	1.084971e+00	7.880937e-05
1.492965e-04	1.085305e+00	7.887962e-05
1.493910e-04	1.085640e+00	7.894988e-05
1.494855e-04	1.085974e+00	7.902020e-05
1.495801e-04	1.086308e+00	7.909058e-05
1.496747e-04	1.086642e+00	7.916098e-05
1.497694e-04	1.086977e+00	7.923145e-05
1.498640e-04	1.087311e+00	7.930194e-05
1.499588e-04	1.087646e+00	7.937250e-05
1.500535e-04	1.087980e+00	7.944308e-05
1.501483e-04	1.088314e+00	7.951373e-05
1.502431e-04	1.088649e+00	7.958440e-05
1.503380e-04	1.088983e+00	7.965512e-05
1.504329e-04	1.089318e+00	7.972590e-05
1.505278e-04	1.089652e+00	7.979670e-05
1.506228e-04	1.089986e+00	7.986758e-05
1.507178e-04	1.090321e+00	7.993847e-05
1.508128e-04	1.090655e+00	8.000943e-05
1.509079e-04	1.090989e+00	8.008041e-05
1.510030e-04	1.091324e+00	8.015144e-05
1.510982e-04	1.091658e+00	8.022254e-05
1.511934e-04	1.091993e+00	8.029365e-05
1.512886e-04	1.092327e+00	8.036484e-05
1.513839e-04	1.092662e+00	8.043605e-05
1.514792e-04	1.092996e+00	8.050732e-05
1.515745e-04	1.093331e+00	8.057862e-05
1.516699e-04	1.093665e+00	8.064998e-05
1.517653e-04	1.093999e+00	8.072137e-05
1.518608e-04	1.094334e+00	8.079280e-05
1.519563e-04	1.094668e+00	8.086430e-05
1.520518e-04	1.095003e+00	8.093582e-05
1.521474e-04	1.095337e+00	8.100741e-05
1.522429e-04	1.095672e+00	8.107902e-05
1.523386e-04	1.096006e+00	8.115070e-05
1.524343e-04	1.096341e+00	8.122240e-05
1.525300e-04	1.096675e+00	8.129417e-05
1.526257e-04	1.097010e+00	8.136596e-05
1.527215e-04	1.097344e+00	8.143780e-05
1.528174e-04	1.097679e+00	8.150970e-05
1.529132e-04	1.098013e+00	8.158163e-05
1.530091e-04	1.098348e+00	8.165362e-05
1.531050e-04	1.098682e+00	8.172564e-05
1.532010e-04	1.099017e+00	8.179773e-05
1.532970e-04	1.099352e+00	8.186983e-05
1.533931e-04	1.099686e+00	8.194198e-05
1.534892e-04	1.100021e+00	8.201421e-05
1.535853e-04	1.100355e+00	8.208645e-05
1.536815e-04	1.100690e+00	8.215876e-05
1.537776e-04	1.101024e+00	8.223109e-05
1.538739e-04	1.101359e+00	8.230349e-05
1.539701e-04	1.101694e+00	8.237592e-05
1.540665e-04	1.102028e+00	8.244841e-05
1.541628e-04	1.102363e+00	8.252092e-05
1.542592e-04	1.102697e+00	8.259348e-05
1.543556e-04	1.103032e+00	8.266611e-05
1.544521e-04	1.103367e+00	8.273876e-05
1.545486e-04	1.103701e+00	8.281148e-05
1.546451e-04	1.104036e+00	8.288422e-05
1.547417e-04	1.104370e+00	8.295703e-05
1.548383e-04	1.104705e+00	8.302986e-05
1.549349e-04	1.105040e+00	8.310277e-05
1.550316e-04	1.105374e+00	8.317569e-05
1.551283e-04	1.105709e+00	8.324865e-05
1.552251e-04	1.106044e+00	8.332169e-05
1.553219e-04	1.106378e+00	8.339475e-05
1.554187e-04	1.106713e+00	8.346788e-05
1.555156e-04	1.107048e+00	8.354103e-05
1.556125e-04	1.107382e+00	8.361425e-05
1.557094e-04	1.107717e+00	8.368749e-05
1.558064e-04	1.108052e+00	8.376078e-05
1.559034e-04	1.108386e+00	8.383414e-05
1.560005e-04	1.108721e+00	8.390752e-05
1.560976e-04	1.109056e+00	8.398097e-05
1.561947e-04	1.109390e+00	8.405443e-05
1.562919e-04	1.109725e+00	8.412798e-05
1.563891e-04	1.110060e+00	8.420154e-05
1.564863e-04	1.110395e+00	8.427517e-05
1.565836e-04	1.110729e+00	8.434882e-05
1.566809e-04	1.111064e+00	8.442252e-05
1.567783e-04	1.111399e+00	8.449629e-05
1.568756e-04	1.111734e+00	8.457008e-05
1.569731e-04	1.112068e+00	8.464394e-05
1.570705e-04	1.112403e+00	8.471782e-05
1.571681e-04	1.112738e+00	8.479177e-05
1.572656e-04	1.113073e+00	8.486575e-05
1.573632e-04	1.113407e+00	8.493979e-05
1.574608e-04	1.113742e+00	8.501386e-05
1.575584e-04	1.114077e+00	8.508797e-05
1.576561e-04	1.114412e+00	8.516215e-05
1.577539e-04	1.114746e+00	8.523635e-05
1.578516e-04	1.115081e+00	8.531063e-05
1.579494e-04	1.115416e+00	8.538492e-05
1.580473e-04	1.115751e+00	8.545929e-05
1.581452e-04	1.116086e+00	8.553367e-05
1.582431e-04	1.116420e+00	8.560811e-05
1.583410e-04	1.116755e+00	8.568261e-05
1.584390e-04	1.117090e+00	8.575714e-05
1.585371e-04	1.117425e+00	8.583174e-05
1.586351e-04	1.117760e+00	8.590635e-05
1.587332e-04	1.118095e+00	8.598104e-05
1.588314e-04	1.118429e+00	8.605575e-05
1.589296e-04	1.118764e+00	8.613053e-05
1.590278e-04	1.119099e+00	8.620533e-05
1.591260e-04	1.119434e+00	8.628018e-05
1.592243e-04	1.119769e+00	8.635510e-05
1.593226e-04	1.120104e+00	8.643004e-05
1.594210e-04	1.120439e+00	8.650506e-05
1.595194e-04	1.120773e+00	8.658009e-05
1.596179e-04	1.121108e+00	8.665520e-05
1.597163e-04	1.121443e+00	8.673032e-05
1.598149e-04	1.121778e+00	8.680552e-05
1.599134e-04	1.122113e+00	8.688074e-05
1.600120e-04	1.122448e+00	8.695600e-05
1.601106e-04	1.122783e+00	8.703134e-05
1.602093e-04	1.123118e+00	8.710670e-05
1.603080e-04	1.123453e+00	8.718213e-05
1.604068e-04	1.123788e+00	8.725758e-05
1.605056e-04	1.124123e+00	8.733311e-05
1.606044e-04	1.124458e+00	8.740865e-05
1.607032e-04	1.124792e+00	8.748424e-05
1.608021e-04	1.125127e+00	8.755990e-05
1.609010e-04	1.125462e+00	8.763558e-05
1.610000e-04	1.125797e+00	8.771134e-05
1.610990e-04	1.126132e+00	8.778712e-05
1.611981e-04	1.126467e+00	8.786297e-05
1.612972e-04	1.126802e+00	8.793884e-05
1.613963e-04	1.127137e+00	8.801478e-05
1.614954e-04	1.127472e+00	8.809074e-05
1.615946e-04	1.127807e+00	8.816675e-05
1.616939e-04	1.128142e+00	8.824284e-05
1.617931e-04	1.128477e+00	8.831894e-05
1.618925e-04	1.128812e+00	8.839511e-05
1.619918e-04	1.129147e+00	8.847131e-05
1.620912e-04	1.129482e+00	8.854758e-05
1.621906e-04	1.129817e+00	8.862387e-05
1.622901e-04	1.130152e+00	8.870023e-05
1.623896e-04	1.130487e+00	8.877662e-05
1.624891e-04	1.130822e+00	8.885305e-05
1.625887e-04	1.131157e+00	8.892955e-05
1.626883e-04	1.131492e+00	8.900607e-05
1.627880e-04	1.131828e+00	8.908267e-05
1.628876e-04	1.132163e+00	8.915929e-05
1.629874e-04	1.132498e+00	8.923598e-05
1.630871e-04	1.132833e+00	8.931269e-05
1.631869e-04	1.133168e+00	8.938945e-05
1.632868e-04	1.133503e+00	8.946628e-05
1.633866e-04	1.133838e+00	8.954314e-05
1.634866e-04	1.134173e+00	8.962006e-05
1.635865e-04	1.134508e+00	8.969701e-05
1.636865e-04	1.134843e+00	8.977403e-05
1.637865e-04	1.135178e+00	8.985107e-05
1.638866e-04	1.135513e+00	8.992819e-05
1.639867e-04	1.135848e+00	9.000532e-05
1.640868e-04	1.136184e+00	9.008250e-05
1.641870e-04	1.136519e+00	9.015976e-05
1.642873e-04	1.136854e+00	9.023703e-05
1.643875e-04	1.137189e+00	9.031439e-05
1.644878e-04	1.137524e+00	9.039175e-05
1.645882e-04	1.137859e+00	9.046920e-05
1.646885e-04	1.138194e+00	9.054666e-05
1.647889e-04	1.138530e+00	9.062421e-05
1.648894e-04	1.138865e+00	9.070176e-05
1.649898e-04	1.139200e+00	9.077937e-05
1.650904e-04	1.139535e+00	9.085705e-05
1.651909e-04	1.139870e+00	9.093475e-05
1.652916e-04	1.140205e+00	9.101253e-05
1.653922e-04	1.140541e+00	9.109032e-05
1.654929e-04	1.140876e+00	9.116820e-05
1.655936e-04	1.141211e+00	9.124609e-05
1.656943e-04	1.141546e+00	9.132402e-05
1.657951e-04	1.141881e+00	9.140204e-05
1.658959e-04	1.142216e+00	9.148007e-05
1.659968e-04	1.142552e+00	9.155818e-05
1.660977e-04	1.142887e+00	9.163630e-05
1.661987e-04	1.143222e+00	9.171451e-05
1.662996e-04	1.143557e+00	9.179273e-05
1.664007e-04	1.143893e+00	9.187103e-05
1.665017e-04	1.144228e+00	9.194935e-05
1.666028e-04	1.144563e+00	9.202771e-05
1.667039e-04	1.144898e+00	9.210615e-05
1.668051e-04	1.145234e+00	9.218461e-05
1.669063e-04	1.145569e+00	9.226315e-05
1.670075e-04	1.145904e+00	9.234170e-05
1.671089e-04	1.146239e+00	9.242034e-05
1.672102e-04	1.146575e+00	9.249899e-05
1.673115e-04	1.146910e+00	9.257771e-05
1.674129e-04	1.147245e+00	9.265646e-05
1.675143e-04	1.147580e+00	9.273525e-05
1.676158e-04	1.147916e+00	9.281412e-05
1.677173e-04	1.148251e+00	9.289301e-05
1.678189e-04	1.148586e+00	9.297198e-05
1.679205e-04	1.148922e+00	9.305096e-05
1.680221e-04	1.149257e+00	9.313003e-05
1.681238e-04	1.149592e+00	9.320911e-05
1.682255e-04	1.149928e+00	9.328823e-05
1.683272e-04	1.150263e+00	9.336744e-05
1.684290e-04	1.150598e+00	9.344666e-05
1.685308e-04	1.150934e+00	9.352596e-05
1.686327e-04	1.151269e+00	9.360528e-05
1.687346e-04	1.151604e+00	9.368468e-05
1.688365e-04	1.151940e+00	9.376410e-05
1.689385e-04	1.152275e+00	9.384359e-05
1.690405e-04	1.152610e+00	9.392310e-05
1.691425e-04	1.152946e+00	9.400266e-05
1.692446e-04	1.153281e+00	9.408230e-05
1.693467e-04	1.153616e+00	9.416195e-05
1.694489e-04	1.153952e+00	9.424169e-05
1.695511e-04	1.154287e+00	9.432144e-05
1.696534e-04	1.154623e+00	9.440127e-05
1.697556e-04	1.154958e+00	9.448112e-05
1.698580e-04	1.155294e+00	9.456104e-05
1.699603e-04	1.155629e+00	9.464098e-05
1.700627e-04	1.155964e+00	9.472098e-05
1.701651e-04	1.156300e+00	9.480105e-05
1.702676e-04	1.156635e+00	9.488114e-05
1.703701e-04	1.156971e+00	9.496130e-05
1.704727e-04	1.157306e+00	9.504149e-05
1.705753e-04	1.157641e+00	9.512175e-05
1.706779e-04	1.157977e+00	9.520203e-05
1.707805e-04	1.158312e+00	9.528236e-05
1.708832e-04	1.158648e+00	9.536277e-05
1.709860e-04	1.158983e+00	9.544320e-05
1.710887e-04	1.159319e+00	9.552370e-05
1.711915e-04	1.159654e+00	9.560423e-05
1.712944e-04	1.159990e+00	9.568483e-05
1.713973e-04	1.160325e+00	9.576545e-05
1.715002e-04	1.160661e+00	9.584615e-05
1.716032e-04	1.160996e+00	9.592686e-05
1.717062e-04	1.161331e+00	9.600763e-05
1.718093e-04	1.161667e+00	9.608847e-05
1.719123e-04	1.162002e+00	9.616934e-05
1.720155e-04	1.162338e+00	9.625028e-05
1.721186e-04	1.162673e+00	9.633124e-05
1.722218e-04	1.163009e+00	9.641227e-05
1.723251e-04	1.163345e+00	9.649333e-05
1.724283e-04	1.163680e+00	9.657447e-05
1.725316e-04	1.164016e+00	9.665562e-05
1.726350e-04	1.164351e+00	9.673682e-05
1.727384e-04	1.164687e+00	9.681810e-05
1.728418e-04	1.165022e+00	9.689940e-05
1.729453e-04	1.165358e+00	9.698078e-05
1.730488e-04	1.165693e+00	9.706218e-05
1.731524e-04	1.166029e+00	9.714366e-05
1.732559e-04	1.166364e+00	9.722515e-05
1.733595e-04	1.166700e+00	9.730669e-05
1.734632e-04	1.167036e+00	9.738832e-05
1.735669e-04	1.167371e+00	9.746996e-05
1.736707e-04	1.167707e+00	9.755168e-05
1.737744e-04	1.168042e+00	9.763341e-05
1.738782e-04	1.168378e+00	9.771523e-05
1.739821e-04	1.168713e+00	9.779707e-05
1.740860e-04	1.169049e+00	9.787898e-05
1.741899e-04	1.169385e+00	9.796092e-05
1.742939e-04	1.169720e+00	9.804290e-05
1.743979e-04	1.170056e+00	9.812496e-05
1.745019e-04	1.170392e+00	9.820704e-05
1.746060e-04	1.170727e+00	9.828920e-05
1.747101e-04	1.171063e+00	9.837138e-05
1.748143e-04	1.171398e+00	9.845364e-05
1.749185e-04	1.171734e+00	9.853592e-05
1.750228e-04	1.172070e+00	9.861827e-05
1.751270e-04	1.172405e+00	9.870065e-05
1.752313e-04	1.172741e+00	9.878307e-05
1.753357e-04	1.173077e+00	9.886557e-05
1.754401e-04	1.173412e+00	9.894810e-05
1.755445e-04	1.173748e+00	9.903070e-05
1.756490e-04	1.174084e+00	9.911332e-05
1.757535e-04	1.174419e+00	9.919602e-05
1.758581e-04	1.174755e+00	9.927874e-05
1.759626e-04	1.175091e+00	9.936150e-05
1.760673e-04	1.175426e+00	9.944435e-05
1.761719e-04	1.175762e+00	9.952722e-05
1.762767e-04	1.176098e+00	9.961017e-05
1.763814e-04	1.176434e+00	9.969313e-05
1.764862e-04	1.176769e+00	9.977618e-05
1.765910e-04	1.177105e+00	9.985924e-05
1.766959e-04	1.177441e+00	9.994238e-05
1.768007e-04	1.177776e+00	1.000255e-04
1.769057e-04	1.178112e+00	1.001088e-04
1.770107e-04	1.178448e+00	1.001920e-04
1.771157e-04	1.178784e+00	1.002754e-04
1.772207e-04	1.179119e+00	1.003587e-04
1.773258e-04	1.179455e+00	1.004422e-04
1.774310e-04	1.179791e+00	1.005256e-04
1.775361e-04	1.180127e+00	1.006092e-04
1.776413e-04	1.180462e+00	1.006927e-04
1.777466e-04	1.180798e+00	1.007764e-04
1.778518e-04	1.181134e+00	1.008600e-04
1.779572e-04	1.181470e+00	1.009437e-04
1.780625e-04	1.181805e+00	1.010275e-04
1.781680e-04	1.182141e+00	1.011113e-04
1.782734e-04	1.182477e+00	1.011952e-04
1.783789e-04	1.182813e+00	1.012791e-04
1.784844e-04	1.183149e+00	1.013631e-04
1.785899e-04	1.183484e+00	1.014471e-04
1.786955e-04	1.183820e+00	1.015312e-04
1.788012e-04	1.184156e+00	1.016153e-04
1.789069e-04	1.184492e+00	1.016995e-04
1.790125e-04	1.184828e+00	1.017837e-04
1.791183e-04	1.185164e+00	1.018679e-04
1.792241e-04	1.185499e+00	1.019522e-04
1.793299e-04	1.185835e+00	1.020366e-04
1.794358e-04	1.186171e+00	1.021210e-04
1.795417e-04	1.186507e+00	1.022055e-04
1.796477e-04	1.186843e+00	1.022900e-04
1.797536e-04	1.187179e+00	1.023746e-04
1.798597e-04	1.187515e+00	1.024592e-04
1.799657e-04	1.187850e+00	1.025438e-04
1.800718e-04	1.188186e+00	1.026286e-04
1.801780e-04	1.188522e+00	1.027133e-04
1.802842e-04	1.188858e+00	1.027982e-04
1.803904e-04	1.189194e+00	1.028830e-04
1.804966e-04	1.189530e+00	1.029679e-04
1.806029e-04	1.189866e+00	1.030529e-04
1.807092e-04	1.190202e+00	1.031379e-04
1.808156e-04	1.190538e+00	1.032230e-04
1.809220e-04	1.190873e+00	1.033081e-04
1.810285e-04	1.191209e+00	1.033933e-04
1.811350e-04	1.191545e+00	1.034785e-04
1.812415e-04	1.191881e+00	1.035637e-04
1.813481e-04	1.192217e+00	1.036490e-04
1.814547e-04	1.192553e+00	1.037344e-04
1.815613e-04	1.192889e+00	1.038198e-04
1.816680e-04	1.193225e+00	1.039053e-04
1.817748e-04	1.193561e+00	1.039908e-04
1.818815e-04	1.193897e+00	1.040764e-04
1.819883e-04	1.194233e+00	1.041620e-04
1.820952e-04	1.194569e+00	1.042477e-04
1.822020e-04	1.194905e+00	1.043334e-04
1.823090e-04	1.195241e+00	1.044191e-04
1.824159e-04	1.195577e+00	1.045050e-04
1.825229e-04	1.195913e+00	1.045908e-04
1.826300e-04	1.196249e+00	1.046767e-04
1.827371e-04	1.196585e+00	1.047627e-04
1.828442e-04	1.196921e+00	1.048487e-04
1.829513e-04	1.197257e+00	1.049348e-04
1.830585e-04	1.197593e+00	1.050209e-04
1.831657e-04	1.197929e+00	1.051071e-04
1.832730e-04	1.198265e+00	1.051933e-04
1.833803e-04	1.198601e+00	1.052796e-04
1.834877e-04	1.198937e+00	1.053659e-04
1.835951e-04	1.199273e+00	1.054523e-04
1.837025e-04	1.199609e+00	1.055387e-04
1.838100e-04	1.199945e+00	1.056252e-04
1.839175e-04	1.200281e+00	1.057117e-04
1.840250e-04	1.200617e+00	1.057983e-04
1.841326e-04	1.200953e+00	1.058849e-04
1.842402e-04	1.201289e+00	1.059716e-04
1.843479e-04	1.201625e+00	1.060583e-04
1.844556e-04	1.201961e+00	1.061451e-04
1.845633e-04	1.202297e+00	1.062319e-04
1.846712e-04	1.202633e+00	1.063188e-04
1.847790e-04	1.202969e+00	1.064057e-04
1.848868e-04	1.203305e+00	1.064927e-04
1.849947e-04	1.203642e+00	1.065797e-04
1.851026e-04	1.203978e+00	1.066668e-04
1.852106e-04	1.204314e+00	1.067540e-04
1.853186e-04	1.204650e+00	1.068411e-04
1.854267e-04	1.204986e+00	1.069284e-04
1.855348e-04	1.205322e+00	1.070156e-04
1.856429e-04	1.205658e+00	1.071030e-04
1.857511e-04	1.205994e+00	1.071904e-04
1.858593e-04	1.206330e+00	1.072778e-04
1.859676e-04	1.206667e+00	1.073653e-04
1.860759e-04	1.207003e+00	1.074528e-04
1.861842e-04	1.207339e+00	1.075404e-04
1.862926e-04	1.207675e+00	1.076281e-04
1.864010e-04	1.208011e+00	1.077158e-04
1.865094e-04	1.208347e+00	1.078035e-04
1.866179e-04	1.208683e+00	1.078913e-04
1.867265e-04	1.209020e+00	1.079791e-04
1.868350e-04	1.209356e+00	1.080670e-04
1.869437e-04	1.209692e+00	1.081550e-04
1.870523e-04	1.210028e+00	1.082430e-04
1.871610e-04	1.210364e+00	1.083310e-04
1.872697e-04	1.210701e+00	1.084191e-04
1.873785e-04	1.211037e+00	1.085073e-04
1.874873e-04	1.211373e+00	1.085955e-04
1.875961e-04	1.211709e+00	1.086837e-04
1.877050e-04	1.212045e+00	1.087721e-04
1.878139e-04	1.212382e+00	1.088604e-04
1.879229e-04	1.212718e+00	1.089488e-04
1.880319e-04	1.213054e+00	1.090373e-04
1.881410e-04	1.213390e+00	1.091258e-04
1.882500e-04	1.213726e+00	1.092144e-04
1.883591e-04	1.214063e+00	1.093030e-04
1.884683e-04	1.214399e+00	1.093916e-04
1.885775e-04	1.214735e+00	1.094803e-04
1.886867e-04	1.215071e+00	1.095691e-04
1.887960e-04	1.215408e+00	1.096579e-04
1.889053e-04	1.215744e+00	1.097468e-04
1.890147e-04	1.216080e+00	1.098357e-04
1.891241e-04	1.216416e+00	1.099247e-04
1.892335e-04	1.216753e+00	1.100137e-04
1.893430e-04	1.217089e+00	1.101028e-04
1.894525e-04	1.217425e+00	1.101919e-04
1.895621e-04	1.217761e+00	1.102811e-04
1.896717e-04	1.218098e+00	1.103704e-04
1.897813e-04	1.218434e+00	1.104596e-04
1.898910e-04	1.218770e+00	1.105490e-04
1.900007e-04	1.219107e+00	1.106383e-04
1.901105e-04	1.219443e+00	1.107278e-04
1.902202e-04	1.219779e+00	1.108173e-04
1.903300e-04	1.220116e+00	1.109068e-04
1.904399e-04	1.220452e+00	1.109964e-04
1.905498e-04	1.220788e+00	1.110860e-04
1.906598e-04	1.221125e+00	1.111758e-04
1.907698e-04	1.221461e+00	1.112655e-04
1.908798e-04	1.221797e+00	1.113553e-04
1.909899e-04	1.222134e+00	1.114452e-04
1.911000e-04	1.222470e+00	1.115350e-04
1.912101e-04	1.222806e+00	1.116250e-04
1.913203e-04	1.223143e+00	1.117150e-04
1.914306e-04	1.223479e+00	1.118051e-04
1.915408e-04	1.223815e+00	1.118952e-04
1.916511e-04	1.224152e+00	1.119854e-04
1.917615e-04	1.224488e+00	1.120756e-04
1.918719e-04	1.224825e+00	1.121658e-04
1.919823e-04	1.225161e+00	1.122562e-04
1.920927e-04	1.225497e+00	1.123465e-04
1.922033e-04	1.225834e+00	1.124369e-04
1.923138e-04	1.226170e+00	1.125274e-04
1.924244e-04	1.226507e+00	1.126180e-04
1.925350e-04	1.226843e+00	1.127085e-04
1.926457e-04	1.227179e+00	1.127992e-04
1.927564e-04	1.227516e+00	1.128898e-04
1.928671e-04	1.227852e+00	1.129806e-04
1.929779e-04	1.228189e+00	1.130714e-04
1.930887e-04	1.228525e+00	1.131622e-04
1.931996e-04	1.228861e+00	1.132531e-04
1.933105e-04	1.229198e+00	1.133440e-04
1.934215e-04	1.229534e+00	1.134350e-04
1.935324e-04	1.229871e+00	1.135261e-04
1.936435e-04	1.230207e+00	1.136172e-04
1.937545e-04	1.230544e+00	1.137083e-04
1.938656e-04	1.230880e+00	1.137995e-04
1.939768e-04	1.231217e+00	1.138908e-04
1.940879e-04	1.231553e+00	1.139821e-04
1.941992e-04	1.231890e+00	1.140735e-04
1.943104e-04	1.232226e+00	1.141649e-04
1.944217e-04	1.232563e+00	1.142564e-04
1.945330e-04	1.232899e+00	1.143479e-04
1.946445e-04	1.233236e+00	1.144394e-04
1.947559e-04	1.233572e+00	1.145311e-04
1.948673e-04	1.233908e+00	1.146227e-04
1.949788e-04	1.234245e+00	1.147145e-04
1.950903e-04	1.234581e+00	1.148062e-04
1.952019e-04	1.234918e+00	1.148981e-04
1.953135e-04	1.235254e+00	1.149900e-04
1.954252e-04	1.235591e+00	1.150819e-04
1.955369e-04	1.235928e+00	1.151739e-04
1.956487e-04	1.236264e+00	1.152660e-04
1.957604e-04	1.236601e+00	1.153580e-04
1.958722e-04	1.236937e+00	1.154502e-04
1.959841e-04	1.237274e+00	1.155424e-04
1.960960e-04	1.237610e+00	1.156346e-04
1.962080e-04	1.237947e+00	1.157270e-04
1.963199e-04	1.238283e+00	1.158193e-04
1.964320e-04	1.238620e+00	1.159117e-04
1.965440e-04	1.238957e+00	1.160042e-04
1.966561e-04	1.239293e+00	1.160967e-04
1.967682e-04	1.239630e+00	1.161893e-04
1.968804e-04	1.239966e+00	1.162819e-04
1.969926e-04	1.240303e+00	1.163746e-04
1.971049e-04	1.240639e+00	1.164673e-04
1.972172e-04	1.240976e+00	1.165601e-04
1.973295e-04	1.241313e+00	1.166529e-04
1.974419e-04	1.241649e+00	1.167458e-04
1.975543e-04	1.241986e+00	1.168387e-04
1.976668e-04	1.242322e+00	1.169317e-04
1.977793e-04	1.242659e+00	1.170248e-04
1.978918e-04	1.242996e+00	1.171179e-04
1.980044e-04	1.243332e+00	1.172110e-04
1.981170e-04	1.243669e+00	1.173042e-04
1.982297e-04	1.244006e+00	1.173975e-04
1.983424e-04	1.244342e+00	1.174908e-04
1.984551e-04	1.244679e+00	1.175842e-04
1.985679e-04	1.245015e+00	1.176776e-04
1.986807e-04	1.245352e+00	1.177710e-04
1.987936e-04	1.245689e+00	1.178646e-04
1.989064e-04	1.246025e+00	1.179581e-04
1.990194e-04	1.246362e+00	1.180518e-04
1.991324e-04	1.246699e+00	1.181455e-04
1.992454e-04	1.247036e+00	1.182392e-04
1.993584e-04	1.247372e+00	1.183330e-04
1.994715e-04	1.247709e+00	1.184268e-04
1.995847e-04	1.248046e+00	1.185207e-04
1.996979e-04	1.248382e+00	1.186147e-04
1.998111e-04	1.248719e+00	1.187087e-04
1.999243e-04	1.249056e+00	1.188027e-04
2.000377e-04	1.249392e+00	1.188969e-04
2.001510e-04	1.249729e+00	1.189910e-04
2.002644e-04	1.250066e+00	1.190852e-04
2.003778e-04	1.250402e+00	1.191795e-04
2.004912e-04	1.250739e+00	1.192738e-04
2.006048e-04	1.251076e+00	1.193682e-04
2.007183e-04	1.251413e+00	1.194626e-04
2.008319e-04	1.251749e+00	1.195571e-04
2.009455e-04	1.252086e+00	1.196516e-04
2.010592e-04	1.252423e+00	1.197462e-04
2.011728e-04	1.252760e+00	1.198409e-04
2.012866e-04	1.253096e+00	1.199356e-04
2.014004e-04	1.253433e+00	1.200303e-04
2.015142e-04	1.253770e+00	1.201251e-04
2.016281e-04	1.254107e+00	1.202200e-04
2.017419e-04	1.254443e+00	1.203149e-04
2.018559e-04	1.254780e+00	1.204099e-04
2.019699e-04	1.255117e+00	1.205049e-04
2.020839e-04	1.255454e+00	1.206000e-04
2.021980e-04	1.255791e+00	1.206951e-04
2.023121e-04	1.256127e+00	1.207902e-04
2.024262e-04	1.256464e+00	1.208855e-04
2.025404e-04	1.256801e+00	1.209808e-04
2.026546e-04	1.257138e+00	1.210761e-04
2.027689e-04	1.257475e+00	1.211715e-04
2.028832e-04	1.257811e+00	1.212670e-04
2.029975e-04	1.258148e+00	1.213624e-04
2.031120e-04	1.258485e+00	1.214580e-04
2.032264e-04	1.258822e+00	1.215536e-04
2.033408e-04	1.259159e+00	1.216493e-04
2.034553e-04	1.259496e+00	1.217450e-04
2.035699e-04	1.259832e+00	1.218407e-04
2.036845e-04	1.260169e+00	1.219366e-04
2.037991e-04	1.260506e+00	1.220325e-04
2.039138e-04	1.260843e+00	1.221284e-04
2.040285e-04	1.261180e+00	1.222244e-04
2.041432e-04	1.261517e+00	1.223204e-04
2.042580e-04	1.261853e+00	1.224165e-04
2.043728e-04	1.262190e+00	1.225127e-04
2.044877e-04	1.262527e+00	1.226089e-04
2.046026e-04	1.262864e+00	1.227051e-04
2.047176e-04	1.263201e+00	1.228014e-04
2.048326e-04	1.263538e+00	1.228978e-04
2.049476e-04	1.263875e+00	1.229942e-04
2.050627e-04	1.264212e+00	1.230907e-04
2.051778e-04	1.264548e+00	1.231872e-04
2.052929e-04	1.264885e+00	1.232838e-04
2.054081e-04	1.265222e+00	1.233804e-04
2.055234e-04	1.265559e+00	1.234771e-04
2.056386e-04	1.265896e+00	1.235739e-04
2.057540e-04	1.266233e+00	1.236707e-04
2.058693e-04	1.266570e+00	1.237675e-04
2.059847e-04	1.266907e+00	1.238644e-04
2.061001e-04	1.267244e+00	1.239614e-04
2.062156e-04	1.267581e+00	1.240584e-04
2.063311e-04	1.267918e+00	1.241555e-04
2.064467e-04	1.268255e+00	1.242526e-04
2.065623e-04	1.268592e+00	1.243498e-04
2.066779e-04	1.268929e+00	1.244470e-04
2.067936e-04	1.269266e+00	1.245443e-04
2.069093e-04	1.269603e+00	1.246416e-04
2.070251e-04	1.269940e+00	1.247391e-04
2.071409e-04	1.270277e+00	1.248365e-04
2.072567e-04	1.270613e+00	1.249340e-04
2.073726e-04	1.270951e+00	1.250316e-04
2.074885e-04	1.271287e+00	1.251292e-04
2.076045e-04	1.271625e+00	1.252268e-04
2.077205e-04	1.271961e+00	1.253246e-04
2.078366e-04	1.272299e+00	1.254224e-04
2.079526e-04	1.272635e+00	1.255202e-04
2.080687e-04	1.272972e+00	1.256180e-04
2.081849e-04	1.273310e+00	1.257160e-04
2.083011e-04	1.273646e+00	1.258140e-04
2.084174e-04	1.273984e+00	1.259121e-04
2.085337e-04	1.274321e+00	1.260101e-04
2.086500e-04	1.274658e+00	1.261083e-04
2.087664e-04	1.274995e+00	1.262065e-04
2.088828e-04	1.275332e+00	1.263048e-04
2.089992e-04	1.275669e+00	1.264031e-04
2.091157e-04	1.276006e+00	1.265015e-04
2.092323e-04	1.276343e+00	1.265999e-04
2.093488e-04	1.276680e+00	1.266984e-04
2.094655e-04	1.277017e+00	1.267970e-04
2.095821e-04	1.277354e+00	1.268956e-04
2.096988e-04	1.277691e+00	1.269942e-04
2.098155e-04	1.278028e+00	1.270929e-04
2.099323e-04	1.278365e+00	1.271917e-04
2.100491e-04	1.278702e+00	1.272905e-04
2.101660e-04	1.279039e+00	1.273894e-04
2.102829e-04	1.279376e+00	1.274883e-04
2.103998e-04	1.279714e+00	1.275873e-04
2.105168e-04	1.280051e+00	1.276864e-04
2.106338e-04	1.280388e+00	1.277854e-04
2.107509e-04	1.280725e+00	1.278846e-04
2.108680e-04	1.281062e+00	1.279838e-04
2.109851e-04	1.281399e+00	1.280830e-04
2.111023e-04	1.281736e+00	1.281824e-04
2.112195e-04	1.282073e+00	1.282817e-04
2.113368e-04	1.282410e+00	1.283812e-04
2.114541e-04	1.282748e+00	1.284806e-04
2.115715e-04	1.283085e+00	1.285802e-04
2.116888e-04	1.283422e+00	1.286798e-04
2.118063e-04	1.283759e+00	1.287794e-04
2.119238e-04	1.284096e+00	1.288791e-04
2.120412e-04	1.284433e+00	1.289789e-04
2.121588e-04	1.284770e+00	1.290787e-04
2.122764e-04	1.285108e+00	1.291785e-04
2.123941e-04	1.285445e+00	1.292785e-04
2.125117e-04	1.285782e+00	1.293784e-04
2.126294e-04	1.286119e+00	1.294785e-04
2.127472e-04	1.286456e+00	1.295786e-04
2.128650e-04	1.286794e+00	1.296787e-04
2.129828e-04	1.287131e+00	1.297789e-04
2.131007e-04	1.287468e+00	1.298792e-04
2.132186e-04	1.287805e+00	1.299795e-04
2.133366e-04	1.288142e+00	1.300798e-04
2.134546e-04	1.288480e+00	1.301803e-04
2.135726e-04	1.288817e+00	1.302807e-04
2.136907e-04	1.289154e+00	1.303813e-04
2.138088e-04	1.289491e+00	1.304819e-04
2.139270e-04	1.289828e+00	1.305825e-04
2.140452e-04	1.290166e+00	1.306832e-04
2.141634e-04	1.290503e+00	1.307840e-04
2.142817e-04	1.290840e+00	1.308848e-04
2.144000e-04	1.291177e+00	1.309856e-04
2.145184e-04	1.291515e+00	1.310866e-04
2.146368e-04	1.291852e+00	1.311875e-04
2.147553e-04	1.292189e+00	1.312886e-04
2.148738e-04	1.292526e+00	1.313897e-04
2.149923e-04	1.292863e+00	1.314908e-04
2.151109e-04	1.293201e+00	1.315920e-04
2.152295e-04	1.293538e+00	1.316933e-04
2.153482e-04	1.293875e+00	1.317946e-04
2.154668e-04	1.294213e+00	1.318959e-04
2.155856e-04	1.294550e+00	1.319974e-04
2.157044e-04	1.294887e+00	1.320988e-04
2.158232e-04	1.295225e+00	1.322004e-04
2.159421e-04	1.295562e+00	1.323020e-04
2.160609e-04	1.295899e+00	1.324036e-04
2.161799e-04	1.296236e+00	1.325053e-04
2.162989e-04	1.296574e+00	1.326071e-04
2.164179e-04	1.296911e+00	1.327089e-04
2.165370e-04	1.297248e+00	1.328108e-04
2.166561e-04	1.297586e+00	1.329127e-04
2.167752e-04	1.297923e+00	1.330147e-04
2.168944e-04	1.298260e+00	1.331167e-04
2.170137e-04	1.298598e+00	1.332188e-04
2.171329e-04	1.298935e+00	1.333210e-04
2.172523e-04	1.299272e+00	1.334232e-04
2.173716e-04	1.299610e+00	1.335254e-04
2.174910e-04	1.299947e+00	1.336278e-04
2.176104e-04	1.300284e+00	1.337301e-04
2.177299e-04	1.300622e+00	1.338326e-04
2.178494e-04	1.300959e+00	1.339351e-04
2.179690e-04	1.301296e+00	1.340376e-04
2.180886e-04	1.301634e+00	1.341402e-04
2.182082e-04	1.301971e+00	1.342429e-04
2.183279e-04	1.302308e+00	1.343456e-04
2.184476e-04	1.302646e+00	1.344484e-04
2.185674e-04	1.302983e+00	1.345512e-04
2.186872e-04	1.303321e+00	1.346541e-04
2.188071e-04	1.303658e+00	1.347570e-04
2.189270e-04	1.303995e+00	1.348600e-04
2.190469e-04	1.304333e+00	1.349630e-04
2.191669e-04	1.304670e+00	1.350662e-04
2.192869e-04	1.305008e+00	1.351693e-04
2.194069e-04	1.305345e+00	1.352726e-04
2.195270e-04	1.305682e+00	1.353758e-04
2.196472e-04	1.306020e+00	1.354792e-04
2.197673e-04	1.306357e+00	1.355826e-04
2.198875e-04	1.306695e+00	1.356860e-04
2.200078e-04	1.307032e+00	1.357895e-04
2.201281e-04	1.307370e+00	1.358931e-04
2.202485e-04	1.307707e+00	1.359967e-04
2.203688e-04	1.308044e+00	1.361004e-04
2.204893e-04	1.308382e+00	1.362041e-04
2.206097e-04	1.308719e+00	1.363079e-04
2.207303e-04	1.309057e+00	1.364118e-04
2.208508e-04	1.309394e+00	1.365156e-04
2.209714e-04	1.309732e+00	1.366196e-04
2.210920e-04	1.310069e+00	1.367236e-04
2.212127e-04	1.310407e+00	1.368277e-04
2.213334e-04	1.310744e+00	1.369318e-04
2.214542e-04	1.311082e+00	1.370360e-04
2.215750e-04	1.311419e+00	1.371403e-04
2.216958e-04	1.311757e+00	1.372445e-04
2.218167e-04	1.312094e+00	1.373489e-04
2.219376e-04	1.312432e+00	1.374533e-04
2.220586e-04	1.312769e+00	1.375578e-04
2.221796e-04	1.313107e+00	1.376623e-04
2.223006e-04	1.313444e+00	1.377669e-04
2.224217e-04	1.313782e+00	1.378715e-04
2.225428e-04	1.314119e+00	1.379762e-04
2.226640e-04	1.314457e+00	1.380810e-04
2.227852e-04	1.314794e+00	1.381858e-04
2.229065e-04	1.315132e+00	1.382906e-04
2.230278e-04	1.315469e+00	1.383956e-04
2.231491e-04	1.315807e+00	1.385006e-04
2.232705e-04	1.316144e+00	1.386056e-04
2.233919e-04	1.316482e+00	1.387107e-04
2.235134e-04	1.316819e+00	1.388159e-04
2.236349e-04	1.317157e+00	1.389211e-04
2.237564e-04	1.317495e+00	1.390264e-04
2.238780e-04	1.317832e+00	1.391317e-04
2.239996e-04	1.318170e+00	1.392370e-04
2.241213e-04	1.318507e+00	1.393425e-04
2.242430e-04	1.318845e+00	1.394480e-04
2.243648e-04	1.319182e+00	1.395535e-04
2.244865e-04	1.319520e+00	1.396591e-04
2.246084e-04	1.319858e+00	1.397648e-04
2.247303e-04	1.320195e+00	1.398705e-04
2.248522e-04	1.320533e+00	1.399763e-04
2.249741e-04	1.320870e+00	1.400822e-04
2.250961e-04	1.321208e+00	1.401881e-04
2.252182e-04	1.321546e+00	1.402940e-04
2.253403e-04	1.321883e+00	1.404000e-04
2.254624e-04	1.322221e+00	1.405061e-04
2.255845e-04	1.322558e+00	1.406122e-04
2.257068e-04	1.322896e+00	1.407184e-04
2.258290e-04	1.323234e+00	1.408247e-04
2.259513e-04	1.323571e+00	1.409310e-04
2.260736e-04	1.323909e+00	1.410373e-04
2.261960e-04	1.324247e+00	1.411437e-04
2.263184e-04	1.324584e+00	1.412502e-04
2.264409e-04	1.324922e+00	1.413567e-04
2.265634e-04	1.325260e+00	1.414634e-04
2.266859e-04	1.325597e+00	1.415700e-04
2.268085e-04	1.325935e+00	1.416767e-04
2.269311e-04	1.326273e+00	1.417835e-04
2.270538e-04	1.326610e+00	1.418903e-04
2.271765e-04	1.326948e+00	1.419972e-04
2.272992e-04	1.327285e+00	1.421041e-04
2.274221e-04	1.327623e+00	1.422111e-04
2.275449e-04	1.327961e+00	1.423181e-04
2.276678e-04	1.328299e+00	1.424253e-04
2.277907e-04	1.328636e+00	1.425324e-04
2.279137e-04	1.328974e+00	1.426397e-04
2.280366e-04	1.329312e+00	1.427469e-04
2.281597e-04	1.329649e+00	1.428542e-04
2.282828e-04	1.329987e+00	1.429617e-04
2.284059e-04	1.330325e+00	1.430691e-04
2.285291e-04	1.330663e+00	1.431766e-04
2.286522e-04	1.331000e+00	1.432842e-04
2.287755e-04	1.331338e+00	1.433918e-04
2.288988e-04	1.331676e+00	1.434995e-04
2.290221e-04	1.332013e+00	1.436072e-04
2.291455e-04	1.332351e+00	1.437151e-04
2.292689e-04	1.332689e+00	1.438229e-04
2.293924e-04	1.333027e+00	1.439309e-04
2.295159e-04	1.333364e+00	1.440388e-04
2.296394e-04	1.333702e+00	1.441469e-04
2.297630e-04	1.334040e+00	1.442550e-04
2.298867e-04	1.334378e+00	1.443631e-04
2.300103e-04	1.334715e+00	1.444713e-04
2.301340e-04	1.335053e+00	1.445796e-04
2.302578e-04	1.335391e+00	1.446879e-04
2.303815e-04	1.335729e+00	1.447963e-04
2.305054e-04	1.336067e+00	1.449048e-04
2.306293e-04	1.336404e+00	1.450132e-04
2.307532e-04	1.336742e+00	1.451218e-04
2.308771e-04	1.337080e+00	1.452304e-04
2.310012e-04	1.337418e+00	1.453391e-04
2.311252e-04	1.337755e+00	1.454478e-04
2.312493e-04	1.338093e+00	1.455566e-04
2.313734e-04	1.338431e+00	1.456655e-04
2.314976e-04	1.338769e+00	1.457744e-04
2.316218e-04	1.339107e+00	1.458834e-04
2.317460e-04	1.339445e+00	1.459924e-04
2.318704e-04	1.339782e+00	1.461015e-04
2.319947e-04	1.340120e+00	1.462106e-04
2.321190e-04	1.340458e+00	1.463198e-04
2.322435e-04	1.340796e+00	1.464291e-04
2.323679e-04	1.341134e+00	1.465384e-04
2.324925e-04	1.341472e+00	1.466478e-04
2.326170e-04	1.341809e+00	1.467572e-04
2.327416e-04	1.342147e+00	1.468667e-04
2.328662e-04	1.342485e+00	1.469763e-04
2.329909e-04	1.342823e+00	1.470859e-04
2.331156e-04	1.343161e+00	1.471956e-04
2.332403e-04	1.343499e+00	1.473053e-04
2.333652e-04	1.343837e+00	1.474151e-04
2.334900e-04	1.344174e+00	1.475249e-04
2.336149e-04	1.344512e+00	1.476349e-04
2.337398e-04	1.344850e+00	1.477448e-04
2.338648e-04	1.345188e+00	1.478548e-04
2.339898e-04	1.345526e+00	1.479649e-04
2.341149e-04	1.345864e+00	1.480751e-04
2.342399e-04	1.346202e+00	1.481853e-04
2.343650e-04	1.346540e+00	1.482955e-04
2.344902e-04	1.346878e+00	1.484058e-04
2.346154e-04	1.347215e+00	1.485162e-04
2.347407e-04	1.347553e+00	1.486267e-04
2.348660e-04	1.347891e+00	1.487371e-04
2.349914e-04	1.348229e+00	1.488477e-04
2.351167e-04	1.348567e+00	1.489583e-04
2.352422e-04	1.348905e+00	1.490690e-04
2.353677e-04	1.349243e+00	1.491797e-04
2.354931e-04	1.349581e+00	1.492905e-04
2.356187e-04	1.349919e+00	1.494014e-04
2.357443e-04	1.350257e+00	1.495123e-04
2.358700e-04	1.350595e+00	1.496233e-04
2.359956e-04	1.350933e+00	1.497343e-04
2.361214e-04	1.351271e+00	1.498454e-04
2.362471e-04	1.351609e+00	1.499565e-04
2.363729e-04	1.351947e+00	1.500677e-04
2.364988e-04	1.352285e+00	1.501790e-04
2.366247e-04	1.352623e+00	1.502903e-04
2.367506e-04	1.352961e+00	1.504017e-04
2.368766e-04	1.353299e+00	1.505131e-04
2.370026e-04	1.353637e+00	1.506246e-04
2.371287e-04	1.353975e+00	1.507362e-04
2.372548e-04	1.354313e+00	1.508478e-04
2.373809e-04	1.354651e+00	1.509595e-04
2.375071e-04	1.354988e+00	1.510712e-04
2.376334e-04	1.355327e+00	1.511830e-04
2.377596e-04	1.355665e+00	1.512949e-04
2.378859e-04	1.356003e+00	1.514068e-04
2.380123e-04	1.356341e+00	1.515188e-04
2.381387e-04	1.356679e+00	1.516308e-04
2.382651e-04	1.357017e+00	1.517429e-04
2.383916e-04	1.357355e+00	1.518550e-04
2.385181e-04	1.357693e+00	1.519673e-04
2.386447e-04	1.358031e+00	1.520795e-04
2.387713e-04	1.358369e+00	1.521919e-04
2.388980e-04	1.358707e+00	1.523042e-04
2.390247e-04	1.359045e+00	1.524167e-04
2.391514e-04	1.359383e+00	1.525292e-04
2.392782e-04	1.359721e+00	1.526418e-04
2.394050e-04	1.360059e+00	1.527544e-04
2.395319e-04	1.360397e+00	1.528671e-04
2.396588e-04	1.360735e+00	1.529799e-04
2.397857e-04	1.361073e+00	1.530927e-04
2.399127e-04	1.361411e+00	1.532056e-04
2.400397e-04	1.361749e+00	1.533185e-04
2.401668e-04	1.362087e+00	1.534315e-04
2.402939e-04	1.362426e+00	1.535445e-04
2.404211e-04	1.362764e+00	1.536576e-04
2.405483e-04	1.363102e+00	1.537708e-04
2.406755e-04	1.363440e+00	1.538840e-04
2.408029e-04	1.363778e+00	1.539973e-04
2.409302e-04	1.364116e+00	1.541106e-04
2.410576e-04	1.364454e+00	1.542241e-04
2.411850e-04	1.364792e+00	1.543375e-04
2.413124e-04	1.365130e+00	1.544511e-04
2.414399e-04	1.365468e+00	1.545647e-04
2.415674e-04	1.365807e+00	1.546783e-04
2.416951e-04	1.366145e+00	1.547920e-04
2.418227e-04	1.366483e+00	1.549058e-04
2.419504e-04	1.366821e+00	1.550196e-04
2.420780e-04	1.367159e+00	1.551335e-04
2.422058e-04	1.367497e+00	1.552475e-04
2.423336e-04	1.367835e+00	1.553615e-04
2.424615e-04	1.368174e+00	1.554755e-04
2.425893e-04	1.368512e+00	1.555897e-04
2.427172e-04	1.368850e+00	1.557038e-04
2.428452e-04	1.369188e+00	1.558181e-04
2.429732e-04	1.369526e+00	1.559324e-04
2.431013e-04	1.369864e+00	1.560468e-04
2.432294e-04	1.370203e+00	1.561612e-04
2.433575e-04	1.370541e+00	1.562757e-04
2.434857e-04	1.370879e+00	1.563902e-04
2.436139e-04	1.371217e+00	1.565049e-04
2.437422e-04	1.371555e+00	1.566195e-04
2.438705e-04	1.371893e+00	1.567343e-04
2.439988e-04	1.372232e+00	1.568491e-04
2.441272e-04	1.372570e+00	1.569639e-04
2.442557e-04	1.372908e+00	1.570788e-04
2.443841e-04	1.373246e+00	1.571938e-04
2.445127e-04	1.373585e+00	1.573089e-04
2.446412e-04	1.373923e+00	1.574239e-04
2.447698e-04	1.374261e+00	1.575391e-04
2.448985e-04	1.374599e+00	1.576543e-04
2.450271e-04	1.374937e+00	1.577696e-04
2.451559e-04	1.375276e+00	1.578849e-04
2.452847e-04	1.375614e+00	1.580003e-04
2.454135e-04	1.375952e+00	1.581158e-04
2.455423e-04	1.376290e+00	1.582313e-04
2.456713e-04	1.376629e+00	1.583469e-04
2.458002e-04	1.376967e+00	1.584625e-04
2.459292e-04	1.377305e+00	1.585782e-04
2.460582e-04	1.377643e+00	1.586940e-04
2.461873e-04	1.377982e+00	1.588098e-04
2.463164e-04	1.378320e+00	1.589257e-04
2.464456e-04	1.378658e+00	1.590416e-04
2.465748e-04	1.378996e+00	1.591576e-04
2.467040e-04	1.379335e+00	1.592737e-04
2.468333e-04	1.379673e+00	1.593898e-04
2.469626e-04	1.380011e+00	1.595060e-04
2.470920e-04	1.380350e+00	1.596222e-04
2.472214e-04	1.380688e+00	1.597386e-04
2.473509e-04	1.381026e+00	1.598549e-04
2.474804e-04	1.381365e+00	1.599714e-04
2.476099e-04	1.381703e+00	1.600879e-04
2.477395e-04	1.382041e+00	1.602044e-04
2.478691e-04	1.382379e+00	1.603210e-04
2.479988e-04	1.382718e+00	1.604377e-04
2.481285e-04	1.383056e+00	1.605544e-04
2.482583e-04	1.383394e+00	1.606712e-04
2.483881e-04	1.383733e+00	1.607881e-04
2.485179e-04	1.384071e+00	1.609050e-04
2.486478e-04	1.384409e+00	1.610220e-04
2.487777e-04	1.384748e+00	1.611390e-04
2.489077e-04	1.385086e+00	1.612562e-04
2.490377e-04	1.385424e+00	1.613733e-04
2.491678e-04	1.385763e+00	1.614905e-04
2.492979e-04	1.386101e+00	1.616078e-04
2.494280e-04	1.386439e+00	1.617251e-04
2.495582e-04	1.386778e+00	1.618426e-04
2.496884e-04	1.387116e+00	1.619600e-04
2.498187e-04	1.387455e+00	1.620776e-04
2.499490e-04	1.387793e+00	1.621952e-04
2.500794e-04	1.388131e+00	1.623128e-04
2.502098e-04	1.388470e+00	1.624305e-04
2.503402e-04	1.388808e+00	1.625483e-04
2.504707e-04	1.389146e+00	1.626661e-04
2.506012e-04	1.389485e+00	1.627840e-04
2.507318e-04	1.389823e+00	1.629020e-04
2.508624e-04	1.390162e+00	1.630200e-04
2.509931e-04	1.390500e+00	1.631381e-04
2.511238e-04	1.390838e+00	1.632562e-04
2.512545e-04	1.391177e+00	1.633744e-04
2.513853e-04	1.391515e+00	1.634927e-04
2.515161e-04	1.391854e+00	1.636110e-04
2.516470e-04	1.392192e+00	1.637295e-04
2.517779e-04	1.392530e+00	1.638479e-04
2.519089e-04	1.392869e+00	1.639664e-04
2.520399e-04	1.393207e+00	1.640850e-04
2.521709e-04	1.393546e+00	1.642036e-04
2.523020e-04	1.393884e+00	1.643223e-04
2.524331e-04	1.394223e+00	1.644411e-04
2.525643e-04	1.394561e+00	1.645599e-04
2.526955e-04	1.394900e+00	1.646788e-04
2.528268e-04	1.395238e+00	1.647978e-04
2.529581e-04	1.395576e+00	1.649167e-04
2.530894e-04	1.395915e+00	1.650358e-04
2.532208e-04	1.396253e+00	1.651550e-04
2.533523e-04	1.396592e+00	1.652742e-04
2.534837e-04	1.396930e+00	1.653934e-04
2.536152e-04	1.397269e+00	1.655127e-04
2.537468e-04	1.397607e+00	1.656321e-04
2.538784e-04	1.397946e+00	1.657515e-04
2.540100e-04	1.398284e+00	1.658711e-04
2.541417e-04	1.398623e+00	1.659906e-04
2.542735e-04	1.398961e+00	1.661103e-04
2.544052e-04	1.399300e+00	1.662299e-04
2.545370e-04	1.399638e+00	1.663497e-04
2.546689e-04	1.399977e+00	1.664695e-04
2.548008e-04	1.400315e+00	1.665893e-04
2.549328e-04	1.400654e+00	1.667093e-04
2.550647e-04	1.400992e+00	1.668293e-04
2.551968e-04	1.401331e+00	1.669494e-04
2.553288e-04	1.401669e+00	1.670695e-04
2.554610e-04	1.402008e+00	1.671897e-04
2.555931e-04	1.402346e+00	1.673099e-04
2.557253e-04	1.402685e+00	1.674302e-04
2.558576e-04	1.403023e+00	1.675506e-04
2.559899e-04	1.403362e+00	1.676710e-04
2.561222e-04	1.403701e+00	1.677915e-04
2.562546e-04	1.404039e+00	1.679121e-04
2.563870e-04	1.404378e+00	1.680327e-04
2.565195e-04	1.404716e+00	1.681534e-04
2.566520e-04	1.405055e+00	1.682742e-04
2.567845e-04	1.405393e+00	1.683950e-04
2.569171e-04	1.405732e+00	1.685158e-04
2.570498e-04	1.406070e+00	1.686368e-04
2.571824e-04	1.406409e+00	1.687577e-04
2.573152e-04	1.406748e+00	1.688788e-04
2.574479e-04	1.407086e+00	1.689999e-04
2.575808e-04	1.407425e+00	1.691211e-04
2.577136e-04	1.407763e+00	1.692424e-04
2.578465e-04	1.408102e+00	1.693636e-04
2.579794e-04	1.408441e+00	1.694850e-04
2.581124e-04	1.408779e+00	1.696065e-04
2.582454e-04	1.409118e+00	1.697280e-04
2.583785e-04	1.409456e+00	1.698495e-04
2.585116e-04	1.409795e+00	1.699712e-04
2.586448e-04	1.410134e+00	1.700928e-04
2.587780e-04	1.410472e+00	1.702146e-04
2.589112e-04	1.410811e+00	1.703364e-04
2.590445e-04	1.411149e+00	1.704582e-04
2.591778e-04	1.411488e+00	1.705802e-04
2.593112e-04	1.411827e+00	1.707022e-04
2.594446e-04	1.412165e+00	1.708243e-04
2.595781e-04	1.412504e+00	1.709464e-04
2.597116e-04	1.412843e+00	1.710686e-04
2.598451e-04	1.413181e+00	1.711908e-04
2.599787e-04	1.413520e+00	1.713131e-04
2.601124e-04	1.413859e+00	1.714355e-04
2.602460e-04	1.414197e+00	1.715579e-04
2.603798e-04	1.414536e+00	1.716804e-04
2.605135e-04	1.414875e+00	1.718030e-04
2.606473e-04	1.415213e+00	1.719256e-04
2.607812e-04	1.415552e+00	1.720483e-04
2.609151e-04	1.415891e+00	1.721711e-04
2.610490e-04	1.416229e+00	1.722939e-04
2.611829e-04	1.416568e+00	1.724167e-04
2.613170e-04	1.416907e+00	1.725397e-04
2.614510e-04	1.417245e+00	1.726627e-04
2.615852e-04	1.417584e+00	1.727858e-04
2.617193e-04	1.417923e+00	1.729089e-04
2.618535e-04	1.418262e+00	1.730321e-04
2.619878e-04	1.418600e+00	1.731553e-04
2.621221e-04	1.418939e+00	1.732787e-04
2.622564e-04	1.419278e+00	1.734021e-04
2.623907e-04	1.419616e+00	1.735255e-04
2.625252e-04	1.419955e+00	1.736490e-04
2.626596e-04	1.420294e+00	1.737726e-04
2.627941e-04	1.420633e+00	1.738962e-04
2.629286e-04	1.420971e+00	1.740199e-04
2.630633e-04	1.421310e+00	1.741437e-04
2.631979e-04	1.421649e+00	1.742675e-04
2.633326e-04	1.421988e+00	1.743914e-04
2.634673e-04	1.422326e+00	1.745154e-04
2.636020e-04	1.422665e+00	1.746393e-04
2.637368e-04	1.423004e+00	1.747635e-04
2.638717e-04	1.423342e+00	1.748876e-04
2.640066e-04	1.423681e+00	1.750118e-04
2.641415e-04	1.424020e+00	1.751361e-04
2.642765e-04	1.424359e+00	1.752604e-04
2.644115e-04	1.424698e+00	1.753848e-04
2.645466e-04	1.425036e+00	1.755092e-04
2.646817e-04	1.425375e+00	1.756338e-04
2.648168e-04	1.425714e+00	1.757584e-04
2.649521e-04	1.426053e+00	1.758830e-04
2.650873e-04	1.426391e+00	1.760077e-04
2.652226e-04	1.426730e+00	1.761325e-04
2.653579e-04	1.427069e+00	1.762574e-04
2.654933e-04	1.427408e+00	1.763823e-04
2.656287e-04	1.427747e+00	1.765072e-04
2.657641e-04	1.428085e+00	1.766322e-04
2.658997e-04	1.428424e+00	1.767574e-04
2.660352e-04	1.428763e+00	1.768825e-04
2.661708e-04	1.429102e+00	1.770078e-04
2.663064e-04	1.429441e+00	1.771330e-04
2.664421e-04	1.429780e+00	1.772584e-04
2.665778e-04	1.430118e+00	1.773838e-04
2.667136e-04	1.430457e+00	1.775093e-04
2.668494e-04	1.430796e+00	1.776348e-04
2.669852e-04	1.431135e+00	1.777604e-04
2.671212e-04	1.431474e+00	1.778861e-04
2.672571e-04	1.431813e+00	1.780118e-04
2.673931e-04	1.432151e+00	1.781377e-04
2.675291e-04	1.432490e+00	1.782635e-04
2.676652e-04	1.432829e+00	1.783895e-04
2.678013e-04	1.433168e+00	1.785154e-04
2.679374e-04	1.433507e+00	1.786415e-04
2.680736e-04	1.433846e+00	1.787676e-04
2.682099e-04	1.434185e+00	1.788938e-04
2.683462e-04	1.434524e+00	1.790201e-04
2.684825e-04	1.434862e+00	1.791463e-04
2.686189e-04	1.435201e+00	1.792727e-04
2.687553e-04	1.435540e+00	1.793992e-04
2.688918e-04	1.435879e+00	1.795257e-04
2.690283e-04	1.436218e+00	1.796522e-04
2.691648e-04	1.436557e+00	1.797789e-04
2.693014e-04	1.436896e+00	1.799056e-04
2.694380e-04	1.437235e+00	1.800323e-04
2.695748e-04	1.437574e+00	1.801592e-04
2.697115e-04	1.437912e+00	1.802861e-04
2.698483e-04	1.438251e+00	1.804130e-04
2.699851e-04	1.438590e+00	1.805400e-04
2.701219e-04	1.438929e+00	1.806671e-04
2.702588e-04	1.439268e+00	1.807943e-04
2.703957e-04	1.439607e+00	1.809215e-04
2.705328e-04	1.439946e+00	1.810488e-04
2.706698e-04	1.440285e+00	1.811761e-04
2.708069e-04	1.440624e+00	1.813035e-04
2.709440e-04	1.440963e+00	1.814310e-04
2.710812e-04	1.441302e+00	1.815585e-04
2.712184e-04	1.441641e+00	1.816861e-04
2.713556e-04	1.441980e+00	1.818138e-04
2.714929e-04	1.442319e+00	1.819415e-04
2.716302e-04	1.442658e+00	1.820693e-04
2.717677e-04	1.442997e+00	1.821972e-04
2.719051e-04	1.443335e+00	1.823251e-04
2.720426e-04	1.443675e+00	1.824531e-04
2.721801e-04	1.444013e+00	1.825811e-04
2.723177e-04	1.444352e+00	1.827093e-04
2.724552e-04	1.444691e+00	1.828374e-04
2.725929e-04	1.445030e+00	1.829656e-04
2.727306e-04	1.445369e+00	1.830940e-04
2.728683e-04	1.445708e+00	1.832223e-04
2.730061e-04	1.446047e+00	1.833508e-04
2.731439e-04	1.446386e+00	1.834793e-04
2.732818e-04	1.446725e+00	1.836079e-04
2.734197e-04	1.447064e+00	1.837365e-04
2.735576e-04	1.447403e+00	1.838652e-04
2.736957e-04	1.447742e+00	1.839940e-04
2.738337e-04	1.448081e+00	1.841228e-04
2.739718e-04	1.448420e+00	1.842517e-04
2.741099e-04	1.448759e+00	1.843806e-04
2.742481e-04	1.449099e+00	1.845097e-04
2.743863e-04	1.449438e+00	1.846388e-04
2.745246e-04	1.449777e+00	1.847680e-04
2.746629e-04	1.450116e+00	1.848971e-04
2.748012e-04	1.450455e+00	1.850264e-04
2.749397e-04	1.450794e+00	1.851558e-04
2.750781e-04	1.451133e+00	1.852852e-04
2.752166e-04	1.451472e+00	1.854147e-04
2.753551e-04	1.451811e+00	1.855442e-04
2.754937e-04	1.452150e+00	1.856739e-04
2.756323e-04	1.452489e+00	1.858035e-04
2.757710e-04	1.452828e+00	1.859333e-04
2.759097e-04	1.453167e+00	1.860631e-04
2.760484e-04	1.453506e+00	1.861929e-04
2.761872e-04	1.453845e+00	1.863229e-04
2.763260e-04	1.454184e+00	1.864529e-04
2.764649e-04	1.454523e+00	1.865830e-04
2.766039e-04	1.454862e+00	1.867131e-04
2.767429e-04	1.455202e+00	1.868433e-04
2.768818e-04	1.455541e+00	1.869735e-04
2.770209e-04	1.455880e+00	1.871039e-04
2.771600e-04	1.456219e+00	1.872343e-04
2.772991e-04	1.456558e+00	1.873647e-04
2.774384e-04	1.456897e+00	1.874953e-04
2.775776e-04	1.457236e+00	1.876258e-04
2.777169e-04	1.457575e+00	1.877565e-04
2.778562e-04	1.457914e+00	1.878872e-04
2.779956e-04	1.458254e+00	1.880180e-04
2.781350e-04	1.458593e+00	1.881489e-04
2.782744e-04	1.458932e+00	1.882798e-04
2.784139e-04	1.459271e+00	1.884108e-04
2.785535e-04	1.459610e+00	1.885418e-04
2.786931e-04	1.459949e+00	1.886730e-04
2.788327e-04	1.460288e+00	1.888041e-04
2.789724e-04	1.460628e+00	1.889354e-04
2.791121e-04	1.460967e+00	1.890667e-04
2.792519e-04	1.461306e+00	1.891981e-04
2.793917e-04	1.461645e+00	1.893295e-04
2.795315e-04	1.461984e+00	1.894610e-04
2.796714e-04	1.462323e+00	1.895926e-04
2.798114e-04	1.462662e+00	1.897242e-04
2.799514e-04	1.463002e+00	1.898560e-04
2.800914e-04	1.463341e+00	1.899877e-04
2.802315e-04	1.463680e+00	1.901196e-04
2.803716e-04	1.464019e+00	1.902515e-04
2.805117e-04	1.464358e+00	1.903834e-04
2.806520e-04	1.464698e+00	1.905155e-04
2.807922e-04	1.465037e+00	1.906476e-04
2.809325e-04	1.465376e+00	1.907798e-04
2.810729e-04	1.465715e+00	1.909120e-04
2.812133e-04	1.466054e+00	1.910443e-04
2.813537e-04	1.466394e+00	1.911767e-04
2.814942e-04	1.466733e+00	1.913091e-04
2.816347e-04	1.467072e+00	1.914416e-04
2.817752e-04	1.467411e+00	1.915742e-04
2.819159e-04	1.467750e+00	1.917068e-04
2.820565e-04	1.468090e+00	1.918395e-04
2.821972e-04	1.468429e+00	1.919723e-04
2.823379e-04	1.468768e+00	1.921051e-04
2.824788e-04	1.469107e+00	1.922380e-04
2.826196e-04	1.469447e+00	1.923710e-04
2.827605e-04	1.469786e+00	1.925040e-04
2.829014e-04	1.470125e+00	1.926371e-04
2.830423e-04	1.470464e+00	1.927702e-04
2.831834e-04	1.470804e+00	1.929035e-04
2.833244e-04	1.471143e+00	1.930368e-04
2.834655e-04	1.471482e+00	1.931702e-04
2.836066e-04	1.471821e+00	1.933036e-04
2.837479e-04	1.472161e+00	1.934371e-04
2.838891e-04	1.472500e+00	1.935706e-04
2.840303e-04	1.472839e+00	1.937042e-04
2.841717e-04	1.473178e+00	1.938380e-04
2.843130e-04	1.473518e+00	1.939717e-04
2.844544e-04	1.473857e+00	1.941056e-04
2.845959e-04	1.474196e+00	1.942394e-04
2.847374e-04	1.474536e+00	1.943734e-04
2.848789e-04	1.474875e+00	1.945074e-04
2.850205e-04	1.475214e+00	1.946415e-04
2.851622e-04	1.475553e+00	1.947757e-04
2.853038e-04	1.475893e+00	1.949099e-04
2.854456e-04	1.476232e+00	1.950442e-04
2.855873e-04	1.476571e+00	1.951785e-04
2.857291e-04	1.476911e+00	1.953130e-04
2.858710e-04	1.477250e+00	1.954475e-04
2.860129e-04	1.477589e+00	1.955821e-04
2.861548e-04	1.477929e+00	1.957167e-04
2.862968e-04	1.478268e+00	1.958514e-04
2.864389e-04	1.478607e+00	1.959861e-04
2.865809e-04	1.478946e+00	1.961209e-04
2.867231e-04	1.479286e+00	1.962559e-04
2.868652e-04	1.479625e+00	1.963908e-04
2.870074e-04	1.479965e+00	1.965259e-04
2.871497e-04	1.480304e+00	1.966609e-04
2.872920e-04	1.480643e+00	1.967961e-04
2.874343e-04	1.480983e+00	1.969313e-04
2.875767e-04	1.481322e+00	1.970666e-04
2.877192e-04	1.481661e+00	1.972020e-04
2.878616e-04	1.482001e+00	1.973374e-04
2.880042e-04	1.482340e+00	1.974729e-04
2.881467e-04	1.482679e+00	1.976085e-04
2.882894e-04	1.483019e+00	1.977441e-04
2.884320e-04	1.483358e+00	1.978798e-04
2.885747e-04	1.483698e+00	1.980156e-04
2.887175e-04	1.484037e+00	1.981514e-04
2.888602e-04	1.484376e+00	1.982873e-04
2.890031e-04	1.484716e+00	1.984233e-04
2.891460e-04	1.485055e+00	1.985593e-04
2.892889e-04	1.485394e+00	1.986954e-04
2.894319e-04	1.485734e+00	1.988316e-04
2.895749e-04	1.486073e+00	1.989678e-04
2.897180e-04	1.486413e+00	1.991041e-04
2.898611e-04	1.486752e+00	1.992405e-04
2.900042e-04	1.487091e+00	1.993769e-04
2.901474e-04	1.487431e+00	1.995134e-04
2.902907e-04	1.487770e+00	1.996500e-04
2.904339e-04	1.488110e+00	1.997867e-04
2.905773e-04	1.488449e+00	1.999234e-04
2.907206e-04	1.488789e+00	2.000601e-04
2.908641e-04	1.489128e+00	2.001970e-04
2.910075e-04	1.489467e+00	2.003339e-04
2.911510e-04	1.489807e+00	2.004709e-04
2.912946e-04	1.490146e+00	2.006079e-04
2.914382e-04	1.490486e+00	2.007450e-04
2.915819e-04	1.490825e+00	2.008822e-04
2.917255e-04	1.491165e+00	2.010195e-04
2.918693e-04	1.491504e+00	2.011568e-04
2.920130e-04	1.491844e+00	2.012942e-04
2.921569e-04	1.492183e+00	2.014316e-04
2.923007e-04	1.492523e+00	2.015691e-04
2.924446e-04	1.492862e+00	2.017067e-04
2.925886e-04	1.493201e+00	2.018444e-04
2.927326e-04	1.493541e+00	2.019821e-04
2.928767e-04	1.493880e+00	2.021199e-04
2.930207e-04	1.494220e+00	2.022577e-04
2.931649e-04	1.494559e+00	2.023957e-04
2.933091e-04	1.494899e+00	2.025337e-04
2.934533e-04	1.495238e+00	2.026718e-04
2.935976e-04	1.495578e+00	2.028099e-04
2.937419e-04	1.495917e+00	2.029480e-04
2.938863e-04	1.496257e+00	2.030863e-04
2.940306e-04	1.496596e+00	2.032246e-04
2.941751e-04	1.496936e+00	2.033631e-04
2.943196e-04	1.497275e+00	2.035015e-04
2.944642e-04	1.497615e+00	2.036401e-04
2.946087e-04	1.497954e+00	2.037787e-04
2.947534e-04	1.498294e+00	2.039173e-04
2.948981e-04	1.498634e+00	2.040561e-04
2.950428e-04	1.498973e+00	2.041949e-04
2.951876e-04	1.499313e+00	2.043338e-04
2.953323e-04	1.499652e+00	2.044727e-04
2.954772e-04	1.499992e+00	2.046118e-04
2.956221e-04	1.500331e+00	2.047508e-04
2.957671e-04	1.500671e+00	2.048900e-04
2.959121e-04	1.501010e+00	2.050292e-04
2.960571e-04	1.501350e+00	2.051685e-04
2.962022e-04	1.501689e+00	2.053078e-04
2.963473e-04	1.502029e+00	2.054472e-04
2.964925e-04	1.502369e+00	2.055868e-04
2.966377e-04	1.502708e+00	2.057263e-04
2.967830e-04	1.503048e+00	2.058660e-04
2.969283e-04	1.503387e+00	2.060056e-04
2.970737e-04	1.503727e+00	2.061454e-04
2.972190e-04	1.504066e+00	2.062852e-04
2.973644e-04	1.504406e+00	2.064251e-04
2.975100e-04	1.504746e+00	2.065651e-04
2.976555e-04	1.505085e+00	2.067051e-04
2.978011e-04	1.505425e+00	2.068453e-04
2.979467e-04	1.505764e+00	2.069854e-04
2.980924e-04	1.506104e+00	2.071257e-04
2.982381e-04	1.506443e+00	2.072660e-04
2.983838e-04	1.506783e+00	2.074063e-04
2.985296e-04	1.507123e+00	2.075468e-04
2.986755e-04	1.507462e+00	2.076873e-04
2.988214e-04	1.507802e+00	2.078279e-04
2.989673e-04	1.508142e+00	2.079686e-04
2.991133e-04	1.508481e+00	2.081093e-04
2.992593e-04	1.508821e+00	2.082501e-04
2.994054e-04	1.509160e+00	2.083910e-04
2.995515e-04	1.509500e+00	2.085319e-04
2.996977e-04	1.509840e+00	2.086729e-04
2.998439e-04	1.510179e+00	2.088140e-04
2.999902e-04	1.510519e+00	2.089551e-04
3.001365e-04	1.510859e+00	2.090963e-04
3.002828e-04	1.511198e+00	2.092376e-04
3.004292e-04	1.511538e+00	2.093789e-04
3.005757e-04	1.511878e+00	2.095203e-04
3.007222e-04	1.512217e+00	2.096618e-04
3.008687e-04	1.512557e+00	2.098034e-04
3.010152e-04	1.512897e+00	2.099450e-04
3.011619e-04	1.513236e+00	2.100867e-04
3.013085e-04	1.513576e+00	2.102284e-04
3.014553e-04	1.513916e+00	2.103703e-04
3.016020e-04	1.514255e+00	2.105121e-04
3.017488e-04	1.514595e+00	2.106541e-04
3.018956e-04	1.514935e+00	2.107962e-04
3.020425e-04	1.515274e+00	2.109382e-04
3.021895e-04	1.515614e+00	2.110804e-04
3.023364e-04	1.515954e+00	2.112227e-04
3.024835e-04	1.516293e+00	2.113650e-04
3.026305e-04	1.516633e+00	2.115073e-04
3.027777e-04	1.516973e+00	2.116498e-04
3.029248e-04	1.517312e+00	2.117923e-04
3.030721e-04	1.517652e+00	2.119349e-04
3.032193e-04	1.517992e+00	2.120776e-04
3.033666e-04	1.518332e+00	2.122203e-04
3.035139e-04	1.518671e+00	2.123631e-04
3.036613e-04	1.519011e+00	2.125059e-04
3.038088e-04	1.519351e+00	2.126489e-04
3.039562e-04	1.519691e+00	2.127919e-04
3.041038e-04	1.520030e+00	2.129350e-04
3.042513e-04	1.520370e+00	2.130781e-04
3.043990e-04	1.520710e+00	2.132214e-04
3.045466e-04	1.521049e+00	2.133646e-04
3.046943e-04	1.521389e+00	2.135079e-04
3.048421e-04	1.521729e+00	2.136514e-04
3.049899e-04	1.522069e+00	2.137949e-04
3.051377e-04	1.522409e+00	2.139384e-04
3.052856e-04	1.522748e+00	2.140820e-04
3.054336e-04	1.523088e+00	2.142258e-04
3.055815e-04	1.523428e+00	2.143695e-04
3.057295e-04	1.523767e+00	2.145133e-04
3.058776e-04	1.524107e+00	2.146573e-04
3.060257e-04	1.524447e+00	2.148012e-04
3.061739e-04	1.524787e+00	2.149453e-04
3.063221e-04	1.525127e+00	2.150894e-04
3.064704e-04	1.525466e+00	2.152336e-04
3.066187e-04	1.525806e+00	2.153778e-04
3.067670e-04	1.526146e+00	2.155222e-04
3.069154e-04	1.526486e+00	2.156666e-04
3.070638e-04	1.526826e+00	2.158110e-04
3.072123e-04	1.527165e+00	2.159556e-04
3.073608e-04	1.527505e+00	2.161002e-04
3.075094e-04	1.527845e+00	2.162449e-04
3.076580e-04	1.528185e+00	2.163896e-04
3.078067e-04	1.528525e+00	2.165344e-04
3.079554e-04	1.528864e+00	2.166793e-04
3.081042e-04	1.529204e+00	2.168243e-04
3.082530e-04	1.529544e+00	2.169693e-04
3.084018e-04	1.529884e+00	2.171144e-04
3.085507e-04	1.530224e+00	2.172596e-04
3.086996e-04	1.530564e+00	2.174048e-04
3.088486e-04	1.530903e+00	2.175501e-04
3.089976e-04	1.531243e+00	2.176954e-04
3.091468e-04	1.531583e+00	2.178409e-04
3.092958e-04	1.531923e+00	2.179864e-04
3.094450e-04	1.532263e+00	2.181320e-04
3.095942e-04	1.532603e+00	2.182777e-04
3.097435e-04	1.532942e+00	2.184234e-04
3.098928e-04	1.533282e+00	2.185692e-04
3.100421e-04	1.533622e+00	2.187150e-04
3.101915e-04	1.533962e+00	2.188610e-04
3.103410e-04	1.534302e+00	2.190070e-04
3.104905e-04	1.534642e+00	2.191531e-04
3.106400e-04	1.534982e+00	2.192992e-04
3.107895e-04	1.535322e+00	2.194454e-04
3.109392e-04	1.535661e+00	2.195917e-04
3.110888e-04	1.536001e+00	2.197381e-04
3.112386e-04	1.536341e+00	2.198845e-04
3.113883e-04	1.536681e+00	2.200310e-04
3.115382e-04	1.537021e+00	2.201776e-04
3.116880e-04	1.537361e+00	2.203242e-04
3.118379e-04	1.537701e+00	2.204710e-04
3.119878e-04	1.538041e+00	2.206177e-04
3.121378e-04	1.538381e+00	2.207646e-04
3.122879e-04	1.538721e+00	2.209115e-04
3.124379e-04	1.539060e+00	2.210585e-04
3.125881e-04	1.539400e+00	2.212056e-04
3.127382e-04	1.539740e+00	2.213527e-04
3.128885e-04	1.540080e+00	2.214999e-04
3.130387e-04	1.540420e+00	2.216472e-04
3.131890e-04	1.540760e+00	2.217945e-04
3.133394e-04	1.541100e+00	2.219420e-04
3.134897e-04	1.541440e+00	2.220894e-04
3.136402e-04	1.541780e+00	2.222370e-04
3.137907e-04	1.542120e+00	2.223846e-04
3.139413e-04	1.542460e+00	2.225323e-04
3.140918e-04	1.542800e+00	2.226801e-04
3.142425e-04	1.543140e+00	2.228280e-04
3.143931e-04	1.543480e+00	2.229759e-04
3.145438e-04	1.543819e+00	2.231238e-04
3.146946e-04	1.544160e+00	2.232719e-04
3.148454e-04	1.544499e+00	2.234200e-04
3.149963e-04	1.544839e+00	2.235682e-04
3.151472e-04	1.545179e+00	2.237165e-04
3.152982e-04	1.545519e+00	2.238649e-04
3.154492e-04	1.545859e+00	2.240132e-04
3.156002e-04	1.546199e+00	2.241618e-04
3.157513e-04	1.546539e+00	2.243103e-04
3.159024e-04	1.546879e+00	2.244589e-04
3.160536e-04	1.547219e+00	2.246076e-04
3.162048e-04	1.547559e+00	2.247564e-04
3.163561e-04	1.547899e+00	2.249052e-04
3.165074e-04	1.548239e+00	2.250541e-04
3.166588e-04	1.548579e+00	2.252031e-04
3.168102e-04	1.548919e+00	2.253521e-04
3.169616e-04	1.549259e+00	2.255012e-04
3.171132e-04	1.549599e+00	2.256505e-04
3.172647e-04	1.549939e+00	2.257997e-04
3.174163e-04	1.550279e+00	2.259491e-04
3.175679e-04	1.550619e+00	2.260985e-04
3.177196e-04	1.550959e+00	2.262480e-04
3.178714e-04	1.551299e+00	2.263975e-04
3.180232e-04	1.551639e+00	2.265472e-04
3.181750e-04	1.551979e+00	2.266968e-04
3.183268e-04	1.552319e+00	2.268466e-04
3.184788e-04	1.552660e+00	2.269964e-04
3.186307e-04	1.553000e+00	2.271463e-04
3.187827e-04	1.553340e+00	2.272963e-04
3.189348e-04	1.553680e+00	2.274464e-04
3.190869e-04	1.554020e+00	2.275965e-04
3.192390e-04	1.554360e+00	2.277467e-04
3.193913e-04	1.554700e+00	2.278970e-04
3.195435e-04	1.555040e+00	2.280473e-04
3.196957e-04	1.555380e+00	2.281977e-04
3.198481e-04	1.555720e+00	2.283482e-04
3.200004e-04	1.556060e+00	2.284987e-04
3.201529e-04	1.556400e+00	2.286494e-04
3.203053e-04	1.556740e+00	2.288000e-04
3.204579e-04	1.557080e+00	2.289508e-04
3.206104e-04	1.557420e+00	2.291017e-04
3.207630e-04	1.557760e+00	2.292525e-04
3.209157e-04	1.558101e+00	2.294036e-04
3.210684e-04	1.558441e+00	2.295546e-04
3.212212e-04	1.558781e+00	2.297057e-04
3.213739e-04	1.559121e+00	2.298569e-04
3.215268e-04	1.559461e+00	2.300082e-04
3.216797e-04	1.559801e+00	2.301595e-04
3.218326e-04	1.560141e+00	2.303110e-04
3.219856e-04	1.560481e+00	2.304624e-04
3.221386e-04	1.560821e+00	2.306140e-04
3.222917e-04	1.561162e+00	2.307656e-04
3.224448e-04	1.561502e+00	2.309173e-04
3.225980e-04	1.561842e+00	2.310691e-04
3.227511e-04	1.562182e+00	2.312209e-04
3.229044e-04	1.562522e+00	2.313729e-04
3.230577e-04	1.562862e+00	2.315249e-04
3.232111e-04	1.563202e+00	2.316770e-04
3.233645e-04	1.563542e+00	2.318291e-04
3.235179e-04	1.563883e+00	2.319813e-04
3.236714e-04	1.564223e+00	2.321336e-04
3.238249e-04	1.564563e+00	2.322859e-04
3.239785e-04	1.564903e+00	2.324383e-04
3.241321e-04	1.565243e+00	2.325908e-04
3.242858e-04	1.565583e+00	2.327434e-04
3.244395e-04	1.565923e+00	2.328960e-04
3.245933e-04	1.566264e+00	2.330487e-04
3.247471e-04	1.566604e+00	2.332015e-04
3.249009e-04	1.566944e+00	2.333544e-04
3.250549e-04	1.567284e+00	2.335073e-04
3.252088e-04	1.567624e+00	2.336603e-04
3.253628e-04	1.567965e+00	2.338134e-04
3.255168e-04	1.568305e+00	2.339665e-04
3.256710e-04	1.568645e+00	2.341198e-04
3.258251e-04	1.568985e+00	2.342731e-04
3.259792e-04	1.569325e+00	2.344264e-04
3.261335e-04	1.569665e+00	2.345799e-04
3.262877e-04	1.570006e+00	2.347334e-04
3.264421e-04	1.570346e+00	2.348870e-04
3.265964e-04	1.570686e+00	2.350406e-04
3.267509e-04	1.571026e+00	2.351944e-04
3.269053e-04	1.571366e+00	2.353481e-04
3.270598e-04	1.571707e+00	2.355021e-04
3.272144e-04	1.572047e+00	2.356560e-04
3.273689e-04	1.572387e+00	2.358100e-04
3.275236e-04	1.572727e+00	2.359641e-04
3.276783e-04	1.573068e+00	2.361182e-04
3.278331e-04	1.573408e+00	2.362725e-04
3.279878e-04	1.573748e+00	2.364268e-04
3.281427e-04	1.574088e+00	2.365812e-04
3.282975e-04	1.574429e+00	2.367356e-04
3.284524e-04	1.574769e+00	2.368901e-04
3.286074e-04	1.575109e+00	2.370448e-04
3.287624e-04	1.575449e+00	2.371994e-04
3.289175e-04	1.575790e+00	2.373542e-04
3.290726e-04	1.576130e+00	2.375090e-04
3.292278e-04	1.576470e+00	2.376639e-04
3.293830e-04	1.576810e+00	2.378189e-04
3.295383e-04	1.577151e+00	2.379739e-04
3.296935e-04	1.577491e+00	2.381290e-04
3.298489e-04	1.577831e+00	2.382842e-04
3.300043e-04	1.578171e+00	2.384395e-04
3.301597e-04	1.578512e+00	2.385948e-04
3.303152e-04	1.578852e+00	2.387502e-04
3.304707e-04	1.579192e+00	2.389057e-04
3.306263e-04	1.579532e+00	2.390613e-04
3.307819e-04	1.579873e+00	2.392169e-04
3.309376e-04	1.580213e+00	2.393726e-04
3.310933e-04	1.580553e+00	2.395283e-04
3.312490e-04	1.580894e+00	2.396842e-04
3.314049e-04	1.581234e+00	2.398401e-04
3.315607e-04	1.581574e+00	2.399961e-04
3.317167e-04	1.581915e+00	2.401522e-04
3.318726e-04	1.582255e+00	2.403083e-04
3.320286e-04	1.582595e+00	2.404645e-04
3.321846e-04	1.582935e+00	2.406208e-04
3.323407e-04	1.583276e+00	2.407771e-04
3.324969e-04	1.583616e+00	2.409336e-04
3.326530e-04	1.583956e+00	2.410901e-04
3.328093e-04	1.584297e+00	2.412467e-04
3.329655e-04	1.584637e+00	2.414033e-04
3.331219e-04	1.584977e+00	2.415601e-04
3.332782e-04	1.585318e+00	2.417168e-04
3.334347e-04	1.585658e+00	2.418738e-04
3.335911e-04	1.585998e+00	2.420307e-04
3.337476e-04	1.586339e+00	2.421877e-04
3.339042e-04	1.586679e+00	2.423448e-04
3.340608e-04	1.587019e+00	2.425019e-04
3.342174e-04	1.587360e+00	2.426592e-04
3.343741e-04	1.587700e+00	2.428165e-04
3.345309e-04	1.588041e+00	2.429739e-04
3.346876e-04	1.588381e+00	2.431314e-04
3.348445e-04	1.588721e+00	2.432889e-04
3.350014e-04	1.589062e+00	2.434465e-04
3.351583e-04	1.589402e+00	2.436042e-04
3.353153e-04	1.589742e+00	2.437620e-04
3.354723e-04	1.590083e+00	2.439198e-04
3.356294e-04	1.590423e+00	2.440777e-04
3.357865e-04	1.590763e+00	2.442357e-04
3.359437e-04	1.591104e+00	2.443938e-04
3.361009e-04	1.591444e+00	2.445519e-04
3.362581e-04	1.591785e+00	2.447100e-04
3.364154e-04	1.592125e+00	2.448683e-04
3.365728e-04	1.592465e+00	2.450267e-04
3.367302e-04	1.592806e+00	2.451851e-04
3.368876e-04	1.593146e+00	2.453436e-04
3.370451e-04	1.593487e+00	2.455022e-04
3.372026e-04	1.593827e+00	2.456608e-04
3.373603e-04	1.594168e+00	2.458196e-04
3.375179e-04	1.594508e+00	2.459783e-04
3.376755e-04	1.594848e+00	2.461372e-04
3.378333e-04	1.595189e+00	2.462962e-04
3.379910e-04	1.595529e+00	2.464552e-04
3.381489e-04	1.595870e+00	2.466143e-04
3.383067e-04	1.596210e+00	2.467734e-04
3.384647e-04	1.596551e+00	2.469327e-04
3.386226e-04	1.596891e+00	2.470920e-04
3.387806e-04	1.597231e+00	2.472514e-04
3.389387e-04	1.597572e+00	2.474108e-04
3.390967e-04	1.597912e+00	2.475704e-04
3.392549e-04	1.598253e+00	2.477300e-04
3.394131e-04	1.598593e+00	2.478897e-04
3.395714e-04	1.598934e+00	2.480495e-04
3.397296e-04	1.599274e+00	2.482093e-04
3.398880e-04	1.599615e+00	2.483692e-04
3.400463e-04	1.599955e+00	2.485292e-04
3.402048e-04	1.600295e+00	2.486892e-04
3.403633e-04	1.600636e+00	2.488494e-04
3.405218e-04	1.600976e+00	2.490095e-04
3.406804e-04	1.601317e+00	2.491699e-04
3.408390e-04	1.601657e+00	2.493302e-04
3.409977e-04	1.601998e+00	2.494907e-04
3.411563e-04	1.602338e+00	2.496511e-04
3.413151e-04	1.602679e+00	2.498118e-04
3.414739e-04	1.603019e+00	2.499724e-04
3.416327e-04	1.603360e+00	2.501331e-04
3.417917e-04	1.603700e+00	2.502939e-04
3.419506e-04	1.604041e+00	2.504548e-04
3.421096e-04	1.604381e+00	2.506158e-04
3.422686e-04	1.604722e+00	2.507768e-04
3.424278e-04	1.605062e+00	2.509379e-04
3.425869e-04	1.605403e+00	2.510991e-04
3.427461e-04	1.605743e+00	2.512604e-04
3.429053e-04	1.606084e+00	2.514217e-04
3.430645e-04	1.606424e+00	2.515830e-04
3.432239e-04	1.606765e+00	2.517446e-04
3.433832e-04	1.607105e+00	2.519061e-04
3.435427e-04	1.607446e+00	2.520677e-04
3.437021e-04	1.607786e+00	2.522294e-04
3.438617e-04	1.608127e+00	2.523912e-04
3.440212e-04	1.608468e+00	2.525531e-04
3.441808e-04	1.608808e+00	2.527150e-04
3.443405e-04	1.609149e+00	2.528770e-04
3.445001e-04	1.609489e+00	2.530391e-04
3.446599e-04	1.609830e+00	2.532013e-04
3.448197e-04	1.610170e+00	2.533635e-04
3.449796e-04	1.610511e+00	2.535258e-04
3.451394e-04	1.610851e+00	2.536881e-04
3.452994e-04	1.611192e+00	2.538506e-04
3.454594e-04	1.611533e+00	2.540131e-04
3.456194e-04	1.611873e+00	2.541757e-04
3.457795e-04	1.612214e+00	2.543384e-04
3.459396e-04	1.612554e+00	2.545012e-04
3.460998e-04	1.612895e+00	2.546640e-04
3.462600e-04	1.613235e+00	2.548269e-04
3.464203e-04	1.613576e+00	2.549899e-04
3.465806e-04	1.613917e+00	2.551530e-04
3.467410e-04	1.614257e+00	2.553161e-04
3.469013e-04	1.614598e+00	2.554793e-04
3.470618e-04	1.614938e+00	2.556426e-04
3.472223e-04	1.615279e+00	2.558060e-04
3.473828e-04	1.615619e+00	2.559694e-04
3.475435e-04	1.615960e+00	2.561329e-04
3.477041e-04	1.616301e+00	2.562965e-04
3.478648e-04	1.616641e+00	2.564602e-04
3.480255e-04	1.616982e+00	2.566239e-04
3.481863e-04	1.617323e+00	2.567877e-04
3.483471e-04	1.617663e+00	2.569516e-04
3.485080e-04	1.618004e+00	2.571155e-04
3.486690e-04	1.618344e+00	2.572796e-04
3.488299e-04	1.618685e+00	2.574437e-04
3.489910e-04	1.619026e+00	2.576079e-04
3.491520e-04	1.619366e+00	2.577722e-04
3.493132e-04	1.619707e+00	2.579366e-04
3.494743e-04	1.620048e+00	2.581010e-04
3.496355e-04	1.620388e+00	2.582654e-04
3.497968e-04	1.620729e+00	2.584300e-04
3.499581e-04	1.621069e+00	2.585947e-04
3.501195e-04	1.621410e+00	2.587594e-04
3.502808e-04	1.621751e+00	2.589242e-04
3.504423e-04	1.622092e+00	2.590891e-04
3.506038e-04	1.622432e+00	2.592540e-04
3.507654e-04	1.622773e+00	2.594191e-04
3.509269e-04	1.623113e+00	2.595842e-04
3.510885e-04	1.623454e+00	2.597493e-04
3.512503e-04	1.623795e+00	2.599146e-04
3.514120e-04	1.624135e+00	2.600799e-04
3.515738e-04	1.624476e+00	2.602454e-04
3.517356e-04	1.624817e+00	2.604108e-04
3.518975e-04	1.625158e+00	2.605764e-04
3.520594e-04	1.625498e+00	2.607420e-04
3.522213e-04	1.625839e+00	2.609077e-04
3.523834e-04	1.626180e+00	2.610735e-04
3.525454e-04	1.626520e+00	2.612394e-04
3.527076e-04	1.626861e+00	2.614053e-04
3.528697e-04	1.627202e+00	2.615713e-04
3.530320e-04	1.627542e+00	2.617375e-04
3.531942e-04	1.627883e+00	2.619036e-04
3.533565e-04	1.628224e+00	2.620699e-04
3.535189e-04	1.628565e+00	2.622362e-04
3.536812e-04	1.628905e+00	2.624026e-04
3.538437e-04	1.629246e+00	2.625691e-04
3.540062e-04	1.629587e+00	2.627356e-04
3.541688e-04	1.629927e+00	2.629023e-04
3.543313e-04	1.630268e+00	2.630689e-04
3.544940e-04	1.630609e+00	2.632358e-04
3.546567e-04	1.630950e+00	2.634026e-04
3.548194e-04	1.631290e+00	2.635696e-04
3.549822e-04	1.631631e+00	2.637365e-04
3.551450e-04	1.631972e+00	2.639036e-04
3.553079e-04	1.632313e+00	2.640708e-04
3.554708e-04	1.632653e+00	2.642380e-04
3.556338e-04	1.632994e+00	2.644054e-04
3.557968e-04	1.633335e+00	2.645727e-04
3.559599e-04	1.633676e+00	2.647402e-04
3.561230e-04	1.634016e+00	2.649078e-04
3.562861e-04	1.634357e+00	2.650754e-04
3.564493e-04	1.634698e+00	2.652431e-04
3.566126e-04	1.635039e+00	2.654109e-04
3.567759e-04	1.635379e+00	2.655787e-04
3.569392e-04	1.635720e+00	2.657466e-04
3.571027e-04	1.636061e+00	2.659147e-04
3.572661e-04	1.636402e+00	2.660828e-04
3.574296e-04	1.636743e+00	2.662510e-04
3.575931e-04	1.637083e+00	2.664192e-04
3.577567e-04	1.637424e+00	2.665875e-04
3.579204e-04	1.637765e+00	2.667559e-04
3.580840e-04	1.638106e+00	2.669243e-04
3.582478e-04	1.638446e+00	2.670929e-04
3.584115e-04	1.638787e+00	2.672615e-04
3.585754e-04	1.639128e+00	2.674303e-04
3.587392e-04	1.639469e+00	2.675990e-04
3.589032e-04	1.639810e+00	2.677679e-04
3.590672e-04	1.640150e+00	2.679368e-04
3.592311e-04	1.640491e+00	2.681058e-04
3.593952e-04	1.640832e+00	2.682749e-04
3.595593e-04	1.641173e+00	2.684440e-04
3.597235e-04	1.641514e+00	2.686133e-04
3.598877e-04	1.641854e+00	2.687826e-04
3.600520e-04	1.642195e+00	2.689521e-04
3.602163e-04	1.642536e+00	2.691215e-04
3.603806e-04	1.642877e+00	2.692910e-04
3.605450e-04	1.643218e+00	2.694607e-04
3.607095e-04	1.643559e+00	2.696304e-04
3.608740e-04	1.643900e+00	2.698002e-04
3.610385e-04	1.644240e+00	2.699700e-04
3.612031e-04	1.644581e+00	2.701400e-04
3.613678e-04	1.644922e+00	2.703100e-04
3.615325e-04	1.645263e+00	2.704801e-04
3.616972e-04	1.645604e+00	2.706503e-04
3.618620e-04	1.645945e+00	2.708205e-04
3.620268e-04	1.646285e+00	2.709908e-04
3.621917e-04	1.646626e+00	2.711612e-04
3.623566e-04	1.646967e+00	2.713317e-04
3.625216e-04	1.647308e+00	2.715023e-04
3.626866e-04	1.647649e+00	2.716729e-04
3.628517e-04	1.647990e+00	2.718436e-04
3.630168e-04	1.648331e+00	2.720145e-04
3.631820e-04	1.648672e+00	2.721853e-04
3.633472e-04	1.649012e+00	2.723562e-04
3.635125e-04	1.649353e+00	2.725273e-04
3.636778e-04	1.649694e+00	2.726984e-04
3.638431e-04	1.650035e+00	2.728696e-04
3.640085e-04	1.650376e+00	2.730408e-04
3.641740e-04	1.650717e+00	2.732122e-04
3.643395e-04	1.651058e+00	2.733836e-04
3.645050e-04	1.651399e+00	2.735550e-04
3.646706e-04	1.651740e+00	2.737266e-04
3.648363e-04	1.652080e+00	2.738983e-04
3.650020e-04	1.652421e+00	2.740700e-04
3.651677e-04	1.652762e+00	2.742418e-04
3.653335e-04	1.653103e+00	2.744137e-04
3.654994e-04	1.653444e+00	2.745856e-04
3.656653e-04	1.653785e+00	2.747577e-04
3.658312e-04	1.654126e+00	2.749298e-04
3.659971e-04	1.654467e+00	2.751020e-04
3.661632e-04	1.654808e+00	2.752743e-04
3.663293e-04	1.655149e+00	2.754466e-04
3.664954e-04	1.655490e+00	2.756191e-04
3.666616e-04	1.655831e+00	2.757915e-04
3.668278e-04	1.656172e+00	2.759642e-04
3.669941e-04	1.656513e+00	2.761368e-04
3.671604e-04	1.656853e+00	2.763095e-04
3.673268e-04	1.657194e+00	2.764824e-04
3.674931e-04	1.657535e+00	2.766552e-04
3.676596e-04	1.657876e+00	2.768283e-04
3.678261e-04	1.658217e+00	2.770013e-04
3.679927e-04	1.658558e+00	2.771745e-04
3.681593e-04	1.658899e+00	2.773476e-04
3.683260e-04	1.659240e+00	2.775210e-04
3.684927e-04	1.659581e+00	2.776943e-04
3.686594e-04	1.659922e+00	2.778677e-04
3.688262e-04	1.660263e+00	2.780413e-04
3.689931e-04	1.660604e+00	2.782149e-04
3.691600e-04	1.660945e+00	2.783886e-04
3.693269e-04	1.661286e+00	2.785623e-04
3.694939e-04	1.661627e+00	2.787362e-04
3.696609e-04	1.661968e+00	2.789101e-04
3.698281e-04	1.662309e+00	2.790841e-04
3.699952e-04	1.662650e+00	2.792582e-04
3.701623e-04	1.662991e+00	2.794323e-04
3.703296e-04	1.663332e+00	2.796066e-04
3.704969e-04	1.663673e+00	2.797808e-04
3.706642e-04	1.664014e+00	2.799553e-04
3.708316e-04	1.664355e+00	2.801297e-04
3.709990e-04	1.664696e+00	2.803043e-04
3.711665e-04	1.665037e+00	2.804789e-04
3.713340e-04	1.665378e+00	2.806536e-04
3.715016e-04	1.665719e+00	2.808284e-04
3.716692e-04	1.666060e+00	2.810032e-04
3.718369e-04	1.666401e+00	2.811782e-04
3.720046e-04	1.666742e+00	2.813532e-04
3.721724e-04	1.667083e+00	2.815283e-04
3.723402e-04	1.667424e+00	2.817035e-04
3.725081e-04	1.667765e+00	2.818788e-04
3.726759e-04	1.668106e+00	2.820541e-04
3.728439e-04	1.668447e+00	2.822295e-04
3.730119e-04	1.668789e+00	2.824050e-04
3.731799e-04	1.669129e+00	2.825806e-04
3.733481e-04	1.669471e+00	2.827563e-04
3.735162e-04	1.669812e+00	2.829320e-04
3.736844e-04	1.670153e+00	2.831078e-04
3.738527e-04	1.670494e+00	2.832837e-04
3.740210e-04	1.670835e+00	2.834597e-04
3.741893e-04	1.671176e+00	2.836357e-04
3.743577e-04	1.671517e+00	2.838118e-04
3.745261e-04	1.671858e+00	2.839880e-04
3.746946e-04	1.672199e+00	2.841643e-04
3.748632e-04	1.672540e+00	2.843407e-04
3.750317e-04	1.672881e+00	2.845171e-04
3.752004e-04	1.673222e+00	2.846937e-04
3.753691e-04	1.673563e+00	2.848703e-04
3.755378e-04	1.673904e+00	2.850469e-04
3.757066e-04	1.674246e+00	2.852237e-04
3.758754e-04	1.674587e+00	2.854005e-04
3.760443e-04	1.674928e+00	2.855775e-04
3.762132e-04	1.675269e+00	2.857545e-04
3.763822e-04	1.675610e+00	2.859316e-04
3.765512e-04	1.675951e+00	2.861087e-04
3.767203e-04	1.676292e+00	2.862860e-04
3.768894e-04	1.676633e+00	2.864633e-04
3.770585e-04	1.676974e+00	2.866406e-04
3.772278e-04	1.677316e+00	2.868182e-04
3.773970e-04	1.677657e+00	2.869957e-04
3.775664e-04	1.677998e+00	2.871734e-04
3.777357e-04	1.678339e+00	2.873511e-04
3.779052e-04	1.678680e+00	2.875289e-04
3.780746e-04	1.679021e+00	2.877067e-04
3.782441e-04	1.679362e+00	2.878847e-04
3.784137e-04	1.679703e+00	2.880627e-04
3.785832e-04	1.680045e+00	2.882408e-04
3.787529e-04	1.680386e+00	2.884191e-04
3.789226e-04	1.680727e+00	2.885973e-04
3.790924e-04	1.681068e+00	2.887757e-04
3.792621e-04	1.681409e+00	2.889541e-04
3.794320e-04	1.681750e+00	2.891327e-04
3.796019e-04	1.682091e+00	2.893112e-04
3.797718e-04	1.682433e+00	2.894899e-04
3.799418e-04	1.682774e+00	2.896687e-04
3.801119e-04	1.683115e+00	2.898475e-04
3.802820e-04	1.683456e+00	2.900264e-04
3.804521e-04	1.683797e+00	2.902054e-04
3.806223e-04	1.684138e+00	2.903845e-04
3.807925e-04	1.684480e+00	2.905636e-04
3.809628e-04	1.684821e+00	2.907429e-04
3.811331e-04	1.685162e+00	2.909222e-04
3.813035e-04	1.685503e+00	2.911016e-04
3.814740e-04	1.685844e+00	2.912811e-04
3.816444e-04	1.686185e+00	2.914606e-04
3.818150e-04	1.686527e+00	2.916403e-04
3.819855e-04	1.686868e+00	2.918200e-04
3.821562e-04	1.687209e+00	2.919998e-04
3.823268e-04	1.687550e+00	2.921797e-04
3.824976e-04	1.687892e+00	2.923597e-04
3.826683e-04	1.688233e+00	2.925397e-04
3.828391e-04	1.688574e+00	2.927198e-04
3.830100e-04	1.688915e+00	2.929000e-04
3.831809e-04	1.689256e+00	2.930802e-04
3.833519e-04	1.689598e+00	2.932606e-04
3.835229e-04	1.689939e+00	2.934410e-04
3.836940e-04	1.690280e+00	2.936216e-04
3.838651e-04	1.690621e+00	2.938022e-04
3.840362e-04	1.690962e+00	2.939828e-04
3.842075e-04	1.691304e+00	2.941636e-04
3.843787e-04	1.691645e+00	2.943444e-04
3.845500e-04	1.691986e+00	2.945254e-04
3.847214e-04	1.692327e+00	2.947064e-04
3.848928e-04	1.692669e+00	2.948875e-04
3.850642e-04	1.693010e+00	2.950686e-04
3.852358e-04	1.693351e+00	2.952499e-04
3.854073e-04	1.693692e+00	2.954312e-04
3.855789e-04	1.694033e+00	2.956126e-04
3.857505e-04	1.694375e+00	2.957941e-04
3.859222e-04	1.694716e+00	2.959757e-04
3.860940e-04	1.695057e+00	2.961574e-04
3.862658e-04	1.695399e+00	2.963391e-04
3.864376e-04	1.695740e+00	2.965209e-04
3.866095e-04	1.696081e+00	2.967028e-04
3.867815e-04	1.696422e+00	2.968848e-04
3.869534e-04	1.696764e+00	2.970668e-04
3.871254e-04	1.697105e+00	2.972489e-04
3.872976e-04	1.697446e+00	2.974312e-04
3.874697e-04	1.697787e+00	2.976134e-04
3.876419e-04	1.698129e+00	2.977959e-04
3.878141e-04	1.698470e+00	2.979783e-04
3.879864e-04	1.698811e+00	2.981609e-04
3.881587e-04	1.699153e+00	2.983435e-04
3.883311e-04	1.699494e+00	2.985261e-04
3.885035e-04	1.699835e+00	2.987090e-04
3.886760e-04	1.700176e+00	2.988918e-04
3.888486e-04	1.700518e+00	2.990748e-04
3.890211e-04	1.700859e+00	2.992578e-04
3.891938e-04	1.701200e+00	2.994409e-04
3.893664e-04	1.701542e+00	2.996241e-04
3.895392e-04	1.701883e+00	2.998074e-04
3.897119e-04	1.702224e+00	2.999907e-04
3.898847e-04	1.702566e+00	3.001741e-04
3.900576e-04	1.702907e+00	3.003577e-04
3.902305e-04	1.703248e+00	3.005413e-04
3.904035e-04	1.703590e+00	3.007250e-04
3.905765e-04	1.703931e+00	3.009087e-04
3.907496e-04	1.704272e+00	3.010926e-04
3.909227e-04	1.704614e+00	3.012765e-04
3.910959e-04	1.704955e+00	3.014605e-04
3.912691e-04	1.705296e+00	3.016446e-04
3.914423e-04	1.705638e+00	3.018287e-04
3.916157e-04	1.705979e+00	3.020130e-04
3.917890e-04	1.706320e+00	3.021973e-04
3.919624e-04	1.706662e+00	3.023817e-04
3.921359e-04	1.707003e+00	3.025662e-04
3.923094e-04	1.707344e+00	3.027508e-04
3.924829e-04	1.707686e+00	3.029354e-04
3.926565e-04	1.708027e+00	3.031202e-04
3.928302e-04	1.708368e+00	3.033050e-04
3.930039e-04	1.708710e+00	3.034899e-04
3.931777e-04	1.709051e+00	3.036749e-04
3.933514e-04	1.709393e+00	3.038599e-04
3.935253e-04	1.709734e+00	3.040451e-04
3.936992e-04	1.710075e+00	3.042303e-04
3.938732e-04	1.710417e+00	3.044157e-04
3.940472e-04	1.710758e+00	3.046010e-04
3.942212e-04	1.711099e+00	3.047865e-04
3.943953e-04	1.711441e+00	3.049721e-04
3.945694e-04	1.711782e+00	3.051577e-04
3.947437e-04	1.712124e+00	3.053435e-04
3.949179e-04	1.712465e+00	3.055292e-04
3.950922e-04	1.712806e+00	3.057151e-04
3.952665e-04	1.713148e+00	3.059011e-04
3.954409e-04	1.713489e+00	3.060872e-04
3.956154e-04	1.713831e+00	3.062733e-04
3.957898e-04	1.714172e+00	3.064595e-04
3.959644e-04	1.714513e+00	3.066458e-04
3.961389e-04	1.714855e+00	3.068321e-04
3.963136e-04	1.715196e+00	3.070186e-04
3.964883e-04	1.715538e+00	3.072051e-04
3.966631e-04	1.715879e+00	3.073918e-04
3.968378e-04	1.716221e+00	3.075785e-04
3.970126e-04	1.716562e+00	3.077652e-04
3.971875e-04	1.716903e+00	3.079521e-04
3.973624e-04	1.717245e+00	3.081391e-04
3.975375e-04	1.717586e+00	3.083261e-04
3.977125e-04	1.717928e+00	3.085132e-04
3.978876e-04	1.718269e+00	3.087005e-04
3.980627e-04	1.718611e+00	3.088877e-04
3.982379e-04	1.718952e+00	3.090751e-04
3.984131e-04	1.719293e+00	3.092625e-04
3.985883e-04	1.719635e+00	3.094500e-04
3.987637e-04	1.719976e+00	3.096377e-04
3.989391e-04	1.720318e+00	3.098254e-04
3.991145e-04	1.720659e+00	3.100132e-04
3.992900e-04	1.721001e+00	3.102010e-04
3.994655e-04	1.721342e+00	3.103890e-04
3.996411e-04	1.721684e+00	3.105770e-04
3.998167e-04	1.722025e+00	3.107651e-04
3.999924e-04	1.722367e+00	3.109533e-04
4.001681e-04	1.722708e+00	3.111415e-04
4.003439e-04	1.723050e+00	3.113299e-04
4.005197e-04	1.723391e+00	3.115183e-04
4.006956e-04	1.723733e+00	3.117069e-04
4.008715e-04	1.724074e+00	3.118955e-04
4.010475e-04	1.724416e+00	3.120842e-04
4.012234e-04	1.724757e+00	3.122729e-04
4.013995e-04	1.725098e+00	3.124617e-04
4.015756e-04	1.725440e+00	3.126507e-04
4.017518e-04	1.725781e+00	3.128397e-04
4.019280e-04	1.726123e+00	3.130289e-04
4.021043e-04	1.726464e+00	3.132180e-04
4.022806e-04	1.726806e+00	3.134073e-04
4.024570e-04	1.727147e+00	3.135966e-04
4.026334e-04	1.727489e+00	3.137861e-04
4.028098e-04	1.727830e+00	3.139756e-04
4.029863e-04	1.728172e+00	3.141652e-04
4.031629e-04	1.728514e+00	3.143549e-04
4.033395e-04	1.728855e+00	3.145446e-04
4.035162e-04	1.729197e+00	3.147345e-04
4.036929e-04	1.729538e+00	3.149244e-04
4.038697e-04	1.729880e+00	3.151145e-04
4.040465e-04	1.730221e+00	3.153045e-04
4.042233e-04	1.730563e+00	3.154947e-04
4.044002e-04	1.730904e+00	3.156850e-04
4.045772e-04	1.731246e+00	3.158753e-04
4.047542e-04	1.731587e+00	3.160658e-04
4.049312e-04	1.731929e+00	3.162562e-04
4.051084e-04	1.732270e+00	3.164469e-04
4.052855e-04	1.732612e+00	3.166375e-04
4.054627e-04	1.732954e+00	3.168283e-04
4.056400e-04	1.733295e+00	3.170192e-04
4.058172e-04	1.733637e+00	3.172101e-04
4.059946e-04	1.733978e+00	3.174011e-04
4.061720e-04	1.734320e+00	3.175922e-04
4.063495e-04	1.734661e+00	3.177834e-04
4.065270e-04	1.735003e+00	3.179746e-04
4.067046e-04	1.735344e+00	3.181660e-04
4.068821e-04	1.735686e+00	3.183574e-04
4.070598e-04	1.736028e+00	3.185490e-04
4.072375e-04	1.736369e+00	3.187405e-04
4.074152e-04	1.736711e+00	3.189322e-04
4.075930e-04	1.737052e+00	3.191240e-04
4.077709e-04	1.737394e+00	3.193158e-04
4.079488e-04	1.737736e+00	3.195078e-04
4.081267e-04	1.738077e+00	3.196998e-04
4.083048e-04	1.738419e+00	3.198919e-04
4.084828e-04	1.738760e+00	3.200841e-04
4.086609e-04	1.739102e+00	3.202764e-04
4.088390e-04	1.739444e+00	3.204687e-04
4.090172e-04	1.739785e+00	3.206611e-04
4.091955e-04	1.740127e+00	3.208537e-04
4.093738e-04	1.740468e+00	3.210462e-04
4.095521e-04	1.740810e+00	3.212390e-04
4.097305e-04	1.741152e+00	3.214317e-04
4.099090e-04	1.741493e+00	3.216246e-04
4.100875e-04	1.741835e+00	3.218175e-04
4.102660e-04	1.742176e+00	3.220105e-04
4.104446e-04	1.742518e+00	3.222037e-04
4.106232e-04	1.742860e+00	3.223968e-04
4.108020e-04	1.743201e+00	3.225901e-04
4.109807e-04	1.743543e+00	3.227835e-04
4.111595e-04	1.743885e+00	3.229770e-04
4.113383e-04	1.744226e+00	3.231705e-04
4.115172e-04	1.744568e+00	3.233641e-04
4.116962e-04	1.744909e+00	3.235578e-04
4.118751e-04	1.745251e+00	3.237515e-04
4.120542e-04	1.745593e+00	3.239454e-04
4.122333e-04	1.745934e+00	3.241393e-04
4.124124e-04	1.746276e+00	3.243334e-04
4.125916e-04	1.746618e+00	3.245275e-04
4.127709e-04	1.746959e+00	3.247217e-04
4.129501e-04	1.747301e+00	3.249160e-04
4.131295e-04	1.747643e+00	3.251104e-04
4.133089e-04	1.747984e+00	3.253048e-04
4.134883e-04	1.748326e+00	3.254993e-04
4.136678e-04	1.748668e+00	3.256940e-04
4.138473e-04	1.749009e+00	3.258887e-04
4.140270e-04	1.749351e+00	3.260835e-04
4.142066e-04	1.749693e+00	3.262784e-04
4.143863e-04	1.750034e+00	3.264734e-04
4.145660e-04	1.750376e+00	3.266684e-04
4.147458e-04	1.750718e+00	3.268635e-04
4.149257e-04	1.751060e+00	3.270588e-04
4.151055e-04	1.751401e+00	3.272540e-04
4.152855e-04	1.751743e+00	3.274494e-04
4.154655e-04	1.752085e+00	3.276449e-04
4.156455e-04	1.752426e+00	3.278405e-04
4.158256e-04	1.752768e+00	3.280361e-04
4.160058e-04	1.753110e+00	3.282319e-04
4.161859e-04	1.753451e+00	3.284276e-04
4.163661e-04	1.753793e+00	3.286235e-04
4.165465e-04	1.754135e+00	3.288195e-04
4.167268e-04	1.754476e+00	3.290155e-04
4.169072e-04	1.754818e+00	3.292117e-04
4.170876e-04	1.755160e+00	3.294079e-04
4.172682e-04	1.755502e+00	3.296043e-04
4.174487e-04	1.755843e+00	3.298007e-04
4.176293e-04	1.756185e+00	3.299972e-04
4.178099e-04	1.756527e+00	3.301937e-04
4.179906e-04	1.756869e+00	3.303904e-04
4.181713e-04	1.757210e+00	3.305872e-04
4.183521e-04	1.757552e+00	3.307840e-04
4.185330e-04	1.757894e+00	3.309809e-04
4.187138e-04	1.758236e+00	3.311779e-04
4.188948e-04	1.758577e+00	3.313750e-04
4.190758e-04	1.758919e+00	3.315721e-04
4.192568e-04	1.759261e+00	3.317694e-04
4.194379e-04	1.759603e+00	3.319667e-04
4.196190e-04	1.759944e+00	3.321641e-04
4.198003e-04	1.760286e+00	3.323617e-04
4.199815e-04	1.760628e+00	3.325592e-04
4.201628e-04	1.760970e+00	3.327570e-04
4.203441e-04	1.761311e+00	3.329547e-04
4.205255e-04	1.761653e+00	3.331526e-04
4.207069e-04	1.761995e+00	3.333505e-04
4.208884e-04	1.762337e+00	3.335485e-04
4.210700e-04	1.762678e+00	3.337466e-04
4.212515e-04	1.763020e+00	3.339448e-04
4.214332e-04	1.763362e+00	3.341431e-04
4.216149e-04	1.763704e+00	3.343415e-04
4.217967e-04	1.764046e+00	3.345399e-04
4.219784e-04	1.764387e+00	3.347384e-04
4.221603e-04	1.764729e+00	3.349371e-04
4.223422e-04	1.765071e+00	3.351358e-04
4.225241e-04	1.765413e+00	3.353345e-04
4.227061e-04	1.765755e+00	3.355335e-04
4.228881e-04	1.766096e+00	3.357324e-04
4.230703e-04	1.766438e+00	3.359315e-04
4.232524e-04	1.766780e+00	3.361306e-04
4.234346e-04	1.767122e+00	3.363298e-04
4.236168e-04	1.767464e+00	3.365291e-04
4.237991e-04	1.767805e+00	3.367285e-04
4.239815e-04	1.768147e+00	3.369280e-04
4.241638e-04	1.768489e+00	3.371275e-04
4.243463e-04	1.768831e+00	3.373272e-04
4.245288e-04	1.769173e+00	3.375269e-04
4.247114e-04	1.769515e+00	3.377268e-04
4.248939e-04	1.769856e+00	3.379267e-04
4.250766e-04	1.770198e+00	3.381267e-04
4.252593e-04	1.770540e+00	3.383267e-04
4.254420e-04	1.770882e+00	3.385269e-04
4.256248e-04	1.771224e+00	3.387272e-04
4.258076e-04	1.771565e+00	3.389275e-04
4.259906e-04	1.771907e+00	3.391279e-04
4.261735e-04	1.772249e+00	3.393284e-04
4.263565e-04	1.772591e+00	3.395291e-04
4.265395e-04	1.772933e+00	3.397297e-04
4.267227e-04	1.773275e+00	3.399305e-04
4.269058e-04	1.773617e+00	3.401313e-04
4.270890e-04	1.773958e+00	3.403322e-04
4.272723e-04	1.774300e+00	3.405333e-04
4.274555e-04	1.774642e+00	3.407344e-04
4.276389e-04	1.774984e+00	3.409356e-04
4.278223e-04	1.775326e+00	3.411369e-04
4.280058e-04	1.775668e+00	3.413383e-04
4.281892e-04	1.776010e+00	3.415397e-04
4.283728e-04	1.776351e+00	3.417412e-04
4.285564e-04	1.776693e+00	3.419429e-04
4.287400e-04	1.777035e+00	3.421446e-04
4.289238e-04	1.777377e+00	3.423464e-04
4.291075e-04	1.777719e+00	3.425483e-04
4.292913e-04	1.778061e+00	3.427503e-04
4.294752e-04	1.778403e+00	3.429523e-04
4.296591e-04	1.778745e+00	3.431545e-04
4.298430e-04	1.779087e+00	3.433567e-04
4.300270e-04	1.779429e+00	3.435590e-04
4.302111e-04	1.779770e+00	3.437615e-04
4.303952e-04	1.780112e+00	3.439639e-04
4.305794e-04	1.780454e+00	3.441666e-04
4.307635e-04	1.780796e+00	3.443692e-04
4.309478e-04	1.781138e+00	3.445720e-04
4.311321e-04	1.781480e+00	3.447748e-04
4.313165e-04	1.781822e+00	3.449778e-04
4.315009e-04	1.782164e+00	3.451807e-04
4.316853e-04	1.782506e+00	3.453838e-04
4.318699e-04	1.782848e+00	3.455871e-04
4.320544e-04	1.783190e+00	3.457903e-04
4.322390e-04	1.783532e+00	3.459937e-04
4.324237e-04	1.783873e+00	3.461971e-04
4.326084e-04	1.784215e+00	3.464007e-04
4.327932e-04	1.784557e+00	3.466043e-04
4.329779e-04	1.784899e+00	3.468080e-04
4.331628e-04	1.785241e+00	3.470118e-04
4.333477e-04	1.785583e+00	3.472157e-04
4.335327e-04	1.785925e+00	3.474197e-04
4.337177e-04	1.786267e+00	3.476237e-04
4.339028e-04	1.786609e+00	3.478279e-04
4.340879e-04	1.786951e+00	3.480321e-04
4.342731e-04	1.787293e+00	3.482364e-04
4.344583e-04	1.787635e+00	3.484408e-04
4.346435e-04	1.787977e+00	3.486453e-04
4.348289e-04	1.788319e+00	3.488499e-04
4.350142e-04	1.788661e+00	3.490545e-04
4.351997e-04	1.789003e+00	3.492593e-04
4.353851e-04	1.789345e+00	3.494641e-04
4.355707e-04	1.789687e+00	3.496691e-04
4.357562e-04	1.790029e+00	3.498741e-04
4.359419e-04	1.790371e+00	3.500793e-04
4.361275e-04	1.790713e+00	3.502844e-04
4.363132e-04	1.791055e+00	3.504897e-04
4.364991e-04	1.791397e+00	3.506951e-04
4.366848e-04	1.791739e+00	3.509005e-04
4.368708e-04	1.792081e+00	3.511061e-04
4.370567e-04	1.792423e+00	3.513117e-04
4.372427e-04	1.792765e+00	3.515174e-04
4.374287e-04	1.793107e+00	3.517232e-04
4.376147e-04	1.793448e+00	3.519291e-04
4.378009e-04	1.793791e+00	3.521351e-04
4.379870e-04	1.794133e+00	3.523411e-04
4.381733e-04	1.794475e+00	3.525473e-04
4.383596e-04	1.794817e+00	3.527535e-04
4.385459e-04	1.795159e+00	3.529599e-04
4.387323e-04	1.795501e+00	3.531663e-04
4.389188e-04	1.795843e+00	3.533728e-04
4.391052e-04	1.796185e+00	3.535794e-04
4.392917e-04	1.796527e+00	3.537860e-04
4.394783e-04	1.796869e+00	3.539929e-04
4.396650e-04	1.797211e+00	3.541997e-04
4.398517e-04	1.797553e+00	3.544067e-04
4.400384e-04	1.797895e+00	3.546137e-04
4.402252e-04	1.798237e+00	3.548208e-04
4.404120e-04	1.798579e+00	3.550280e-04
4.405990e-04	1.798921e+00	3.552353e-04
4.407859e-04	1.799263e+00	3.554427e-04
4.409728e-04	1.799605e+00	3.556501e-04
4.411599e-04	1.799947e+00	3.558577e-04
4.413470e-04	1.800289e+00	3.560654e-04
4.415342e-04	1.800631e+00	3.562731e-04
4.417213e-04	1.800973e+00	3.564809e-04
4.419086e-04	1.801315e+00	3.566889e-04
4.420959e-04	1.801657e+00	3.568968e-04
4.422832e-04	1.801999e+00	3.571049e-04
4.424706e-04	1.802341e+00	3.573131e-04
4.426581e-04	1.802683e+00	3.575214e-04
4.428456e-04	1.803026e+00	3.577298e-04
4.430331e-04	1.803368e+00	3.579382e-04
4.432208e-04	1.803710e+00	3.581467e-04
4.434084e-04	1.804052e+00	3.583553e-04
4.435961e-04	1.804394e+00	3.585641e-04
4.437839e-04	1.804736e+00	3.587728e-04
4.439716e-04	1.805078e+00	3.589817e-04
4.441595e-04	1.805420e+00	3.591907e-04
4.443474e-04	1.805762e+00	3.593997e-04
4.445354e-04	1.806104e+00	3.596089e-04
4.447234e-04	1.806446e+00	3.598181e-04
4.449115e-04	1.806789e+00	3.600275e-04
4.450996e-04	1.807131e+00	3.602369e-04
4.452878e-04	1.807473e+00	3.604464e-04
4.454760e-04	1.807815e+00	3.606560e-04
4.456642e-04	1.808157e+00	3.608656e-04
4.458526e-04	1.808499e+00	3.610754e-04
4.460409e-04	1.808841e+00	3.612853e-04
4.462294e-04	1.809183e+00	3.614952e-04
4.464178e-04	1.809525e+00	3.617052e-04
4.466064e-04	1.809868e+00	3.619154e-04
4.467949e-04	1.810210e+00	3.621256e-04
4.469835e-04	1.810552e+00	3.623359e-04
4.471722e-04	1.810894e+00	3.625463e-04
4.473609e-04	1.811236e+00	3.627567e-04
4.475497e-04	1.811578e+00	3.629673e-04
4.477385e-04	1.811920e+00	3.631780e-04
4.479274e-04	1.812262e+00	3.633888e-04
4.481163e-04	1.812604e+00	3.635996e-04
4.483054e-04	1.812947e+00	3.638105e-04
4.484944e-04	1.813289e+00	3.640215e-04
4.486834e-04	1.813631e+00	3.642326e-04
4.488726e-04	1.813973e+00	3.644438e-04
4.490617e-04	1.814315e+00	3.646550e-04
4.492510e-04	1.814657e+00	3.648665e-04
4.494403e-04	1.814999e+00	3.650779e-04
4.496296e-04	1.815342e+00	3.652895e-04
4.498190e-04	1.815684e+00	3.655011e-04
4.500085e-04	1.816026e+00	3.657128e-04
4.501979e-04	1.816368e+00	3.659246e-04
4.503875e-04	1.816710e+00	3.661365e-04
4.505771e-04	1.817053e+00	3.663485e-04
4.507667e-04	1.817395e+00	3.665606e-04
4.509564e-04	1.817737e+00	3.667728e-04
4.511462e-04	1.818079e+00	3.669850e-04
4.513360e-04	1.818421e+00	3.671974e-04
4.515258e-04	1.818763e+00	3.674098e-04
4.517157e-04	1.819105e+00	3.676223e-04
4.519057e-04	1.819448e+00	3.678350e-04
4.520957e-04	1.819790e+00	3.680476e-04
4.522858e-04	1.820132e+00	3.682605e-04
4.524758e-04	1.820474e+00	3.684733e-04
4.526660e-04	1.820817e+00	3.686863e-04
4.528562e-04	1.821159e+00	3.688994e-04
4.530465e-04	1.821501e+00	3.691126e-04
4.532368e-04	1.821843e+00	3.693258e-04
4.534271e-04	1.822185e+00	3.695391e-04
4.536176e-04	1.822528e+00	3.697525e-04
4.538080e-04	1.822870e+00	3.699660e-04
4.539986e-04	1.823212e+00	3.701797e-04
4.541891e-04	1.823554e+00	3.703933e-04
4.543798e-04	1.823896e+00	3.706071e-04
4.545704e-04	1.824239e+00	3.708210e-04
4.547612e-04	1.824581e+00	3.710350e-04
4.549519e-04	1.824923e+00	3.712490e-04
4.551427e-04	1.825265e+00	3.714631e-04
4.553336e-04	1.825607e+00	3.716774e-04
4.555245e-04	1.825950e+00	3.718917e-04
4.557155e-04	1.826292e+00	3.721061e-04
4.559065e-04	1.826634e+00	3.723206e-04
4.560977e-04	1.826976e+00	3.725352e-04
4.562888e-04	1.827319e+00	3.727499e-04
4.564799e-04	1.827661e+00	3.729646e-04
4.566712e-04	1.828003e+00	3.731795e-04
4.568624e-04	1.828345e+00	3.733944e-04
4.570538e-04	1.828688e+00	3.736095e-04
4.572452e-04	1.829030e+00	3.738246e-04
4.574367e-04	1.829372e+00	3.740398e-04
4.576281e-04	1.829714e+00	3.742551e-04
4.578197e-04	1.830057e+00	3.744706e-04
4.580113e-04	1.830399e+00	3.746860e-04
4.582029e-04	1.830741e+00	3.749016e-04
4.583946e-04	1.831083e+00	3.751173e-04
4.585863e-04	1.831426e+00	3.753330e-04
4.587782e-04	1.831768e+00	3.755489e-04
4.589700e-04	1.832110e+00	3.757648e-04
4.591619e-04	1.832453e+00	3.759809e-04
4.593539e-04	1.832795e+00	3.761970e-04
4.595459e-04	1.833137e+00	3.764132e-04
4.597379e-04	1.833479e+00	3.766295e-04
4.599300e-04	1.833822e+00	3.768458e-04
4.601222e-04	1.834164e+00	3.770624e-04
4.603144e-04	1.834506e+00	3.772789e-04
4.605067e-04	1.834849e+00	3.774956e-04
4.606990e-04	1.835191e+00	3.777123e-04
4.608914e-04	1.835533e+00	3.779292e-04
4.610838e-04	1.835875e+00	3.781461e-04
4.612762e-04	1.836218e+00	3.783631e-04
4.614688e-04	1.836560e+00	3.785803e-04
4.616613e-04	1.836902e+00	3.787975e-04
4.618540e-04	1.837245e+00	3.790148e-04
4.620467e-04	1.837587e+00	3.792321e-04
4.622394e-04	1.837929e+00	3.794497e-04
4.624322e-04	1.838272e+00	3.796672e-04
4.626250e-04	1.838614e+00	3.798849e-04
4.628179e-04	1.838956e+00	3.801026e-04
4.630108e-04	1.839298e+00	3.803204e-04
4.632038e-04	1.839641e+00	3.805384e-04
4.633968e-04	1.839983e+00	3.807564e-04
4.635900e-04	1.840326e+00	3.809746e-04
4.637831e-04	1.840668e+00	3.811927e-04
4.639763e-04	1.841010e+00	3.814111e-04
4.641695e-04	1.841353e+00	3.816294e-04
4.643629e-04	1.841695e+00	3.818479e-04
4.645562e-04	1.842037e+00	3.820665e-04
4.647495e-04	1.842379e+00	3.822851e-04
4.649430e-04	1.842722e+00	3.825039e-04
4.651365e-04	1.843064e+00	3.827227e-04
4.653301e-04	1.843407e+00	3.829417e-04
4.655237e-04	1.843749e+00	3.831607e-04
4.657174e-04	1.844091e+00	3.833798e-04
4.659111e-04	1.844434e+00	3.835990e-04
4.661048e-04	1.844776e+00	3.838183e-04
4.662986e-04	1.845118e+00	3.840377e-04
4.664925e-04	1.845461e+00	3.842571e-04
4.666864e-04	1.845803e+00	3.844768e-04
4.668804e-04	1.846145e+00	3.846964e-04
4.670744e-04	1.846488e+00	3.849162e-04
4.672685e-04	1.846830e+00	3.851360e-04
4.674626e-04	1.847173e+00	3.853560e-04
4.676568e-04	1.847515e+00	3.855760e-04
4.678510e-04	1.847857e+00	3.857961e-04
4.680453e-04	1.848200e+00	3.860163e-04
4.682396e-04	1.848542e+00	3.862366e-04
4.684340e-04	1.848885e+00	3.864570e-04
4.686284e-04	1.849227e+00	3.866775e-04
4.688229e-04	1.849569e+00	3.868981e-04
4.690174e-04	1.849912e+00	3.871187e-04
4.692121e-04	1.850254e+00	3.873395e-04
4.694067e-04	1.850597e+00	3.875603e-04
4.696014e-04	1.850939e+00	3.877813e-04
4.697961e-04	1.851281e+00	3.880023e-04
4.699909e-04	1.851624e+00	3.882234e-04
4.701858e-04	1.851966e+00	3.884447e-04
4.703807e-04	1.852309e+00	3.886660e-04
4.705757e-04	1.852651e+00	3.888874e-04
4.707706e-04	1.852993e+00	3.891089e-04
4.709657e-04	1.853336e+00	3.893304e-04
4.711608e-04	1.853678e+00	3.895521e-04
4.713559e-04	1.854021e+00	3.897739e-04
4.715512e-04	1.854363e+00	3.899958e-04
4.717464e-04	1.854705e+00	3.902177e-04
4.719418e-04	1.855048e+00	3.904398e-04
4.721371e-04	1.855390e+00	3.906619e-04
4.723326e-04	1.855733e+00	3.908842e-04
4.725280e-04	1.856075e+00	3.911064e-04
4.727235e-04	1.856418e+00	3.913288e-04
4.729191e-04	1.856760e+00	3.915514e-04
4.731147e-04	1.857102e+00	3.917739e-04
4.733104e-04	1.857445e+00	3.919967e-04
4.735061e-04	1.857787e+00	3.922194e-04
4.737020e-04	1.858130e+00	3.924423e-04
4.738978e-04	1.858472e+00	3.926653e-04
4.740937e-04	1.858815e+00	3.928884e-04
4.742896e-04	1.859157e+00	3.931115e-04
4.744856e-04	1.859500e+00	3.933347e-04
4.746816e-04	1.859842e+00	3.935581e-04
4.748777e-04	1.860185e+00	3.937814e-04
4.750739e-04	1.860527e+00	3.940050e-04
4.752701e-04	1.860870e+00	3.942286e-04
4.754664e-04	1.861212e+00	3.944523e-04
4.756626e-04	1.861555e+00	3.946761e-04
4.758590e-04	1.861897e+00	3.948999e-04
4.760554e-04	1.862239e+00	3.951240e-04
4.762518e-04	1.862582e+00	3.953480e-04
4.764484e-04	1.862924e+00	3.955722e-04
4.766449e-04	1.863267e+00	3.957964e-04
4.768416e-04	1.863609e+00	3.960208e-04
4.770382e-04	1.863952e+00	3.962452e-04
4.772350e-04	1.864294e+00	3.964698e-04
4.774317e-04	1.864637e+00	3.966944e-04
4.776285e-04	1.864979e+00	3.969191e-04
4.778254e-04	1.865322e+00	3.971440e-04
4.780223e-04	1.865664e+00	3.973688e-04
4.782193e-04	1.866007e+00	3.975939e-04
4.784163e-04	1.866349e+00	3.978189e-04
4.786135e-04	1.866692e+00	3.980442e-04
4.788106e-04	1.867034e+00	3.982694e-04
4.790078e-04	1.867377e+00	3.984948e-04
4.792050e-04	1.867719e+00	3.987202e-04
4.794023e-04	1.868062e+00	3.989457e-04
4.795997e-04	1.868404e+00	3.991714e-04
4.797970e-04	1.868747e+00	3.993971e-04
4.799945e-04	1.869090e+00	3.996230e-04
4.801920e-04	1.869432e+00	3.998489e-04
4.803896e-04	1.869775e+00	4.000750e-04
4.805872e-04	1.870117e+00	4.003011e-04
4.807848e-04	1.870460e+00	4.005272e-04
4.809825e-04	1.870802e+00	4.007536e-04
4.811803e-04	1.871145e+00	4.009799e-04
4.813781e-04	1.871487e+00	4.012065e-04
4.815760e-04	1.871830e+00	4.014330e-04
4.817739e-04	1.872172e+00	4.016597e-04
4.819719e-04	1.872515e+00	4.018864e-04
4.821699e-04	1.872858e+00	4.021133e-04
4.823680e-04	1.873200e+00	4.023403e-04
4.825661e-04	1.873542e+00	4.025673e-04
4.827643e-04	1.873885e+00	4.027944e-04
4.829625e-04	1.874228e+00	4.030216e-04
4.831608e-04	1.874570e+00	4.032490e-04
4.833591e-04	1.874913e+00	4.034764e-04
4.835576e-04	1.875255e+00	4.037039e-04
4.837560e-04	1.875598e+00	4.039315e-04
4.839545e-04	1.875941e+00	4.041593e-04
4.841530e-04	1.876283e+00	4.043870e-04
4.843516e-04	1.876626e+00	4.046149e-04
4.845503e-04	1.876968e+00	4.048429e-04
4.847489e-04	1.877311e+00	4.050709e-04
4.849477e-04	1.877653e+00	4.052991e-04
4.851465e-04	1.877996e+00	4.055273e-04
4.853454e-04	1.878339e+00	4.057557e-04
4.855443e-04	1.878681e+00	4.059842e-04
4.857432e-04	1.879024e+00	4.062127e-04
4.859423e-04	1.879366e+00	4.064413e-04
4.861413e-04	1.879709e+00	4.066700e-04
4.863405e-04	1.880052e+00	4.068989e-04
4.865396e-04	1.880394e+00	4.071278e-04
4.867389e-04	1.880737e+00	4.073568e-04
4.869382e-04	1.881079e+00	4.075859e-04
4.871375e-04	1.881422e+00	4.078151e-04
4.873369e-04	1.881765e+00	4.080444e-04
4.875363e-04	1.882107e+00	4.082737e-04
4.877358e-04	1.882450e+00	4.085032e-04
4.879353e-04	1.882792e+00	4.087328e-04
4.881350e-04	1.883135e+00	4.089625e-04
4.883346e-04	1.883478e+00	4.091922e-04
4.885343e-04	1.883820e+00	4.094221e-04
4.887341e-04	1.884163e+00	4.096520e-04
4.889339e-04	1.884506e+00	4.098821e-04
4.891337e-04	1.884848e+00	4.101122e-04
4.893336e-04	1.885191e+00	4.103424e-04
4.895336e-04	1.885533e+00	4.105728e-04
4.897336e-04	1.885876e+00	4.108031e-04
4.899337e-04	1.886219e+00	4.110337e-04
4.901338e-04	1.886561e+00	4.112643e-04
4.903340e-04	1.886904e+00	4.114950e-04
4.905342e-04	1.887247e+00	4.117258e-04
4.907344e-04	1.887589e+00	4.119566e-04
4.909348e-04	1.887932e+00	4.121876e-04
4.911352e-04	1.888274e+00	4.124187e-04
4.913356e-04	1.888617e+00	4.126499e-04
4.915361e-04	1.888960e+00	4.128811e-04
4.917367e-04	1.889303e+00	4.131125e-04
4.919372e-04	1.889645e+00	4.133439e-04
4.921379e-04	1.889988e+00	4.135755e-04
4.923386e-04	1.890330e+00	4.138071e-04
4.925393e-04	1.890673e+00	4.140388e-04
4.927401e-04	1.891016e+00	4.142707e-04
4.929410e-04	1.891358e+00	4.145026e-04
4.931419e-04	1.891701e+00	4.147347e-04
4.933429e-04	1.892044e+00	4.149667e-04
4.935439e-04	1.892387e+00	4.151990e-04
4.937449e-04	1.892729e+00	4.154313e-04
4.939460e-04	1.893072e+00	4.156636e-04
4.941472e-04	1.893415e+00	4.158962e-04
4.943484e-04	1.893757e+00	4.161287e-04
4.945498e-04	1.894100e+00	4.163614e-04
4.947510e-04	1.894443e+00	4.165942e-04
4.949525e-04	1.894785e+00	4.168271e-04
4.951539e-04	1.895128e+00	4.170600e-04
4.953554e-04	1.895471e+00	4.172931e-04
4.955569e-04	1.895813e+00	4.175263e-04
4.957585e-04	1.896156e+00	4.177595e-04
4.959602e-04	1.896499e+00	4.179929e-04
4.961618e-04	1.896841e+00	4.182263e-04
4.963636e-04	1.897184e+00	4.184599e-04
4.965654e-04	1.897527e+00	4.186934e-04
4.967673e-04	1.897870e+00	4.189272e-04
4.969692e-04	1.898212e+00	4.191610e-04
4.971712e-04	1.898555e+00	4.193950e-04
4.973732e-04	1.898898e+00	4.196289e-04
4.975752e-04	1.899240e+00	4.198630e-04
4.977774e-04	1.899583e+00	4.200973e-04
4.979795e-04	1.899926e+00	4.203315e-04
4.981818e-04	1.900269e+00	4.205660e-04
4.983840e-04	1.900611e+00	4.208004e-04
4.985864e-04	1.900954e+00	4.210350e-04
4.987887e-04	1.901297e+00	4.212697e-04
4.989911e-04	1.901640e+00	4.215044e-04
4.991937e-04	1.901982e+00	4.217393e-04
4.993962e-04	1.902325e+00	4.219742e-04
4.995988e-04	1.902668e+00	4.222093e-04
4.998014e-04	1.903011e+00	4.224445e-04
5.000042e-04	1.903353e+00	4.226798e-04
5.002069e-04	1.903696e+00	4.229151e-04
5.004097e-04	1.904039e+00	4.231506e-04
5.006126e-04	1.904382e+00	4.233860e-04
5.008155e-04	1.904724e+00	4.236216e-04
5.010185e-04	1.905067e+00	4.238574e-04
5.012214e-04	1.905410e+00	4.240932e-04
5.014246e-04	1.905753e+00	4.243292e-04
5.016277e-04	1.906095e+00	4.245651e-04
5.018309e-04	1.906438e+00	4.248013e-04
5.020341e-04	1.906781e+00	4.250375e-04
5.022374e-04	1.907124e+00	4.252738e-04
5.024407e-04	1.907467e+00	4.255102e-04
5.026441e-04	1.907809e+00	4.257466e-04
5.028475e-04	1.908152e+00	4.259833e-04
5.030510e-04	1.908495e+00	4.262199e-04
5.032546e-04	1.908838e+00	4.264567e-04
5.034582e-04	1.909180e+00	4.266936e-04
5.036619e-04	1.909523e+00	4.269306e-04
5.038655e-04	1.909866e+00	4.271676e-04
5.040693e-04	1.910209e+00	4.274047e-04
5.042731e-04	1.910552e+00	4.276420e-04
5.044769e-04	1.910894e+00	4.278793e-04
5.046809e-04	1.911237e+00	4.281168e-04
5.048848e-04	1.911580e+00	4.283543e-04
5.050889e-04	1.911923e+00	4.285920e-04
5.052930e-04	1.912266e+00	4.288297e-04
5.054971e-04	1.912608e+00	4.290676e-04
5.057013e-04	1.912951e+00	4.293055e-04
5.059055e-04	1.913294e+00	4.295435e-04
5.061098e-04	1.913637e+00	4.297817e-04
5.063141e-04	1.913980e+00	4.300198e-04
5.065186e-04	1.914323e+00	4.302582e-04
5.067230e-04	1.914665e+00	4.304966e-04
5.069275e-04	1.915008e+00	4.307351e-04
5.071320e-04	1.915351e+00	4.309737e-04
5.073367e-04	1.915694e+00	4.312124e-04
5.075413e-04	1.916037e+00	4.314512e-04
5.077460e-04	1.916379e+00	4.316901e-04
5.079508e-04	1.916722e+00	4.319291e-04
5.081556e-04	1.917065e+00	4.321681e-04
5.083605e-04	1.917408e+00	4.324074e-04
5.085654e-04	1.917751e+00	4.326466e-04
5.087704e-04	1.918094e+00	4.328860e-04
5.089754e-04	1.918437e+00	4.331255e-04
5.091805e-04	1.918779e+00	4.333650e-04
5.093857e-04	1.919122e+00	4.336047e-04
5.095908e-04	1.919465e+00	4.338444e-04
5.097961e-04	1.919808e+00	4.340843e-04
5.100014e-04	1.920151e+00	4.343242e-04
5.102068e-04	1.920494e+00	4.345643e-04
5.104121e-04	1.920836e+00	4.348044e-04
5.106176e-04	1.921179e+00	4.350447e-04
5.108231e-04	1.921522e+00	4.352850e-04
5.110287e-04	1.921865e+00	4.355254e-04
5.112343e-04	1.922208e+00	4.357660e-04
5.114400e-04	1.922551e+00	4.360066e-04
5.116457e-04	1.922894e+00	4.362474e-04
5.118515e-04	1.923237e+00	4.364882e-04
5.120573e-04	1.923580e+00	4.367291e-04
5.122632e-04	1.923922e+00	4.369701e-04
5.124692e-04	1.924265e+00	4.372113e-04
5.126751e-04	1.924608e+00	4.374524e-04
5.128811e-04	1.924951e+00	4.376937e-04
5.130873e-04	1.925294e+00	4.379352e-04
5.132934e-04	1.925637e+00	4.381766e-04
5.134996e-04	1.925980e+00	4.384183e-04
5.137059e-04	1.926323e+00	4.386599e-04
5.139122e-04	1.926666e+00	4.389018e-04
5.141185e-04	1.927008e+00	4.391436e-04
5.143249e-04	1.927351e+00	4.393856e-04
5.145314e-04	1.927694e+00	4.396277e-04
5.147379e-04	1.928037e+00	4.398698e-04
5.149446e-04	1.928380e+00	4.401122e-04
5.151512e-04	1.928723e+00	4.403545e-04
5.153579e-04	1.929066e+00	4.405970e-04
5.155646e-04	1.929409e+00	4.408396e-04
5.157714e-04	1.929752e+00	4.410823e-04
5.159782e-04	1.930095e+00	4.413250e-04
5.161851e-04	1.930437e+00	4.415678e-04
5.163921e-04	1.930780e+00	4.418108e-04
5.165990e-04	1.931123e+00	4.420539e-04
5.168062e-04	1.931466e+00	4.422971e-04
5.170132e-04	1.931809e+00	4.425403e-04
5.172204e-04	1.932152e+00	4.427837e-04
5.174276e-04	1.932495e+00	4.430271e-04
5.176349e-04	1.932838e+00	4.432707e-04
5.178422e-04	1.933181e+00	4.435143e-04
5.180496e-04	1.933524e+00	4.437580e-04
5.182570e-04	1.933867e+00	4.440019e-04
5.184645e-04	1.934210e+00	4.442458e-04
5.186721e-04	1.934553e+00	4.444898e-04
5.188796e-04	1.934896e+00	4.447339e-04
5.190873e-04	1.935239e+00	4.449782e-04
5.192950e-04	1.935582e+00	4.452225e-04
5.195027e-04	1.935924e+00	4.454669e-04
5.197105e-04	1.936268e+00	4.457114e-04
5.199184e-04	1.936610e+00	4.459560e-04
5.201263e-04	1.936953e+00	4.462008e-04
5.203343e-04	1.937296e+00	4.464456e-04
5.205423e-04	1.937639e+00	4.466905e-04
5.207504e-04	1.937982e+00	4.469355e-04
5.209585e-04	1.938325e+00	4.471807e-04
5.211667e-04	1.938668e+00	4.474258e-04
5.213749e-04	1.939011e+00	4.476711e-04
5.215832e-04	1.939354e+00	4.479165e-04
5.217915e-04	1.939697e+00	4.481620e-04
5.219999e-04	1.940040e+00	4.484077e-04
5.222084e-04	1.940383e+00	4.486533e-04
5.224169e-04	1.940726e+00	4.488992e-04
5.226254e-04	1.941069e+00	4.491450e-04
5.228341e-04	1.941412e+00	4.493910e-04
5.230427e-04	1.941755e+00	4.496371e-04
5.232514e-04	1.942098e+00	4.498832e-04
5.234602e-04	1.942441e+00	4.501296e-04
5.236690e-04	1.942784e+00	4.503759e-04
5.238779e-04	1.943127e+00	4.506225e-04
5.240868e-04	1.943470e+00	4.508690e-04
5.242958e-04	1.943813e+00	4.511157e-04
5.245048e-04	1.944156e+00	4.513625e-04
5.247139e-04	1.944499e+00	4.516093e-04
5.249231e-04	1.944842e+00	4.518563e-04
5.251322e-04	1.945185e+00	4.521034e-04
5.253415e-04	1.945528e+00	4.523506e-04
5.255508e-04	1.945871e+00	4.525978e-04
5.257602e-04	1.946214e+00	4.528452e-04
5.259696e-04	1.946557e+00	4.530926e-04
5.261791e-04	1.946900e+00	4.533403e-04
5.263886e-04	1.947243e+00	4.535879e-04
5.265981e-04	1.947586e+00	4.538356e-04
5.268078e-04	1.947929e+00	4.540835e-04
5.270174e-04	1.948272e+00	4.543314e-04
5.272272e-04	1.948615e+00	4.545795e-04
5.274370e-04	1.948958e+00	4.548277e-04
5.276469e-04	1.949302e+00	4.550760e-04
5.278567e-04	1.949645e+00	4.553243e-04
5.280667e-04	1.949988e+00	4.555728e-04
5.282767e-04	1.950331e+00	4.558213e-04
5.284867e-04	1.950674e+00	4.560699e-04
5.286969e-04	1.951017e+00	4.563187e-04
5.289070e-04	1.951360e+00	4.565675e-04
5.291173e-04	1.951703e+00	4.568165e-04
5.293275e-04	1.952046e+00	4.570655e-04
5.295379e-04	1.952389e+00	4.573147e-04
5.297482e-04	1.952732e+00	4.575639e-04
5.299586e-04	1.953075e+00	4.578132e-04
5.301691e-04	1.953418e+00	4.580627e-04
5.303796e-04	1.953761e+00	4.583122e-04
5.305903e-04	1.954104e+00	4.585619e-04
5.308009e-04	1.954447e+00	4.588116e-04
5.310116e-04	1.954790e+00	4.590615e-04
5.312224e-04	1.955133e+00	4.593114e-04
5.314332e-04	1.955477e+00	4.595615e-04
5.316440e-04	1.955820e+00	4.598116e-04
5.318549e-04	1.956163e+00	4.600618e-04
5.320659e-04	1.956506e+00	4.603122e-04
5.322769e-04	1.956849e+00	4.605625e-04
5.324881e-04	1.957192e+00	4.608131e-04
5.326992e-04	1.957535e+00	4.610637e-04
5.329104e-04	1.957878e+00	4.613145e-04
5.331216e-04	1.958221e+00	4.615653e-04
5.333329e-04	1.958564e+00	4.618163e-04
5.335443e-04	1.958907e+00	4.620673e-04
5.337556e-04	1.959251e+00	4.623184e-04
5.339671e-04	1.959594e+00	4.625696e-04
5.341786e-04	1.959937e+00	4.628209e-04
5.343902e-04	1.960280e+00	4.630724e-04
5.346018e-04	1.960623e+00	4.633239e-04
5.348135e-04	1.960966e+00	4.635756e-04
5.350252e-04	1.961309e+00	4.638273e-04
5.352369e-04	1.961652e+00	4.640790e-04
5.354488e-04	1.961995e+00	4.643310e-04
5.356607e-04	1.962339e+00	4.645830e-04
5.358727e-04	1.962682e+00	4.648352e-04
5.360846e-04	1.963025e+00	4.650874e-04
5.362967e-04	1.963368e+00	4.653397e-04
5.365088e-04	1.963711e+00	4.655921e-04
5.367210e-04	1.964054e+00	4.658447e-04
5.369332e-04	1.964397e+00	4.660973e-04
5.371454e-04	1.964740e+00	4.663500e-04
5.373578e-04	1.965084e+00	4.666028e-04
5.375701e-04	1.965427e+00	4.668557e-04
5.377826e-04	1.965770e+00	4.671088e-04
5.379950e-04	1.966113e+00	4.673619e-04
5.382076e-04	1.966456e+00	4.676152e-04
5.384202e-04	1.966799e+00	4.678684e-04
5.386329e-04	1.967143e+00	4.681219e-04
5.388455e-04	1.967486e+00	4.683754e-04
5.390582e-04	1.967829e+00	4.686290e-04
5.392711e-04	1.968172e+00	4.688828e-04
5.394839e-04	1.968515e+00	4.691366e-04
5.396969e-04	1.968858e+00	4.693905e-04
5.399098e-04	1.969201e+00	4.696445e-04
5.401229e-04	1.969545e+00	4.698987e-04
5.403359e-04	1.969888e+00	4.701529e-04
5.405490e-04	1.970231e+00	4.704072e-04
5.407623e-04	1.970574e+00	4.706616e-04
5.409755e-04	1.970917e+00	4.709161e-04
5.411888e-04	1.971260e+00	4.711708e-04
5.414021e-04	1.971604e+00	4.714255e-04
5.416156e-04	1.971947e+00	4.716804e-04
5.418290e-04	1.972290e+00	4.719353e-04
5.420425e-04	1.972633e+00	4.721903e-04
5.422561e-04	1.972976e+00	4.724454e-04
5.424697e-04	1.973319e+00	4.727006e-04
5.426834e-04	1.973663e+00	4.729560e-04
5.428971e-04	1.974006e+00	4.732114e-04
5.431109e-04	1.974349e+00	4.734670e-04
5.433247e-04	1.974692e+00	4.737226e-04
5.435386e-04	1.975036e+00	4.739783e-04
5.437525e-04	1.975379e+00	4.742341e-04
5.439666e-04	1.975722e+00	4.744901e-04
5.441806e-04	1.976065e+00	4.747461e-04
5.443947e-04	1.976408e+00	4.750022e-04
5.446089e-04	1.976752e+00	4.752585e-04
5.448231e-04	1.977095e+00	4.755148e-04
5.450374e-04	1.977438e+00	4.757713e-04
5.452517e-04	1.977781e+00	4.760278e-04
5.454661e-04	1.978124e+00	4.762845e-04
5.456805e-04	1.978468e+00	4.765412e-04
5.458949e-04	1.978811e+00	4.767980e-04
5.461095e-04	1.979154e+00	4.770550e-04
5.463241e-04	1.979497e+00	4.773120e-04
5.465388e-04	1.979840e+00	4.775692e-04
5.467535e-04	1.980184e+00	4.778264e-04
5.469683e-04	1.980527e+00	4.780838e-04
5.471830e-04	1.980870e+00	4.783412e-04
5.473979e-04	1.981213e+00	4.785988e-04
5.476128e-04	1.981557e+00	4.788564e-04
5.478278e-04	1.981900e+00	4.791141e-04
5.480429e-04	1.982243e+00	4.793720e-04
5.482579e-04	1.982586e+00	4.796299e-04
5.484731e-04	1.982930e+00	4.798880e-04
5.486882e-04	1.983273e+00	4.801461e-04
5.489035e-04	1.983616e+00	4.804044e-04
5.491188e-04	1.983959e+00	4.806628e-04
5.493342e-04	1.984303e+00	4.809213e-04
5.495496e-04	1.984646e+00	4.811798e-04
5.497650e-04	1.984989e+00	4.814384e-04
5.499806e-04	1.985332e+00	4.816972e-04
5.501961e-04	1.985676e+00	4.819561e-04
5.504118e-04	1.986019e+00	4.822151e-04
5.506274e-04	1.986362e+00	4.824741e-04
5.508432e-04	1.986705e+00	4.827333e-04
5.510590e-04	1.987049e+00	4.829926e-04
5.512748e-04	1.987392e+00	4.832519e-04
5.514907e-04	1.987735e+00	4.835114e-04
5.517067e-04	1.988078e+00	4.837709e-04
5.519227e-04	1.988422e+00	4.840307e-04
5.521387e-04	1.988765e+00	4.842904e-04
5.523549e-04	1.989108e+00	4.845503e-04
5.525710e-04	1.989452e+00	4.848103e-04
5.527873e-04	1.989795e+00	4.850704e-04
5.530036e-04	1.990138e+00	4.853306e-04
5.532199e-04	1.990481e+00	4.855908e-04
5.534363e-04	1.990825e+00	4.858513e-04
5.536527e-04	1.991168e+00	4.861117e-04
5.538693e-04	1.991511e+00	4.863724e-04
5.540858e-04	1.991855e+00	4.866330e-04
5.543024e-04	1.992198e+00	4.868939e-04
5.545191e-04	1.992541e+00	4.871547e-04
5.547358e-04	1.992885e+00	4.874158e-04
5.549526e-04	1.993228e+00	4.876768e-04
5.551694e-04	1.993571e+00	4.879380e-04
5.553863e-04	1.993914e+00	4.881994e-04
5.556032e-04	1.994258e+00	4.884607e-04
5.558202e-04	1.994601e+00	4.887223e-04
5.560372e-04	1.994944e+00	4.889839e-04
5.562544e-04	1.995288e+00	4.892456e-04
5.564715e-04	1.995631e+00	4.895074e-04
5.566887e-04	1.995974e+00	4.897693e-04
5.569060e-04	1.996318e+00	4.900314e-04
5.571233e-04	1.996661e+00	4.902934e-04
5.573407e-04	1.997004e+00	4.905557e-04
5.575581e-04	1.997348e+00	4.908180e-04
5.577756e-04	1.997691e+00	4.910805e-04
5.579931e-04	1.998034e+00	4.913430e-04
5.582108e-04	1.998378e+00	4.916057e-04
5.584284e-04	1.998721e+00	4.918684e-04
5.586461e-04	1.999064e+00	4.921312e-04
5.588639e-04	1.999408e+00	4.923942e-04
5.590816e-04	1.999751e+00	4.926572e-04
5.592995e-04	2.000094e+00	4.929204e-04
5.595174e-04	2.000438e+00	4.931836e-04
5.597355e-04	2.000781e+00	4.934470e-04
5.599534e-04	2.001124e+00	4.937104e-04
5.601716e-04	2.001468e+00	4.939740e-04
5.603897e-04	2.001811e+00	4.942376e-04
5.606078e-04	2.002154e+00	4.945014e-04
5.608261e-04	2.002498e+00	4.947653e-04
5.610444e-04	2.002841e+00	4.950292e-04
5.612628e-04	2.003185e+00	4.952933e-04
5.614812e-04	2.003528e+00	4.955575e-04
5.616997e-04	2.003871e+00	4.958218e-04
5.619182e-04	2.004215e+00	4.960861e-04
5.621367e-04	2.004558e+00	4.963506e-04
5.623554e-04	2.004901e+00	4.966152e-04
5.625741e-04	2.005245e+00	4.968799e-04
5.627929e-04	2.005588e+00	4.971447e-04
5.630116e-04	2.005932e+00	4.974096e-04
5.632305e-04	2.006275e+00	4.976746e-04
5.634494e-04	2.006618e+00	4.979397e-04
5.636684e-04	2.006962e+00	4.982049e-04
5.638874e-04	2.007305e+00	4.984702e-04
5.641064e-04	2.007648e+00	4.987356e-04
5.643256e-04	2.007992e+00	4.990011e-04
5.645447e-04	2.008335e+00	4.992667e-04
5.647640e-04	2.008679e+00	4.995325e-04
5.649833e-04	2.009022e+00	4.997983e-04
5.652027e-04	2.009366e+00	5.000642e-04
5.654220e-04	2.009709e+00	5.003302e-04
5.656415e-04	2.010052e+00	5.005964e-04
5.658610e-04	2.010396e+00	5.008626e-04
5.660805e-04	2.010739e+00	5.011289e-04
5.663002e-04	2.011083e+00	5.013954e-04
5.665198e-04	2.011426e+00	5.016619e-04
5.667396e-04	2.011769e+00	5.019286e-04
5.669594e-04	2.012113e+00	5.021953e-04
5.671793e-04	2.012456e+00	5.024622e-04
5.673991e-04	2.012800e+00	5.027291e-04
5.676190e-04	2.013143e+00	5.029962e-04
5.678391e-04	2.013486e+00	5.032634e-04
5.680591e-04	2.013830e+00	5.035306e-04
5.682793e-04	2.014173e+00	5.037980e-04
5.684994e-04	2.014517e+00	5.040655e-04
5.687197e-04	2.014860e+00	5.043331e-04
5.689399e-04	2.015204e+00	5.046007e-04
5.691603e-04	2.015547e+00	5.048686e-04
5.693807e-04	2.015890e+00	5.051364e-04
5.696011e-04	2.016234e+00	5.054044e-04
5.698216e-04	2.016577e+00	5.056725e-04
5.700421e-04	2.016921e+00	5.059407e-04
5.702628e-04	2.017264e+00	5.062091e-04
5.704834e-04	2.017608e+00	5.064774e-04
5.707042e-04	2.017951e+00	5.067460e-04
5.709249e-04	2.018295e+00	5.070146e-04
5.711458e-04	2.018638e+00	5.072834e-04
5.713666e-04	2.018982e+00	5.075521e-04
5.715876e-04	2.019325e+00	5.078210e-04
5.718086e-04	2.019668e+00	5.080901e-04
5.720296e-04	2.020012e+00	5.083592e-04
5.722508e-04	2.020355e+00	5.086285e-04
5.724719e-04	2.020699e+00	5.088978e-04
5.726932e-04	2.021042e+00	5.091673e-04
5.729144e-04	2.021386e+00	5.094368e-04
5.731357e-04	2.021729e+00	5.097064e-04
5.733571e-04	2.022073e+00	5.099763e-04
5.735785e-04	2.022416e+00	5.102461e-04
5.738000e-04	2.022760e+00	5.105161e-04
5.740216e-04	2.023103e+00	5.107861e-04
5.742432e-04	2.023447e+00	5.110564e-04
5.744648e-04	2.023790e+00	5.113266e-04
5.746866e-04	2.024134e+00	5.115971e-04
5.749083e-04	2.024477e+00	5.118675e-04
5.751301e-04	2.024821e+00	5.121381e-04
5.753520e-04	2.025164e+00	5.124088e-04
5.755739e-04	2.025508e+00	5.126796e-04
5.757960e-04	2.025851e+00	5.129506e-04
5.760180e-04	2.026195e+00	5.132215e-04
5.762401e-04	2.026538e+00	5.134927e-04
5.764622e-04	2.026882e+00	5.137639e-04
5.766845e-04	2.027225e+00	5.140353e-04
5.769067e-04	2.027569e+00	5.143067e-04
5.771290e-04	2.027912e+00	5.145782e-04
5.773514e-04	2.028256e+00	5.148499e-04
5.775738e-04	2.028599e+00	5.151216e-04
5.777963e-04	2.028943e+00	5.153935e-04
5.780189e-04	2.029286e+00	5.156654e-04
5.782415e-04	2.029630e+00	5.159375e-04
5.784641e-04	2.029973e+00	5.162096e-04
5.786868e-04	2.030317e+00	5.164818e-04
5.789096e-04	2.030660e+00	5.167543e-04
5.791324e-04	2.031004e+00	5.170267e-04
5.793553e-04	2.031347e+00	5.172994e-04
5.795782e-04	2.031691e+00	5.175720e-04
5.798012e-04	2.032034e+00	5.178449e-04
5.800242e-04	2.032378e+00	5.181177e-04
5.802474e-04	2.032721e+00	5.183908e-04
5.804705e-04	2.033065e+00	5.186638e-04
5.806936e-04	2.033408e+00	5.189370e-04
5.809169e-04	2.033752e+00	5.192104e-04
5.811402e-04	2.034096e+00	5.194838e-04
5.813636e-04	2.034439e+00	5.197573e-04
5.815870e-04	2.034783e+00	5.200309e-04
5.818106e-04	2.035126e+00	5.203047e-04
5.820341e-04	2.035470e+00	5.205785e-04
5.822577e-04	2.035813e+00	5.208525e-04
5.824813e-04	2.036157e+00	5.211266e-04
5.827050e-04	2.036500e+00	5.214007e-04
5.829288e-04	2.036844e+00	5.216750e-04
5.831526e-04	2.037188e+00	5.219493e-04
5.833765e-04	2.037531e+00	5.222239e-04
5.836004e-04	2.037875e+00	5.224984e-04
5.838244e-04	2.038218e+00	5.227731e-04
5.840484e-04	2.038562e+00	5.230479e-04
5.842724e-04	2.038905e+00	5.233227e-04
5.844966e-04	2.039249e+00	5.235978e-04
5.847208e-04	2.039593e+00	5.238729e-04
5.849451e-04	2.039936e+00	5.241481e-04
5.851694e-04	2.040280e+00	5.244234e-04
5.853938e-04	2.040623e+00	5.246989e-04
5.856182e-04	2.040967e+00	5.249744e-04
5.858427e-04	2.041311e+00	5.252501e-04
5.860672e-04	2.041654e+00	5.255258e-04
5.862918e-04	2.041998e+00	5.258016e-04
5.865165e-04	2.042341e+00	5.260776e-04
5.867411e-04	2.042685e+00	5.263536e-04
5.869659e-04	2.043028e+00	5.266298e-04
5.871907e-04	2.043372e+00	5.269061e-04
5.874156e-04	2.043716e+00	5.271825e-04
5.876405e-04	2.044059e+00	5.274589e-04
5.878655e-04	2.044403e+00	5.277356e-04
5.880905e-04	2.044746e+00	5.280122e-04
5.883156e-04	2.045090e+00	5.282890e-04
5.885408e-04	2.045434e+00	5.285660e-04
5.887659e-04	2.045777e+00	5.288429e-04
5.889912e-04	2.046121e+00	5.291201e-04
5.892165e-04	2.046464e+00	5.293973e-04
5.894419e-04	2.046808e+00	5.296747e-04
5.896673e-04	2.047152e+00	5.299521e-04
5.898928e-04	2.047495e+00	5.302296e-04
5.901184e-04	2.047839e+00	5.305073e-04
5.903439e-04	2.048183e+00	5.307850e-04
5.905696e-04	2.048526e+00	5.310629e-04
5.907953e-04	2.048870e+00	5.313408e-04
5.910211e-04	2.049213e+00	5.316190e-04
5.912468e-04	2.049557e+00	5.318971e-04
5.914728e-04	2.049901e+00	5.321754e-04
5.916987e-04	2.050244e+00	5.324538e-04
5.919246e-04	2.050588e+00	5.327322e-04
5.921507e-04	2.050932e+00	5.330109e-04
5.923767e-04	2.051275e+00	5.332896e-04
5.926029e-04	2.051619e+00	5.335684e-04
5.928291e-04	2.051963e+00	5.338473e-04
5.930554e-04	2.052306e+00	5.341264e-04
5.932817e-04	2.052650e+00	5.344055e-04
5.935081e-04	2.052994e+00	5.346848e-04
5.937345e-04	2.053337e+00	5.349641e-04
5.939609e-04	2.053681e+00	5.352435e-04
5.941875e-04	2.054024e+00	5.355232e-04
5.944141e-04	2.054368e+00	5.358028e-04
5.946408e-04	2.054712e+00	5.360826e-04
5.948674e-04	2.055055e+00	5.363625e-04
5.950943e-04	2.055399e+00	5.366425e-04
5.953210e-04	2.055743e+00	5.369226e-04
5.955479e-04	2.056086e+00	5.372027e-04
5.957748e-04	2.056430e+00	5.374831e-04
5.960018e-04	2.056774e+00	5.377635e-04
5.962289e-04	2.057117e+00	5.380440e-04
5.964559e-04	2.057461e+00	5.383246e-04
5.966831e-04	2.057805e+00	5.386054e-04
5.969103e-04	2.058148e+00	5.388862e-04
5.971376e-04	2.058492e+00	5.391672e-04
5.973649e-04	2.058836e+00	5.394482e-04
5.975922e-04	2.059179e+00	5.397294e-04
5.978197e-04	2.059523e+00	5.400107e-04
5.980472e-04	2.059867e+00	5.402920e-04
5.982748e-04	2.060211e+00	5.405736e-04
5.985023e-04	2.060554e+00	5.408551e-04
5.987300e-04	2.060898e+00	5.411369e-04
5.989577e-04	2.061242e+00	5.414186e-04
5.991855e-04	2.061585e+00	5.417006e-04
5.994133e-04	2.061929e+00	5.419826e-04
5.996411e-04	2.062273e+00	5.422647e-04
5.998691e-04	2.062617e+00	5.425470e-04
6.000971e-04	2.062960e+00	5.428293e-04
6.003252e-04	2.063304e+00	5.431118e-04
6.005532e-04	2.063648e+00	5.433943e-04
6.007814e-04	2.063991e+00	5.436770e-04
6.010096e-04	2.064335e+00	5.439598e-04
6.012378e-04	2.064679e+00	5.442426e-04
6.014662e-04	2.065022e+00	5.445256e-04
6.016945e-04	2.065366e+00	5.448087e-04
6.019230e-04	2.065710e+00	5.450920e-04
6.021515e-04	2.066054e+00	5.453752e-04
6.023801e-04	2.066397e+00	5.456587e-04
6.026087e-04	2.066741e+00	5.459422e-04
6.028374e-04	2.067085e+00	5.462259e-04
6.030660e-04	2.067429e+00	5.465096e-04
6.032948e-04	2.067772e+00	5.467934e-04
6.035237e-04	2.068116e+00	5.470774e-04
6.037525e-04	2.068460e+00	5.473614e-04
6.039815e-04	2.068804e+00	5.476456e-04
6.042104e-04	2.069147e+00	5.479299e-04
6.044396e-04	2.069491e+00	5.482143e-04
6.046686e-04	2.069835e+00	5.484988e-04
6.048978e-04	2.070179e+00	5.487834e-04
6.051270e-04	2.070522e+00	5.490681e-04
6.053563e-04	2.070866e+00	5.493529e-04
6.055856e-04	2.071210e+00	5.496379e-04
6.058150e-04	2.071553e+00	5.499228e-04
6.060445e-04	2.071897e+00	5.502080e-04
6.062740e-04	2.072241e+00	5.504933e-04
6.065036e-04	2.072585e+00	5.507787e-04
6.067331e-04	2.072929e+00	5.510641e-04
6.069628e-04	2.073272e+00	5.513496e-04
6.071925e-04	2.073616e+00	5.516354e-04
6.074223e-04	2.073960e+00	5.519211e-04
6.076522e-04	2.074304e+00	5.522071e-04
6.078820e-04	2.074647e+00	5.524930e-04
6.081120e-04	2.074991e+00	5.527792e-04
6.083420e-04	2.075335e+00	5.530654e-04
6.085721e-04	2.075679e+00	5.533518e-04
6.088022e-04	2.076022e+00	5.536382e-04
6.090323e-04	2.076366e+00	5.539247e-04
6.092626e-04	2.076710e+00	5.542114e-04
6.094929e-04	2.077054e+00	5.544981e-04
6.097233e-04	2.077398e+00	5.547850e-04
6.099536e-04	2.077741e+00	5.550720e-04
6.101841e-04	2.078085e+00	5.553591e-04
6.104146e-04	2.078429e+00	5.556463e-04
6.106452e-04	2.078773e+00	5.559337e-04
6.108758e-04	2.079117e+00	5.562210e-04
6.111064e-04	2.079460e+00	5.565085e-04
6.113372e-04	2.079804e+00	5.567962e-04
6.115680e-04	2.080148e+00	5.570839e-04
6.117989e-04	2.080492e+00	5.573718e-04
6.120298e-04	2.080836e+00	5.576597e-04
6.122608e-04	2.081179e+00	5.579478e-04
6.124917e-04	2.081523e+00	5.582360e-04
6.127228e-04	2.081867e+00	5.585242e-04
6.129540e-04	2.082211e+00	5.588127e-04
6.131851e-04	2.082555e+00	5.591011e-04
6.134164e-04	2.082898e+00	5.593898e-04
6.136477e-04	2.083242e+00	5.596785e-04
6.138791e-04	2.083586e+00	5.599674e-04
6.141104e-04	2.083930e+00	5.602562e-04
6.143420e-04	2.084274e+00	5.605454e-04
6.145735e-04	2.084618e+00	5.608345e-04
6.148050e-04	2.084961e+00	5.611237e-04
6.150367e-04	2.085305e+00	5.614131e-04
6.152683e-04	2.085649e+00	5.617025e-04
6.155001e-04	2.085993e+00	5.619922e-04
6.157319e-04	2.086337e+00	5.622819e-04
6.159638e-04	2.086681e+00	5.625717e-04
6.161957e-04	2.087024e+00	5.628616e-04
6.164277e-04	2.087368e+00	5.631517e-04
6.166597e-04	2.087712e+00	5.634418e-04
6.168918e-04	2.088056e+00	5.637320e-04
6.171240e-04	2.088400e+00	5.640224e-04
6.173561e-04	2.088744e+00	5.643128e-04
6.175884e-04	2.089087e+00	5.646035e-04
6.178207e-04	2.089431e+00	5.648941e-04
6.180531e-04	2.089775e+00	5.651849e-04
6.182855e-04	2.090119e+00	5.654758e-04
6.185180e-04	2.090463e+00	5.657668e-04
6.187506e-04	2.090807e+00	5.660579e-04
6.189831e-04	2.091151e+00	5.663491e-04
6.192158e-04	2.091494e+00	5.666405e-04
6.194485e-04	2.091838e+00	5.669319e-04
6.196813e-04	2.092182e+00	5.672236e-04
6.199141e-04	2.092526e+00	5.675152e-04
6.201470e-04	2.092870e+00	5.678070e-04
6.203799e-04	2.093214e+00	5.680989e-04
6.206129e-04	2.093558e+00	5.683908e-04
6.208460e-04	2.093902e+00	5.686830e-04
6.210791e-04	2.094245e+00	5.689751e-04
6.213123e-04	2.094589e+00	5.692675e-04
6.215454e-04	2.094933e+00	5.695599e-04
6.217788e-04	2.095277e+00	5.698525e-04
6.220122e-04	2.095621e+00	5.701453e-04
6.222454e-04	2.095965e+00	5.704379e-04
6.224789e-04	2.096309e+00	5.707308e-04
6.227125e-04	2.096653e+00	5.710238e-04
6.229459e-04	2.096996e+00	5.713168e-04
6.231796e-04	2.097340e+00	5.716101e-04
6.234133e-04	2.097684e+00	5.719034e-04
6.236471e-04	2.098028e+00	5.721969e-04
6.238807e-04	2.098372e+00	5.724903e-04
6.241146e-04	2.098716e+00	5.727840e-04
6.243485e-04	2.099060e+00	5.730778e-04
6.245824e-04	2.099404e+00	5.733715e-04
6.248164e-04	2.099748e+00	5.736656e-04
6.250506e-04	2.100092e+00	5.739597e-04
6.252847e-04	2.100436e+00	5.742540e-04
6.255188e-04	2.100779e+00	5.745481e-04
6.257531e-04	2.101123e+00	5.748426e-04
6.259874e-04	2.101467e+00	5.751372e-04
6.262216e-04	2.101811e+00	5.754317e-04
6.264561e-04	2.102155e+00	5.757265e-04
6.266906e-04	2.102499e+00	5.760214e-04
6.269252e-04	2.102843e+00	5.763164e-04
6.271596e-04	2.103187e+00	5.766113e-04
6.273943e-04	2.103531e+00	5.769066e-04
6.276291e-04	2.103875e+00	5.772020e-04
6.278639e-04	2.104219e+00	5.774974e-04
6.280985e-04	2.104563e+00	5.777928e-04
6.283334e-04	2.104907e+00	5.780885e-04
6.285684e-04	2.105251e+00	5.783843e-04
6.288033e-04	2.105594e+00	5.786800e-04
6.290383e-04	2.105938e+00	5.789760e-04
6.292735e-04	2.106282e+00	5.792721e-04
6.295087e-04	2.106626e+00	5.795684e-04
6.297437e-04	2.106970e+00	5.798645e-04
6.299791e-04	2.107314e+00	5.801610e-04
6.302144e-04	2.107658e+00	5.804576e-04
6.304497e-04	2.108002e+00	5.807540e-04
6.306851e-04	2.108346e+00	5.810508e-04
6.309207e-04	2.108690e+00	5.813477e-04
6.311563e-04	2.109034e+00	5.816448e-04
6.313917e-04	2.109378e+00	5.819417e-04
6.316274e-04	2.109722e+00	5.822389e-04
6.318632e-04	2.110066e+00	5.825363e-04
6.320988e-04	2.110410e+00	5.828335e-04
6.323347e-04	2.110754e+00	5.831311e-04
6.325707e-04	2.111098e+00	5.834288e-04
6.328067e-04	2.111442e+00	5.837266e-04
6.330425e-04	2.111786e+00	5.840243e-04
6.332786e-04	2.112130e+00	5.843223e-04
6.335148e-04	2.112474e+00	5.846204e-04
6.337510e-04	2.112818e+00	5.849187e-04
6.339871e-04	2.113161e+00	5.852168e-04
6.342234e-04	2.113506e+00	5.855153e-04
6.344598e-04	2.113850e+00	5.858138e-04
6.346961e-04	2.114193e+00	5.861123e-04
6.349326e-04	2.114537e+00	5.864111e-04
6.351691e-04	2.114882e+00	5.867100e-04
6.354058e-04	2.115226e+00	5.870090e-04
6.356423e-04	2.115569e+00	5.873079e-04
6.358790e-04	2.115913e+00	5.876072e-04
6.361158e-04	2.116258e+00	5.879065e-04
6.363524e-04	2.116601e+00	5.882058e-04
6.365893e-04	2.116945e+00	5.885054e-04
6.368263e-04	2.117289e+00	5.888050e-04
6.370633e-04	2.117634e+00	5.891048e-04
6.373002e-04	2.117977e+00	5.894045e-04
6.375373e-04	2.118321e+00	5.897046e-04
6.377745e-04	2.118666e+00	5.900047e-04
6.380116e-04	2.119009e+00	5.903047e-04
6.382489e-04	2.119353e+00	5.906051e-04
6.384862e-04	2.119698e+00	5.909055e-04
6.387237e-04	2.120042e+00	5.912061e-04
6.389609e-04	2.120385e+00	5.915066e-04
6.391985e-04	2.120730e+00	5.918074e-04
6.394361e-04	2.121074e+00	5.921083e-04
6.396737e-04	2.121418e+00	5.924094e-04
6.399112e-04	2.121762e+00	5.927103e-04
6.401490e-04	2.122106e+00	5.930115e-04
6.403868e-04	2.122450e+00	5.933129e-04
6.406245e-04	2.122794e+00	5.936141e-04
6.408624e-04	2.123138e+00	5.939157e-04
6.411004e-04	2.123482e+00	5.942174e-04
6.413384e-04	2.123826e+00	5.945193e-04
6.415764e-04	2.124170e+00	5.948209e-04
6.418145e-04	2.124514e+00	5.951230e-04
6.420527e-04	2.124858e+00	5.954251e-04
6.422908e-04	2.125202e+00	5.957272e-04
6.425291e-04	2.125546e+00	5.960295e-04
6.427675e-04	2.125890e+00	5.963320e-04
6.430060e-04	2.126234e+00	5.966346e-04
6.432443e-04	2.126578e+00	5.969371e-04
6.434828e-04	2.126922e+00	5.972399e-04
6.437215e-04	2.127266e+00	5.975429e-04
6.439600e-04	2.127610e+00	5.978457e-04
6.441987e-04	2.127954e+00	5.981489e-04
6.444375e-04	2.128298e+00	5.984521e-04
6.446763e-04	2.128643e+00	5.987555e-04
6.449150e-04	2.128986e+00	5.990588e-04
6.451540e-04	2.129331e+00	5.993624e-04
6.453930e-04	2.129675e+00	5.996661e-04
6.456321e-04	2.130019e+00	5.999699e-04
6.458710e-04	2.130363e+00	6.002737e-04
6.461102e-04	2.130707e+00	6.005777e-04
6.463494e-04	2.131051e+00	6.008819e-04
6.465886e-04	2.131395e+00	6.011859e-04
6.468279e-04	2.131739e+00	6.014903e-04
6.470673e-04	2.132083e+00	6.017949e-04
6.473068e-04	2.132427e+00	6.020995e-04
6.475462e-04	2.132771e+00	6.024040e-04
6.477857e-04	2.133115e+00	6.027088e-04
6.480254e-04	2.133460e+00	6.030138e-04
6.482649e-04	2.133804e+00	6.033186e-04
6.485047e-04	2.134148e+00	6.036238e-04
6.487445e-04	2.134492e+00	6.039291e-04
6.489843e-04	2.134836e+00	6.042345e-04
6.492241e-04	2.135180e+00	6.045398e-04
6.494641e-04	2.135524e+00	6.048455e-04
6.497041e-04	2.135868e+00	6.051512e-04
6.499440e-04	2.136212e+00	6.054569e-04
6.501842e-04	2.136556e+00	6.057628e-04
6.504244e-04	2.136901e+00	6.060689e-04
6.506647e-04	2.137245e+00	6.063751e-04
6.509048e-04	2.137589e+00	6.066812e-04
6.511452e-04	2.137933e+00	6.069876e-04
6.513857e-04	2.138277e+00	6.072942e-04
6.516262e-04	2.138621e+00	6.076008e-04
6.518666e-04	2.138965e+00	6.079074e-04
6.521072e-04	2.139309e+00	6.082143e-04
6.523479e-04	2.139654e+00	6.085213e-04
6.525884e-04	2.139997e+00	6.088281e-04
6.528292e-04	2.140342e+00	6.091354e-04
6.530700e-04	2.140686e+00	6.094427e-04
6.533110e-04	2.141030e+00	6.097501e-04
6.535517e-04	2.141374e+00	6.100575e-04
6.537928e-04	2.141718e+00	6.103651e-04
6.540338e-04	2.142062e+00	6.106729e-04
6.542748e-04	2.142406e+00	6.109806e-04
6.545160e-04	2.142751e+00	6.112886e-04
6.547572e-04	2.143095e+00	6.115967e-04
6.549985e-04	2.143439e+00	6.119050e-04
6.552397e-04	2.143783e+00	6.122131e-04
6.554811e-04	2.144127e+00	6.125216e-04
6.557226e-04	2.144471e+00	6.128302e-04
6.559640e-04	2.144815e+00	6.131386e-04
6.562056e-04	2.145160e+00	6.134474e-04
6.564472e-04	2.145504e+00	6.137564e-04
6.566889e-04	2.145848e+00	6.140654e-04
6.569305e-04	2.146192e+00	6.143743e-04
6.571723e-04	2.146536e+00	6.146836e-04
6.574142e-04	2.146880e+00	6.149930e-04
6.576562e-04	2.147225e+00	6.153025e-04
6.578980e-04	2.147569e+00	6.156118e-04
6.581400e-04	2.147913e+00	6.159216e-04
6.583822e-04	2.148257e+00	6.162314e-04
6.586241e-04	2.148601e+00	6.165411e-04
6.588664e-04	2.148945e+00	6.168512e-04
6.591087e-04	2.149290e+00	6.171614e-04
6.593510e-04	2.149634e+00	6.174716e-04
6.595932e-04	2.149978e+00	6.177818e-04
6.598357e-04	2.150322e+00	6.180923e-04
6.600782e-04	2.150666e+00	6.184030e-04
6.603206e-04	2.151010e+00	6.187135e-04
6.605632e-04	2.151354e+00	6.190243e-04
6.608059e-04	2.151699e+00	6.193353e-04
6.610486e-04	2.152043e+00	6.196464e-04
6.612913e-04	2.152387e+00	6.199574e-04
6.615341e-04	2.152731e+00	6.202687e-04
6.617771e-04	2.153076e+00	6.205801e-04
6.620198e-04	2.153420e+00	6.208914e-04
6.622629e-04	2.153764e+00	6.212031e-04
6.625060e-04	2.154108e+00	6.215149e-04
6.627491e-04	2.154452e+00	6.218268e-04
6.629921e-04	2.154796e+00	6.221385e-04
6.632354e-04	2.155141e+00	6.224507e-04
6.634787e-04	2.155485e+00	6.227629e-04
6.637221e-04	2.155829e+00	6.230752e-04
6.639654e-04	2.156173e+00	6.233875e-04
6.642089e-04	2.156517e+00	6.237000e-04
6.644524e-04	2.156862e+00	6.240127e-04
6.646959e-04	2.157206e+00	6.243253e-04
6.649395e-04	2.157550e+00	6.246382e-04
6.651833e-04	2.157894e+00	6.249513e-04
6.654270e-04	2.158239e+00	6.252644e-04
6.656707e-04	2.158583e+00	6.255774e-04
6.659146e-04	2.158927e+00	6.258908e-04
6.661586e-04	2.159271e+00	6.262043e-04
6.664024e-04	2.159615e+00	6.265177e-04
6.666465e-04	2.159960e+00	6.268314e-04
6.668906e-04	2.160304e+00	6.271453e-04
6.671348e-04	2.160648e+00	6.274592e-04
6.673788e-04	2.160992e+00	6.277730e-04
6.676232e-04	2.161336e+00	6.280872e-04
6.678675e-04	2.161681e+00	6.284015e-04
6.681118e-04	2.162025e+00	6.287157e-04
6.683562e-04	2.162369e+00	6.290302e-04
6.686008e-04	2.162713e+00	6.293449e-04
6.688454e-04	2.163058e+00	6.296596e-04
6.690898e-04	2.163402e+00	6.299743e-04
6.693345e-04	2.163746e+00	6.302893e-04
6.695793e-04	2.164090e+00	6.306044e-04
6.698241e-04	2.164435e+00	6.309196e-04
6.700688e-04	2.164779e+00	6.312347e-04
6.703138e-04	2.165123e+00	6.315501e-04
6.705588e-04	2.165467e+00	6.318657e-04
6.708037e-04	2.165812e+00	6.321812e-04
6.710488e-04	2.166156e+00	6.324970e-04
6.712939e-04	2.166500e+00	6.328129e-04
6.715392e-04	2.166845e+00	6.331289e-04
6.717843e-04	2.167189e+00	6.334448e-04
6.720296e-04	2.167533e+00	6.337611e-04
6.722750e-04	2.167877e+00	6.340774e-04
6.725203e-04	2.168221e+00	6.343937e-04
6.727658e-04	2.168566e+00	6.347103e-04
6.730114e-04	2.168910e+00	6.350270e-04
6.732570e-04	2.169254e+00	6.353438e-04
6.735026e-04	2.169598e+00	6.356606e-04
6.737483e-04	2.169943e+00	6.359776e-04
6.739941e-04	2.170287e+00	6.362948e-04
6.742398e-04	2.170631e+00	6.366119e-04
6.744857e-04	2.170976e+00	6.369293e-04
6.747317e-04	2.171320e+00	6.372468e-04
6.749778e-04	2.171664e+00	6.375645e-04
6.752237e-04	2.172008e+00	6.378820e-04
6.754698e-04	2.172353e+00	6.381999e-04
6.757161e-04	2.172697e+00	6.385178e-04
6.759623e-04	2.173041e+00	6.388360e-04
6.762085e-04	2.173386e+00	6.391539e-04
6.764549e-04	2.173730e+00	6.394723e-04
6.767013e-04	2.174074e+00	6.397907e-04
6.769476e-04	2.174418e+00	6.401091e-04
6.771942e-04	2.174763e+00	6.404278e-04
6.774408e-04	2.175107e+00	6.407466e-04
6.776875e-04	2.175452e+00	6.410655e-04
6.779341e-04	2.175796e+00	6.413843e-04
6.781809e-04	2.176140e+00	6.417034e-04
6.784277e-04	2.176484e+00	6.420227e-04
6.786745e-04	2.176829e+00	6.423418e-04
6.789214e-04	2.177173e+00	6.426613e-04
6.791685e-04	2.177517e+00	6.429810e-04
6.794155e-04	2.177862e+00	6.433007e-04
6.796625e-04	2.178206e+00	6.436203e-04
6.799097e-04	2.178550e+00	6.439403e-04
6.801570e-04	2.178895e+00	6.442604e-04
6.804041e-04	2.179239e+00	6.445803e-04
6.806515e-04	2.179583e+00	6.449006e-04
6.808989e-04	2.179928e+00	6.452211e-04
6.811464e-04	2.180272e+00	6.455416e-04
6.813938e-04	2.180616e+00	6.458620e-04
6.816414e-04	2.180960e+00	6.461828e-04
6.818891e-04	2.181305e+00	6.465037e-04
6.821368e-04	2.181649e+00	6.468247e-04
6.823844e-04	2.181993e+00	6.471456e-04
6.826322e-04	2.182338e+00	6.474669e-04
6.828802e-04	2.182682e+00	6.477882e-04
6.831279e-04	2.183026e+00	6.481095e-04
6.833759e-04	2.183371e+00	6.484311e-04
6.836240e-04	2.183715e+00	6.487528e-04
6.838722e-04	2.184060e+00	6.490746e-04
6.841202e-04	2.184404e+00	6.493963e-04
6.843684e-04	2.184748e+00	6.497184e-04
6.846167e-04	2.185093e+00	6.500406e-04
6.848649e-04	2.185437e+00	6.503626e-04
6.851133e-04	2.185781e+00	6.506850e-04
6.853618e-04	2.186126e+00	6.510076e-04
6.856104e-04	2.186470e+00	6.513302e-04
6.858588e-04	2.186814e+00	6.516528e-04
6.861075e-04	2.187159e+00	6.519756e-04
6.863562e-04	2.187503e+00	6.522986e-04
6.866048e-04	2.187847e+00	6.526215e-04
6.868536e-04	2.188192e+00	6.529447e-04
6.871025e-04	2.188536e+00	6.532681e-04
6.873514e-04	2.188881e+00	6.535916e-04
6.876003e-04	2.189225e+00	6.539149e-04
6.878493e-04	2.189569e+00	6.542386e-04
6.880985e-04	2.189914e+00	6.545624e-04
6.883477e-04	2.190258e+00	6.548864e-04
6.885967e-04	2.190602e+00	6.552102e-04
6.888460e-04	2.190947e+00	6.555344e-04
6.890954e-04	2.191291e+00	6.558586e-04
6.893446e-04	2.191635e+00	6.561828e-04
6.895941e-04	2.191980e+00	6.565073e-04
6.898436e-04	2.192324e+00	6.568320e-04
6.900932e-04	2.192669e+00	6.571567e-04
6.903427e-04	2.193013e+00	6.574814e-04
6.905924e-04	2.193358e+00	6.578064e-04
6.908422e-04	2.193702e+00	6.581315e-04
6.910918e-04	2.194046e+00	6.584565e-04
6.913417e-04	2.194391e+00	6.587818e-04
6.915916e-04	2.194735e+00	6.591073e-04
6.918416e-04	2.195080e+00	6.594329e-04
6.920915e-04	2.195424e+00	6.597583e-04
6.923416e-04	2.195768e+00	6.600841e-04
6.925918e-04	2.196113e+00	6.604101e-04
6.928419e-04	2.196457e+00	6.607359e-04
6.930922e-04	2.196801e+00	6.610620e-04
6.933425e-04	2.197146e+00	6.613883e-04
6.935929e-04	2.197490e+00	6.617147e-04
6.938432e-04	2.197835e+00	6.620410e-04
6.940937e-04	2.198179e+00	6.623677e-04
6.943443e-04	2.198524e+00	6.626944e-04
6.945950e-04	2.198868e+00	6.630213e-04
6.948455e-04	2.199212e+00	6.633480e-04
6.950963e-04	2.199557e+00	6.636752e-04
6.953471e-04	2.199901e+00	6.640024e-04
6.955978e-04	2.200246e+00	6.643295e-04
6.958487e-04	2.200590e+00	6.646570e-04
6.960997e-04	2.200935e+00	6.649845e-04
6.963508e-04	2.201279e+00	6.653123e-04
6.966017e-04	2.201623e+00	6.656398e-04
6.968529e-04	2.201968e+00	6.659678e-04
6.971041e-04	2.202312e+00	6.662958e-04
6.973552e-04	2.202657e+00	6.666238e-04
6.976066e-04	2.203001e+00	6.669521e-04
6.978580e-04	2.203346e+00	6.672805e-04
6.981095e-04	2.203690e+00	6.676090e-04
6.983608e-04	2.204034e+00	6.679374e-04
6.986124e-04	2.204379e+00	6.682662e-04
6.988640e-04	2.204723e+00	6.685951e-04
6.991155e-04	2.205068e+00	6.689238e-04
6.993673e-04	2.205412e+00	6.692529e-04
6.996191e-04	2.205757e+00	6.695822e-04
6.998710e-04	2.206101e+00	6.699115e-04
7.001227e-04	2.206446e+00	6.702408e-04
7.003747e-04	2.206790e+00	6.705704e-04
7.006268e-04	2.207135e+00	6.709001e-04
7.008789e-04	2.207479e+00	6.712299e-04
7.011309e-04	2.207823e+00	6.715596e-04
7.013831e-04	2.208168e+00	6.718897e-04
7.016354e-04	2.208512e+00	6.722199e-04
7.018876e-04	2.208857e+00	6.725500e-04
7.021400e-04	2.209201e+00	6.728804e-04
7.023924e-04	2.209546e+00	6.732109e-04
7.026450e-04	2.209890e+00	6.735416e-04
7.028974e-04	2.210235e+00	6.738721e-04
7.031500e-04	2.210579e+00	6.742030e-04
7.034027e-04	2.210924e+00	6.745341e-04
7.036553e-04	2.211268e+00	6.748650e-04
7.039081e-04	2.211613e+00	6.751962e-04
7.041610e-04	2.211957e+00	6.755276e-04
7.044139e-04	2.212302e+00	6.758591e-04
7.046667e-04	2.212646e+00	6.761905e-04
7.049198e-04	2.212991e+00	6.765222e-04
7.051729e-04	2.213335e+00	6.768541e-04
7.054259e-04	2.213679e+00	6.771858e-04
7.056791e-04	2.214024e+00	6.775179e-04
7.059324e-04	2.214369e+00	6.778501e-04
7.061857e-04	2.214713e+00	6.781824e-04
7.064389e-04	2.215057e+00	6.785146e-04
7.066924e-04	2.215402e+00	6.788472e-04
7.069459e-04	2.215747e+00	6.791799e-04
7.071995e-04	2.216091e+00	6.795127e-04
7.074530e-04	2.216436e+00	6.798454e-04
7.077067e-04	2.216780e+00	6.801784e-04
7.079604e-04	2.217125e+00	6.805116e-04
7.082141e-04	2.217469e+00	6.808446e-04
7.084679e-04	2.217814e+00	6.811780e-04
7.087219e-04	2.218158e+00	6.815116e-04
7.089759e-04	2.218503e+00	6.818452e-04
7.092297e-04	2.218847e+00	6.821787e-04
7.094839e-04	2.219192e+00	6.825126e-04
7.097380e-04	2.219536e+00	6.828466e-04
7.099921e-04	2.219881e+00	6.831805e-04
7.102464e-04	2.220225e+00	6.835147e-04
7.105007e-04	2.220570e+00	6.838491e-04
7.107551e-04	2.220914e+00	6.841836e-04
7.110094e-04	2.221259e+00	6.845179e-04
7.112639e-04	2.221603e+00	6.848527e-04
7.115185e-04	2.221948e+00	6.851875e-04
7.117730e-04	2.222292e+00	6.855222e-04
7.120277e-04	2.222637e+00	6.858573e-04
7.122824e-04	2.222982e+00	6.861925e-04
7.125372e-04	2.223326e+00	6.865278e-04
7.127919e-04	2.223670e+00	6.868630e-04
7.130469e-04	2.224015e+00	6.871986e-04
7.133019e-04	2.224360e+00	6.875343e-04
7.135569e-04	2.224704e+00	6.878701e-04
7.138119e-04	2.225049e+00	6.882057e-04
7.140670e-04	2.225393e+00	6.885418e-04
7.143223e-04	2.225738e+00	6.888779e-04
7.145774e-04	2.226082e+00	6.892140e-04
7.148327e-04	2.226427e+00	6.895504e-04
7.150881e-04	2.226772e+00	6.898869e-04
7.153436e-04	2.227116e+00	6.902235e-04
7.155989e-04	2.227461e+00	6.905600e-04
7.158545e-04	2.227805e+00	6.908969e-04
7.161102e-04	2.228150e+00	6.912339e-04
7.163657e-04	2.228494e+00	6.915708e-04
7.166215e-04	2.228839e+00	6.919080e-04
7.168773e-04	2.229183e+00	6.922454e-04
7.171332e-04	2.229528e+00	6.925829e-04
7.173889e-04	2.229872e+00	6.929202e-04
7.176449e-04	2.230217e+00	6.932580e-04
7.179010e-04	2.230562e+00	6.935958e-04
7.181569e-04	2.230906e+00	6.939335e-04
7.184131e-04	2.231251e+00	6.942716e-04
7.186693e-04	2.231595e+00	6.946098e-04
7.189256e-04	2.231940e+00	6.949482e-04
7.191818e-04	2.232285e+00	6.952864e-04
7.194382e-04	2.232629e+00	6.956249e-04
7.196947e-04	2.232974e+00	6.959636e-04
7.199512e-04	2.233318e+00	6.963024e-04
7.202076e-04	2.233663e+00	6.966411e-04
7.204643e-04	2.234008e+00	6.969802e-04
7.207210e-04	2.234352e+00	6.973193e-04
7.209776e-04	2.234697e+00	6.976584e-04
7.212344e-04	2.235041e+00	6.979978e-04
7.214913e-04	2.235386e+00	6.983373e-04
7.217483e-04	2.235731e+00	6.986770e-04
7.220051e-04	2.236075e+00	6.990165e-04
7.222621e-04	2.236420e+00	6.993564e-04
7.225193e-04	2.236764e+00	6.996964e-04
7.227763e-04	2.237109e+00	7.000363e-04
7.230335e-04	2.237453e+00	7.003766e-04
7.232908e-04	2.237798e+00	7.007170e-04
7.235482e-04	2.238143e+00	7.010575e-04
7.238054e-04	2.238487e+00	7.013978e-04
7.240629e-04	2.238832e+00	7.017386e-04
7.243204e-04	2.239177e+00	7.020794e-04
7.245778e-04	2.239521e+00	7.024202e-04
7.248355e-04	2.239866e+00	7.027613e-04
7.250932e-04	2.240210e+00	7.031025e-04
7.253510e-04	2.240555e+00	7.034439e-04
7.256087e-04	2.240900e+00	7.037851e-04
7.258666e-04	2.241244e+00	7.041267e-04
7.261245e-04	2.241589e+00	7.044684e-04
7.263825e-04	2.241934e+00	7.048102e-04
7.266404e-04	2.242278e+00	7.051519e-04
7.268986e-04	2.242623e+00	7.054940e-04
7.271568e-04	2.242968e+00	7.058362e-04
7.274148e-04	2.243312e+00	7.061783e-04
7.276731e-04	2.243657e+00	7.065207e-04
7.279315e-04	2.244001e+00	7.068633e-04
7.281899e-04	2.244346e+00	7.072060e-04
7.284482e-04	2.244691e+00	7.075485e-04
7.287068e-04	2.245035e+00	7.078915e-04
7.289654e-04	2.245380e+00	7.082345e-04
7.292239e-04	2.245724e+00	7.085774e-04
7.294826e-04	2.246069e+00	7.089207e-04
7.297414e-04	2.246414e+00	7.092642e-04
7.300003e-04	2.246759e+00	7.096077e-04
7.302590e-04	2.247103e+00	7.099511e-04
7.305179e-04	2.247448e+00	7.102949e-04
7.307770e-04	2.247793e+00	7.106388e-04
7.310359e-04	2.248137e+00	7.109826e-04
7.312950e-04	2.248482e+00	7.113267e-04
7.315542e-04	2.248826e+00	7.116710e-04
7.318135e-04	2.249171e+00	7.120154e-04
7.320726e-04	2.249516e+00	7.123596e-04
7.323320e-04	2.249860e+00	7.127043e-04
7.325914e-04	2.250205e+00	7.130490e-04
7.328509e-04	2.250550e+00	7.133939e-04
7.331103e-04	2.250894e+00	7.137387e-04
7.333699e-04	2.251239e+00	7.140838e-04
7.336296e-04	2.251584e+00	7.144290e-04
7.338892e-04	2.251928e+00	7.147742e-04
7.341490e-04	2.252273e+00	7.151197e-04
7.344088e-04	2.252618e+00	7.154653e-04
7.346688e-04	2.252963e+00	7.158110e-04
7.349285e-04	2.253307e+00	7.161566e-04
7.351886e-04	2.253652e+00	7.165026e-04
7.354487e-04	2.253997e+00	7.168487e-04
7.357086e-04	2.254341e+00	7.171947e-04
7.359689e-04	2.254686e+00	7.175410e-04
7.362291e-04	2.255031e+00	7.178875e-04
7.364895e-04	2.255375e+00	7.182341e-04
7.367497e-04	2.255720e+00	7.185805e-04
7.370101e-04	2.256065e+00	7.189274e-04
7.372707e-04	2.256409e+00	7.192743e-04
7.375310e-04	2.256754e+00	7.196212e-04
7.377917e-04	2.257099e+00	7.199684e-04
7.380524e-04	2.257443e+00	7.203157e-04
7.383131e-04	2.257788e+00	7.206632e-04
7.385738e-04	2.258133e+00	7.210105e-04
7.388346e-04	2.258478e+00	7.213582e-04
7.390956e-04	2.258822e+00	7.217060e-04
7.393566e-04	2.259167e+00	7.220539e-04
7.396174e-04	2.259512e+00	7.224017e-04
7.398785e-04	2.259856e+00	7.227499e-04
7.401397e-04	2.260201e+00	7.230982e-04
7.404007e-04	2.260546e+00	7.234464e-04
7.406620e-04	2.260890e+00	7.237950e-04
7.409234e-04	2.261235e+00	7.241437e-04
7.411848e-04	2.261580e+00	7.244925e-04
7.414461e-04	2.261925e+00	7.248411e-04
7.417076e-04	2.262269e+00	7.251902e-04
7.419692e-04	2.262614e+00	7.255394e-04
7.422307e-04	2.262959e+00	7.258884e-04
7.424924e-04	2.263304e+00	7.262378e-04
7.427542e-04	2.263648e+00	7.265873e-04
7.430160e-04	2.263993e+00	7.269370e-04
7.432777e-04	2.264338e+00	7.272865e-04
7.435396e-04	2.264683e+00	7.276365e-04
7.438016e-04	2.265027e+00	7.279865e-04
7.440635e-04	2.265372e+00	7.283364e-04
7.443256e-04	2.265717e+00	7.286867e-04
7.445878e-04	2.266061e+00	7.290371e-04
7.448501e-04	2.266406e+00	7.293876e-04
7.451122e-04	2.266751e+00	7.297380e-04
7.453746e-04	2.267096e+00	7.300888e-04
7.456370e-04	2.267440e+00	7.304397e-04
7.458995e-04	2.267785e+00	7.307907e-04
7.461618e-04	2.268130e+00	7.311416e-04
7.464245e-04	2.268475e+00	7.314929e-04
7.466871e-04	2.268820e+00	7.318442e-04
7.469497e-04	2.269164e+00	7.321955e-04
7.472124e-04	2.269509e+00	7.325471e-04
7.474753e-04	2.269854e+00	7.328989e-04
7.477382e-04	2.270199e+00	7.332508e-04
7.480010e-04	2.270543e+00	7.336025e-04
7.482640e-04	2.270888e+00	7.339547e-04
7.485271e-04	2.271233e+00	7.343069e-04
7.487900e-04	2.271577e+00	7.346591e-04
7.490533e-04	2.271922e+00	7.350116e-04
7.493165e-04	2.272267e+00	7.353642e-04
7.495799e-04	2.272612e+00	7.357170e-04
7.498430e-04	2.272957e+00	7.360696e-04
7.501065e-04	2.273301e+00	7.364226e-04
7.503700e-04	2.273646e+00	7.367757e-04
7.506334e-04	2.273991e+00	7.371287e-04
7.508970e-04	2.274336e+00	7.374821e-04
7.511607e-04	2.274681e+00	7.378356e-04
7.514244e-04	2.275025e+00	7.381892e-04
7.516881e-04	2.275370e+00	7.385427e-04
7.519519e-04	2.275715e+00	7.388965e-04
7.522159e-04	2.276060e+00	7.392505e-04
7.524798e-04	2.276405e+00	7.396047e-04
7.527437e-04	2.276749e+00	7.399586e-04
7.530078e-04	2.277094e+00	7.403130e-04
7.532720e-04	2.277439e+00	7.406675e-04
7.535360e-04	2.277783e+00	7.410218e-04
7.538003e-04	2.278128e+00	7.413766e-04
7.540646e-04	2.278473e+00	7.417315e-04
7.543290e-04	2.278818e+00	7.420864e-04
7.545933e-04	2.279163e+00	7.424413e-04
7.548578e-04	2.279508e+00	7.427965e-04
7.551224e-04	2.279852e+00	7.431519e-04
7.553869e-04	2.280197e+00	7.435071e-04
7.556516e-04	2.280542e+00	7.438627e-04
7.559164e-04	2.280887e+00	7.442185e-04
7.561812e-04	2.281232e+00	7.445743e-04
7.564459e-04	2.281576e+00	7.449301e-04
7.567108e-04	2.281921e+00	7.452862e-04
7.569759e-04	2.282266e+00	7.456424e-04
7.572407e-04	2.282611e+00	7.459985e-04
7.575059e-04	2.282956e+00	7.463550e-04
7.577710e-04	2.283301e+00	7.467116e-04
7.580363e-04	2.283645e+00	7.470683e-04
7.583014e-04	2.283990e+00	7.474249e-04
7.585668e-04	2.284335e+00	7.477819e-04
7.588322e-04	2.284680e+00	7.481390e-04
7.590977e-04	2.285025e+00	7.484963e-04
7.593631e-04	2.285369e+00	7.488533e-04
7.596287e-04	2.285714e+00	7.492108e-04
7.598943e-04	2.286059e+00	7.495684e-04
7.601599e-04	2.286404e+00	7.499259e-04
7.604257e-04	2.286749e+00	7.502838e-04
7.606915e-04	2.287094e+00	7.506418e-04
7.609574e-04	2.287439e+00	7.509999e-04
7.612232e-04	2.287783e+00	7.513578e-04
7.614892e-04	2.288128e+00	7.517162e-04
7.617553e-04	2.288473e+00	7.520747e-04
7.620213e-04	2.288818e+00	7.524330e-04
7.622875e-04	2.289163e+00	7.527918e-04
7.625538e-04	2.289508e+00	7.531506e-04
7.628201e-04	2.289853e+00	7.535096e-04
7.630863e-04	2.290197e+00	7.538684e-04
7.633528e-04	2.290542e+00	7.542277e-04
7.636193e-04	2.290887e+00	7.545870e-04
7.638857e-04	2.291232e+00	7.549463e-04
7.641523e-04	2.291577e+00	7.553059e-04
7.644190e-04	2.291922e+00	7.556656e-04
7.646858e-04	2.292267e+00	7.560255e-04
7.649524e-04	2.292611e+00	7.563852e-04
7.652192e-04	2.292956e+00	7.567453e-04
7.654862e-04	2.293301e+00	7.571056e-04
7.657532e-04	2.293646e+00	7.574659e-04
7.660200e-04	2.293991e+00	7.578261e-04
7.662872e-04	2.294336e+00	7.581868e-04
7.665543e-04	2.294681e+00	7.585475e-04
7.668214e-04	2.295025e+00	7.589081e-04
7.670887e-04	2.295370e+00	7.592691e-04
7.673560e-04	2.295715e+00	7.596302e-04
7.676235e-04	2.296060e+00	7.599915e-04
7.678908e-04	2.296405e+00	7.603526e-04
7.681583e-04	2.296750e+00	7.607141e-04
7.684259e-04	2.297095e+00	7.610757e-04
7.686934e-04	2.297439e+00	7.614372e-04
7.689611e-04	2.297784e+00	7.617991e-04
7.692289e-04	2.298129e+00	7.621611e-04
7.694967e-04	2.298474e+00	7.625232e-04
7.697644e-04	2.298819e+00	7.628852e-04
7.700324e-04	2.299164e+00	7.632476e-04
7.703004e-04	2.299509e+00	7.636101e-04
7.705683e-04	2.299854e+00	7.639724e-04
7.708364e-04	2.300199e+00	7.643352e-04
7.711047e-04	2.300544e+00	7.646981e-04
7.713729e-04	2.300889e+00	7.650611e-04
7.716410e-04	2.301233e+00	7.654239e-04
7.719094e-04	2.301578e+00	7.657872e-04
7.721779e-04	2.301923e+00	7.661506e-04
7.724464e-04	2.302268e+00	7.665141e-04
7.727148e-04	2.302613e+00	7.668775e-04
7.729834e-04	2.302958e+00	7.672413e-04
7.732521e-04	2.303303e+00	7.676052e-04
7.735206e-04	2.303648e+00	7.679689e-04
7.737895e-04	2.303993e+00	7.683331e-04
7.740583e-04	2.304338e+00	7.686973e-04
7.743273e-04	2.304683e+00	7.690617e-04
7.745961e-04	2.305027e+00	7.694260e-04
7.748651e-04	2.305372e+00	7.697906e-04
7.751342e-04	2.305717e+00	7.701554e-04
7.754032e-04	2.306062e+00	7.705201e-04
7.756724e-04	2.306407e+00	7.708851e-04
7.759417e-04	2.306752e+00	7.712503e-04
7.762111e-04	2.307097e+00	7.716156e-04
7.764803e-04	2.307442e+00	7.719807e-04
7.767498e-04	2.307787e+00	7.723462e-04
7.770193e-04	2.308132e+00	7.727119e-04
7.772887e-04	2.308477e+00	7.730774e-04
7.775584e-04	2.308822e+00	7.734434e-04
7.778281e-04	2.309167e+00	7.738094e-04
7.780979e-04	2.309512e+00	7.741756e-04
7.783675e-04	2.309856e+00	7.745416e-04
7.786374e-04	2.310201e+00	7.749080e-04
7.789074e-04	2.310546e+00	7.752746e-04
7.791774e-04	2.310891e+00	7.756413e-04
7.794473e-04	2.311236e+00	7.760078e-04
7.797175e-04	2.311581e+00	7.763748e-04
7.799877e-04	2.311926e+00	7.767418e-04
7.802577e-04	2.312271e+00	7.771087e-04
7.805281e-04	2.312616e+00	7.774761e-04
7.807985e-04	2.312961e+00	7.778435e-04
7.810689e-04	2.313306e+00	7.782111e-04
7.813392e-04	2.313651e+00	7.785785e-04
7.816098e-04	2.313996e+00	7.789463e-04
7.818804e-04	2.314341e+00	7.793143e-04
7.821509e-04	2.314686e+00	7.796821e-04
7.824217e-04	2.315031e+00	7.800503e-04
7.826925e-04	2.315376e+00	7.804187e-04
7.829634e-04	2.315721e+00	7.807871e-04
7.832341e-04	2.316066e+00	7.811554e-04
7.835051e-04	2.316411e+00	7.815242e-04
7.837762e-04	2.316756e+00	7.818930e-04
7.840471e-04	2.317100e+00	7.822617e-04
7.843182e-04	2.317445e+00	7.826308e-04
7.845895e-04	2.317790e+00	7.830001e-04
7.848608e-04	2.318136e+00	7.833694e-04
7.851319e-04	2.318480e+00	7.837386e-04
7.854034e-04	2.318825e+00	7.841082e-04
7.856749e-04	2.319170e+00	7.844780e-04
7.859464e-04	2.319515e+00	7.848479e-04
7.862178e-04	2.319860e+00	7.852176e-04
7.864895e-04	2.320205e+00	7.855877e-04
7.867612e-04	2.320550e+00	7.859580e-04
7.870328e-04	2.320895e+00	7.863281e-04
7.873046e-04	2.321240e+00	7.866986e-04
7.875765e-04	2.321585e+00	7.870692e-04
7.878485e-04	2.321930e+00	7.874400e-04
7.881203e-04	2.322275e+00	7.878106e-04
7.883924e-04	2.322620e+00	7.881816e-04
7.886646e-04	2.322965e+00	7.885528e-04
7.889366e-04	2.323310e+00	7.889238e-04
7.892089e-04	2.323655e+00	7.892952e-04
7.894812e-04	2.324000e+00	7.896667e-04
7.897536e-04	2.324345e+00	7.900384e-04
7.900259e-04	2.324690e+00	7.904099e-04
7.902984e-04	2.325035e+00	7.907818e-04
7.905710e-04	2.325380e+00	7.911538e-04
7.908434e-04	2.325725e+00	7.915257e-04
7.911161e-04	2.326070e+00	7.918980e-04
7.913889e-04	2.326415e+00	7.922705e-04
7.916617e-04	2.326760e+00	7.926430e-04
7.919344e-04	2.327105e+00	7.930154e-04
7.922073e-04	2.327450e+00	7.933883e-04
7.924803e-04	2.327795e+00	7.937612e-04
7.927534e-04	2.328141e+00	7.941343e-04
7.930263e-04	2.328485e+00	7.945072e-04
7.932995e-04	2.328831e+00	7.948805e-04
7.935728e-04	2.329176e+00	7.952540e-04
7.938459e-04	2.329520e+00	7.956273e-04
7.941193e-04	2.329866e+00	7.960010e-04
7.943927e-04	2.330211e+00	7.963749e-04
7.946662e-04	2.330556e+00	7.967489e-04
7.949395e-04	2.330901e+00	7.971227e-04
7.952132e-04	2.331246e+00	7.974969e-04
7.954868e-04	2.331591e+00	7.978713e-04
7.957604e-04	2.331936e+00	7.982455e-04
7.960342e-04	2.332281e+00	7.986201e-04
7.963080e-04	2.332626e+00	7.989948e-04
7.965820e-04	2.332971e+00	7.993697e-04
7.968557e-04	2.333316e+00	7.997444e-04
7.971298e-04	2.333661e+00	8.001196e-04
7.974039e-04	2.334006e+00	8.004948e-04
7.976779e-04	2.334351e+00	8.008699e-04
7.979521e-04	2.334696e+00	8.012455e-04
7.982264e-04	2.335041e+00	8.016211e-04
7.985007e-04	2.335386e+00	8.019969e-04
7.987749e-04	2.335731e+00	8.023725e-04
7.990494e-04	2.336076e+00	8.027486e-04
7.993240e-04	2.336421e+00	8.031247e-04
7.995986e-04	2.336767e+00	8.035010e-04
7.998730e-04	2.337111e+00	8.038772e-04
8.001477e-04	2.337457e+00	8.042537e-04
8.004225e-04	2.337802e+00	8.046304e-04
8.006971e-04	2.338147e+00	8.050069e-04
8.009720e-04	2.338492e+00	8.053839e-04
8.012470e-04	2.338837e+00	8.057610e-04
8.015220e-04	2.339182e+00	8.061382e-04
8.017969e-04	2.339527e+00	8.065152e-04
8.020721e-04	2.339872e+00	8.068927e-04
8.023473e-04	2.340217e+00	8.072703e-04
8.026223e-04	2.340562e+00	8.076477e-04
8.028977e-04	2.340907e+00	8.080255e-04
8.031731e-04	2.341252e+00	8.084035e-04
8.034485e-04	2.341598e+00	8.087816e-04
8.037238e-04	2.341942e+00	8.091596e-04
8.039994e-04	2.342288e+00	8.095379e-04
8.042750e-04	2.342633e+00	8.099164e-04
8.045505e-04	2.342978e+00	8.102948e-04
8.048263e-04	2.343323e+00	8.106735e-04
8.051021e-04	2.343668e+00	8.110524e-04
8.053780e-04	2.344013e+00	8.114314e-04
8.056537e-04	2.344358e+00	8.118103e-04
8.059297e-04	2.344703e+00	8.121896e-04
8.062058e-04	2.345048e+00	8.125690e-04
8.064819e-04	2.345394e+00	8.129485e-04
8.067579e-04	2.345739e+00	8.133279e-04
8.070342e-04	2.346084e+00	8.137077e-04
8.073105e-04	2.346429e+00	8.140876e-04
8.075867e-04	2.346774e+00	8.144674e-04
8.078631e-04	2.347119e+00	8.148476e-04
8.081396e-04	2.347464e+00	8.152279e-04
8.084162e-04	2.347809e+00	8.156083e-04
8.086926e-04	2.348154e+00	8.159886e-04
8.089692e-04	2.348499e+00	8.163693e-04
8.092460e-04	2.348845e+00	8.167502e-04
8.095226e-04	2.349190e+00	8.171309e-04
8.097995e-04	2.349535e+00	8.175120e-04
8.100764e-04	2.349880e+00	8.178932e-04
8.103534e-04	2.350225e+00	8.182745e-04
8.106302e-04	2.350570e+00	8.186557e-04
8.109073e-04	2.350915e+00	8.190374e-04
8.111845e-04	2.351260e+00	8.194191e-04
8.114615e-04	2.351605e+00	8.198007e-04
8.117388e-04	2.351951e+00	8.201827e-04
8.120162e-04	2.352296e+00	8.205649e-04
8.122936e-04	2.352641e+00	8.209471e-04
8.125709e-04	2.352986e+00	8.213292e-04
8.128484e-04	2.353331e+00	8.217118e-04
8.131260e-04	2.353676e+00	8.220944e-04
8.134037e-04	2.354022e+00	8.224772e-04
8.136812e-04	2.354366e+00	8.228599e-04
8.139590e-04	2.354712e+00	8.232429e-04
8.142368e-04	2.355057e+00	8.236261e-04
8.145145e-04	2.355402e+00	8.240091e-04
8.147925e-04	2.355747e+00	8.243926e-04
8.150705e-04	2.356092e+00	8.247762e-04
8.153486e-04	2.356438e+00	8.251599e-04
8.156266e-04	2.356782e+00	8.255434e-04
8.159048e-04	2.357128e+00	8.259274e-04
8.161831e-04	2.357473e+00	8.263115e-04
8.164612e-04	2.357818e+00	8.266954e-04
8.167396e-04	2.358163e+00	8.270798e-04
8.170181e-04	2.358508e+00	8.274643e-04
8.172966e-04	2.358854e+00	8.278489e-04
8.175750e-04	2.359199e+00	8.282334e-04
8.178537e-04	2.359544e+00	8.286183e-04
8.181324e-04	2.359889e+00	8.290033e-04
8.184109e-04	2.360234e+00	8.293881e-04
8.186898e-04	2.360579e+00	8.297734e-04
8.189687e-04	2.360924e+00	8.301588e-04
8.192476e-04	2.361270e+00	8.305444e-04
8.195264e-04	2.361615e+00	8.309298e-04
8.198055e-04	2.361960e+00	8.313156e-04
8.200847e-04	2.362305e+00	8.317015e-04
8.203639e-04	2.362650e+00	8.320876e-04
8.206429e-04	2.362995e+00	8.324735e-04
8.209222e-04	2.363341e+00	8.328598e-04
8.212016e-04	2.363686e+00	8.332463e-04
8.214809e-04	2.364031e+00	8.336326e-04
8.217604e-04	2.364376e+00	8.340193e-04
8.220400e-04	2.364721e+00	8.344062e-04
8.223196e-04	2.365067e+00	8.347932e-04
8.225991e-04	2.365412e+00	8.351800e-04
8.228789e-04	2.365757e+00	8.355673e-04
8.231587e-04	2.366102e+00	8.359546e-04
8.234384e-04	2.366447e+00	8.363419e-04
8.237183e-04	2.366792e+00	8.367295e-04
8.239983e-04	2.367138e+00	8.371173e-04
8.242784e-04	2.367483e+00	8.375052e-04
8.245583e-04	2.367828e+00	8.378929e-04
8.248385e-04	2.368173e+00	8.382811e-04
8.251188e-04	2.368518e+00	8.386694e-04
8.253989e-04	2.368863e+00	8.390576e-04
8.256792e-04	2.369209e+00	8.394461e-04
8.259597e-04	2.369554e+00	8.398349e-04
8.262402e-04	2.369899e+00	8.402237e-04
8.265205e-04	2.370244e+00	8.406124e-04
8.268012e-04	2.370590e+00	8.410015e-04
8.270819e-04	2.370935e+00	8.413907e-04
8.273626e-04	2.371280e+00	8.417801e-04
8.276432e-04	2.371625e+00	8.421693e-04
8.279241e-04	2.371970e+00	8.425589e-04
8.282050e-04	2.372316e+00	8.429486e-04
8.284858e-04	2.372661e+00	8.433382e-04
8.287669e-04	2.373006e+00	8.437283e-04
8.290480e-04	2.373351e+00	8.441184e-04
8.293292e-04	2.373697e+00	8.445087e-04
8.296102e-04	2.374042e+00	8.448988e-04
8.298915e-04	2.374387e+00	8.452894e-04
8.301729e-04	2.374732e+00	8.456801e-04
8.304541e-04	2.375077e+00	8.460706e-04
8.307356e-04	2.375423e+00	8.464616e-04
8.310171e-04	2.375768e+00	8.468526e-04
8.312988e-04	2.376113e+00	8.472439e-04
8.315802e-04	2.376458e+00	8.476349e-04
8.318620e-04	2.376804e+00	8.480264e-04
8.321438e-04	2.377149e+00	8.484180e-04
8.324254e-04	2.377494e+00	8.488094e-04
8.327073e-04	2.377839e+00	8.492013e-04
8.329893e-04	2.378185e+00	8.495933e-04
8.332714e-04	2.378530e+00	8.499855e-04
8.335533e-04	2.378875e+00	8.503775e-04
8.338355e-04	2.379220e+00	8.507699e-04
8.341177e-04	2.379566e+00	8.511624e-04
8.344000e-04	2.379911e+00	8.515551e-04
8.346821e-04	2.380256e+00	8.519476e-04
8.349646e-04	2.380601e+00	8.523405e-04
8.352471e-04	2.380947e+00	8.527336e-04
8.355294e-04	2.381292e+00	8.531265e-04
8.358120e-04	2.381637e+00	8.535199e-04
8.360947e-04	2.381982e+00	8.539133e-04
8.363774e-04	2.382328e+00	8.543069e-04
8.366600e-04	2.382673e+00	8.547004e-04
8.369428e-04	2.383018e+00	8.550943e-04
8.372258e-04	2.383363e+00	8.554883e-04
8.375085e-04	2.383708e+00	8.558821e-04
8.377916e-04	2.384054e+00	8.562764e-04
8.380747e-04	2.384399e+00	8.566708e-04
8.383578e-04	2.384744e+00	8.570653e-04
8.386409e-04	2.385090e+00	8.574597e-04
8.389241e-04	2.385435e+00	8.578545e-04
8.392075e-04	2.385780e+00	8.582494e-04
8.394907e-04	2.386125e+00	8.586442e-04
8.397742e-04	2.386471e+00	8.590394e-04
8.400577e-04	2.386816e+00	8.594348e-04
8.403413e-04	2.387161e+00	8.598302e-04
8.406248e-04	2.387506e+00	8.602255e-04
8.409085e-04	2.387852e+00	8.606213e-04
8.411923e-04	2.388197e+00	8.610171e-04
8.414761e-04	2.388543e+00	8.614131e-04
8.417598e-04	2.388888e+00	8.618090e-04
8.420438e-04	2.389233e+00	8.622053e-04
8.423279e-04	2.389578e+00	8.626017e-04
8.426117e-04	2.389923e+00	8.629979e-04
8.428959e-04	2.390269e+00	8.633946e-04
8.431801e-04	2.390614e+00	8.637914e-04
8.434644e-04	2.390960e+00	8.641883e-04
8.437486e-04	2.391305e+00	8.645851e-04
8.440330e-04	2.391650e+00	8.649823e-04
8.443174e-04	2.391995e+00	8.653797e-04
8.446018e-04	2.392340e+00	8.657768e-04
8.448864e-04	2.392686e+00	8.661744e-04
8.451710e-04	2.393031e+00	8.665722e-04
8.454557e-04	2.393377e+00	8.669701e-04
8.457403e-04	2.393722e+00	8.673678e-04
8.460252e-04	2.394067e+00	8.677659e-04
8.463101e-04	2.394412e+00	8.681642e-04
8.465948e-04	2.394758e+00	8.685623e-04
8.468799e-04	2.395103e+00	8.689609e-04
8.471650e-04	2.395448e+00	8.693596e-04
8.474501e-04	2.395794e+00	8.697584e-04
8.477351e-04	2.396139e+00	8.701570e-04
8.480204e-04	2.396484e+00	8.705561e-04
8.483058e-04	2.396830e+00	8.709553e-04
8.485912e-04	2.397175e+00	8.713547e-04
8.488764e-04	2.397520e+00	8.717539e-04
8.491620e-04	2.397866e+00	8.721535e-04
8.494475e-04	2.398211e+00	8.725533e-04
8.497330e-04	2.398556e+00	8.729528e-04
8.500187e-04	2.398901e+00	8.733529e-04
8.503045e-04	2.399247e+00	8.737530e-04
8.505903e-04	2.399592e+00	8.741533e-04
8.508760e-04	2.399937e+00	8.745534e-04
8.511620e-04	2.400283e+00	8.749540e-04
8.514480e-04	2.400628e+00	8.753547e-04
8.517339e-04	2.400973e+00	8.757552e-04
8.520201e-04	2.401319e+00	8.761562e-04
8.523063e-04	2.401664e+00	8.765573e-04
8.525926e-04	2.402010e+00	8.769586e-04
8.528787e-04	2.402355e+00	8.773596e-04
8.531651e-04	2.402700e+00	8.777611e-04
8.534516e-04	2.403046e+00	8.781628e-04
8.537379e-04	2.403391e+00	8.785642e-04
8.540245e-04	2.403736e+00	8.789662e-04
8.543111e-04	2.404082e+00	8.793682e-04
8.545979e-04	2.404427e+00	8.797704e-04
8.548844e-04	2.404772e+00	8.801724e-04
8.551713e-04	2.405118e+00	8.805748e-04
8.554582e-04	2.405463e+00	8.809774e-04
8.557451e-04	2.405808e+00	8.813802e-04
8.560320e-04	2.406154e+00	8.817827e-04
8.563191e-04	2.406499e+00	8.821857e-04
8.566062e-04	2.406844e+00	8.825888e-04
8.568932e-04	2.407190e+00	8.829918e-04
8.571805e-04	2.407535e+00	8.833952e-04
8.574678e-04	2.407881e+00	8.837987e-04
8.577553e-04	2.408226e+00	8.842024e-04
8.580425e-04	2.408571e+00	8.846059e-04
8.583300e-04	2.408917e+00	8.850098e-04
8.586176e-04	2.409262e+00	8.854139e-04
8.589051e-04	2.409607e+00	8.858178e-04
8.591928e-04	2.409953e+00	8.862221e-04
8.594806e-04	2.410298e+00	8.866266e-04
8.597684e-04	2.410644e+00	8.870312e-04
8.600561e-04	2.410989e+00	8.874357e-04
8.603441e-04	2.411334e+00	8.878406e-04
8.606321e-04	2.411680e+00	8.882456e-04
8.609200e-04	2.412025e+00	8.886504e-04
8.612082e-04	2.412370e+00	8.890557e-04
8.614964e-04	2.412716e+00	8.894611e-04
8.617847e-04	2.413061e+00	8.898667e-04
8.620728e-04	2.413406e+00	8.902721e-04
8.623612e-04	2.413752e+00	8.906779e-04
8.626497e-04	2.414097e+00	8.910839e-04
8.629382e-04	2.414443e+00	8.914900e-04
8.632266e-04	2.414788e+00	8.918960e-04
8.635152e-04	2.415133e+00	8.923023e-04
8.638040e-04	2.415479e+00	8.927088e-04
8.640925e-04	2.415824e+00	8.931152e-04
8.643814e-04	2.416170e+00	8.935220e-04
8.646703e-04	2.416515e+00	8.939289e-04
8.649593e-04	2.416861e+00	8.943360e-04
8.652481e-04	2.417206e+00	8.947428e-04
8.655372e-04	2.417551e+00	8.951502e-04
8.658263e-04	2.417897e+00	8.955576e-04
8.661153e-04	2.418242e+00	8.959649e-04
8.664046e-04	2.418587e+00	8.963727e-04
8.666940e-04	2.418933e+00	8.967805e-04
8.669834e-04	2.419278e+00	8.971886e-04
8.672727e-04	2.419624e+00	8.975964e-04
8.675622e-04	2.419969e+00	8.980047e-04
8.678518e-04	2.420315e+00	8.984131e-04
8.681412e-04	2.420660e+00	8.988213e-04
8.684310e-04	2.421005e+00	8.992300e-04
8.687208e-04	2.421351e+00	8.996389e-04
8.690106e-04	2.421696e+00	9.000478e-04
8.693003e-04	2.422041e+00	9.004566e-04
8.695903e-04	2.422387e+00	9.008658e-04
8.698803e-04	2.422732e+00	9.012752e-04
8.701704e-04	2.423078e+00	9.016847e-04
8.704604e-04	2.423423e+00	9.020941e-04
8.707506e-04	2.423769e+00	9.025039e-04
8.710409e-04	2.424114e+00	9.029138e-04
8.713310e-04	2.424459e+00	9.033235e-04
8.716215e-04	2.424805e+00	9.037337e-04
8.719119e-04	2.425150e+00	9.041440e-04
8.722025e-04	2.425496e+00	9.045545e-04
8.724929e-04	2.425841e+00	9.049648e-04
8.727835e-04	2.426187e+00	9.053755e-04
8.730743e-04	2.426532e+00	9.057864e-04
8.733648e-04	2.426878e+00	9.061971e-04
8.736557e-04	2.427223e+00	9.066083e-04
8.739466e-04	2.427569e+00	9.070196e-04
8.742376e-04	2.427914e+00	9.074310e-04
8.745284e-04	2.428259e+00	9.078422e-04
8.748195e-04	2.428605e+00	9.082539e-04
8.751107e-04	2.428950e+00	9.086658e-04
8.754017e-04	2.429296e+00	9.090774e-04
8.756930e-04	2.429641e+00	9.094895e-04
8.759844e-04	2.429987e+00	9.099018e-04
8.762758e-04	2.430332e+00	9.103142e-04
8.765671e-04	2.430677e+00	9.107264e-04
8.768586e-04	2.431023e+00	9.111390e-04
8.771503e-04	2.431369e+00	9.115518e-04
8.774419e-04	2.431714e+00	9.119648e-04
8.777335e-04	2.432059e+00	9.123775e-04
8.780253e-04	2.432405e+00	9.127907e-04
8.783171e-04	2.432750e+00	9.132041e-04
8.786088e-04	2.433096e+00	9.136172e-04
8.789008e-04	2.433441e+00	9.140309e-04
8.791929e-04	2.433787e+00	9.144446e-04
8.794850e-04	2.434132e+00	9.148585e-04
8.797770e-04	2.434478e+00	9.152722e-04
8.800692e-04	2.434823e+00	9.156864e-04
8.803615e-04	2.435169e+00	9.161007e-04
8.806537e-04	2.435514e+00	9.165148e-04
8.809461e-04	2.435860e+00	9.169294e-04
8.812386e-04	2.436205e+00	9.173441e-04
8.815312e-04	2.436551e+00	9.177590e-04
8.818236e-04	2.436896e+00	9.181737e-04
8.821162e-04	2.437241e+00	9.185888e-04
8.824090e-04	2.437587e+00	9.190041e-04
8.827016e-04	2.437932e+00	9.194192e-04
8.829945e-04	2.438278e+00	9.198347e-04
8.832874e-04	2.438623e+00	9.202504e-04
8.835804e-04	2.438969e+00	9.206662e-04
8.838732e-04	2.439314e+00	9.210819e-04
8.841664e-04	2.439660e+00	9.214980e-04
8.844596e-04	2.440005e+00	9.219142e-04
8.847528e-04	2.440351e+00	9.223306e-04
8.850459e-04	2.440696e+00	9.227468e-04
8.853393e-04	2.441042e+00	9.231634e-04
8.856327e-04	2.441387e+00	9.235802e-04
8.859260e-04	2.441733e+00	9.239968e-04
8.862196e-04	2.442078e+00	9.244139e-04
8.865132e-04	2.442424e+00	9.248311e-04
8.868069e-04	2.442770e+00	9.252484e-04
8.871005e-04	2.443115e+00	9.256656e-04
8.873943e-04	2.443460e+00	9.260832e-04
8.876882e-04	2.443806e+00	9.265010e-04
8.879819e-04	2.444151e+00	9.269185e-04
8.882759e-04	2.444497e+00	9.273366e-04
8.885700e-04	2.444842e+00	9.277547e-04
8.888641e-04	2.445188e+00	9.281731e-04
8.891581e-04	2.445533e+00	9.285912e-04
8.894524e-04	2.445879e+00	9.290098e-04
8.897467e-04	2.446225e+00	9.294285e-04
8.900409e-04	2.446570e+00	9.298470e-04
8.903353e-04	2.446916e+00	9.302660e-04
8.906299e-04	2.447261e+00	9.306852e-04
8.909244e-04	2.447607e+00	9.311045e-04
8.912189e-04	2.447952e+00	9.315236e-04
8.915136e-04	2.448298e+00	9.319431e-04
8.918084e-04	2.448643e+00	9.323628e-04
8.921032e-04	2.448989e+00	9.327826e-04
8.923979e-04	2.449334e+00	9.332023e-04
8.926928e-04	2.449680e+00	9.336224e-04
8.929879e-04	2.450025e+00	9.340427e-04
8.932827e-04	2.450371e+00	9.344627e-04
8.935779e-04	2.450716e+00	9.348832e-04
8.938731e-04	2.451062e+00	9.353039e-04
8.941684e-04	2.451408e+00	9.357247e-04
8.944635e-04	2.451753e+00	9.361453e-04
8.947589e-04	2.452099e+00	9.365664e-04
8.950544e-04	2.452444e+00	9.369876e-04
8.953497e-04	2.452790e+00	9.374087e-04
8.956453e-04	2.453135e+00	9.378302e-04
8.959409e-04	2.453481e+00	9.382518e-04
8.962367e-04	2.453826e+00	9.386736e-04
8.965322e-04	2.454172e+00	9.390952e-04
8.968281e-04	2.454517e+00	9.395173e-04
8.971240e-04	2.454863e+00	9.399395e-04
8.974197e-04	2.455208e+00	9.403615e-04
8.977158e-04	2.455554e+00	9.407839e-04
8.980119e-04	2.455900e+00	9.412066e-04
8.983081e-04	2.456245e+00	9.416293e-04
8.986041e-04	2.456591e+00	9.420519e-04
8.989004e-04	2.456936e+00	9.424749e-04
8.991967e-04	2.457282e+00	9.428981e-04
8.994932e-04	2.457628e+00	9.433214e-04
8.997894e-04	2.457973e+00	9.437445e-04
9.000860e-04	2.458319e+00	9.441681e-04
9.003826e-04	2.458664e+00	9.445919e-04
9.006790e-04	2.459010e+00	9.450154e-04
9.009758e-04	2.459355e+00	9.454394e-04
9.012726e-04	2.459701e+00	9.458636e-04
9.015694e-04	2.460047e+00	9.462878e-04
9.018661e-04	2.460392e+00	9.467119e-04
9.021631e-04	2.460738e+00	9.471365e-04
9.024602e-04	2.461083e+00	9.475612e-04
9.027571e-04	2.461429e+00	9.479857e-04
9.030543e-04	2.461774e+00	9.484107e-04
9.033515e-04	2.462120e+00	9.488359e-04
9.036488e-04	2.462466e+00	9.492611e-04
9.039460e-04	2.462811e+00	9.496862e-04
9.042434e-04	2.463157e+00	9.501118e-04
9.045409e-04	2.463502e+00	9.505374e-04
9.048383e-04	2.463848e+00	9.509630e-04
9.051359e-04	2.464193e+00	9.513889e-04
9.054336e-04	2.464539e+00	9.518150e-04
9.057314e-04	2.464885e+00	9.522413e-04
9.060290e-04	2.465230e+00	9.526673e-04
9.063268e-04	2.465576e+00	9.530939e-04
9.066248e-04	2.465921e+00	9.535205e-04
9.069228e-04	2.466267e+00	9.539473e-04
9.072207e-04	2.466613e+00	9.543740e-04
9.075188e-04	2.466958e+00	9.548011e-04
9.078170e-04	2.467304e+00	9.552283e-04
9.081150e-04	2.467649e+00	9.556553e-04
9.084134e-04	2.467995e+00	9.560828e-04
9.087118e-04	2.468341e+00	9.565105e-04
9.090102e-04	2.468686e+00	9.569383e-04
9.093085e-04	2.469032e+00	9.573659e-04
9.096071e-04	2.469377e+00	9.577939e-04
9.099058e-04	2.469723e+00	9.582222e-04
9.102042e-04	2.470069e+00	9.586502e-04
9.105030e-04	2.470414e+00	9.590787e-04
9.108019e-04	2.470760e+00	9.595073e-04
9.111008e-04	2.471106e+00	9.599361e-04
9.113995e-04	2.471451e+00	9.603647e-04
9.116985e-04	2.471797e+00	9.607937e-04
9.119976e-04	2.472142e+00	9.612229e-04
9.122966e-04	2.472488e+00	9.616519e-04
9.125958e-04	2.472834e+00	9.620814e-04
9.128951e-04	2.473179e+00	9.625110e-04
9.131944e-04	2.473525e+00	9.629408e-04
9.134936e-04	2.473870e+00	9.633704e-04
9.137931e-04	2.474216e+00	9.638004e-04
9.140926e-04	2.474562e+00	9.642306e-04
9.143922e-04	2.474907e+00	9.646609e-04
9.146917e-04	2.475253e+00	9.650911e-04
9.149914e-04	2.475599e+00	9.655217e-04
9.152912e-04	2.475944e+00	9.659524e-04
9.155909e-04	2.476290e+00	9.663830e-04
9.158908e-04	2.476636e+00	9.668140e-04
9.161908e-04	2.476981e+00	9.672452e-04
9.164908e-04	2.477327e+00	9.676765e-04
9.167907e-04	2.477672e+00	9.681076e-04
9.170909e-04	2.478018e+00	9.685392e-04
9.173911e-04	2.478364e+00	9.689709e-04
9.176912e-04	2.478709e+00	9.694025e-04
9.179916e-04	2.479055e+00	9.698345e-04
9.182920e-04	2.479401e+00	9.702667e-04
9.185925e-04	2.479746e+00	9.706990e-04
9.188929e-04	2.480092e+00	9.711311e-04
9.191935e-04	2.480438e+00	9.715636e-04
9.194942e-04	2.480783e+00	9.719964e-04
9.197947e-04	2.481129e+00	9.724289e-04
9.200955e-04	2.481475e+00	9.728619e-04
9.203964e-04	2.481820e+00	9.732951e-04
9.206974e-04	2.482166e+00	9.737284e-04
9.209982e-04	2.482512e+00	9.741615e-04
9.212992e-04	2.482857e+00	9.745950e-04
9.216004e-04	2.483203e+00	9.750287e-04
9.219014e-04	2.483548e+00	9.754623e-04
9.222026e-04	2.483894e+00	9.758963e-04
9.225040e-04	2.484240e+00	9.763304e-04
9.228054e-04	2.484586e+00	9.767647e-04
9.231066e-04	2.484931e+00	9.771988e-04
9.234081e-04	2.485277e+00	9.776334e-04
9.237097e-04	2.485623e+00	9.780681e-04
9.240114e-04	2.485968e+00	9.785029e-04
9.243128e-04	2.486314e+00	9.789376e-04
9.246146e-04	2.486660e+00	9.793727e-04
9.249165e-04	2.487005e+00	9.798080e-04
9.252182e-04	2.487351e+00	9.802431e-04
9.255201e-04	2.487697e+00	9.806786e-04
9.258222e-04	2.488042e+00	9.811143e-04
9.261243e-04	2.488388e+00	9.815502e-04
9.264262e-04	2.488734e+00	9.819858e-04
9.267284e-04	2.489079e+00	9.824220e-04
9.270307e-04	2.489425e+00	9.828582e-04
9.273329e-04	2.489771e+00	9.832943e-04
9.276353e-04	2.490116e+00	9.837309e-04
9.279378e-04	2.490462e+00	9.841676e-04
9.282403e-04	2.490808e+00	9.846044e-04
9.285427e-04	2.491154e+00	9.850411e-04
9.288454e-04	2.491499e+00	9.854782e-04
9.291481e-04	2.491845e+00	9.859155e-04
9.294507e-04	2.492191e+00	9.863525e-04
9.297536e-04	2.492536e+00	9.867901e-04
9.300565e-04	2.492882e+00	9.872278e-04
9.303595e-04	2.493228e+00	9.876656e-04
9.306623e-04	2.493573e+00	9.881033e-04
9.309655e-04	2.493919e+00	9.885414e-04
9.312687e-04	2.494265e+00	9.889797e-04
9.315719e-04	2.494611e+00	9.894181e-04
9.318750e-04	2.494956e+00	9.898563e-04
9.321784e-04	2.495302e+00	9.902950e-04
9.324818e-04	2.495648e+00	9.907338e-04
9.327851e-04	2.495993e+00	9.911725e-04
9.330887e-04	2.496339e+00	9.916116e-04
9.333924e-04	2.496685e+00	9.920509e-04
9.336961e-04	2.497031e+00	9.924903e-04
9.339996e-04	2.497376e+00	9.929295e-04
9.343034e-04	2.497722e+00	9.933692e-04
9.346073e-04	2.498068e+00	9.938090e-04
9.349111e-04	2.498413e+00	9.942487e-04
9.352151e-04	2.498759e+00	9.946888e-04
9.355192e-04	2.499105e+00	9.951291e-04
9.358233e-04	2.499451e+00	9.955695e-04
9.361273e-04	2.499796e+00	9.960097e-04
9.364316e-04	2.500142e+00	9.964504e-04
9.367360e-04	2.500488e+00	9.968912e-04
9.370401e-04	2.500833e+00	9.973319e-04
9.373446e-04	2.501179e+00	9.977730e-04
9.376492e-04	2.501525e+00	9.982143e-04
9.379538e-04	2.501871e+00	9.986557e-04
9.382582e-04	2.502216e+00	9.990969e-04
9.385630e-04	2.502562e+00	9.995386e-04
9.388678e-04	2.502908e+00	9.999804e-04
9.391726e-04	2.503254e+00	1.000422e-03
9.394773e-04	2.503599e+00	1.000864e-03
9.397823e-04	2.503945e+00	1.001306e-03
9.400874e-04	2.504291e+00	1.001749e-03
9.403923e-04	2.504637e+00	1.002191e-03
9.406974e-04	2.504982e+00	1.002634e-03
9.410027e-04	2.505328e+00	1.003077e-03
9.413080e-04	2.505674e+00	1.003520e-03
9.416132e-04	2.506020e+00	1.003962e-03
9.419186e-04	2.506366e+00	1.004406e-03
9.422241e-04	2.506711e+00	1.004849e-03
9.425295e-04	2.507057e+00	1.005292e-03
9.428351e-04	2.507403e+00	1.005736e-03
9.431408e-04	2.507749e+00	1.006180e-03
9.434466e-04	2.508094e+00	1.006624e-03
9.437522e-04	2.508440e+00	1.007068e-03
9.440581e-04	2.508786e+00	1.007512e-03
9.443640e-04	2.509132e+00	1.007956e-03
9.446698e-04	2.509477e+00	1.008401e-03
9.449759e-04	2.509823e+00	1.008845e-03
9.452821e-04	2.510169e+00	1.009290e-03
9.455883e-04	2.510515e+00	1.009735e-03
9.458943e-04	2.510860e+00	1.010180e-03
9.462007e-04	2.511206e+00	1.010625e-03
9.465071e-04	2.511552e+00	1.011071e-03
9.468136e-04	2.511898e+00	1.011516e-03
9.471199e-04	2.512243e+00	1.011962e-03
9.474265e-04	2.512589e+00	1.012408e-03
9.477331e-04	2.512935e+00	1.012854e-03
9.480396e-04	2.513281e+00	1.013300e-03
9.483464e-04	2.513627e+00	1.013746e-03
9.486533e-04	2.513972e+00	1.014192e-03
9.489602e-04	2.514318e+00	1.014639e-03
9.492670e-04	2.514664e+00	1.015085e-03
9.495740e-04	2.515010e+00	1.015532e-03
9.498812e-04	2.515356e+00	1.015979e-03
9.501881e-04	2.515701e+00	1.016426e-03
9.504954e-04	2.516047e+00	1.016873e-03
9.508027e-04	2.516393e+00	1.017321e-03
9.511101e-04	2.516739e+00	1.017768e-03
9.514173e-04	2.517084e+00	1.018216e-03
9.517248e-04	2.517430e+00	1.018664e-03
9.520324e-04	2.517776e+00	1.019112e-03
9.523398e-04	2.518122e+00	1.019560e-03
9.526475e-04	2.518468e+00	1.020008e-03
9.529553e-04	2.518814e+00	1.020456e-03
9.532631e-04	2.519159e+00	1.020905e-03
9.535707e-04	2.519505e+00	1.021353e-03
9.538787e-04	2.519851e+00	1.021802e-03
9.541867e-04	2.520197e+00	1.022251e-03
9.544948e-04	2.520543e+00	1.022701e-03
9.548028e-04	2.520888e+00	1.023150e-03
9.551110e-04	2.521234e+00	1.023599e-03
9.554193e-04	2.521580e+00	1.024049e-03
9.557274e-04	2.521926e+00	1.024498e-03
9.560358e-04	2.522272e+00	1.024948e-03
9.563443e-04	2.522617e+00	1.025398e-03
9.566528e-04	2.522963e+00	1.025848e-03
9.569612e-04	2.523309e+00	1.026298e-03
9.572699e-04	2.523655e+00	1.026749e-03
9.575786e-04	2.524001e+00	1.027199e-03
9.578872e-04	2.524346e+00	1.027650e-03
9.581961e-04	2.524692e+00	1.028101e-03
9.585050e-04	2.525038e+00	1.028552e-03
9.588140e-04	2.525384e+00	1.029003e-03
9.591228e-04	2.525730e+00	1.029454e-03
9.594319e-04	2.526076e+00	1.029906e-03
9.597411e-04	2.526422e+00	1.030357e-03
9.600502e-04	2.526767e+00	1.030809e-03
9.603595e-04	2.527113e+00	1.031261e-03
9.606689e-04	2.527459e+00	1.031713e-03
9.609783e-04	2.527805e+00	1.032165e-03
9.612876e-04	2.528151e+00	1.032617e-03
9.615972e-04	2.528496e+00	1.033070e-03
9.619068e-04	2.528842e+00	1.033522e-03
9.622166e-04	2.529188e+00	1.033975e-03
9.625261e-04	2.529534e+00	1.034428e-03
9.628359e-04	2.529880e+00	1.034881e-03
9.631458e-04	2.530226e+00	1.035334e-03
9.634556e-04	2.530571e+00	1.035787e-03
9.637656e-04	2.530917e+00	1.036241e-03
9.640757e-04	2.531263e+00	1.036695e-03
9.643859e-04	2.531609e+00	1.037148e-03
9.646959e-04	2.531955e+00	1.037602e-03
9.650062e-04	2.532301e+00	1.038056e-03
9.653165e-04	2.532647e+00	1.038511e-03
9.656267e-04	2.532992e+00	1.038965e-03
9.659372e-04	2.533338e+00	1.039419e-03
9.662478e-04	2.533684e+00	1.039874e-03
9.665584e-04	2.534030e+00	1.040329e-03
9.668689e-04	2.534376e+00	1.040784e-03
9.671796e-04	2.534722e+00	1.041239e-03
9.674904e-04	2.535068e+00	1.041694e-03
9.678011e-04	2.535413e+00	1.042149e-03
9.681120e-04	2.535759e+00	1.042605e-03
9.684230e-04	2.536105e+00	1.043060e-03
9.687341e-04	2.536451e+00	1.043516e-03
9.690450e-04	2.536797e+00	1.043972e-03
9.693562e-04	2.537143e+00	1.044428e-03
9.696675e-04	2.537489e+00	1.044885e-03
9.699788e-04	2.537835e+00	1.045341e-03
9.702900e-04	2.538180e+00	1.045797e-03
9.706015e-04	2.538526e+00	1.046254e-03
9.709130e-04	2.538872e+00	1.046711e-03
9.712243e-04	2.539218e+00	1.047168e-03
9.715360e-04	2.539564e+00	1.047625e-03
9.718477e-04	2.539910e+00	1.048082e-03
9.721595e-04	2.540256e+00	1.048540e-03
9.724711e-04	2.540602e+00	1.048997e-03
9.727831e-04	2.540948e+00	1.049455e-03
9.730951e-04	2.541293e+00	1.049913e-03
9.734069e-04	2.541639e+00	1.050371e-03
9.737190e-04	2.541985e+00	1.050829e-03
9.740312e-04	2.542331e+00	1.051287e-03
9.743434e-04	2.542677e+00	1.051746e-03
9.746555e-04	2.543023e+00	1.052204e-03
9.749679e-04	2.543369e+00	1.052663e-03
9.752803e-04	2.543715e+00	1.053122e-03
9.755926e-04	2.544060e+00	1.053581e-03
9.759052e-04	2.544406e+00	1.054040e-03
9.762178e-04	2.544752e+00	1.054500e-03
9.765305e-04	2.545098e+00	1.054959e-03
9.768430e-04	2.545444e+00	1.055418e-03
9.771559e-04	2.545790e+00	1.055878e-03
9.774688e-04	2.546136e+00	1.056338e-03
9.777817e-04	2.546482e+00	1.056798e-03
9.780945e-04	2.546828e+00	1.057258e-03
9.784076e-04	2.547174e+00	1.057719e-03
9.787208e-04	2.547520e+00	1.058179e-03
9.790338e-04	2.547865e+00	1.058640e-03
9.793471e-04	2.548211e+00	1.059101e-03
9.796604e-04	2.548557e+00	1.059562e-03
9.799739e-04	2.548903e+00	1.060023e-03
9.802871e-04	2.549249e+00	1.060484e-03
9.806007e-04	2.549595e+00	1.060945e-03
9.809143e-04	2.549941e+00	1.061407e-03
9.812277e-04	2.550287e+00	1.061869e-03
9.815415e-04	2.550633e+00	1.062330e-03
9.818553e-04	2.550979e+00	1.062793e-03
9.821692e-04	2.551325e+00	1.063255e-03
9.824829e-04	2.551670e+00	1.063717e-03
9.827969e-04	2.552016e+00	1.064179e-03
9.831109e-04	2.552362e+00	1.064642e-03
9.834248e-04	2.552708e+00	1.065104e-03
9.837391e-04	2.553054e+00	1.065567e-03
9.840533e-04	2.553400e+00	1.066030e-03
9.843677e-04	2.553746e+00	1.066494e-03
9.846818e-04	2.554092e+00	1.066957e-03
9.849963e-04	2.554438e+00	1.067420e-03
9.853108e-04	2.554784e+00	1.067884e-03
9.856254e-04	2.555130e+00	1.068348e-03
9.859398e-04	2.555476e+00	1.068812e-03
9.862546e-04	2.555822e+00	1.069276e-03
9.865694e-04	2.556168e+00	1.069740e-03
9.868840e-04	2.556514e+00	1.070204e-03
9.871989e-04	2.556860e+00	1.070669e-03
9.875139e-04	2.557206e+00	1.071133e-03
9.878290e-04	2.557552e+00	1.071598e-03
9.881438e-04	2.557897e+00	1.072063e-03
9.884590e-04	2.558243e+00	1.072528e-03
9.887743e-04	2.558589e+00	1.072993e-03
9.890894e-04	2.558935e+00	1.073459e-03
9.894047e-04	2.559281e+00	1.073924e-03
9.897202e-04	2.559627e+00	1.074390e-03
9.900357e-04	2.559973e+00	1.074856e-03
9.903510e-04	2.560319e+00	1.075322e-03
9.906667e-04	2.560665e+00	1.075788e-03
9.909824e-04	2.561011e+00	1.076254e-03
9.912979e-04	2.561357e+00	1.076720e-03
9.916138e-04	2.561703e+00	1.077187e-03
9.919297e-04	2.562049e+00	1.077654e-03
9.922457e-04	2.562395e+00	1.078121e-03
9.925614e-04	2.562741e+00	1.078588e-03
9.928776e-04	2.563087e+00	1.079055e-03
9.931937e-04	2.563433e+00	1.079522e-03
9.935100e-04	2.563779e+00	1.079990e-03
9.938260e-04	2.564125e+00	1.080457e-03
9.941424e-04	2.564471e+00	1.080925e-03
9.944588e-04	2.564817e+00	1.081393e-03
9.947751e-04	2.565162e+00	1.081861e-03
9.950916e-04	2.565509e+00	1.082329e-03
9.954083e-04	2.565855e+00	1.082798e-03
9.957250e-04	2.566201e+00	1.083266e-03
9.960415e-04	2.566546e+00	1.083735e-03
9.963583e-04	2.566892e+00	1.084203e-03
9.966752e-04	2.567239e+00	1.084673e-03
9.969919e-04	2.567584e+00	1.085141e-03
9.973089e-04	2.567930e+00	1.085611e-03
9.976260e-04	2.568276e+00	1.086080e-03
9.979432e-04	2.568623e+00	1.086550e-03
9.982601e-04	2.568968e+00	1.087019e-03
9.985774e-04	2.569314e+00	1.087489e-03
9.988948e-04	2.569660e+00	1.087959e-03
9.992119e-04	2.570006e+00	1.088429e-03
9.995294e-04	2.570352e+00	1.088900e-03
9.998470e-04	2.570698e+00	1.089370e-03
1.000165e-03	2.571044e+00	1.089841e-03
1.000482e-03	2.571390e+00	1.090311e-03
1.000800e-03	2.571736e+00	1.090782e-03
1.001118e-03	2.572082e+00	1.091253e-03
1.001435e-03	2.572428e+00	1.091725e-03
1.001753e-03	2.572774e+00	1.092196e-03
1.002071e-03	2.573120e+00	1.092667e-03
1.002389e-03	2.573466e+00	1.093139e-03
1.002707e-03	2.573812e+00	1.093611e-03
1.003025e-03	2.574158e+00	1.094083e-03
1.003344e-03	2.574504e+00	1.094555e-03
1.003662e-03	2.574850e+00	1.095027e-03
1.003980e-03	2.575196e+00	1.095499e-03
1.004299e-03	2.575542e+00	1.095972e-03
1.004617e-03	2.575888e+00	1.096445e-03
1.004935e-03	2.576234e+00	1.096917e-03
1.005254e-03	2.576580e+00	1.097390e-03
1.005573e-03	2.576926e+00	1.097864e-03
1.005892e-03	2.577273e+00	1.098337e-03
1.006210e-03	2.577618e+00	1.098810e-03
1.006529e-03	2.577964e+00	1.099284e-03
1.006848e-03	2.578311e+00	1.099758e-03
1.007167e-03	2.578656e+00	1.100231e-03
1.007486e-03	2.579003e+00	1.100706e-03
1.007805e-03	2.579349e+00	1.101180e-03
1.008125e-03	2.579695e+00	1.101654e-03
1.008444e-03	2.580041e+00	1.102128e-03
1.008763e-03	2.580387e+00	1.102603e-03
1.009082e-03	2.580733e+00	1.103078e-03
1.009402e-03	2.581079e+00	1.103553e-03
1.009721e-03	2.581425e+00	1.104028e-03
1.010041e-03	2.581771e+00	1.104503e-03
1.010361e-03	2.582117e+00	1.104979e-03
1.010680e-03	2.582463e+00	1.105454e-03
1.011000e-03	2.582809e+00	1.105930e-03
1.011320e-03	2.583155e+00	1.106406e-03
1.011640e-03	2.583501e+00	1.106882e-03
1.011960e-03	2.583847e+00	1.107358e-03
1.012280e-03	2.584193e+00	1.107834e-03
1.012600e-03	2.584539e+00	1.108311e-03
1.012920e-03	2.584885e+00	1.108787e-03
1.013240e-03	2.585231e+00	1.109264e-03
1.013561e-03	2.585577e+00	1.109741e-03
1.013881e-03	2.585923e+00	1.110218e-03
1.014202e-03	2.586269e+00	1.110695e-03
1.014522e-03	2.586615e+00	1.111172e-03
1.014843e-03	2.586962e+00	1.111650e-03
1.015163e-03	2.587307e+00	1.112127e-03
1.015484e-03	2.587653e+00	1.112605e-03
1.015805e-03	2.588000e+00	1.113083e-03
1.016126e-03	2.588346e+00	1.113562e-03
1.016446e-03	2.588692e+00	1.114040e-03
1.016767e-03	2.589038e+00	1.114518e-03
1.017089e-03	2.589384e+00	1.114997e-03
1.017410e-03	2.589730e+00	1.115476e-03
1.017731e-03	2.590076e+00	1.115954e-03
1.018052e-03	2.590422e+00	1.116433e-03
1.018373e-03	2.590768e+00	1.116913e-03
1.018695e-03	2.591114e+00	1.117392e-03
1.019016e-03	2.591460e+00	1.117871e-03
1.019338e-03	2.591806e+00	1.118351e-03
1.019659e-03	2.592152e+00	1.118831e-03
1.019981e-03	2.592498e+00	1.119310e-03
1.020303e-03	2.592845e+00	1.119791e-03
1.020624e-03	2.593191e+00	1.120271e-03
1.020946e-03	2.593537e+00	1.120751e-03
1.021268e-03	2.593883e+00	1.121232e-03
1.021590e-03	2.594229e+00	1.121712e-03
1.021912e-03	2.594575e+00	1.122193e-03
1.022234e-03	2.594921e+00	1.122674e-03
1.022556e-03	2.595267e+00	1.123155e-03
1.022879e-03	2.595613e+00	1.123637e-03
1.023201e-03	2.595959e+00	1.124118e-03
1.023523e-03	2.596305e+00	1.124599e-03
1.023846e-03	2.596651e+00	1.125081e-03
1.024168e-03	2.596998e+00	1.125563e-03
1.024490e-03	2.597343e+00	1.126045e-03
1.024813e-03	2.597690e+00	1.126527e-03
1.025136e-03	2.598036e+00	1.127010e-03
1.025459e-03	2.598382e+00	1.127492e-03
1.025781e-03	2.598728e+00	1.127975e-03
1.026104e-03	2.599074e+00	1.128458e-03
1.026427e-03	2.599420e+00	1.128941e-03
1.026750e-03	2.599766e+00	1.129424e-03
1.027073e-03	2.600112e+00	1.129907e-03
1.027397e-03	2.600458e+00	1.130390e-03
1.027720e-03	2.600805e+00	1.130874e-03
1.028043e-03	2.601151e+00	1.131358e-03
1.028366e-03	2.601497e+00	1.131841e-03
1.028690e-03	2.601843e+00	1.132326e-03
1.029013e-03	2.602189e+00	1.132809e-03
1.029337e-03	2.602535e+00	1.133294e-03
1.029660e-03	2.602881e+00	1.133778e-03
1.029984e-03	2.603227e+00	1.134263e-03
1.030308e-03	2.603573e+00	1.134748e-03
1.030632e-03	2.603919e+00	1.135233e-03
1.030956e-03	2.604266e+00	1.135718e-03
1.031279e-03	2.604612e+00	1.136203e-03
1.031603e-03	2.604958e+00	1.136688e-03
1.031928e-03	2.605304e+00	1.137174e-03
1.032252e-03	2.605650e+00	1.137660e-03
1.032576e-03	2.605996e+00	1.138145e-03
1.032900e-03	2.606342e+00	1.138631e-03
1.033225e-03	2.606688e+00	1.139118e-03
1.033549e-03	2.607035e+00	1.139604e-03
1.033873e-03	2.607381e+00	1.140090e-03
1.034198e-03	2.607727e+00	1.140577e-03
1.034523e-03	2.608073e+00	1.141064e-03
1.034847e-03	2.608419e+00	1.141551e-03
1.035172e-03	2.608765e+00	1.142038e-03
1.035497e-03	2.609111e+00	1.142525e-03
1.035822e-03	2.609458e+00	1.143013e-03
1.036147e-03	2.609804e+00	1.143500e-03
1.036472e-03	2.610150e+00	1.143988e-03
1.036797e-03	2.610496e+00	1.144475e-03
1.037122e-03	2.610842e+00	1.144963e-03
1.037447e-03	2.611188e+00	1.145451e-03
1.037772e-03	2.611534e+00	1.145940e-03
1.038098e-03	2.611881e+00	1.146428e-03
1.038423e-03	2.612226e+00	1.146917e-03
1.038749e-03	2.612573e+00	1.147406e-03
1.039074e-03	2.612919e+00	1.147895e-03
1.039400e-03	2.613265e+00	1.148383e-03
1.039725e-03	2.613611e+00	1.148873e-03
1.040051e-03	2.613957e+00	1.149362e-03
1.040377e-03	2.614304e+00	1.149852e-03
1.040703e-03	2.614649e+00	1.150341e-03
1.041029e-03	2.614996e+00	1.150831e-03
1.041355e-03	2.615342e+00	1.151321e-03
1.041681e-03	2.615688e+00	1.151811e-03
1.042007e-03	2.616034e+00	1.152301e-03
1.042333e-03	2.616380e+00	1.152792e-03
1.042660e-03	2.616727e+00	1.153283e-03
1.042986e-03	2.617073e+00	1.153773e-03
1.043312e-03	2.617419e+00	1.154264e-03
1.043639e-03	2.617765e+00	1.154755e-03
1.043965e-03	2.618111e+00	1.155247e-03
1.044292e-03	2.618457e+00	1.155738e-03
1.044619e-03	2.618803e+00	1.156229e-03
1.044945e-03	2.619150e+00	1.156721e-03
1.045272e-03	2.619496e+00	1.157213e-03
1.045599e-03	2.619842e+00	1.157705e-03
1.045926e-03	2.620188e+00	1.158197e-03
1.046253e-03	2.620534e+00	1.158689e-03
1.046580e-03	2.620880e+00	1.159181e-03
1.046907e-03	2.621227e+00	1.159674e-03
1.047234e-03	2.621573e+00	1.160167e-03
1.047561e-03	2.621919e+00	1.160660e-03
1.047889e-03	2.622265e+00	1.161153e-03
1.048216e-03	2.622611e+00	1.161646e-03
1.048544e-03	2.622958e+00	1.162139e-03
1.048871e-03	2.623304e+00	1.162633e-03
1.049199e-03	2.623650e+00	1.163126e-03
1.049527e-03	2.623996e+00	1.163620e-03
1.049854e-03	2.624342e+00	1.164114e-03
1.050182e-03	2.624688e+00	1.164608e-03
1.050510e-03	2.625035e+00	1.165103e-03
1.050838e-03	2.625381e+00	1.165597e-03
1.051166e-03	2.625727e+00	1.166092e-03
1.051494e-03	2.626073e+00	1.166586e-03
1.051822e-03	2.626419e+00	1.167081e-03
1.052150e-03	2.626766e+00	1.167577e-03
1.052479e-03	2.627112e+00	1.168071e-03
1.052807e-03	2.627458e+00	1.168567e-03
1.053135e-03	2.627804e+00	1.169063e-03
1.053464e-03	2.628150e+00	1.169558e-03
1.053792e-03	2.628497e+00	1.170054e-03
1.054121e-03	2.628843e+00	1.170550e-03
1.054450e-03	2.629189e+00	1.171046e-03
1.054778e-03	2.629535e+00	1.171542e-03
1.055107e-03	2.629881e+00	1.172039e-03
1.055436e-03	2.630228e+00	1.172536e-03
1.055765e-03	2.630574e+00	1.173032e-03
1.056094e-03	2.630920e+00	1.173529e-03
1.056423e-03	2.631266e+00	1.174026e-03
1.056752e-03	2.631613e+00	1.174523e-03
1.057081e-03	2.631959e+00	1.175021e-03
1.057411e-03	2.632305e+00	1.175518e-03
1.057740e-03	2.632651e+00	1.176016e-03
1.058070e-03	2.632997e+00	1.176514e-03
1.058399e-03	2.633343e+00	1.177012e-03
1.058728e-03	2.633690e+00	1.177510e-03
1.059058e-03	2.634036e+00	1.178008e-03
1.059388e-03	2.634382e+00	1.178507e-03
1.059717e-03	2.634728e+00	1.179005e-03
1.060047e-03	2.635075e+00	1.179504e-03
1.060377e-03	2.635421e+00	1.180003e-03
1.060707e-03	2.635767e+00	1.180502e-03
1.061037e-03	2.636113e+00	1.181001e-03
1.061367e-03	2.636460e+00	1.181501e-03
1.061697e-03	2.636806e+00	1.182000e-03
1.062028e-03	2.637152e+00	1.182500e-03
1.062358e-03	2.637498e+00	1.183000e-03
1.062688e-03	2.637845e+00	1.183500e-03
1.063018e-03	2.638191e+00	1.184000e-03
1.063349e-03	2.638537e+00	1.184500e-03
1.063680e-03	2.638883e+00	1.185001e-03
1.064010e-03	2.639229e+00	1.185501e-03
1.064341e-03	2.639576e+00	1.186002e-03
1.064672e-03	2.639922e+00	1.186503e-03
1.065003e-03	2.640268e+00	1.187004e-03
1.065333e-03	2.640614e+00	1.187505e-03
1.065664e-03	2.640961e+00	1.188007e-03
1.065995e-03	2.641307e+00	1.188509e-03
1.066326e-03	2.641653e+00	1.189010e-03
1.066657e-03	2.641999e+00	1.189512e-03
1.066989e-03	2.642346e+00	1.190014e-03
1.067320e-03	2.642692e+00	1.190516e-03
1.067651e-03	2.643038e+00	1.191018e-03
1.067983e-03	2.643384e+00	1.191521e-03
1.068314e-03	2.643731e+00	1.192024e-03
1.068646e-03	2.644077e+00	1.192527e-03
1.068977e-03	2.644423e+00	1.193029e-03
1.069309e-03	2.644769e+00	1.193533e-03
1.069641e-03	2.645116e+00	1.194036e-03
1.069973e-03	2.645462e+00	1.194539e-03
1.070305e-03	2.645808e+00	1.195043e-03
1.070637e-03	2.646154e+00	1.195547e-03
1.070969e-03	2.646501e+00	1.196051e-03
1.071301e-03	2.646847e+00	1.196555e-03
1.071633e-03	2.647193e+00	1.197059e-03
1.071965e-03	2.647539e+00	1.197563e-03
1.072297e-03	2.647885e+00	1.198068e-03
1.072630e-03	2.648232e+00	1.198572e-03
1.072962e-03	2.648578e+00	1.199077e-03
1.073295e-03	2.648925e+00	1.199583e-03
1.073627e-03	2.649271e+00	1.200087e-03
1.073960e-03	2.649617e+00	1.200593e-03
1.074292e-03	2.649963e+00	1.201098e-03
1.074625e-03	2.650310e+00	1.201604e-03
1.074958e-03	2.650656e+00	1.202110e-03
1.075291e-03	2.651002e+00	1.202616e-03
1.075624e-03	2.651348e+00	1.203122e-03
1.075957e-03	2.651694e+00	1.203628e-03
1.076290e-03	2.652041e+00	1.204134e-03
1.076623e-03	2.652387e+00	1.204641e-03
1.076956e-03	2.652734e+00	1.205148e-03
1.077290e-03	2.653080e+00	1.205655e-03
1.077623e-03	2.653426e+00	1.206162e-03
1.077957e-03	2.653772e+00	1.206669e-03
1.078290e-03	2.654118e+00	1.207176e-03
1.078623e-03	2.654465e+00	1.207684e-03
1.078957e-03	2.654811e+00	1.208191e-03
1.079291e-03	2.655158e+00	1.208699e-03
1.079625e-03	2.655504e+00	1.209207e-03
1.079958e-03	2.655850e+00	1.209715e-03
1.080292e-03	2.656196e+00	1.210224e-03
1.080626e-03	2.656542e+00	1.210732e-03
1.080960e-03	2.656889e+00	1.211241e-03
1.081294e-03	2.657235e+00	1.211749e-03
1.081629e-03	2.657582e+00	1.212259e-03
1.081963e-03	2.657928e+00	1.212767e-03
1.082297e-03	2.658274e+00	1.213277e-03
1.082632e-03	2.658620e+00	1.213786e-03
1.082966e-03	2.658967e+00	1.214296e-03
1.083300e-03	2.659313e+00	1.214805e-03
1.083635e-03	2.659659e+00	1.215315e-03
1.083970e-03	2.660006e+00	1.215825e-03
1.084304e-03	2.660352e+00	1.216335e-03
1.084639e-03	2.660698e+00	1.216846e-03
1.084974e-03	2.661045e+00	1.217356e-03
1.085309e-03	2.661391e+00	1.217867e-03
1.085644e-03	2.661737e+00	1.218378e-03
1.085979e-03	2.662083e+00	1.218889e-03
1.086314e-03	2.662430e+00	1.219400e-03
1.086649e-03	2.662776e+00	1.219911e-03
1.086984e-03	2.663122e+00	1.220422e-03
1.087320e-03	2.663469e+00	1.220934e-03
1.087655e-03	2.663815e+00	1.221446e-03
1.087991e-03	2.664161e+00	1.221958e-03
1.088326e-03	2.664508e+00	1.222470e-03
1.088662e-03	2.664854e+00	1.222982e-03
1.088997e-03	2.665200e+00	1.223494e-03
1.089333e-03	2.665547e+00	1.224007e-03
1.089669e-03	2.665893e+00	1.224520e-03
1.090005e-03	2.666239e+00	1.225033e-03
1.090341e-03	2.666586e+00	1.225546e-03
1.090677e-03	2.666932e+00	1.226059e-03
1.091013e-03	2.667278e+00	1.226572e-03
1.091349e-03	2.667625e+00	1.227086e-03
1.091685e-03	2.667971e+00	1.227599e-03
1.092021e-03	2.668317e+00	1.228113e-03
1.092358e-03	2.668664e+00	1.228627e-03
1.092694e-03	2.669010e+00	1.229141e-03
1.093031e-03	2.669356e+00	1.229656e-03
1.093367e-03	2.669703e+00	1.230170e-03
1.093704e-03	2.670049e+00	1.230685e-03
1.094040e-03	2.670395e+00	1.231199e-03
1.094377e-03	2.670742e+00	1.231714e-03
1.094714e-03	2.671088e+00	1.232229e-03
1.095051e-03	2.671434e+00	1.232744e-03
1.095388e-03	2.671781e+00	1.233260e-03
1.095725e-03	2.672127e+00	1.233776e-03
1.096062e-03	2.672474e+00	1.234291e-03
1.096399e-03	2.672820e+00	1.234807e-03
1.096736e-03	2.673166e+00	1.235323e-03
1.097073e-03	2.673513e+00	1.235839e-03
1.097411e-03	2.673859e+00	1.236356e-03
1.097748e-03	2.674205e+00	1.236872e-03
1.098086e-03	2.674552e+00	1.237389e-03
1.098423e-03	2.674898e+00	1.237906e-03
1.098761e-03	2.675244e+00	1.238423e-03
1.099098e-03	2.675591e+00	1.238940e-03
1.099436e-03	2.675937e+00	1.239457e-03
1.099774e-03	2.676283e+00	1.239975e-03
1.100112e-03	2.676630e+00	1.240492e-03
1.100450e-03	2.676976e+00	1.241010e-03
1.100788e-03	2.677323e+00	1.241528e-03
1.101126e-03	2.677669e+00	1.242046e-03
1.101464e-03	2.678015e+00	1.242564e-03
1.101802e-03	2.678362e+00	1.243083e-03
1.102141e-03	2.678708e+00	1.243601e-03
1.102479e-03	2.679054e+00	1.244120e-03
1.102817e-03	2.679401e+00	1.244639e-03
1.103156e-03	2.679747e+00	1.245158e-03
1.103494e-03	2.680093e+00	1.245677e-03
1.103833e-03	2.680440e+00	1.246196e-03
1.104172e-03	2.680786e+00	1.246716e-03
1.104511e-03	2.681133e+00	1.247236e-03
1.104849e-03	2.681479e+00	1.247755e-03
1.105188e-03	2.681825e+00	1.248276e-03
1.105527e-03	2.682172e+00	1.248796e-03
1.105866e-03	2.682518e+00	1.249316e-03
1.106205e-03	2.682864e+00	1.249837e-03
1.106545e-03	2.683211e+00	1.250357e-03
1.106884e-03	2.683557e+00	1.250878e-03
1.107223e-03	2.683903e+00	1.251399e-03
1.107562e-03	2.684250e+00	1.251920e-03
1.107902e-03	2.684596e+00	1.252442e-03
1.108242e-03	2.684943e+00	1.252963e-03
1.108581e-03	2.685289e+00	1.253484e-03
1.108921e-03	2.685636e+00	1.254006e-03
1.109260e-03	2.685982e+00	1.254528e-03
1.109600e-03	2.686328e+00	1.255050e-03
1.109940e-03	2.686675e+00	1.255572e-03
1.110280e-03	2.687021e+00	1.256095e-03
1.110620e-03	2.687368e+00	1.256618e-03
1.110960e-03	2.687714e+00	1.257140e-03
1.111300e-03	2.688060e+00	1.257663e-03
1.111640e-03	2.688407e+00	1.258186e-03
1.111980e-03	2.688753e+00	1.258709e-03
1.112321e-03	2.689099e+00	1.259233e-03
1.112661e-03	2.689446e+00	1.259756e-03
1.113002e-03	2.689792e+00	1.260280e-03
1.113342e-03	2.690139e+00	1.260804e-03
1.113683e-03	2.690485e+00	1.261328e-03
1.114024e-03	2.690832e+00	1.261852e-03
1.114364e-03	2.691178e+00	1.262376e-03
1.114705e-03	2.691524e+00	1.262901e-03
1.115046e-03	2.691871e+00	1.263425e-03
1.115387e-03	2.692217e+00	1.263950e-03
1.115728e-03	2.692564e+00	1.264475e-03
1.116069e-03	2.692910e+00	1.265000e-03
1.116410e-03	2.693257e+00	1.265526e-03
1.116751e-03	2.693603e+00	1.266051e-03
1.117092e-03	2.693949e+00	1.266577e-03
1.117434e-03	2.694296e+00	1.267102e-03
1.117775e-03	2.694642e+00	1.267628e-03
1.118117e-03	2.694988e+00	1.268154e-03
1.118458e-03	2.695335e+00	1.268681e-03
1.118800e-03	2.695681e+00	1.269207e-03
1.119142e-03	2.696028e+00	1.269734e-03
1.119483e-03	2.696374e+00	1.270260e-03
1.119825e-03	2.696721e+00	1.270787e-03
1.120167e-03	2.697067e+00	1.271314e-03
1.120509e-03	2.697413e+00	1.271841e-03
1.120851e-03	2.697760e+00	1.272369e-03
1.121193e-03	2.698106e+00	1.272897e-03
1.121535e-03	2.698453e+00	1.273424e-03
1.121878e-03	2.698799e+00	1.273952e-03
1.122220e-03	2.699146e+00	1.274480e-03
1.122562e-03	2.699492e+00	1.275008e-03
1.122905e-03	2.699838e+00	1.275536e-03
1.123247e-03	2.700185e+00	1.276065e-03
1.123590e-03	2.700532e+00	1.276594e-03
1.123932e-03	2.700878e+00	1.277123e-03
1.124275e-03	2.701224e+00	1.277651e-03
1.124618e-03	2.701571e+00	1.278181e-03
1.124961e-03	2.701917e+00	1.278710e-03
1.125304e-03	2.702264e+00	1.279240e-03
1.125647e-03	2.702610e+00	1.279769e-03
1.125990e-03	2.702957e+00	1.280299e-03
1.126333e-03	2.703303e+00	1.280829e-03
1.126676e-03	2.703649e+00	1.281359e-03
1.127019e-03	2.703996e+00	1.281889e-03
1.127363e-03	2.704342e+00	1.282420e-03
1.127706e-03	2.704689e+00	1.282951e-03
1.128049e-03	2.705035e+00	1.283481e-03
1.128393e-03	2.705382e+00	1.284012e-03
1.128737e-03	2.705728e+00	1.284543e-03
1.129080e-03	2.706075e+00	1.285074e-03
1.129424e-03	2.706421e+00	1.285606e-03
1.129768e-03	2.706768e+00	1.286137e-03
1.130112e-03	2.707114e+00	1.286669e-03
1.130455e-03	2.707460e+00	1.287201e-03
1.130799e-03	2.707807e+00	1.287733e-03
1.131144e-03	2.708154e+00	1.288265e-03
1.131488e-03	2.708500e+00	1.288798e-03
1.131832e-03	2.708846e+00	1.289330e-03
1.132176e-03	2.709193e+00	1.289863e-03
1.132521e-03	2.709539e+00	1.290396e-03
1.132865e-03	2.709886e+00	1.290929e-03
1.133209e-03	2.710232e+00	1.291462e-03
1.133554e-03	2.710579e+00	1.291996e-03
1.133899e-03	2.710925e+00	1.292529e-03
1.134243e-03	2.711272e+00	1.293063e-03
1.134588e-03	2.711618e+00	1.293596e-03
1.134933e-03	2.711965e+00	1.294131e-03
1.135278e-03	2.712311e+00	1.294664e-03
1.135623e-03	2.712658e+00	1.295199e-03
1.135968e-03	2.713004e+00	1.295734e-03
1.136313e-03	2.713351e+00	1.296268e-03
1.136658e-03	2.713697e+00	1.296803e-03
1.137003e-03	2.714044e+00	1.297338e-03
1.137349e-03	2.714390e+00	1.297873e-03
1.137694e-03	2.714736e+00	1.298408e-03
1.138039e-03	2.715083e+00	1.298944e-03
1.138385e-03	2.715430e+00	1.299480e-03
1.138731e-03	2.715776e+00	1.300015e-03
1.139076e-03	2.716122e+00	1.300551e-03
1.139422e-03	2.716469e+00	1.301087e-03
1.139768e-03	2.716816e+00	1.301624e-03
1.140113e-03	2.717162e+00	1.302160e-03
1.140459e-03	2.717508e+00	1.302697e-03
1.140805e-03	2.717855e+00	1.303233e-03
1.141151e-03	2.718202e+00	1.303770e-03
1.141497e-03	2.718548e+00	1.304307e-03
1.141844e-03	2.718894e+00	1.304845e-03
1.142190e-03	2.719241e+00	1.305382e-03
1.142536e-03	2.719588e+00	1.305920e-03
1.142883e-03	2.719934e+00	1.306457e-03
1.143229e-03	2.720281e+00	1.306995e-03
1.143576e-03	2.720627e+00	1.307534e-03
1.143922e-03	2.720973e+00	1.308071e-03
1.144269e-03	2.721320e+00	1.308610e-03
1.144616e-03	2.721667e+00	1.309149e-03
1.144963e-03	2.722013e+00	1.309688e-03
1.145309e-03	2.722360e+00	1.310226e-03
1.145656e-03	2.722706e+00	1.310765e-03
1.146003e-03	2.723053e+00	1.311305e-03
1.146350e-03	2.723399e+00	1.311844e-03
1.146698e-03	2.723746e+00	1.312383e-03
1.147045e-03	2.724092e+00	1.312923e-03
1.147392e-03	2.724439e+00	1.313463e-03
1.147739e-03	2.724785e+00	1.314003e-03
1.148087e-03	2.725132e+00	1.314543e-03
1.148434e-03	2.725478e+00	1.315084e-03
1.148782e-03	2.725825e+00	1.315624e-03
1.149130e-03	2.726171e+00	1.316165e-03
1.149477e-03	2.726518e+00	1.316706e-03
1.149825e-03	2.726864e+00	1.317247e-03
1.150173e-03	2.727211e+00	1.317788e-03
1.150521e-03	2.727557e+00	1.318329e-03
1.150869e-03	2.727904e+00	1.318871e-03
1.151217e-03	2.728251e+00	1.319413e-03
1.151565e-03	2.728597e+00	1.319954e-03
1.151913e-03	2.728944e+00	1.320496e-03
1.152261e-03	2.729290e+00	1.321038e-03
1.152610e-03	2.729637e+00	1.321580e-03
1.152958e-03	2.729983e+00	1.322123e-03
1.153307e-03	2.730330e+00	1.322666e-03
1.153655e-03	2.730676e+00	1.323209e-03
1.154004e-03	2.731023e+00	1.323751e-03
1.154352e-03	2.731369e+00	1.324295e-03
1.154701e-03	2.731716e+00	1.324838e-03
1.155050e-03	2.732062e+00	1.325381e-03
1.155399e-03	2.732409e+00	1.325925e-03
1.155748e-03	2.732756e+00	1.326469e-03
1.156097e-03	2.733102e+00	1.327013e-03
1.156446e-03	2.733448e+00	1.327557e-03
1.156795e-03	2.733795e+00	1.328101e-03
1.157144e-03	2.734142e+00	1.328646e-03
1.157493e-03	2.734488e+00	1.329190e-03
1.157843e-03	2.734835e+00	1.329735e-03
1.158192e-03	2.735181e+00	1.330280e-03
1.158542e-03	2.735528e+00	1.330825e-03
1.158891e-03	2.735874e+00	1.331370e-03
1.159241e-03	2.736221e+00	1.331916e-03
1.159591e-03	2.736568e+00	1.332462e-03
1.159940e-03	2.736914e+00	1.333008e-03
1.160290e-03	2.737261e+00	1.333553e-03
1.160640e-03	2.737607e+00	1.334099e-03
1.160990e-03	2.737954e+00	1.334646e-03
1.161340e-03	2.738300e+00	1.335192e-03
1.161690e-03	2.738647e+00	1.335739e-03
1.162040e-03	2.738994e+00	1.336285e-03
1.162391e-03	2.739340e+00	1.336833e-03
1.162741e-03	2.739687e+00	1.337379e-03
1.163091e-03	2.740033e+00	1.337927e-03
1.163442e-03	2.740380e+00	1.338474e-03
1.163792e-03	2.740726e+00	1.339021e-03
1.164143e-03	2.741073e+00	1.339569e-03
1.164493e-03	2.741420e+00	1.340117e-03
1.164844e-03	2.741766e+00	1.340666e-03
1.165195e-03	2.742113e+00	1.341214e-03
1.165546e-03	2.742459e+00	1.341762e-03
1.165897e-03	2.742806e+00	1.342311e-03
1.166248e-03	2.743152e+00	1.342859e-03
1.166599e-03	2.743499e+00	1.343408e-03
1.166950e-03	2.743846e+00	1.343957e-03
1.167301e-03	2.744192e+00	1.344507e-03
1.167652e-03	2.744539e+00	1.345056e-03
1.168004e-03	2.744885e+00	1.345606e-03
1.168355e-03	2.745232e+00	1.346155e-03
1.168707e-03	2.745579e+00	1.346705e-03
1.169058e-03	2.745925e+00	1.347255e-03
1.169410e-03	2.746272e+00	1.347806e-03
1.169762e-03	2.746618e+00	1.348356e-03
1.170113e-03	2.746965e+00	1.348906e-03
1.170465e-03	2.747311e+00	1.349457e-03
1.170817e-03	2.747658e+00	1.350008e-03
1.171169e-03	2.748005e+00	1.350559e-03
1.171521e-03	2.748351e+00	1.351110e-03
1.171873e-03	2.748698e+00	1.351662e-03
1.172225e-03	2.749044e+00	1.352213e-03
1.172578e-03	2.749391e+00	1.352765e-03
1.172930e-03	2.749738e+00	1.353317e-03
1.173282e-03	2.750084e+00	1.353869e-03
1.173635e-03	2.750431e+00	1.354421e-03
1.173987e-03	2.750777e+00	1.354973e-03
1.174340e-03	2.751124e+00	1.355526e-03
1.174693e-03	2.751471e+00	1.356079e-03
1.175045e-03	2.751817e+00	1.356631e-03
1.175398e-03	2.752164e+00	1.357185e-03
1.175751e-03	2.752510e+00	1.357738e-03
1.176104e-03	2.752857e+00	1.358291e-03
1.176457e-03	2.753204e+00	1.358845e-03
1.176810e-03	2.753550e+00	1.359399e-03
1.177163e-03	2.753897e+00	1.359953e-03
1.177516e-03	2.754244e+00	1.360507e-03
1.177870e-03	2.754590e+00	1.361061e-03
1.178223e-03	2.754937e+00	1.361615e-03
1.178576e-03	2.755283e+00	1.362170e-03
1.178930e-03	2.755630e+00	1.362724e-03
1.179283e-03	2.755977e+00	1.363279e-03
1.179637e-03	2.756323e+00	1.363834e-03
1.179991e-03	2.756670e+00	1.364390e-03
1.180344e-03	2.757016e+00	1.364945e-03
1.180698e-03	2.757363e+00	1.365500e-03
1.181052e-03	2.757710e+00	1.366056e-03
1.181406e-03	2.758056e+00	1.366612e-03
1.181760e-03	2.758403e+00	1.367168e-03
1.182114e-03	2.758750e+00	1.367724e-03
1.182469e-03	2.759096e+00	1.368281e-03
1.182823e-03	2.759443e+00	1.368837e-03
1.183177e-03	2.759789e+00	1.369394e-03
1.183532e-03	2.760136e+00	1.369951e-03
1.183886e-03	2.760483e+00	1.370507e-03
1.184241e-03	2.760829e+00	1.371065e-03
1.184595e-03	2.761176e+00	1.371622e-03
1.184950e-03	2.761523e+00	1.372180e-03
1.185304e-03	2.761869e+00	1.372737e-03
1.185659e-03	2.762216e+00	1.373295e-03
1.186014e-03	2.762563e+00	1.373854e-03
1.186369e-03	2.762909e+00	1.374412e-03
1.186724e-03	2.763256e+00	1.374970e-03
1.187079e-03	2.763603e+00	1.375529e-03
1.187435e-03	2.763949e+00	1.376087e-03
1.187790e-03	2.764296e+00	1.376646e-03
1.188145e-03	2.764642e+00	1.377205e-03
1.188500e-03	2.764989e+00	1.377764e-03
1.188856e-03	2.765336e+00	1.378324e-03
1.189211e-03	2.765682e+00	1.378883e-03
1.189567e-03	2.766029e+00	1.379443e-03
1.189923e-03	2.766376e+00	1.380003e-03
1.190278e-03	2.766722e+00	1.380563e-03
1.190634e-03	2.767069e+00	1.381123e-03
1.190990e-03	2.767416e+00	1.381684e-03
1.191346e-03	2.767762e+00	1.382244e-03
1.191702e-03	2.768109e+00	1.382805e-03
1.192058e-03	2.768456e+00	1.383366e-03
1.192414e-03	2.768802e+00	1.383927e-03
1.192770e-03	2.769149e+00	1.384488e-03
1.193126e-03	2.769496e+00	1.385049e-03
1.193483e-03	2.769842e+00	1.385611e-03
1.193839e-03	2.770189e+00	1.386173e-03
1.194195e-03	2.770536e+00	1.386734e-03
1.194552e-03	2.770882e+00	1.387297e-03
1.194909e-03	2.771229e+00	1.387859e-03
1.195266e-03	2.771576e+00	1.388421e-03
1.195622e-03	2.771922e+00	1.388984e-03
1.195979e-03	2.772269e+00	1.389547e-03
1.196336e-03	2.772616e+00	1.390110e-03
1.196693e-03	2.772962e+00	1.390672e-03
1.197050e-03	2.773309e+00	1.391236e-03
1.197407e-03	2.773656e+00	1.391799e-03
1.197764e-03	2.774002e+00	1.392363e-03
1.198121e-03	2.774349e+00	1.392926e-03
1.198479e-03	2.774696e+00	1.393490e-03
1.198836e-03	2.775042e+00	1.394055e-03
1.199193e-03	2.775389e+00	1.394618e-03
1.199551e-03	2.775736e+00	1.395183e-03
1.199909e-03	2.776082e+00	1.395748e-03
1.200266e-03	2.776429e+00	1.396313e-03
1.200624e-03	2.776776e+00	1.396877e-03
1.200982e-03	2.777122e+00	1.397442e-03
1.201340e-03	2.777469e+00	1.398008e-03
1.201697e-03	2.777816e+00	1.398573e-03
1.202055e-03	2.778162e+00	1.399139e-03
1.202414e-03	2.778509e+00	1.399704e-03
1.202772e-03	2.778856e+00	1.400270e-03
1.203130e-03	2.779202e+00	1.400836e-03
1.203488e-03	2.779549e+00	1.401403e-03
1.203847e-03	2.779896e+00	1.401969e-03
1.204205e-03	2.780243e+00	1.402536e-03
1.204563e-03	2.780589e+00	1.403102e-03
1.204922e-03	2.780936e+00	1.403669e-03
1.205281e-03	2.781283e+00	1.404237e-03
1.205639e-03	2.781629e+00	1.404804e-03
1.205998e-03	2.781976e+00	1.405371e-03
1.206357e-03	2.782323e+00	1.405939e-03
1.206716e-03	2.782670e+00	1.406507e-03
1.207075e-03	2.783016e+00	1.407074e-03
1.207434e-03	2.783363e+00	1.407643e-03
1.207793e-03	2.783710e+00	1.408211e-03
1.208152e-03	2.784056e+00	1.408779e-03
1.208511e-03	2.784403e+00	1.409348e-03
1.208871e-03	2.784750e+00	1.409917e-03
1.209230e-03	2.785097e+00	1.410486e-03
1.209590e-03	2.785443e+00	1.411055e-03
1.209949e-03	2.785790e+00	1.411624e-03
1.210309e-03	2.786137e+00	1.412194e-03
1.210668e-03	2.786483e+00	1.412763e-03
1.211028e-03	2.786830e+00	1.413333e-03
1.211388e-03	2.787177e+00	1.413903e-03
1.211748e-03	2.787524e+00	1.414473e-03
1.212108e-03	2.787870e+00	1.415043e-03
1.212468e-03	2.788217e+00	1.415614e-03
1.212828e-03	2.788564e+00	1.416185e-03
1.213188e-03	2.788911e+00	1.416756e-03
1.213548e-03	2.789257e+00	1.417327e-03
1.213909e-03	2.789604e+00	1.417898e-03
1.214269e-03	2.789951e+00	1.418469e-03
1.214629e-03	2.790297e+00	1.419040e-03
1.214990e-03	2.790644e+00	1.419612e-03
1.215351e-03	2.790991e+00	1.420184e-03
1.215711e-03	2.791338e+00	1.420756e-03
1.216072e-03	2.791684e+00	1.421328e-03
1.216433e-03	2.792031e+00	1.421901e-03
1.216794e-03	2.792378e+00	1.422473e-03
1.217155e-03	2.792724e+00	1.423046e-03
1.217516e-03	2.793071e+00	1.423619e-03
1.217877e-03	2.793418e+00	1.424192e-03
1.218238e-03	2.793765e+00	1.424765e-03
1.218599e-03	2.794111e+00	1.425338e-03
1.218960e-03	2.794458e+00	1.425912e-03
1.219322e-03	2.794805e+00	1.426486e-03
1.219683e-03	2.795151e+00	1.427059e-03
1.220045e-03	2.795498e+00	1.427633e-03
1.220406e-03	2.795845e+00	1.428208e-03
1.220768e-03	2.796192e+00	1.428782e-03
1.221129e-03	2.796538e+00	1.429357e-03
1.221491e-03	2.796885e+00	1.429931e-03
1.221853e-03	2.797232e+00	1.430506e-03
1.222215e-03	2.797579e+00	1.431082e-03
1.222577e-03	2.797925e+00	1.431657e-03
1.222939e-03	2.798272e+00	1.432232e-03
1.223301e-03	2.798619e+00	1.432808e-03
1.223663e-03	2.798966e+00	1.433383e-03
1.224026e-03	2.799313e+00	1.433959e-03
1.224388e-03	2.799659e+00	1.434536e-03
1.224751e-03	2.800006e+00	1.435112e-03
1.225113e-03	2.800353e+00	1.435688e-03
1.225475e-03	2.800700e+00	1.436265e-03
1.225838e-03	2.801046e+00	1.436842e-03
1.226201e-03	2.801393e+00	1.437418e-03
1.226563e-03	2.801740e+00	1.437996e-03
1.226926e-03	2.802087e+00	1.438573e-03
1.227289e-03	2.802433e+00	1.439151e-03
1.227652e-03	2.802780e+00	1.439728e-03
1.228015e-03	2.803127e+00	1.440306e-03
1.228378e-03	2.803474e+00	1.440884e-03
1.228741e-03	2.803820e+00	1.441462e-03
1.229105e-03	2.804167e+00	1.442040e-03
1.229468e-03	2.804514e+00	1.442619e-03
1.229832e-03	2.804861e+00	1.443198e-03
1.230195e-03	2.805207e+00	1.443776e-03
1.230558e-03	2.805554e+00	1.444355e-03
1.230922e-03	2.805901e+00	1.444935e-03
1.231286e-03	2.806248e+00	1.445514e-03
1.231649e-03	2.806595e+00	1.446093e-03
1.232013e-03	2.806941e+00	1.446673e-03
1.232377e-03	2.807288e+00	1.447253e-03
1.232741e-03	2.807635e+00	1.447833e-03
1.233105e-03	2.807982e+00	1.448413e-03
1.233469e-03	2.808329e+00	1.448994e-03
1.233833e-03	2.808675e+00	1.449574e-03
1.234197e-03	2.809022e+00	1.450155e-03
1.234562e-03	2.809369e+00	1.450736e-03
1.234926e-03	2.809716e+00	1.451317e-03
1.235290e-03	2.810062e+00	1.451898e-03
1.235655e-03	2.810409e+00	1.452479e-03
1.236020e-03	2.810756e+00	1.453061e-03
1.236384e-03	2.811103e+00	1.453643e-03
1.236749e-03	2.811450e+00	1.454224e-03
1.237114e-03	2.811796e+00	1.454807e-03
1.237479e-03	2.812143e+00	1.455389e-03
1.237844e-03	2.812490e+00	1.455971e-03
1.238209e-03	2.812837e+00	1.456554e-03
1.238574e-03	2.813184e+00	1.457137e-03
1.238939e-03	2.813530e+00	1.457720e-03
1.239304e-03	2.813877e+00	1.458303e-03
1.239669e-03	2.814224e+00	1.458886e-03
1.240035e-03	2.814571e+00	1.459470e-03
1.240400e-03	2.814918e+00	1.460053e-03
1.240766e-03	2.815264e+00	1.460637e-03
1.241131e-03	2.815611e+00	1.461221e-03
1.241497e-03	2.815958e+00	1.461805e-03
1.241862e-03	2.816305e+00	1.462389e-03
1.242228e-03	2.816652e+00	1.462974e-03
1.242594e-03	2.816998e+00	1.463559e-03
1.242960e-03	2.817345e+00	1.464144e-03
1.243326e-03	2.817692e+00	1.464728e-03
1.243692e-03	2.818039e+00	1.465314e-03
1.244058e-03	2.818386e+00	1.465899e-03
1.244424e-03	2.818732e+00	1.466484e-03
1.244791e-03	2.819079e+00	1.467070e-03
1.245157e-03	2.819426e+00	1.467656e-03
1.245524e-03	2.819773e+00	1.468242e-03
1.245890e-03	2.820120e+00	1.468828e-03
1.246256e-03	2.820467e+00	1.469415e-03
1.246623e-03	2.820813e+00	1.470001e-03
1.246990e-03	2.821160e+00	1.470588e-03
1.247356e-03	2.821507e+00	1.471175e-03
1.247723e-03	2.821854e+00	1.471762e-03
1.248090e-03	2.822201e+00	1.472349e-03
1.248457e-03	2.822547e+00	1.472936e-03
1.248824e-03	2.822894e+00	1.473524e-03
1.249191e-03	2.823241e+00	1.474112e-03
1.249559e-03	2.823588e+00	1.474700e-03
1.249926e-03	2.823935e+00	1.475288e-03
1.250293e-03	2.824282e+00	1.475876e-03
1.250661e-03	2.824629e+00	1.476465e-03
1.251028e-03	2.824975e+00	1.477053e-03
1.251395e-03	2.825322e+00	1.477642e-03
1.251763e-03	2.825669e+00	1.478231e-03
1.252131e-03	2.826016e+00	1.478820e-03
1.252498e-03	2.826363e+00	1.479409e-03
1.252866e-03	2.826709e+00	1.479999e-03
1.253234e-03	2.827056e+00	1.480589e-03
1.253602e-03	2.827403e+00	1.481178e-03
1.253970e-03	2.827750e+00	1.481769e-03
1.254338e-03	2.828097e+00	1.482359e-03
1.254707e-03	2.828444e+00	1.482949e-03
1.255075e-03	2.828790e+00	1.483540e-03
1.255443e-03	2.829137e+00	1.484130e-03
1.255812e-03	2.829484e+00	1.484721e-03
1.256180e-03	2.829831e+00	1.485312e-03
1.256548e-03	2.830178e+00	1.485904e-03
1.256917e-03	2.830525e+00	1.486495e-03
1.257286e-03	2.830872e+00	1.487087e-03
1.257654e-03	2.831218e+00	1.487678e-03
1.258023e-03	2.831565e+00	1.488270e-03
1.258392e-03	2.831912e+00	1.488862e-03
1.258761e-03	2.832259e+00	1.489455e-03
1.259130e-03	2.832606e+00	1.490047e-03
1.259499e-03	2.832953e+00	1.490640e-03
1.259868e-03	2.833300e+00	1.491233e-03
1.260237e-03	2.833646e+00	1.491825e-03
1.260607e-03	2.833993e+00	1.492419e-03
1.260976e-03	2.834340e+00	1.493012e-03
1.261346e-03	2.834687e+00	1.493606e-03
1.261715e-03	2.835034e+00	1.494199e-03
1.262085e-03	2.835381e+00	1.494793e-03
1.262454e-03	2.835728e+00	1.495387e-03
1.262824e-03	2.836074e+00	1.495981e-03
1.263194e-03	2.836421e+00	1.496575e-03
1.263564e-03	2.836768e+00	1.497170e-03
1.263934e-03	2.837115e+00	1.497765e-03
1.264304e-03	2.837462e+00	1.498359e-03
1.264674e-03	2.837809e+00	1.498955e-03
1.265044e-03	2.838156e+00	1.499550e-03
1.265414e-03	2.838502e+00	1.500145e-03
1.265784e-03	2.838849e+00	1.500741e-03
1.266155e-03	2.839196e+00	1.501337e-03
1.266525e-03	2.839543e+00	1.501933e-03
1.266896e-03	2.839890e+00	1.502528e-03
1.267266e-03	2.840237e+00	1.503125e-03
1.267637e-03	2.840584e+00	1.503721e-03
1.268008e-03	2.840931e+00	1.504318e-03
1.268378e-03	2.841277e+00	1.504915e-03
1.268749e-03	2.841624e+00	1.505512e-03
1.269120e-03	2.841971e+00	1.506109e-03
1.269491e-03	2.842318e+00	1.506706e-03
1.269862e-03	2.842665e+00	1.507304e-03
1.270234e-03	2.843012e+00	1.507901e-03
1.270605e-03	2.843359e+00	1.508499e-03
1.270976e-03	2.843706e+00	1.509097e-03
1.271347e-03	2.844053e+00	1.509695e-03
1.271719e-03	2.844400e+00	1.510294e-03
1.272090e-03	2.844746e+00	1.510892e-03
1.272462e-03	2.845093e+00	1.511491e-03
1.272834e-03	2.845440e+00	1.512090e-03
1.273205e-03	2.845787e+00	1.512689e-03
1.273577e-03	2.846134e+00	1.513288e-03
1.273949e-03	2.846481e+00	1.513888e-03
1.274321e-03	2.846828e+00	1.514487e-03
1.274693e-03	2.847175e+00	1.515087e-03
1.275065e-03	2.847521e+00	1.515687e-03
1.275437e-03	2.847868e+00	1.516287e-03
1.275809e-03	2.848215e+00	1.516888e-03
1.276181e-03	2.848562e+00	1.517488e-03
1.276554e-03	2.848909e+00	1.518088e-03
1.276926e-03	2.849256e+00	1.518689e-03
1.277299e-03	2.849603e+00	1.519290e-03
1.277671e-03	2.849950e+00	1.519891e-03
1.278044e-03	2.850297e+00	1.520493e-03
1.278417e-03	2.850644e+00	1.521094e-03
1.278789e-03	2.850990e+00	1.521696e-03
1.279162e-03	2.851337e+00	1.522298e-03
1.279535e-03	2.851684e+00	1.522900e-03
1.279908e-03	2.852031e+00	1.523502e-03
1.280281e-03	2.852378e+00	1.524104e-03
1.280654e-03	2.852725e+00	1.524707e-03
1.281028e-03	2.853072e+00	1.525310e-03
1.281401e-03	2.853419e+00	1.525913e-03
1.281774e-03	2.853766e+00	1.526516e-03
1.282148e-03	2.854113e+00	1.527119e-03
1.282521e-03	2.854460e+00	1.527723e-03
1.282894e-03	2.854807e+00	1.528326e-03
1.283268e-03	2.855154e+00	1.528930e-03
1.283642e-03	2.855501e+00	1.529534e-03
1.284015e-03	2.855847e+00	1.530138e-03
1.284389e-03	2.856194e+00	1.530742e-03
1.284763e-03	2.856541e+00	1.531347e-03
1.285137e-03	2.856888e+00	1.531952e-03
1.285511e-03	2.857235e+00	1.532556e-03
1.285885e-03	2.857582e+00	1.533162e-03
1.286260e-03	2.857929e+00	1.533767e-03
1.286634e-03	2.858276e+00	1.534372e-03
1.287008e-03	2.858623e+00	1.534978e-03
1.287383e-03	2.858970e+00	1.535584e-03
1.287757e-03	2.859317e+00	1.536190e-03
1.288132e-03	2.859664e+00	1.536795e-03
1.288506e-03	2.860011e+00	1.537402e-03
1.288881e-03	2.860358e+00	1.538008e-03
1.289256e-03	2.860705e+00	1.538615e-03
1.289631e-03	2.861051e+00	1.539221e-03
1.290006e-03	2.861398e+00	1.539829e-03
1.290381e-03	2.861745e+00	1.540436e-03
1.290755e-03	2.862092e+00	1.541043e-03
1.291131e-03	2.862439e+00	1.541651e-03
1.291506e-03	2.862786e+00	1.542258e-03
1.291881e-03	2.863133e+00	1.542866e-03
1.292256e-03	2.863480e+00	1.543474e-03
1.292632e-03	2.863827e+00	1.544082e-03
1.293007e-03	2.864174e+00	1.544691e-03
1.293383e-03	2.864521e+00	1.545299e-03
1.293758e-03	2.864868e+00	1.545908e-03
1.294134e-03	2.865215e+00	1.546517e-03
1.294510e-03	2.865562e+00	1.547126e-03
1.294886e-03	2.865909e+00	1.547735e-03
1.295262e-03	2.866256e+00	1.548345e-03
1.295638e-03	2.866603e+00	1.548954e-03
1.296014e-03	2.866950e+00	1.549564e-03
1.296390e-03	2.867296e+00	1.550174e-03
1.296766e-03	2.867643e+00	1.550784e-03
1.297142e-03	2.867990e+00	1.551395e-03
1.297519e-03	2.868337e+00	1.552005e-03
1.297895e-03	2.868684e+00	1.552616e-03
1.298272e-03	2.869031e+00	1.553227e-03
1.298648e-03	2.869378e+00	1.553838e-03
1.299025e-03	2.869725e+00	1.554449e-03
1.299401e-03	2.870072e+00	1.555060e-03
1.299778e-03	2.870419e+00	1.555672e-03
1.300155e-03	2.870766e+00	1.556283e-03
1.300532e-03	2.871113e+00	1.556896e-03
1.300909e-03	2.871460e+00	1.557508e-03
1.301286e-03	2.871807e+00	1.558120e-03
1.301663e-03	2.872154e+00	1.558732e-03
1.302040e-03	2.872501e+00	1.559345e-03
1.302418e-03	2.872848e+00	1.559958e-03
1.302795e-03	2.873195e+00	1.560571e-03
1.303172e-03	2.873542e+00	1.561184e-03
1.303550e-03	2.873889e+00	1.561797e-03
1.303927e-03	2.874236e+00	1.562411e-03
1.304305e-03	2.874583e+00	1.563024e-03
1.304683e-03	2.874930e+00	1.563638e-03
1.305060e-03	2.875277e+00	1.564253e-03
1.305438e-03	2.875624e+00	1.564867e-03
1.305816e-03	2.875971e+00	1.565481e-03
1.306194e-03	2.876318e+00	1.566096e-03
1.306572e-03	2.876665e+00	1.566711e-03
1.306950e-03	2.877012e+00	1.567325e-03
1.307328e-03	2.877359e+00	1.567941e-03
1.307707e-03	2.877706e+00	1.568556e-03
1.308085e-03	2.878053e+00	1.569172e-03
1.308463e-03	2.878399e+00	1.569787e-03
1.308842e-03	2.878747e+00	1.570403e-03
1.309220e-03	2.879094e+00	1.571019e-03
1.309599e-03	2.879440e+00	1.571635e-03
1.309978e-03	2.879787e+00	1.572251e-03
1.310357e-03	2.880135e+00	1.572868e-03
1.310735e-03	2.880482e+00	1.573485e-03
1.311114e-03	2.880828e+00	1.574102e-03
1.311493e-03	2.881175e+00	1.574719e-03
1.311872e-03	2.881523e+00	1.575336e-03
1.312251e-03	2.881869e+00	1.575953e-03
1.312631e-03	2.882216e+00	1.576571e-03
1.313010e-03	2.882564e+00	1.577189e-03
1.313389e-03	2.882911e+00	1.577807e-03
1.313768e-03	2.883257e+00	1.578425e-03
1.314148e-03	2.883604e+00	1.579043e-03
1.314528e-03	2.883952e+00	1.579662e-03
1.314907e-03	2.884299e+00	1.580281e-03
1.315287e-03	2.884645e+00	1.580899e-03
1.315667e-03	2.884993e+00	1.581518e-03
1.316047e-03	2.885340e+00	1.582138e-03
1.316426e-03	2.885686e+00	1.582757e-03
1.316806e-03	2.886034e+00	1.583377e-03
1.317187e-03	2.886381e+00	1.583997e-03
1.317567e-03	2.886728e+00	1.584617e-03
1.317947e-03	2.887075e+00	1.585236e-03
1.318327e-03	2.887422e+00	1.585857e-03
1.318707e-03	2.887769e+00	1.586477e-03
1.319088e-03	2.888116e+00	1.587098e-03
1.319468e-03	2.888463e+00	1.587719e-03
1.319849e-03	2.888810e+00	1.588340e-03
1.320230e-03	2.889157e+00	1.588961e-03
1.320610e-03	2.889504e+00	1.589582e-03
1.320991e-03	2.889851e+00	1.590204e-03
1.321372e-03	2.890198e+00	1.590826e-03
1.321753e-03	2.890545e+00	1.591447e-03
1.322134e-03	2.890892e+00	1.592070e-03
1.322515e-03	2.891239e+00	1.592692e-03
1.322896e-03	2.891586e+00	1.593315e-03
1.323277e-03	2.891933e+00	1.593937e-03
1.323658e-03	2.892280e+00	1.594560e-03
1.324040e-03	2.892627e+00	1.595183e-03
1.324421e-03	2.892974e+00	1.595806e-03
1.324803e-03	2.893321e+00	1.596429e-03
1.325184e-03	2.893668e+00	1.597053e-03
1.325566e-03	2.894015e+00	1.597677e-03
1.325947e-03	2.894362e+00	1.598300e-03
1.326329e-03	2.894709e+00	1.598924e-03
1.326711e-03	2.895056e+00	1.599549e-03
1.327093e-03	2.895403e+00	1.600173e-03
1.327475e-03	2.895750e+00	1.600798e-03
1.327857e-03	2.896097e+00	1.601423e-03
1.328239e-03	2.896444e+00	1.602048e-03
1.328621e-03	2.896791e+00	1.602672e-03
1.329004e-03	2.897138e+00	1.603298e-03
1.329386e-03	2.897485e+00	1.603924e-03
1.329769e-03	2.897833e+00	1.604549e-03
1.330151e-03	2.898179e+00	1.605175e-03
1.330534e-03	2.898527e+00	1.605801e-03
1.330916e-03	2.898874e+00	1.606427e-03
1.331299e-03	2.899221e+00	1.607053e-03
1.331682e-03	2.899568e+00	1.607680e-03
1.332065e-03	2.899915e+00	1.608307e-03
1.332448e-03	2.900262e+00	1.608934e-03
1.332830e-03	2.900609e+00	1.609561e-03
1.333213e-03	2.900956e+00	1.610188e-03
1.333597e-03	2.901303e+00	1.610816e-03
1.333980e-03	2.901650e+00	1.611444e-03
1.334363e-03	2.901997e+00	1.612071e-03
1.334747e-03	2.902344e+00	1.612699e-03
1.335130e-03	2.902691e+00	1.613328e-03
1.335513e-03	2.903038e+00	1.613956e-03
1.335897e-03	2.903385e+00	1.614585e-03
1.336281e-03	2.903732e+00	1.615213e-03
1.336664e-03	2.904080e+00	1.615842e-03
1.337048e-03	2.904426e+00	1.616471e-03
1.337432e-03	2.904774e+00	1.617101e-03
1.337816e-03	2.905121e+00	1.617730e-03
1.338200e-03	2.905468e+00	1.618360e-03
1.338584e-03	2.905815e+00	1.618990e-03
1.338968e-03	2.906162e+00	1.619620e-03
1.339353e-03	2.906509e+00	1.620250e-03
1.339737e-03	2.906856e+00	1.620880e-03
1.340121e-03	2.907203e+00	1.621511e-03
1.340506e-03	2.907550e+00	1.622142e-03
1.340890e-03	2.907897e+00	1.622772e-03
1.341275e-03	2.908244e+00	1.623403e-03
1.341659e-03	2.908591e+00	1.624035e-03
1.342044e-03	2.908938e+00	1.624666e-03
1.342429e-03	2.909285e+00	1.625298e-03
1.342814e-03	2.909633e+00	1.625930e-03
1.343199e-03	2.909980e+00	1.626562e-03
1.343584e-03	2.910327e+00	1.627194e-03
1.343969e-03	2.910674e+00	1.627826e-03
1.344354e-03	2.911021e+00	1.628459e-03
1.344739e-03	2.911368e+00	1.629092e-03
1.345124e-03	2.911715e+00	1.629724e-03
1.345510e-03	2.912062e+00	1.630357e-03
1.345895e-03	2.912409e+00	1.630991e-03
1.346281e-03	2.912756e+00	1.631624e-03
1.346666e-03	2.913103e+00	1.632258e-03
1.347052e-03	2.913450e+00	1.632892e-03
1.347438e-03	2.913798e+00	1.633526e-03
1.347823e-03	2.914145e+00	1.634160e-03
1.348209e-03	2.914492e+00	1.634794e-03
1.348595e-03	2.914839e+00	1.635429e-03
1.348982e-03	2.915186e+00	1.636064e-03
1.349367e-03	2.915533e+00	1.636698e-03
1.349754e-03	2.915880e+00	1.637334e-03
1.350140e-03	2.916227e+00	1.637969e-03
1.350526e-03	2.916574e+00	1.638604e-03
1.350913e-03	2.916921e+00	1.639240e-03
1.351299e-03	2.917269e+00	1.639876e-03
1.351686e-03	2.917616e+00	1.640512e-03
1.352072e-03	2.917963e+00	1.641148e-03
1.352459e-03	2.918310e+00	1.641784e-03
1.352846e-03	2.918657e+00	1.642421e-03
1.353233e-03	2.919004e+00	1.643058e-03
1.353619e-03	2.919351e+00	1.643694e-03
1.354006e-03	2.919698e+00	1.644332e-03
1.354393e-03	2.920045e+00	1.644969e-03
1.354780e-03	2.920392e+00	1.645606e-03
1.355168e-03	2.920740e+00	1.646244e-03
1.355555e-03	2.921087e+00	1.646882e-03
1.355942e-03	2.921434e+00	1.647520e-03
1.356330e-03	2.921781e+00	1.648158e-03
1.356717e-03	2.922128e+00	1.648796e-03
1.357105e-03	2.922475e+00	1.649435e-03
1.357492e-03	2.922822e+00	1.650073e-03
1.357880e-03	2.923169e+00	1.650712e-03
1.358268e-03	2.923516e+00	1.651352e-03
1.358656e-03	2.923864e+00	1.651991e-03
1.359043e-03	2.924211e+00	1.652630e-03
1.359431e-03	2.924558e+00	1.653270e-03
1.359820e-03	2.924905e+00	1.653910e-03
1.360207e-03	2.925252e+00	1.654549e-03
1.360596e-03	2.925599e+00	1.655190e-03
1.360984e-03	2.925946e+00	1.655830e-03
1.361373e-03	2.926293e+00	1.656471e-03
1.361761e-03	2.926640e+00	1.657111e-03
1.362149e-03	2.926988e+00	1.657752e-03
1.362538e-03	2.927335e+00	1.658394e-03
1.362927e-03	2.927682e+00	1.659035e-03
1.363315e-03	2.928029e+00	1.659676e-03
1.363704e-03	2.928376e+00	1.660318e-03
1.364093e-03	2.928723e+00	1.660960e-03
1.364482e-03	2.929070e+00	1.661602e-03
1.364871e-03	2.929418e+00	1.662244e-03
1.365260e-03	2.929765e+00	1.662886e-03
1.365649e-03	2.930112e+00	1.663529e-03
1.366038e-03	2.930459e+00	1.664172e-03
1.366427e-03	2.930806e+00	1.664815e-03
1.366817e-03	2.931153e+00	1.665458e-03
1.367206e-03	2.931500e+00	1.666101e-03
1.367596e-03	2.931847e+00	1.666744e-03
1.367985e-03	2.932195e+00	1.667388e-03
1.368375e-03	2.932542e+00	1.668032e-03
1.368765e-03	2.932889e+00	1.668676e-03
1.369155e-03	2.933236e+00	1.669320e-03
1.369544e-03	2.933583e+00	1.669965e-03
1.369934e-03	2.933930e+00	1.670609e-03
1.370324e-03	2.934277e+00	1.671254e-03
1.370714e-03	2.934625e+00	1.671899e-03
1.371105e-03	2.934972e+00	1.672544e-03
1.371495e-03	2.935319e+00	1.673189e-03
1.371885e-03	2.935666e+00	1.673835e-03
1.372276e-03	2.936013e+00	1.674481e-03
1.372666e-03	2.936361e+00	1.675127e-03
1.373056e-03	2.936707e+00	1.675772e-03
1.373447e-03	2.937055e+00	1.676419e-03
1.373838e-03	2.937402e+00	1.677065e-03
1.374228e-03	2.937749e+00	1.677712e-03
1.374619e-03	2.938096e+00	1.678359e-03
1.375010e-03	2.938443e+00	1.679006e-03
1.375401e-03	2.938791e+00	1.679653e-03
1.375792e-03	2.939138e+00	1.680300e-03
1.376183e-03	2.939485e+00	1.680948e-03
1.376574e-03	2.939832e+00	1.681595e-03
1.376965e-03	2.940179e+00	1.682243e-03
1.377357e-03	2.940526e+00	1.682891e-03
1.377748e-03	2.940873e+00	1.683540e-03
1.378140e-03	2.941221e+00	1.684188e-03
1.378531e-03	2.941568e+00	1.684836e-03
1.378923e-03	2.941915e+00	1.685485e-03
1.379315e-03	2.942262e+00	1.686135e-03
1.379706e-03	2.942609e+00	1.686783e-03
1.380098e-03	2.942956e+00	1.687433e-03
1.380490e-03	2.943304e+00	1.688083e-03
1.380882e-03	2.943651e+00	1.688732e-03
1.381274e-03	2.943998e+00	1.689382e-03
1.381666e-03	2.944345e+00	1.690032e-03
1.382059e-03	2.944692e+00	1.690683e-03
1.382451e-03	2.945040e+00	1.691333e-03
1.382843e-03	2.945387e+00	1.691984e-03
1.383235e-03	2.945734e+00	1.692635e-03
1.383628e-03	2.946081e+00	1.693286e-03
1.384020e-03	2.946428e+00	1.693937e-03
1.384413e-03	2.946775e+00	1.694588e-03
1.384806e-03	2.947123e+00	1.695240e-03
1.385199e-03	2.947470e+00	1.695892e-03
1.385591e-03	2.947817e+00	1.696543e-03
1.385984e-03	2.948164e+00	1.697196e-03
1.386377e-03	2.948511e+00	1.697848e-03
1.386770e-03	2.948858e+00	1.698500e-03
1.387164e-03	2.949206e+00	1.699153e-03
1.387557e-03	2.949553e+00	1.699806e-03
1.387950e-03	2.949900e+00	1.700459e-03
1.388343e-03	2.950247e+00	1.701112e-03
1.388737e-03	2.950594e+00	1.701766e-03
1.389130e-03	2.950942e+00	1.702419e-03
1.389524e-03	2.951289e+00	1.703073e-03
1.389918e-03	2.951636e+00	1.703727e-03
1.390311e-03	2.951983e+00	1.704381e-03
1.390705e-03	2.952331e+00	1.705036e-03
1.391099e-03	2.952678e+00	1.705690e-03
1.391493e-03	2.953025e+00	1.706345e-03
1.391887e-03	2.953372e+00	1.707000e-03
1.392281e-03	2.953719e+00	1.707655e-03
1.392675e-03	2.954066e+00	1.708310e-03
1.393069e-03	2.954414e+00	1.708966e-03
1.393464e-03	2.954761e+00	1.709622e-03
1.393858e-03	2.955108e+00	1.710277e-03
1.394253e-03	2.955455e+00	1.710933e-03
1.394647e-03	2.955802e+00	1.711590e-03
1.395042e-03	2.956150e+00	1.712246e-03
1.395436e-03	2.956497e+00	1.712902e-03
1.395831e-03	2.956844e+00	1.713559e-03
1.396226e-03	2.957191e+00	1.714216e-03
1.396621e-03	2.957538e+00	1.714873e-03
1.397016e-03	2.957886e+00	1.715531e-03
1.397411e-03	2.958233e+00	1.716188e-03
1.397806e-03	2.958580e+00	1.716846e-03
1.398201e-03	2.958927e+00	1.717504e-03
1.398596e-03	2.959275e+00	1.718162e-03
1.398992e-03	2.959622e+00	1.718820e-03
1.399387e-03	2.959969e+00	1.719478e-03
1.399783e-03	2.960316e+00	1.720137e-03
1.400178e-03	2.960663e+00	1.720796e-03
1.400574e-03	2.961011e+00	1.721455e-03
1.400969e-03	2.961358e+00	1.722114e-03
1.401365e-03	2.961705e+00	1.722773e-03
1.401761e-03	2.962052e+00	1.723433e-03
1.402157e-03	2.962399e+00	1.724093e-03
1.402553e-03	2.962747e+00	1.724753e-03
1.402949e-03	2.963094e+00	1.725413e-03
1.403345e-03	2.963441e+00	1.726073e-03
1.403741e-03	2.963788e+00	1.726733e-03
1.404138e-03	2.964136e+00	1.727394e-03
1.404534e-03	2.964483e+00	1.728055e-03
1.404931e-03	2.964830e+00	1.728716e-03
1.405327e-03	2.965177e+00	1.729377e-03
1.405723e-03	2.965525e+00	1.730039e-03
1.406120e-03	2.965872e+00	1.730701e-03
1.406517e-03	2.966219e+00	1.731362e-03
1.406914e-03	2.966566e+00	1.732024e-03
1.407311e-03	2.966914e+00	1.732687e-03
1.407708e-03	2.967261e+00	1.733349e-03
1.408104e-03	2.967608e+00	1.734011e-03
1.408502e-03	2.967955e+00	1.734674e-03
1.408899e-03	2.968302e+00	1.735337e-03
1.409296e-03	2.968650e+00	1.736000e-03
1.409693e-03	2.968997e+00	1.736663e-03
1.410091e-03	2.969344e+00	1.737327e-03
1.410488e-03	2.969691e+00	1.737991e-03
1.410885e-03	2.970039e+00	1.738654e-03
1.411283e-03	2.970386e+00	1.739318e-03
1.411681e-03	2.970733e+00	1.739983e-03
1.412078e-03	2.971080e+00	1.740647e-03
1.412476e-03	2.971428e+00	1.741312e-03
1.412874e-03	2.971775e+00	1.741976e-03
1.413272e-03	2.972122e+00	1.742642e-03
1.413670e-03	2.972469e+00	1.743306e-03
1.414068e-03	2.972817e+00	1.743972e-03
1.414467e-03	2.973164e+00	1.744638e-03
1.414865e-03	2.973511e+00	1.745303e-03
1.415263e-03	2.973858e+00	1.745969e-03
1.415662e-03	2.974206e+00	1.746635e-03
1.416060e-03	2.974553e+00	1.747302e-03
1.416459e-03	2.974900e+00	1.747968e-03
1.416857e-03	2.975247e+00	1.748635e-03
1.417256e-03	2.975595e+00	1.749302e-03
1.417655e-03	2.975942e+00	1.749969e-03
1.418053e-03	2.976289e+00	1.750636e-03
1.418452e-03	2.976636e+00	1.751303e-03
1.418852e-03	2.976984e+00	1.751971e-03
1.419250e-03	2.977331e+00	1.752638e-03
1.419650e-03	2.977678e+00	1.753306e-03
1.420049e-03	2.978026e+00	1.753975e-03
1.420448e-03	2.978373e+00	1.754643e-03
1.420847e-03	2.978720e+00	1.755311e-03
1.421247e-03	2.979067e+00	1.755980e-03
1.421647e-03	2.979415e+00	1.756649e-03
1.422046e-03	2.979762e+00	1.757318e-03
1.422446e-03	2.980109e+00	1.757988e-03
1.422845e-03	2.980456e+00	1.758657e-03
1.423245e-03	2.980804e+00	1.759327e-03
1.423645e-03	2.981151e+00	1.759996e-03
1.424045e-03	2.981498e+00	1.760667e-03
1.424445e-03	2.981846e+00	1.761337e-03
1.424845e-03	2.982193e+00	1.762008e-03
1.425245e-03	2.982540e+00	1.762678e-03
1.425646e-03	2.982887e+00	1.763349e-03
1.426046e-03	2.983235e+00	1.764020e-03
1.426446e-03	2.983582e+00	1.764691e-03
1.426847e-03	2.983929e+00	1.765362e-03
1.427247e-03	2.984276e+00	1.766034e-03
1.427648e-03	2.984624e+00	1.766706e-03
1.428049e-03	2.984971e+00	1.767377e-03
1.428449e-03	2.985318e+00	1.768050e-03
1.428850e-03	2.985666e+00	1.768722e-03
1.429251e-03	2.986013e+00	1.769394e-03
1.429652e-03	2.986360e+00	1.770067e-03
1.430053e-03	2.986707e+00	1.770740e-03
1.430454e-03	2.987055e+00	1.771413e-03
1.430855e-03	2.987402e+00	1.772086e-03
1.431257e-03	2.987749e+00	1.772760e-03
1.431658e-03	2.988097e+00	1.773433e-03
1.432059e-03	2.988444e+00	1.774107e-03
1.432461e-03	2.988791e+00	1.774781e-03
1.432863e-03	2.989138e+00	1.775455e-03
1.433264e-03	2.989486e+00	1.776130e-03
1.433666e-03	2.989833e+00	1.776804e-03
1.434068e-03	2.990180e+00	1.777479e-03
1.434470e-03	2.990528e+00	1.778154e-03
1.434872e-03	2.990875e+00	1.778829e-03
1.435273e-03	2.991222e+00	1.779504e-03
1.435676e-03	2.991570e+00	1.780180e-03
1.436078e-03	2.991917e+00	1.780856e-03
1.436480e-03	2.992264e+00	1.781531e-03
1.436882e-03	2.992611e+00	1.782208e-03
1.437285e-03	2.992959e+00	1.782884e-03
1.437687e-03	2.993306e+00	1.783561e-03
1.438090e-03	2.993653e+00	1.784237e-03
1.438492e-03	2.994001e+00	1.784914e-03
1.438895e-03	2.994348e+00	1.785591e-03
1.439298e-03	2.994695e+00	1.786268e-03
1.439700e-03	2.995043e+00	1.786945e-03
1.440103e-03	2.995390e+00	1.787623e-03
1.440506e-03	2.995737e+00	1.788301e-03
1.440909e-03	2.996084e+00	1.788979e-03
1.441312e-03	2.996432e+00	1.789657e-03
1.441716e-03	2.996779e+00	1.790336e-03
1.442119e-03	2.997126e+00	1.791014e-03
1.442522e-03	2.997474e+00	1.791693e-03
1.442926e-03	2.997821e+00	1.792372e-03
1.443329e-03	2.998169e+00	1.793051e-03
1.443733e-03	2.998516e+00	1.793730e-03
1.444136e-03	2.998863e+00	1.794410e-03
1.444540e-03	2.999210e+00	1.795089e-03
1.444944e-03	2.999558e+00	1.795769e-03
1.445348e-03	2.999905e+00	1.796449e-03
1.445752e-03	3.000252e+00	1.797130e-03
1.446156e-03	3.000600e+00	1.797810e-03
1.446560e-03	3.000947e+00	1.798490e-03
1.446964e-03	3.001294e+00	1.799171e-03
1.447368e-03	3.001642e+00	1.799853e-03
1.447773e-03	3.001989e+00	1.800534e-03
1.448177e-03	3.002336e+00	1.801215e-03
1.448581e-03	3.002684e+00	1.801897e-03
1.448986e-03	3.003031e+00	1.802579e-03
1.449390e-03	3.003378e+00	1.803260e-03
1.449795e-03	3.003726e+00	1.803942e-03
1.450200e-03	3.004073e+00	1.804625e-03
1.450605e-03	3.004420e+00	1.805308e-03
1.451009e-03	3.004768e+00	1.805990e-03
1.451414e-03	3.005115e+00	1.806673e-03
1.451819e-03	3.005462e+00	1.807356e-03
1.452224e-03	3.005810e+00	1.808039e-03
1.452630e-03	3.006157e+00	1.808723e-03
1.453035e-03	3.006504e+00	1.809407e-03
1.453440e-03	3.006852e+00	1.810091e-03
1.453846e-03	3.007199e+00	1.810774e-03
1.454251e-03	3.007546e+00	1.811459e-03
1.454657e-03	3.007894e+00	1.812143e-03
1.455063e-03	3.008241e+00	1.812828e-03
1.455468e-03	3.008588e+00	1.813513e-03
1.455874e-03	3.008936e+00	1.814198e-03
1.456280e-03	3.009283e+00	1.814883e-03
1.456685e-03	3.009630e+00	1.815568e-03
1.457092e-03	3.009978e+00	1.816254e-03
1.457498e-03	3.010325e+00	1.816940e-03
1.457904e-03	3.010673e+00	1.817626e-03
1.458310e-03	3.011020e+00	1.818312e-03
1.458716e-03	3.011367e+00	1.818998e-03
1.459123e-03	3.011715e+00	1.819685e-03
1.459529e-03	3.012062e+00	1.820371e-03
1.459936e-03	3.012409e+00	1.821058e-03
1.460342e-03	3.012757e+00	1.821746e-03
1.460749e-03	3.013104e+00	1.822433e-03
1.461156e-03	3.013451e+00	1.823120e-03
1.461562e-03	3.013799e+00	1.823808e-03
1.461969e-03	3.014146e+00	1.824496e-03
1.462376e-03	3.014493e+00	1.825184e-03
1.462783e-03	3.014841e+00	1.825872e-03
1.463191e-03	3.015188e+00	1.826561e-03
1.463598e-03	3.015536e+00	1.827250e-03
1.464005e-03	3.015883e+00	1.827938e-03
1.464412e-03	3.016230e+00	1.828627e-03
1.464820e-03	3.016578e+00	1.829317e-03
1.465227e-03	3.016925e+00	1.830006e-03
1.465635e-03	3.017272e+00	1.830696e-03
1.466042e-03	3.017620e+00	1.831386e-03
1.466450e-03	3.017967e+00	1.832076e-03
1.466858e-03	3.018314e+00	1.832766e-03
1.467266e-03	3.018662e+00	1.833456e-03
1.467674e-03	3.019009e+00	1.834147e-03
1.468082e-03	3.019357e+00	1.834838e-03
1.468490e-03	3.019704e+00	1.835528e-03
1.468898e-03	3.020051e+00	1.836220e-03
1.469306e-03	3.020399e+00	1.836911e-03
1.469714e-03	3.020746e+00	1.837602e-03
1.470123e-03	3.021093e+00	1.838294e-03
1.470531e-03	3.021441e+00	1.838986e-03
1.470940e-03	3.021788e+00	1.839678e-03
1.471348e-03	3.022136e+00	1.840370e-03
1.471757e-03	3.022483e+00	1.841063e-03
1.472166e-03	3.022830e+00	1.841756e-03
1.472574e-03	3.023178e+00	1.842448e-03
1.472983e-03	3.023525e+00	1.843142e-03
1.473392e-03	3.023873e+00	1.843835e-03
1.473802e-03	3.024220e+00	1.844529e-03
1.474210e-03	3.024567e+00	1.845222e-03
1.474620e-03	3.024915e+00	1.845916e-03
1.475029e-03	3.025262e+00	1.846610e-03
1.475438e-03	3.025610e+00	1.847304e-03
1.475848e-03	3.025957e+00	1.847998e-03
1.476257e-03	3.026304e+00	1.848693e-03
1.476667e-03	3.026652e+00	1.849388e-03
1.477076e-03	3.026999e+00	1.850083e-03
1.477486e-03	3.027346e+00	1.850778e-03
1.477896e-03	3.027694e+00	1.851474e-03
1.478306e-03	3.028041e+00	1.852169e-03
1.478716e-03	3.028389e+00	1.852865e-03
1.479126e-03	3.028736e+00	1.853561e-03
1.479536e-03	3.029083e+00	1.854257e-03
1.479946e-03	3.029431e+00	1.854953e-03
1.480356e-03	3.029778e+00	1.855650e-03
1.480767e-03	3.030126e+00	1.856347e-03
1.481177e-03	3.030473e+00	1.857044e-03
1.481587e-03	3.030820e+00	1.857740e-03
1.481998e-03	3.031168e+00	1.858438e-03
1.482409e-03	3.031515e+00	1.859136e-03
1.482819e-03	3.031863e+00	1.859833e-03
1.483230e-03	3.032210e+00	1.860531e-03
1.483641e-03	3.032557e+00	1.861229e-03
1.484052e-03	3.032905e+00	1.861928e-03
1.484462e-03	3.033252e+00	1.862626e-03
1.484874e-03	3.033600e+00	1.863325e-03
1.485285e-03	3.033947e+00	1.864024e-03
1.485696e-03	3.034295e+00	1.864723e-03
1.486107e-03	3.034642e+00	1.865422e-03
1.486519e-03	3.034989e+00	1.866121e-03
1.486930e-03	3.035337e+00	1.866821e-03
1.487341e-03	3.035684e+00	1.867520e-03
1.487753e-03	3.036032e+00	1.868221e-03
1.488165e-03	3.036379e+00	1.868921e-03
1.488577e-03	3.036727e+00	1.869622e-03
1.488988e-03	3.037074e+00	1.870322e-03
1.489400e-03	3.037421e+00	1.871023e-03
1.489812e-03	3.037769e+00	1.871724e-03
1.490224e-03	3.038116e+00	1.872425e-03
1.490636e-03	3.038463e+00	1.873126e-03
1.491048e-03	3.038811e+00	1.873828e-03
1.491461e-03	3.039158e+00	1.874530e-03
1.491873e-03	3.039506e+00	1.875231e-03
1.492285e-03	3.039853e+00	1.875934e-03
1.492698e-03	3.040201e+00	1.876636e-03
1.493110e-03	3.040548e+00	1.877338e-03
1.493523e-03	3.040895e+00	1.878041e-03
1.493936e-03	3.041243e+00	1.878744e-03
1.494348e-03	3.041590e+00	1.879448e-03
1.494761e-03	3.041938e+00	1.880151e-03
1.495174e-03	3.042285e+00	1.880854e-03
1.495587e-03	3.042633e+00	1.881558e-03
1.496000e-03	3.042980e+00	1.882262e-03
1.496413e-03	3.043327e+00	1.882966e-03
1.496827e-03	3.043675e+00	1.883670e-03
1.497240e-03	3.044023e+00	1.884375e-03
1.497653e-03	3.044370e+00	1.885079e-03
1.498067e-03	3.044717e+00	1.885784e-03
1.498480e-03	3.045065e+00	1.886489e-03
1.498894e-03	3.045412e+00	1.887195e-03
1.499307e-03	3.045760e+00	1.887900e-03
1.499721e-03	3.046107e+00	1.888606e-03
1.500135e-03	3.046455e+00	1.889312e-03
1.500549e-03	3.046802e+00	1.890017e-03
1.500963e-03	3.047149e+00	1.890724e-03
1.501377e-03	3.047497e+00	1.891430e-03
1.501791e-03	3.047844e+00	1.892137e-03
1.502205e-03	3.048192e+00	1.892844e-03
1.502619e-03	3.048539e+00	1.893551e-03
1.503034e-03	3.048887e+00	1.894258e-03
1.503448e-03	3.049234e+00	1.894965e-03
1.503863e-03	3.049581e+00	1.895673e-03
1.504277e-03	3.049929e+00	1.896381e-03
1.504692e-03	3.050277e+00	1.897089e-03
1.505106e-03	3.050624e+00	1.897797e-03
1.505521e-03	3.050971e+00	1.898505e-03
1.505936e-03	3.051319e+00	1.899214e-03
1.506351e-03	3.051666e+00	1.899923e-03
1.506766e-03	3.052014e+00	1.900632e-03
1.507181e-03	3.052361e+00	1.901341e-03
1.507596e-03	3.052709e+00	1.902050e-03
1.508011e-03	3.053056e+00	1.902760e-03
1.508427e-03	3.053404e+00	1.903469e-03
1.508842e-03	3.053751e+00	1.904180e-03
1.509258e-03	3.054099e+00	1.904890e-03
1.509673e-03	3.054446e+00	1.905600e-03
1.510089e-03	3.054793e+00	1.906310e-03
1.510505e-03	3.055141e+00	1.907021e-03
1.510920e-03	3.055488e+00	1.907732e-03
1.511336e-03	3.055836e+00	1.908443e-03
1.511752e-03	3.056183e+00	1.909155e-03
1.512168e-03	3.056531e+00	1.909866e-03
1.512584e-03	3.056878e+00	1.910578e-03
1.513000e-03	3.057226e+00	1.911290e-03
1.513417e-03	3.057573e+00	1.912002e-03
1.513833e-03	3.057921e+00	1.912714e-03
1.514249e-03	3.058268e+00	1.913426e-03
1.514666e-03	3.058616e+00	1.914139e-03
1.515082e-03	3.058963e+00	1.914852e-03
1.515498e-03	3.059310e+00	1.915565e-03
1.515915e-03	3.059658e+00	1.916278e-03
1.516332e-03	3.060006e+00	1.916992e-03
1.516749e-03	3.060353e+00	1.917706e-03
1.517166e-03	3.060700e+00	1.918419e-03
1.517583e-03	3.061048e+00	1.919134e-03
1.518000e-03	3.061396e+00	1.919848e-03
1.518417e-03	3.061743e+00	1.920562e-03
1.518834e-03	3.062090e+00	1.921277e-03
1.519251e-03	3.062438e+00	1.921992e-03
1.519669e-03	3.062785e+00	1.922707e-03
1.520086e-03	3.063133e+00	1.923422e-03
1.520503e-03	3.063480e+00	1.924137e-03
1.520921e-03	3.063828e+00	1.924853e-03
1.521338e-03	3.064175e+00	1.925569e-03
1.521756e-03	3.064523e+00	1.926285e-03
1.522174e-03	3.064870e+00	1.927001e-03
1.522592e-03	3.065218e+00	1.927718e-03
1.523010e-03	3.065565e+00	1.928434e-03
1.523428e-03	3.065913e+00	1.929151e-03
1.523846e-03	3.066260e+00	1.929868e-03
1.524264e-03	3.066608e+00	1.930585e-03
1.524682e-03	3.066955e+00	1.931302e-03
1.525101e-03	3.067303e+00	1.932020e-03
1.525519e-03	3.067650e+00	1.932738e-03
1.525937e-03	3.067998e+00	1.933456e-03
1.526356e-03	3.068345e+00	1.934174e-03
1.526775e-03	3.068693e+00	1.934893e-03
1.527194e-03	3.069040e+00	1.935611e-03
1.527612e-03	3.069388e+00	1.936330e-03
1.528031e-03	3.069735e+00	1.937049e-03
1.528450e-03	3.070083e+00	1.937768e-03
1.528869e-03	3.070430e+00	1.938487e-03
1.529288e-03	3.070778e+00	1.939207e-03
1.529707e-03	3.071125e+00	1.939927e-03
1.530126e-03	3.071473e+00	1.940647e-03
1.530545e-03	3.071820e+00	1.941367e-03
1.530965e-03	3.072168e+00	1.942087e-03
1.531384e-03	3.072515e+00	1.942808e-03
1.531804e-03	3.072863e+00	1.943528e-03
1.532223e-03	3.073210e+00	1.944249e-03
1.532643e-03	3.073558e+00	1.944971e-03
1.533063e-03	3.073905e+00	1.945692e-03
1.533483e-03	3.074253e+00	1.946413e-03
1.533903e-03	3.074600e+00	1.947135e-03
1.534323e-03	3.074948e+00	1.947857e-03
1.534742e-03	3.075295e+00	1.948579e-03
1.535163e-03	3.075643e+00	1.949301e-03
1.535583e-03	3.075990e+00	1.950024e-03
1.536003e-03	3.076338e+00	1.950747e-03
1.536423e-03	3.076685e+00	1.951470e-03
1.536844e-03	3.077033e+00	1.952193e-03
1.537264e-03	3.077381e+00	1.952916e-03
1.537685e-03	3.077728e+00	1.953640e-03
1.538106e-03	3.078076e+00	1.954363e-03
1.538526e-03	3.078423e+00	1.955087e-03
1.538947e-03	3.078771e+00	1.955812e-03
1.539368e-03	3.079118e+00	1.956536e-03
1.539789e-03	3.079466e+00	1.957260e-03
1.540210e-03	3.079813e+00	1.957985e-03
1.540631e-03	3.080161e+00	1.958710e-03
1.541052e-03	3.080508e+00	1.959435e-03
1.541473e-03	3.080856e+00	1.960160e-03
1.541895e-03	3.081203e+00	1.960886e-03
1.542316e-03	3.081551e+00	1.961611e-03
1.542738e-03	3.081898e+00	1.962337e-03
1.543159e-03	3.082246e+00	1.963064e-03
1.543581e-03	3.082594e+00	1.963790e-03
1.544002e-03	3.082941e+00	1.964516e-03
1.544424e-03	3.083289e+00	1.965243e-03
1.544846e-03	3.083636e+00	1.965970e-03
1.545268e-03	3.083983e+00	1.966697e-03
1.545690e-03	3.084331e+00	1.967424e-03
1.546112e-03	3.084679e+00	1.968152e-03
1.546534e-03	3.085026e+00	1.968880e-03
1.546956e-03	3.085374e+00	1.969607e-03
1.547379e-03	3.085721e+00	1.970335e-03
1.547801e-03	3.086069e+00	1.971064e-03
1.548224e-03	3.086417e+00	1.971792e-03
1.548646e-03	3.086764e+00	1.972521e-03
1.549069e-03	3.087112e+00	1.973250e-03
1.549492e-03	3.087459e+00	1.973979e-03
1.549914e-03	3.087806e+00	1.974708e-03
1.550337e-03	3.088154e+00	1.975437e-03
1.550760e-03	3.088502e+00	1.976167e-03
1.551183e-03	3.088849e+00	1.976897e-03
1.551606e-03	3.089197e+00	1.977627e-03
1.552029e-03	3.089544e+00	1.978357e-03
1.552452e-03	3.089892e+00	1.979088e-03
1.552875e-03	3.090239e+00	1.979818e-03
1.553299e-03	3.090587e+00	1.980549e-03
1.553722e-03	3.090935e+00	1.981280e-03
1.554146e-03	3.091282e+00	1.982012e-03
1.554569e-03	3.091630e+00	1.982743e-03
1.554993e-03	3.091977e+00	1.983475e-03
1.555417e-03	3.092325e+00	1.984207e-03
1.555841e-03	3.092672e+00	1.984938e-03
1.556265e-03	3.093020e+00	1.985671e-03
1.556689e-03	3.093368e+00	1.986403e-03
1.557113e-03	3.093715e+00	1.987136e-03
1.557537e-03	3.094063e+00	1.987869e-03
1.557961e-03	3.094410e+00	1.988602e-03
1.558385e-03	3.094758e+00	1.989335e-03
1.558810e-03	3.095105e+00	1.990069e-03
1.559234e-03	3.095453e+00	1.990802e-03
1.559658e-03	3.095800e+00	1.991536e-03
1.560083e-03	3.096148e+00	1.992270e-03
1.560508e-03	3.096495e+00	1.993004e-03
1.560932e-03	3.096843e+00	1.993739e-03
1.561357e-03	3.097191e+00	1.994474e-03
1.561782e-03	3.097538e+00	1.995209e-03
1.562207e-03	3.097886e+00	1.995943e-03
1.562632e-03	3.098233e+00	1.996679e-03
1.563057e-03	3.098581e+00	1.997414e-03
1.563482e-03	3.098928e+00	1.998150e-03
1.563908e-03	3.099276e+00	1.998886e-03
1.564333e-03	3.099624e+00	1.999622e-03
1.564758e-03	3.099971e+00	2.000358e-03
1.565184e-03	3.100319e+00	2.001094e-03
1.565609e-03	3.100666e+00	2.001831e-03
1.566035e-03	3.101014e+00	2.002568e-03
1.566461e-03	3.101362e+00	2.003305e-03
1.566886e-03	3.101709e+00	2.004042e-03
1.567312e-03	3.102057e+00	2.004780e-03
1.567738e-03	3.102404e+00	2.005518e-03
1.568164e-03	3.102752e+00	2.006255e-03
1.568590e-03	3.103100e+00	2.006993e-03
1.569017e-03	3.103447e+00	2.007732e-03
1.569443e-03	3.103795e+00	2.008470e-03
1.569869e-03	3.104142e+00	2.009209e-03
1.570295e-03	3.104490e+00	2.009948e-03
1.570722e-03	3.104838e+00	2.010687e-03
1.571148e-03	3.105185e+00	2.011426e-03
1.571575e-03	3.105533e+00	2.012165e-03
1.572002e-03	3.105880e+00	2.012905e-03
1.572429e-03	3.106228e+00	2.013645e-03
1.572855e-03	3.106575e+00	2.014385e-03
1.573282e-03	3.106923e+00	2.015125e-03
1.573709e-03	3.107271e+00	2.015866e-03
1.574136e-03	3.107618e+00	2.016606e-03
1.574563e-03	3.107966e+00	2.017347e-03
1.574991e-03	3.108313e+00	2.018088e-03
1.575418e-03	3.108661e+00	2.018830e-03
1.575845e-03	3.109009e+00	2.019571e-03
1.576273e-03	3.109356e+00	2.020313e-03
1.576700e-03	3.109704e+00	2.021055e-03
1.577128e-03	3.110051e+00	2.021797e-03
1.577556e-03	3.110399e+00	2.022539e-03
1.577983e-03	3.110747e+00	2.023282e-03
1.578411e-03	3.111094e+00	2.024024e-03
1.578839e-03	3.111442e+00	2.024767e-03
1.579267e-03	3.111789e+00	2.025510e-03
1.579695e-03	3.112137e+00	2.026254e-03
1.580124e-03	3.112485e+00	2.026997e-03
1.580551e-03	3.112832e+00	2.027741e-03
1.580980e-03	3.113180e+00	2.028485e-03
1.581408e-03	3.113528e+00	2.029229e-03
1.581837e-03	3.113875e+00	2.029973e-03
1.582265e-03	3.114223e+00	2.030717e-03
1.582694e-03	3.114570e+00	2.031462e-03
1.583123e-03	3.114918e+00	2.032207e-03
1.583551e-03	3.115266e+00	2.032952e-03
1.583980e-03	3.115613e+00	2.033697e-03
1.584409e-03	3.115961e+00	2.034443e-03
1.584838e-03	3.116308e+00	2.035188e-03
1.585267e-03	3.116656e+00	2.035934e-03
1.585696e-03	3.117004e+00	2.036681e-03
1.586125e-03	3.117351e+00	2.037427e-03
1.586554e-03	3.117699e+00	2.038173e-03
1.586984e-03	3.118047e+00	2.038920e-03
1.587413e-03	3.118394e+00	2.039667e-03
1.587843e-03	3.118742e+00	2.040414e-03
1.588272e-03	3.119089e+00	2.041161e-03
1.588702e-03	3.119437e+00	2.041909e-03
1.589132e-03	3.119785e+00	2.042657e-03
1.589561e-03	3.120132e+00	2.043405e-03
1.589991e-03	3.120480e+00	2.044153e-03
1.590421e-03	3.120828e+00	2.044901e-03
1.590852e-03	3.121175e+00	2.045650e-03
1.591282e-03	3.121523e+00	2.046398e-03
1.591712e-03	3.121870e+00	2.047147e-03
1.592142e-03	3.122218e+00	2.047897e-03
1.592572e-03	3.122566e+00	2.048646e-03
1.593003e-03	3.122913e+00	2.049395e-03
1.593433e-03	3.123261e+00	2.050145e-03
1.593864e-03	3.123609e+00	2.050895e-03
1.594294e-03	3.123956e+00	2.051645e-03
1.594725e-03	3.124304e+00	2.052396e-03
1.595156e-03	3.124652e+00	2.053146e-03
1.595587e-03	3.124999e+00	2.053897e-03
1.596018e-03	3.125347e+00	2.054648e-03
1.596449e-03	3.125694e+00	2.055399e-03
1.596880e-03	3.126042e+00	2.056151e-03
1.597311e-03	3.126390e+00	2.056902e-03
1.597742e-03	3.126737e+00	2.057654e-03
1.598174e-03	3.127085e+00	2.058406e-03
1.598605e-03	3.127433e+00	2.059158e-03
1.599037e-03	3.127780e+00	2.059910e-03
1.599468e-03	3.128128e+00	2.060663e-03
1.599900e-03	3.128476e+00	2.061416e-03
1.600331e-03	3.128823e+00	2.062169e-03
1.600763e-03	3.129171e+00	2.062922e-03
1.601195e-03	3.129519e+00	2.063675e-03
1.601627e-03	3.129866e+00	2.064429e-03
1.602059e-03	3.130214e+00	2.065183e-03
1.602491e-03	3.130562e+00	2.065937e-03
1.602924e-03	3.130909e+00	2.066691e-03
1.603356e-03	3.131257e+00	2.067445e-03
1.603788e-03	3.131604e+00	2.068200e-03
1.604221e-03	3.131952e+00	2.068955e-03
1.604653e-03	3.132300e+00	2.069710e-03
1.605085e-03	3.132647e+00	2.070465e-03
1.605518e-03	3.132995e+00	2.071221e-03
1.605951e-03	3.133343e+00	2.071976e-03
1.606383e-03	3.133690e+00	2.072732e-03
1.606816e-03	3.134038e+00	2.073488e-03
1.607249e-03	3.134386e+00	2.074244e-03
1.607683e-03	3.134734e+00	2.075001e-03
1.608115e-03	3.135081e+00	2.075757e-03
1.608549e-03	3.135429e+00	2.076514e-03
1.608982e-03	3.135776e+00	2.077272e-03
1.609415e-03	3.136124e+00	2.078028e-03
1.609849e-03	3.136472e+00	2.078786e-03
1.610282e-03	3.136819e+00	2.079544e-03
1.610716e-03	3.137167e+00	2.080302e-03
1.611149e-03	3.137515e+00	2.081060e-03
1.611583e-03	3.137862e+00	2.081818e-03
1.612017e-03	3.138210e+00	2.082577e-03
1.612451e-03	3.138558e+00	2.083336e-03
1.612885e-03	3.138905e+00	2.084094e-03
1.613319e-03	3.139253e+00	2.084853e-03
1.613753e-03	3.139601e+00	2.085613e-03
1.614187e-03	3.139948e+00	2.086372e-03
1.614621e-03	3.140296e+00	2.087132e-03
1.615055e-03	3.140644e+00	2.087892e-03
1.615490e-03	3.140992e+00	2.088652e-03
1.615924e-03	3.141339e+00	2.089412e-03
1.616359e-03	3.141687e+00	2.090173e-03
1.616794e-03	3.142035e+00	2.090934e-03
1.617228e-03	3.142382e+00	2.091694e-03
1.617663e-03	3.142730e+00	2.092455e-03
1.618098e-03	3.143078e+00	2.093217e-03
1.618533e-03	3.143425e+00	2.093979e-03
1.618968e-03	3.143773e+00	2.094740e-03
1.619403e-03	3.144121e+00	2.095502e-03
1.619838e-03	3.144468e+00	2.096265e-03
1.620273e-03	3.144816e+00	2.097026e-03
1.620708e-03	3.145164e+00	2.097789e-03
1.621144e-03	3.145511e+00	2.098552e-03
1.621579e-03	3.145859e+00	2.099315e-03
1.622015e-03	3.146207e+00	2.100078e-03
1.622450e-03	3.146554e+00	2.100842e-03
1.622886e-03	3.146902e+00	2.101605e-03
1.623322e-03	3.147250e+00	2.102369e-03
1.623758e-03	3.147597e+00	2.103133e-03
1.624194e-03	3.147945e+00	2.103897e-03
1.624630e-03	3.148293e+00	2.104662e-03
1.625066e-03	3.148640e+00	2.105426e-03
1.625502e-03	3.148988e+00	2.106191e-03
1.625938e-03	3.149336e+00	2.106956e-03
1.626375e-03	3.149684e+00	2.107722e-03
1.626811e-03	3.150031e+00	2.108487e-03
1.627247e-03	3.150379e+00	2.109253e-03
1.627684e-03	3.150727e+00	2.110019e-03
1.628120e-03	3.151074e+00	2.110784e-03
1.628557e-03	3.151422e+00	2.111551e-03
1.628994e-03	3.151770e+00	2.112317e-03
1.629431e-03	3.152118e+00	2.113084e-03
1.629868e-03	3.152465e+00	2.113851e-03
1.630305e-03	3.152813e+00	2.114618e-03
1.630742e-03	3.153161e+00	2.115386e-03
1.631179e-03	3.153508e+00	2.116153e-03
1.631616e-03	3.153856e+00	2.116920e-03
1.632053e-03	3.154204e+00	2.117689e-03
1.632491e-03	3.154552e+00	2.118457e-03
1.632928e-03	3.154899e+00	2.119225e-03
1.633366e-03	3.155247e+00	2.119993e-03
1.633804e-03	3.155595e+00	2.120762e-03
1.634241e-03	3.155943e+00	2.121532e-03
1.634679e-03	3.156290e+00	2.122300e-03
1.635117e-03	3.156638e+00	2.123070e-03
1.635555e-03	3.156986e+00	2.123840e-03
1.635993e-03	3.157333e+00	2.124609e-03
1.636431e-03	3.157681e+00	2.125379e-03
1.636869e-03	3.158029e+00	2.126149e-03
1.637307e-03	3.158377e+00	2.126920e-03
1.637745e-03	3.158724e+00	2.127690e-03
1.638184e-03	3.159072e+00	2.128461e-03
1.638622e-03	3.159420e+00	2.129232e-03
1.639061e-03	3.159767e+00	2.130003e-03
1.639499e-03	3.160115e+00	2.130775e-03
1.639938e-03	3.160463e+00	2.131546e-03
1.640377e-03	3.160811e+00	2.132318e-03
1.640816e-03	3.161158e+00	2.133090e-03
1.641255e-03	3.161506e+00	2.133862e-03
1.641694e-03	3.161854e+00	2.134635e-03
1.642133e-03	3.162201e+00	2.135407e-03
1.642572e-03	3.162549e+00	2.136180e-03
1.643011e-03	3.162897e+00	2.136954e-03
1.643450e-03	3.163245e+00	2.137727e-03
1.643890e-03	3.163592e+00	2.138500e-03
1.644329e-03	3.163940e+00	2.139274e-03
1.644769e-03	3.164288e+00	2.140048e-03
1.645209e-03	3.164636e+00	2.140822e-03
1.645648e-03	3.164983e+00	2.141596e-03
1.646088e-03	3.165331e+00	2.142371e-03
1.646528e-03	3.165679e+00	2.143146e-03
1.646967e-03	3.166026e+00	2.143920e-03
1.647408e-03	3.166374e+00	2.144696e-03
1.647848e-03	3.166722e+00	2.145471e-03
1.648288e-03	3.167070e+00	2.146247e-03
1.648728e-03	3.167417e+00	2.147022e-03
1.649168e-03	3.167765e+00	2.147798e-03
1.649609e-03	3.168113e+00	2.148575e-03
1.650049e-03	3.168460e+00	2.149351e-03
1.650490e-03	3.168808e+00	2.150127e-03
1.650930e-03	3.169156e+00	2.150904e-03
1.651371e-03	3.169504e+00	2.151682e-03
1.651812e-03	3.169852e+00	2.152458e-03
1.652253e-03	3.170199e+00	2.153236e-03
1.652694e-03	3.170547e+00	2.154014e-03
1.653134e-03	3.170895e+00	2.154791e-03
1.653576e-03	3.171243e+00	2.155569e-03
1.654017e-03	3.171590e+00	2.156348e-03
1.654458e-03	3.171938e+00	2.157126e-03
1.654899e-03	3.172286e+00	2.157905e-03
1.655341e-03	3.172634e+00	2.158684e-03
1.655782e-03	3.172981e+00	2.159463e-03
1.656224e-03	3.173329e+00	2.160242e-03
1.656665e-03	3.173677e+00	2.161022e-03
1.657107e-03	3.174025e+00	2.161801e-03
1.657549e-03	3.174372e+00	2.162582e-03
1.657991e-03	3.174720e+00	2.163361e-03
1.658433e-03	3.175068e+00	2.164142e-03
1.658875e-03	3.175416e+00	2.164922e-03
1.659317e-03	3.175764e+00	2.165703e-03
1.659759e-03	3.176111e+00	2.166484e-03
1.660201e-03	3.176459e+00	2.167265e-03
1.660643e-03	3.176807e+00	2.168047e-03
1.661086e-03	3.177154e+00	2.168828e-03
1.661528e-03	3.177502e+00	2.169610e-03
1.661971e-03	3.177850e+00	2.170392e-03
1.662414e-03	3.178198e+00	2.171174e-03
1.662856e-03	3.178545e+00	2.171956e-03
1.663299e-03	3.178893e+00	2.172739e-03
1.663742e-03	3.179241e+00	2.173522e-03
1.664185e-03	3.179589e+00	2.174305e-03
1.664628e-03	3.179937e+00	2.175088e-03
1.665071e-03	3.180284e+00	2.175872e-03
1.665514e-03	3.180632e+00	2.176656e-03
1.665957e-03	3.180980e+00	2.177439e-03
1.666400e-03	3.181328e+00	2.178223e-03
1.666844e-03	3.181675e+00	2.179008e-03
1.667288e-03	3.182023e+00	2.179793e-03
1.667731e-03	3.182371e+00	2.180577e-03
1.668175e-03	3.182719e+00	2.181362e-03
1.668618e-03	3.183067e+00	2.182147e-03
1.669062e-03	3.183414e+00	2.182932e-03
1.669506e-03	3.183762e+00	2.183718e-03
1.669950e-03	3.184110e+00	2.184504e-03
1.670394e-03	3.184458e+00	2.185290e-03
1.670838e-03	3.184805e+00	2.186076e-03
1.671282e-03	3.185153e+00	2.186862e-03
1.671726e-03	3.185501e+00	2.187649e-03
1.672170e-03	3.185849e+00	2.188435e-03
1.672615e-03	3.186197e+00	2.189222e-03
1.673060e-03	3.186544e+00	2.190010e-03
1.673504e-03	3.186892e+00	2.190797e-03
1.673949e-03	3.187240e+00	2.191585e-03
1.674393e-03	3.187588e+00	2.192373e-03
1.674838e-03	3.187936e+00	2.193161e-03
1.675283e-03	3.188283e+00	2.193949e-03
1.675728e-03	3.188631e+00	2.194737e-03
1.676173e-03	3.188979e+00	2.195526e-03
1.676618e-03	3.189327e+00	2.196315e-03
1.677063e-03	3.189674e+00	2.197104e-03
1.677509e-03	3.190022e+00	2.197893e-03
1.677954e-03	3.190370e+00	2.198683e-03
1.678399e-03	3.190718e+00	2.199473e-03
1.678845e-03	3.191066e+00	2.200262e-03
1.679290e-03	3.191413e+00	2.201053e-03
1.679736e-03	3.191761e+00	2.201843e-03
1.680182e-03	3.192109e+00	2.202633e-03
1.680627e-03	3.192457e+00	2.203424e-03
1.681073e-03	3.192805e+00	2.204216e-03
1.681519e-03	3.193153e+00	2.205007e-03
1.681965e-03	3.193500e+00	2.205798e-03
1.682411e-03	3.193848e+00	2.206590e-03
1.682858e-03	3.194196e+00	2.207382e-03
1.683304e-03	3.194544e+00	2.208173e-03
1.683750e-03	3.194891e+00	2.208966e-03
1.684197e-03	3.195239e+00	2.209758e-03
1.684643e-03	3.195587e+00	2.210551e-03
1.685090e-03	3.195935e+00	2.211344e-03
1.685536e-03	3.196283e+00	2.212137e-03
1.685983e-03	3.196631e+00	2.212930e-03
1.686430e-03	3.196978e+00	2.213723e-03
1.686877e-03	3.197326e+00	2.214517e-03
1.687324e-03	3.197674e+00	2.215311e-03
1.687771e-03	3.198022e+00	2.216106e-03
1.688218e-03	3.198369e+00	2.216900e-03
1.688665e-03	3.198717e+00	2.217694e-03
1.689112e-03	3.199065e+00	2.218489e-03
1.689560e-03	3.199413e+00	2.219284e-03
1.690007e-03	3.199761e+00	2.220079e-03
1.690455e-03	3.200109e+00	2.220875e-03
1.690902e-03	3.200456e+00	2.221671e-03
1.691350e-03	3.200804e+00	2.222466e-03
1.691798e-03	3.201152e+00	2.223262e-03
1.692245e-03	3.201500e+00	2.224059e-03
1.692693e-03	3.201848e+00	2.224855e-03
1.693141e-03	3.202195e+00	2.225651e-03
1.693589e-03	3.202543e+00	2.226448e-03
1.694038e-03	3.202891e+00	2.227246e-03
1.694485e-03	3.203239e+00	2.228043e-03
1.694934e-03	3.203587e+00	2.228840e-03
1.695382e-03	3.203935e+00	2.229638e-03
1.695831e-03	3.204283e+00	2.230436e-03
1.696279e-03	3.204630e+00	2.231234e-03
1.696728e-03	3.204978e+00	2.232033e-03
1.697177e-03	3.205326e+00	2.232831e-03
1.697625e-03	3.205674e+00	2.233630e-03
1.698074e-03	3.206022e+00	2.234429e-03
1.698523e-03	3.206369e+00	2.235228e-03
1.698972e-03	3.206717e+00	2.236028e-03
1.699421e-03	3.207065e+00	2.236827e-03
1.699870e-03	3.207413e+00	2.237627e-03
1.700319e-03	3.207761e+00	2.238427e-03
1.700769e-03	3.208109e+00	2.239228e-03
1.701218e-03	3.208456e+00	2.240028e-03
1.701667e-03	3.208804e+00	2.240828e-03
1.702117e-03	3.209152e+00	2.241629e-03
1.702566e-03	3.209500e+00	2.242430e-03
1.703016e-03	3.209848e+00	2.243232e-03
1.703466e-03	3.210196e+00	2.244033e-03
1.703916e-03	3.210544e+00	2.244835e-03
1.704366e-03	3.210891e+00	2.245637e-03
1.704816e-03	3.211239e+00	2.246439e-03
1.705266e-03	3.211587e+00	2.247242e-03
1.705716e-03	3.211935e+00	2.248044e-03
1.706166e-03	3.212283e+00	2.248847e-03
1.706617e-03	3.212631e+00	2.249650e-03
1.707067e-03	3.212978e+00	2.250453e-03
1.707517e-03	3.213326e+00	2.251256e-03
1.707968e-03	3.213674e+00	2.252060e-03
1.708419e-03	3.214022e+00	2.252864e-03
1.708869e-03	3.214370e+00	2.253668e-03
1.709320e-03	3.214718e+00	2.254472e-03
1.709771e-03	3.215065e+00	2.255277e-03
1.710222e-03	3.215413e+00	2.256082e-03
1.710673e-03	3.215761e+00	2.256886e-03
1.711124e-03	3.216109e+00	2.257691e-03
1.711575e-03	3.216457e+00	2.258497e-03
1.712026e-03	3.216805e+00	2.259303e-03
1.712477e-03	3.217152e+00	2.260108e-03
1.712929e-03	3.217500e+00	2.260914e-03
1.713381e-03	3.217848e+00	2.261721e-03
1.713832e-03	3.218196e+00	2.262527e-03
1.714284e-03	3.218544e+00	2.263333e-03
1.714735e-03	3.218892e+00	2.264140e-03
1.715187e-03	3.219240e+00	2.264948e-03
1.715639e-03	3.219587e+00	2.265754e-03
1.716091e-03	3.219935e+00	2.266562e-03
1.716543e-03	3.220283e+00	2.267370e-03
1.716995e-03	3.220631e+00	2.268177e-03
1.717447e-03	3.220979e+00	2.268986e-03
1.717899e-03	3.221327e+00	2.269794e-03
1.718352e-03	3.221675e+00	2.270603e-03
1.718804e-03	3.222023e+00	2.271411e-03
1.719257e-03	3.222370e+00	2.272220e-03
1.719709e-03	3.222718e+00	2.273030e-03
1.720162e-03	3.223066e+00	2.273838e-03
1.720615e-03	3.223414e+00	2.274648e-03
1.721067e-03	3.223762e+00	2.275458e-03
1.721520e-03	3.224110e+00	2.276268e-03
1.721973e-03	3.224458e+00	2.277078e-03
1.722426e-03	3.224806e+00	2.277889e-03
1.722879e-03	3.225153e+00	2.278700e-03
1.723333e-03	3.225501e+00	2.279511e-03
1.723786e-03	3.225849e+00	2.280321e-03
1.724239e-03	3.226197e+00	2.281133e-03
1.724693e-03	3.226545e+00	2.281944e-03
1.725146e-03	3.226893e+00	2.282756e-03
1.725600e-03	3.227241e+00	2.283568e-03
1.726053e-03	3.227589e+00	2.284380e-03
1.726507e-03	3.227937e+00	2.285193e-03
1.726961e-03	3.228284e+00	2.286005e-03
1.727415e-03	3.228632e+00	2.286818e-03
1.727869e-03	3.228980e+00	2.287631e-03
1.728323e-03	3.229328e+00	2.288444e-03
1.728777e-03	3.229676e+00	2.289257e-03
1.729231e-03	3.230024e+00	2.290071e-03
1.729686e-03	3.230372e+00	2.290885e-03
1.730140e-03	3.230719e+00	2.291699e-03
1.730594e-03	3.231067e+00	2.292513e-03
1.731049e-03	3.231415e+00	2.293328e-03
1.731503e-03	3.231763e+00	2.294142e-03
1.731958e-03	3.232111e+00	2.294957e-03
1.732413e-03	3.232459e+00	2.295773e-03
1.732868e-03	3.232807e+00	2.296588e-03
1.733322e-03	3.233155e+00	2.297403e-03
1.733778e-03	3.233503e+00	2.298219e-03
1.734233e-03	3.233851e+00	2.299036e-03
1.734688e-03	3.234199e+00	2.299852e-03
1.735143e-03	3.234546e+00	2.300668e-03
1.735598e-03	3.234894e+00	2.301485e-03
1.736054e-03	3.235242e+00	2.302302e-03
1.736509e-03	3.235590e+00	2.303118e-03
1.736965e-03	3.235938e+00	2.303936e-03
1.737420e-03	3.236286e+00	2.304754e-03
1.737876e-03	3.236634e+00	2.305571e-03
1.738332e-03	3.236982e+00	2.306389e-03
1.738788e-03	3.237329e+00	2.307207e-03
1.739244e-03	3.237677e+00	2.308026e-03
1.739699e-03	3.238025e+00	2.308844e-03
1.740156e-03	3.238373e+00	2.309663e-03
1.740612e-03	3.238721e+00	2.310482e-03
1.741068e-03	3.239069e+00	2.311301e-03
1.741524e-03	3.239417e+00	2.312120e-03
1.741981e-03	3.239765e+00	2.312940e-03
1.742437e-03	3.240113e+00	2.313760e-03
1.742894e-03	3.240461e+00	2.314580e-03
1.743350e-03	3.240808e+00	2.315400e-03
1.743807e-03	3.241156e+00	2.316221e-03
1.744264e-03	3.241504e+00	2.317042e-03
1.744721e-03	3.241852e+00	2.317862e-03
1.745178e-03	3.242200e+00	2.318684e-03
1.745635e-03	3.242548e+00	2.319505e-03
1.746092e-03	3.242896e+00	2.320327e-03
1.746549e-03	3.243244e+00	2.321148e-03
1.747006e-03	3.243592e+00	2.321971e-03
1.747464e-03	3.243940e+00	2.322793e-03
1.747921e-03	3.244288e+00	2.323615e-03
1.748379e-03	3.244636e+00	2.324438e-03
1.748836e-03	3.244984e+00	2.325261e-03
1.749294e-03	3.245332e+00	2.326084e-03
1.749752e-03	3.245679e+00	2.326907e-03
1.750209e-03	3.246027e+00	2.327731e-03
1.750667e-03	3.246375e+00	2.328555e-03
1.751125e-03	3.246723e+00	2.329378e-03
1.751583e-03	3.247071e+00	2.330202e-03
1.752042e-03	3.247419e+00	2.331027e-03
1.752500e-03	3.247767e+00	2.331852e-03
1.752958e-03	3.248115e+00	2.332676e-03
1.753416e-03	3.248463e+00	2.333501e-03
1.753875e-03	3.248811e+00	2.334327e-03
1.754333e-03	3.249158e+00	2.335152e-03
1.754792e-03	3.249506e+00	2.335978e-03
1.755251e-03	3.249854e+00	2.336804e-03
1.755709e-03	3.250202e+00	2.337630e-03
1.756168e-03	3.250550e+00	2.338456e-03
1.756627e-03	3.250898e+00	2.339283e-03
1.757086e-03	3.251246e+00	2.340109e-03
1.757545e-03	3.251594e+00	2.340937e-03
1.758004e-03	3.251942e+00	2.341763e-03
1.758464e-03	3.252290e+00	2.342591e-03
1.758923e-03	3.252638e+00	2.343419e-03
1.759382e-03	3.252986e+00	2.344246e-03
1.759842e-03	3.253334e+00	2.345074e-03
1.760301e-03	3.253682e+00	2.345903e-03
1.760761e-03	3.254030e+00	2.346731e-03
1.761221e-03	3.254377e+00	2.347560e-03
1.761680e-03	3.254726e+00	2.348389e-03
1.762140e-03	3.255074e+00	2.349218e-03
1.762600e-03	3.255421e+00	2.350047e-03
1.763060e-03	3.255769e+00	2.350877e-03
1.763520e-03	3.256117e+00	2.351707e-03
1.763981e-03	3.256465e+00	2.352537e-03
1.764441e-03	3.256813e+00	2.353367e-03
1.764901e-03	3.257161e+00	2.354197e-03
1.765362e-03	3.257509e+00	2.355028e-03
1.765822e-03	3.257857e+00	2.355859e-03
1.766282e-03	3.258205e+00	2.356690e-03
1.766743e-03	3.258553e+00	2.357521e-03
1.767204e-03	3.258901e+00	2.358353e-03
1.767665e-03	3.259249e+00	2.359184e-03
1.768126e-03	3.259597e+00	2.360016e-03
1.768587e-03	3.259945e+00	2.360849e-03
1.769048e-03	3.260293e+00	2.361681e-03
1.769509e-03	3.260641e+00	2.362513e-03
1.769970e-03	3.260989e+00	2.363346e-03
1.770431e-03	3.261337e+00	2.364180e-03
1.770892e-03	3.261684e+00	2.365012e-03
1.771354e-03	3.262032e+00	2.365846e-03
1.771816e-03	3.262380e+00	2.366680e-03
1.772277e-03	3.262728e+00	2.367514e-03
1.772739e-03	3.263076e+00	2.368348e-03
1.773201e-03	3.263424e+00	2.369182e-03
1.773662e-03	3.263772e+00	2.370017e-03
1.774124e-03	3.264120e+00	2.370851e-03
1.774586e-03	3.264468e+00	2.371686e-03
1.775048e-03	3.264816e+00	2.372522e-03
1.775511e-03	3.265164e+00	2.373357e-03
1.775973e-03	3.265512e+00	2.374193e-03
1.776435e-03	3.265860e+00	2.375029e-03
1.776897e-03	3.266208e+00	2.375865e-03
1.777360e-03	3.266556e+00	2.376701e-03
1.777822e-03	3.266904e+00	2.377537e-03
1.778285e-03	3.267252e+00	2.378374e-03
1.778748e-03	3.267600e+00	2.379211e-03
1.779210e-03	3.267948e+00	2.380048e-03
1.779673e-03	3.268296e+00	2.380886e-03
1.780136e-03	3.268644e+00	2.381723e-03
1.780599e-03	3.268992e+00	2.382561e-03
1.781062e-03	3.269340e+00	2.383399e-03
1.781526e-03	3.269688e+00	2.384238e-03
1.781989e-03	3.270036e+00	2.385076e-03
1.782452e-03	3.270383e+00	2.385914e-03
1.782915e-03	3.270732e+00	2.386753e-03
1.783379e-03	3.271080e+00	2.387593e-03
1.783843e-03	3.271428e+00	2.388432e-03
1.784306e-03	3.271775e+00	2.389271e-03
1.784770e-03	3.272123e+00	2.390111e-03
1.785234e-03	3.272472e+00	2.390952e-03
1.785697e-03	3.272819e+00	2.391791e-03
1.786162e-03	3.273167e+00	2.392632e-03
1.786626e-03	3.273515e+00	2.393473e-03
1.787090e-03	3.273863e+00	2.394314e-03
1.787554e-03	3.274211e+00	2.395154e-03
1.788018e-03	3.274559e+00	2.395996e-03
1.788483e-03	3.274907e+00	2.396838e-03
1.788947e-03	3.275255e+00	2.397679e-03
1.789411e-03	3.275603e+00	2.398521e-03
1.789876e-03	3.275951e+00	2.399363e-03
1.790341e-03	3.276299e+00	2.400206e-03
1.790805e-03	3.276647e+00	2.401048e-03
1.791270e-03	3.276995e+00	2.401891e-03
1.791735e-03	3.277343e+00	2.402734e-03
1.792200e-03	3.277691e+00	2.403578e-03
1.792665e-03	3.278039e+00	2.404421e-03
1.793131e-03	3.278387e+00	2.405265e-03
1.793596e-03	3.278735e+00	2.406109e-03
1.794061e-03	3.279083e+00	2.406953e-03
1.794526e-03	3.279431e+00	2.407797e-03
1.794992e-03	3.279779e+00	2.408642e-03
1.795458e-03	3.280127e+00	2.409487e-03
1.795923e-03	3.280475e+00	2.410332e-03
1.796389e-03	3.280823e+00	2.411177e-03
1.796855e-03	3.281171e+00	2.412023e-03
1.797320e-03	3.281519e+00	2.412868e-03
1.797786e-03	3.281867e+00	2.413714e-03
1.798252e-03	3.282215e+00	2.414560e-03
1.798719e-03	3.282563e+00	2.415407e-03
1.799185e-03	3.282911e+00	2.416253e-03
1.799651e-03	3.283259e+00	2.417100e-03
1.800117e-03	3.283607e+00	2.417947e-03
1.800584e-03	3.283955e+00	2.418794e-03
1.801050e-03	3.284303e+00	2.419641e-03
1.801517e-03	3.284651e+00	2.420489e-03
1.801984e-03	3.284999e+00	2.421337e-03
1.802450e-03	3.285347e+00	2.422185e-03
1.802917e-03	3.285695e+00	2.423033e-03
1.803384e-03	3.286043e+00	2.423882e-03
1.803851e-03	3.286391e+00	2.424731e-03
1.804318e-03	3.286739e+00	2.425580e-03
1.804785e-03	3.287087e+00	2.426429e-03
1.805252e-03	3.287435e+00	2.427279e-03
1.805719e-03	3.287783e+00	2.428128e-03
1.806187e-03	3.288131e+00	2.428978e-03
1.806654e-03	3.288479e+00	2.429828e-03
1.807122e-03	3.288827e+00	2.430679e-03
1.807589e-03	3.289175e+00	2.431529e-03
1.808057e-03	3.289523e+00	2.432380e-03
1.808525e-03	3.289871e+00	2.433231e-03
1.808993e-03	3.290219e+00	2.434081e-03
1.809461e-03	3.290567e+00	2.434933e-03
1.809929e-03	3.290915e+00	2.435785e-03
1.810397e-03	3.291264e+00	2.436637e-03
1.810865e-03	3.291611e+00	2.437488e-03
1.811333e-03	3.291959e+00	2.438341e-03
1.811802e-03	3.292308e+00	2.439194e-03
1.812270e-03	3.292655e+00	2.440046e-03
1.812738e-03	3.293003e+00	2.440899e-03
1.813207e-03	3.293352e+00	2.441752e-03
1.813676e-03	3.293700e+00	2.442606e-03
1.814144e-03	3.294047e+00	2.443459e-03
1.814613e-03	3.294396e+00	2.444313e-03
1.815082e-03	3.294744e+00	2.445167e-03
1.815551e-03	3.295092e+00	2.446022e-03
1.816020e-03	3.295440e+00	2.446876e-03
1.816489e-03	3.295788e+00	2.447731e-03
1.816958e-03	3.296136e+00	2.448586e-03
1.817427e-03	3.296484e+00	2.449440e-03
1.817897e-03	3.296832e+00	2.450296e-03
1.818366e-03	3.297180e+00	2.451152e-03
1.818836e-03	3.297528e+00	2.452008e-03
1.819305e-03	3.297876e+00	2.452863e-03
1.819775e-03	3.298224e+00	2.453720e-03
1.820245e-03	3.298572e+00	2.454576e-03
1.820715e-03	3.298920e+00	2.455433e-03
1.821185e-03	3.299268e+00	2.456290e-03
1.821655e-03	3.299616e+00	2.457147e-03
1.822125e-03	3.299964e+00	2.458005e-03
1.822595e-03	3.300312e+00	2.458862e-03
1.823065e-03	3.300660e+00	2.459720e-03
1.823536e-03	3.301008e+00	2.460578e-03
1.824006e-03	3.301356e+00	2.461436e-03
1.824476e-03	3.301704e+00	2.462294e-03
1.824947e-03	3.302052e+00	2.463153e-03
1.825418e-03	3.302401e+00	2.464012e-03
1.825888e-03	3.302748e+00	2.464871e-03
1.826359e-03	3.303096e+00	2.465730e-03
1.826830e-03	3.303445e+00	2.466590e-03
1.827301e-03	3.303793e+00	2.467450e-03
1.827772e-03	3.304141e+00	2.468310e-03
1.828243e-03	3.304489e+00	2.469170e-03
1.828714e-03	3.304837e+00	2.470031e-03
1.829185e-03	3.305185e+00	2.470891e-03
1.829657e-03	3.305533e+00	2.471752e-03
1.830128e-03	3.305881e+00	2.472613e-03
1.830600e-03	3.306229e+00	2.473475e-03
1.831071e-03	3.306577e+00	2.474336e-03
1.831543e-03	3.306925e+00	2.475198e-03
1.832015e-03	3.307273e+00	2.476060e-03
1.832486e-03	3.307621e+00	2.476922e-03
1.832958e-03	3.307969e+00	2.477785e-03
1.833430e-03	3.308317e+00	2.478647e-03
1.833903e-03	3.308665e+00	2.479511e-03
1.834374e-03	3.309013e+00	2.480373e-03
1.834847e-03	3.309361e+00	2.481237e-03
1.835319e-03	3.309710e+00	2.482100e-03
1.835791e-03	3.310057e+00	2.482964e-03
1.836264e-03	3.310406e+00	2.483828e-03
1.836737e-03	3.310754e+00	2.484692e-03
1.837209e-03	3.311102e+00	2.485557e-03
1.837682e-03	3.311450e+00	2.486421e-03
1.838155e-03	3.311798e+00	2.487286e-03
1.838628e-03	3.312146e+00	2.488152e-03
1.839101e-03	3.312494e+00	2.489017e-03
1.839573e-03	3.312842e+00	2.489882e-03
1.840047e-03	3.313190e+00	2.490748e-03
1.840520e-03	3.313538e+00	2.491614e-03
1.840993e-03	3.313886e+00	2.492480e-03
1.841466e-03	3.314234e+00	2.493347e-03
1.841940e-03	3.314582e+00	2.494214e-03
1.842413e-03	3.314931e+00	2.495081e-03
1.842887e-03	3.315278e+00	2.495947e-03
1.843360e-03	3.315627e+00	2.496815e-03
1.843834e-03	3.315975e+00	2.497683e-03
1.844308e-03	3.316323e+00	2.498550e-03
1.844782e-03	3.316671e+00	2.499418e-03
1.845256e-03	3.317019e+00	2.500287e-03
1.845730e-03	3.317367e+00	2.501155e-03
1.846204e-03	3.317715e+00	2.502024e-03
1.846678e-03	3.318063e+00	2.502893e-03
1.847153e-03	3.318411e+00	2.503762e-03
1.847627e-03	3.318759e+00	2.504631e-03
1.848101e-03	3.319107e+00	2.505501e-03
1.848576e-03	3.319455e+00	2.506371e-03
1.849051e-03	3.319804e+00	2.507241e-03
1.849525e-03	3.320152e+00	2.508111e-03
1.850000e-03	3.320500e+00	2.508981e-03
1.850475e-03	3.320848e+00	2.509852e-03
1.850950e-03	3.321196e+00	2.510723e-03
1.851425e-03	3.321544e+00	2.511594e-03
1.851900e-03	3.321892e+00	2.512466e-03
1.852375e-03	3.322240e+00	2.513337e-03
1.852850e-03	3.322588e+00	2.514209e-03
1.853326e-03	3.322936e+00	2.515081e-03
1.853801e-03	3.323284e+00	2.515953e-03
1.854277e-03	3.323633e+00	2.516826e-03
1.854752e-03	3.323980e+00	2.517698e-03
1.855228e-03	3.324329e+00	2.518571e-03
1.855704e-03	3.324677e+00	2.519445e-03
1.856179e-03	3.325025e+00	2.520318e-03
1.856655e-03	3.325373e+00	2.521191e-03
1.857131e-03	3.325721e+00	2.522065e-03
1.857608e-03	3.326069e+00	2.522940e-03
1.858083e-03	3.326417e+00	2.523813e-03
1.858560e-03	3.326765e+00	2.524688e-03
1.859036e-03	3.327113e+00	2.525563e-03
1.859512e-03	3.327461e+00	2.526438e-03
1.859989e-03	3.327810e+00	2.527313e-03
1.860466e-03	3.328158e+00	2.528188e-03
1.860942e-03	3.328506e+00	2.529064e-03
1.861419e-03	3.328854e+00	2.529940e-03
1.861896e-03	3.329202e+00	2.530816e-03
1.862373e-03	3.329550e+00	2.531692e-03
1.862850e-03	3.329898e+00	2.532569e-03
1.863326e-03	3.330246e+00	2.533445e-03
1.863804e-03	3.330594e+00	2.534323e-03
1.864281e-03	3.330943e+00	2.535200e-03
1.864758e-03	3.331291e+00	2.536077e-03
1.865235e-03	3.331639e+00	2.536955e-03
1.865713e-03	3.331987e+00	2.537833e-03
1.866190e-03	3.332335e+00	2.538711e-03
1.866668e-03	3.332683e+00	2.539589e-03
1.867145e-03	3.333031e+00	2.540468e-03
1.867623e-03	3.333379e+00	2.541347e-03
1.868101e-03	3.333727e+00	2.542225e-03
1.868579e-03	3.334075e+00	2.543105e-03
1.869057e-03	3.334424e+00	2.543984e-03
1.869535e-03	3.334772e+00	2.544864e-03
1.870013e-03	3.335120e+00	2.545743e-03
1.870491e-03	3.335468e+00	2.546624e-03
1.870970e-03	3.335816e+00	2.547504e-03
1.871448e-03	3.336164e+00	2.548384e-03
1.871926e-03	3.336512e+00	2.549265e-03
1.872405e-03	3.336860e+00	2.550147e-03
1.872884e-03	3.337209e+00	2.551028e-03
1.873362e-03	3.337557e+00	2.551909e-03
1.873841e-03	3.337905e+00	2.552791e-03
1.874320e-03	3.338253e+00	2.553673e-03
1.874799e-03	3.338601e+00	2.554555e-03
1.875278e-03	3.338949e+00	2.555437e-03
1.875757e-03	3.339297e+00	2.556320e-03
1.876236e-03	3.339645e+00	2.557203e-03
1.876715e-03	3.339993e+00	2.558086e-03
1.877195e-03	3.340342e+00	2.558969e-03
1.877674e-03	3.340690e+00	2.559853e-03
1.878154e-03	3.341038e+00	2.560737e-03
1.878633e-03	3.341386e+00	2.561620e-03
1.879113e-03	3.341734e+00	2.562504e-03
1.879593e-03	3.342082e+00	2.563389e-03


==> anc/data/DMEoS_250.txt <==
# dark matter EoS converted to units with G=c=Msun=1
# dark matter particle mass: 250 MeV
# dark matter treated as ideal fermi gas
#
# rho0=nB*mB           epsl=(rho-rho0)/rho0    P
#
5.778539e-12	7.157159e-06	2.757220e-17
1.634447e-11	1.431447e-05	1.559745e-16
3.002724e-11	2.147188e-05	4.298241e-16
4.623079e-11	2.862950e-05	8.823574e-16
6.461066e-11	3.578709e-05	1.541451e-15
8.493443e-11	4.294485e-05	2.431600e-15
1.070315e-10	5.010267e-05	3.574940e-15
1.307698e-10	5.726065e-05	4.991806e-15
1.560429e-10	6.441872e-05	6.701134e-15
1.827629e-10	7.157690e-05	8.720700e-15
2.108554e-10	7.873522e-05	1.106731e-14
2.402566e-10	8.589362e-05	1.375697e-14
2.709108e-10	9.305212e-05	1.680496e-14
3.027688e-10	1.002108e-04	2.022592e-14
3.357869e-10	1.073695e-04	2.403398e-14
3.699258e-10	1.145283e-04	2.824273e-14
4.051499e-10	1.216873e-04	3.286535e-14
4.414270e-10	1.288463e-04	3.791460e-14
4.787275e-10	1.360055e-04	4.340287e-14
5.170240e-10	1.431648e-04	4.934222e-14
5.562915e-10	1.503242e-04	5.574439e-14
5.965066e-10	1.574837e-04	6.262085e-14
6.376477e-10	1.646433e-04	6.998276e-14
6.796943e-10	1.718030e-04	7.784107e-14
7.226277e-10	1.789629e-04	8.620650e-14
7.664298e-10	1.861228e-04	9.508951e-14
8.110838e-10	1.932829e-04	1.045004e-13
8.565741e-10	2.004430e-04	1.144492e-13
9.028854e-10	2.076033e-04	1.249459e-13
9.500037e-10	2.147637e-04	1.360001e-13
9.979154e-10	2.219242e-04	1.476215e-13
1.046608e-09	2.290848e-04	1.598195e-13
1.096068e-09	2.362455e-04	1.726032e-13
1.146286e-09	2.434063e-04	1.859818e-13
1.197249e-09	2.505672e-04	1.999644e-13
1.248946e-09	2.577283e-04	2.145596e-13
1.301369e-09	2.648894e-04	2.297763e-13
1.354506e-09	2.720507e-04	2.456231e-13
1.408349e-09	2.792121e-04	2.621084e-13
1.462888e-09	2.863735e-04	2.792407e-13
1.518115e-09	2.935351e-04	2.970282e-13
1.574021e-09	3.006968e-04	3.154790e-13
1.630599e-09	3.078586e-04	3.346013e-13
1.687840e-09	3.150205e-04	3.544031e-13
1.745737e-09	3.221826e-04	3.748921e-13
1.804282e-09	3.293447e-04	3.960763e-13
1.863470e-09	3.365070e-04	4.179633e-13
1.923292e-09	3.436693e-04	4.405608e-13
1.983742e-09	3.508318e-04	4.638763e-13
2.044814e-09	3.579944e-04	4.879174e-13
2.106502e-09	3.651571e-04	5.126913e-13
2.168800e-09	3.723198e-04	5.382055e-13
2.231701e-09	3.794828e-04	5.644672e-13
2.295200e-09	3.866458e-04	5.914836e-13
2.359292e-09	3.938089e-04	6.192618e-13
2.423972e-09	4.009721e-04	6.478088e-13
2.489233e-09	4.081355e-04	6.771318e-13
2.555071e-09	4.152989e-04	7.072375e-13
2.621482e-09	4.224625e-04	7.381329e-13
2.688459e-09	4.296262e-04	7.698249e-13
2.755999e-09	4.367900e-04	8.023201e-13
2.824097e-09	4.439539e-04	8.356252e-13
2.892749e-09	4.511179e-04	8.697470e-13
2.961949e-09	4.582820e-04	9.046920e-13
3.031695e-09	4.654462e-04	9.404668e-13
3.101981e-09	4.726105e-04	9.770778e-13
3.172804e-09	4.797750e-04	1.014532e-12
3.244159e-09	4.869395e-04	1.052835e-12
3.316043e-09	4.941042e-04	1.091993e-12
3.388452e-09	5.012690e-04	1.132013e-12
3.461383e-09	5.084339e-04	1.172901e-12
3.534831e-09	5.155989e-04	1.214664e-12
3.608793e-09	5.227640e-04	1.257307e-12
3.683265e-09	5.299292e-04	1.300836e-12
3.758245e-09	5.370945e-04	1.345259e-12
3.833728e-09	5.442599e-04	1.390580e-12
3.909712e-09	5.514255e-04	1.436805e-12
3.986194e-09	5.585911e-04	1.483942e-12
4.063169e-09	5.657569e-04	1.531995e-12
4.140636e-09	5.729228e-04	1.580971e-12
4.218590e-09	5.800888e-04	1.630875e-12
4.297030e-09	5.872549e-04	1.681714e-12
4.375952e-09	5.944211e-04	1.733492e-12
4.455352e-09	6.015874e-04	1.786217e-12
4.535230e-09	6.087538e-04	1.839893e-12
4.615581e-09	6.159203e-04	1.894526e-12
4.696403e-09	6.230870e-04	1.950122e-12
4.777693e-09	6.302537e-04	2.006687e-12
4.859449e-09	6.374206e-04	2.064226e-12
4.941668e-09	6.445876e-04	2.122744e-12
5.024347e-09	6.517546e-04	2.182248e-12
5.107485e-09	6.589218e-04	2.242743e-12
5.191078e-09	6.660891e-04	2.304234e-12
5.275124e-09	6.732565e-04	2.366726e-12
5.359621e-09	6.804241e-04	2.430226e-12
5.444566e-09	6.875917e-04	2.494738e-12
5.529958e-09	6.947594e-04	2.560269e-12
5.615793e-09	7.019273e-04	2.626822e-12
5.702070e-09	7.090953e-04	2.694404e-12
5.788786e-09	7.162633e-04	2.763020e-12
5.875940e-09	7.234315e-04	2.832674e-12
5.963529e-09	7.305998e-04	2.903373e-12
6.051551e-09	7.377682e-04	2.975122e-12
6.140004e-09	7.449367e-04	3.047925e-12
6.228885e-09	7.521053e-04	3.121788e-12
6.318194e-09	7.592741e-04	3.196717e-12
6.407928e-09	7.664429e-04	3.272715e-12
6.498084e-09	7.736118e-04	3.349788e-12
6.588662e-09	7.807809e-04	3.427942e-12
6.679659e-09	7.879501e-04	3.507181e-12
6.771073e-09	7.951194e-04	3.587511e-12
6.862903e-09	8.022888e-04	3.668935e-12
6.955146e-09	8.094583e-04	3.751460e-12
7.047801e-09	8.166279e-04	3.835091e-12
7.140866e-09	8.237976e-04	3.919831e-12
7.234339e-09	8.309674e-04	4.005687e-12
7.328219e-09	8.381374e-04	4.092663e-12
7.422504e-09	8.453074e-04	4.180763e-12
7.517192e-09	8.524776e-04	4.269993e-12
7.612282e-09	8.596478e-04	4.360358e-12
7.707771e-09	8.668182e-04	4.451862e-12
7.803659e-09	8.739887e-04	4.544511e-12
7.899944e-09	8.811593e-04	4.638308e-12
7.996623e-09	8.883300e-04	4.733259e-12
8.093696e-09	8.955008e-04	4.829369e-12
8.191161e-09	9.026718e-04	4.926641e-12
8.289016e-09	9.098428e-04	5.025082e-12
8.387261e-09	9.170139e-04	5.124695e-12
8.485893e-09	9.241852e-04	5.225485e-12
8.584911e-09	9.313566e-04	5.327457e-12
8.684313e-09	9.385281e-04	5.430616e-12
8.784098e-09	9.456996e-04	5.534966e-12
8.884266e-09	9.528713e-04	5.640511e-12
8.984813e-09	9.600432e-04	5.747257e-12
9.085739e-09	9.672151e-04	5.855208e-12
9.187043e-09	9.743871e-04	5.964368e-12
9.288723e-09	9.815592e-04	6.074742e-12
9.390778e-09	9.887315e-04	6.186334e-12
9.493206e-09	9.959038e-04	6.299149e-12
9.596007e-09	1.003076e-03	6.413192e-12
9.699178e-09	1.010249e-03	6.528467e-12
9.802719e-09	1.017422e-03	6.644978e-12
9.906628e-09	1.024594e-03	6.762730e-12
1.001090e-08	1.031767e-03	6.881727e-12
1.011555e-08	1.038940e-03	7.001973e-12
1.022055e-08	1.046113e-03	7.123474e-12
1.032592e-08	1.053287e-03	7.246233e-12
1.043166e-08	1.060460e-03	7.370255e-12
1.053775e-08	1.067633e-03	7.495544e-12
1.064420e-08	1.074807e-03	7.622104e-12
1.075101e-08	1.081981e-03	7.749940e-12
1.085818e-08	1.089155e-03	7.879056e-12
1.096571e-08	1.096328e-03	8.009457e-12
1.107359e-08	1.103502e-03	8.141146e-12
1.118182e-08	1.110677e-03	8.274128e-12
1.129041e-08	1.117851e-03	8.408408e-12
1.139935e-08	1.125025e-03	8.543988e-12
1.150864e-08	1.132200e-03	8.680875e-12
1.161828e-08	1.139374e-03	8.819071e-12
1.172827e-08	1.146549e-03	8.958581e-12
1.183861e-08	1.153724e-03	9.099410e-12
1.194929e-08	1.160898e-03	9.241561e-12
1.206032e-08	1.168073e-03	9.385039e-12
1.217169e-08	1.175249e-03	9.529847e-12
1.228341e-08	1.182424e-03	9.675990e-12
1.239546e-08	1.189599e-03	9.823473e-12
1.250786e-08	1.196775e-03	9.972298e-12
1.262060e-08	1.203950e-03	1.012247e-11
1.273368e-08	1.211126e-03	1.027400e-11
1.284710e-08	1.218302e-03	1.042687e-11
1.296086e-08	1.225477e-03	1.058111e-11
1.307495e-08	1.232653e-03	1.073672e-11
1.318938e-08	1.239829e-03	1.089369e-11
1.330414e-08	1.247006e-03	1.105203e-11
1.341923e-08	1.254182e-03	1.121175e-11
1.353466e-08	1.261358e-03	1.137284e-11
1.365042e-08	1.268535e-03	1.153532e-11
1.376651e-08	1.275712e-03	1.169919e-11
1.388294e-08	1.282888e-03	1.186445e-11
1.399969e-08	1.290065e-03	1.203111e-11
1.411676e-08	1.297242e-03	1.219917e-11
1.423417e-08	1.304419e-03	1.236862e-11
1.435190e-08	1.311597e-03	1.253949e-11
1.446996e-08	1.318774e-03	1.271177e-11
1.458834e-08	1.325951e-03	1.288546e-11
1.470705e-08	1.333129e-03	1.306058e-11
1.482608e-08	1.340306e-03	1.323711e-11
1.494543e-08	1.347484e-03	1.341507e-11
1.506511e-08	1.354662e-03	1.359447e-11
1.518510e-08	1.361840e-03	1.377530e-11
1.530542e-08	1.369018e-03	1.395757e-11
1.542605e-08	1.376196e-03	1.414128e-11
1.554700e-08	1.383375e-03	1.432643e-11
1.566827e-08	1.390553e-03	1.451304e-11
1.578985e-08	1.397731e-03	1.470110e-11
1.591175e-08	1.404910e-03	1.489062e-11
1.603397e-08	1.412089e-03	1.508160e-11
1.615650e-08	1.419268e-03	1.527404e-11
1.627934e-08	1.426447e-03	1.546796e-11
1.640250e-08	1.433626e-03	1.566335e-11
1.652597e-08	1.440805e-03	1.586021e-11
1.664975e-08	1.447984e-03	1.605856e-11
1.677384e-08	1.455164e-03	1.625839e-11
1.689824e-08	1.462343e-03	1.645970e-11
1.702295e-08	1.469523e-03	1.666251e-11
1.714796e-08	1.476702e-03	1.686682e-11
1.727329e-08	1.483882e-03	1.707262e-11
1.739892e-08	1.491062e-03	1.727993e-11
1.752486e-08	1.498242e-03	1.748874e-11
1.765110e-08	1.505422e-03	1.769907e-11
1.777765e-08	1.512603e-03	1.791091e-11
1.790450e-08	1.519783e-03	1.812426e-11
1.803165e-08	1.526964e-03	1.833914e-11
1.815911e-08	1.534144e-03	1.855554e-11
1.828687e-08	1.541325e-03	1.877347e-11
1.841493e-08	1.548506e-03	1.899293e-11
1.854329e-08	1.555687e-03	1.921393e-11
1.867195e-08	1.562868e-03	1.943647e-11
1.880092e-08	1.570049e-03	1.966055e-11
1.893017e-08	1.577230e-03	1.988618e-11
1.905973e-08	1.584412e-03	2.011336e-11
1.918959e-08	1.591593e-03	2.034210e-11
1.931974e-08	1.598775e-03	2.057239e-11
1.945019e-08	1.605956e-03	2.080424e-11
1.958093e-08	1.613138e-03	2.103765e-11
1.971197e-08	1.620320e-03	2.127264e-11
1.984330e-08	1.627502e-03	2.150920e-11
1.997492e-08	1.634684e-03	2.174733e-11
2.010684e-08	1.641867e-03	2.198704e-11
2.023905e-08	1.649049e-03	2.222833e-11
2.037155e-08	1.656231e-03	2.247121e-11
2.050435e-08	1.663414e-03	2.271568e-11
2.063743e-08	1.670597e-03	2.296175e-11
2.077080e-08	1.677780e-03	2.320940e-11
2.090447e-08	1.684962e-03	2.345866e-11
2.103842e-08	1.692146e-03	2.370953e-11
2.117266e-08	1.699329e-03	2.396200e-11
2.130718e-08	1.706512e-03	2.421608e-11
2.144200e-08	1.713695e-03	2.447177e-11
2.157710e-08	1.720879e-03	2.472908e-11
2.171248e-08	1.728062e-03	2.498802e-11
2.184815e-08	1.735246e-03	2.524857e-11
2.198411e-08	1.742430e-03	2.551076e-11
2.212035e-08	1.749614e-03	2.577457e-11
2.225687e-08	1.756798e-03	2.604003e-11
2.239368e-08	1.763982e-03	2.630712e-11
2.253077e-08	1.771166e-03	2.657585e-11
2.266814e-08	1.778350e-03	2.684622e-11
2.280579e-08	1.785535e-03	2.711825e-11
2.294373e-08	1.792720e-03	2.739192e-11
2.308194e-08	1.799904e-03	2.766725e-11
2.322043e-08	1.807089e-03	2.794424e-11
2.335921e-08	1.814274e-03	2.822290e-11
2.349826e-08	1.821459e-03	2.850321e-11
2.363759e-08	1.828644e-03	2.878520e-11
2.377719e-08	1.835829e-03	2.906886e-11
2.391708e-08	1.843015e-03	2.935419e-11
2.405724e-08	1.850200e-03	2.964120e-11
2.419767e-08	1.857386e-03	2.992990e-11
2.433838e-08	1.864571e-03	3.022028e-11
2.447937e-08	1.871757e-03	3.051235e-11
2.462063e-08	1.878943e-03	3.080611e-11
2.476217e-08	1.886129e-03	3.110157e-11
2.490398e-08	1.893315e-03	3.139872e-11
2.504606e-08	1.900501e-03	3.169758e-11
2.518842e-08	1.907688e-03	3.199814e-11
2.533104e-08	1.914874e-03	3.230041e-11
2.547394e-08	1.922061e-03	3.260440e-11
2.561711e-08	1.929247e-03	3.291010e-11
2.576055e-08	1.936434e-03	3.321751e-11
2.590426e-08	1.943621e-03	3.352665e-11
2.604824e-08	1.950808e-03	3.383752e-11
2.619249e-08	1.957995e-03	3.415011e-11
2.633701e-08	1.965182e-03	3.446443e-11
2.648180e-08	1.972370e-03	3.478049e-11
2.662685e-08	1.979557e-03	3.509829e-11
2.677217e-08	1.986745e-03	3.541783e-11
2.691776e-08	1.993932e-03	3.573911e-11
2.706362e-08	2.001120e-03	3.606214e-11
2.720974e-08	2.008308e-03	3.638693e-11
2.735612e-08	2.015496e-03	3.671346e-11
2.750278e-08	2.022684e-03	3.704176e-11
2.764969e-08	2.029872e-03	3.737181e-11
2.779687e-08	2.037061e-03	3.770363e-11
2.794432e-08	2.044249e-03	3.803722e-11
2.809202e-08	2.051438e-03	3.837258e-11
2.823999e-08	2.058626e-03	3.870971e-11
2.838823e-08	2.065815e-03	3.904861e-11
2.853672e-08	2.073004e-03	3.938930e-11
2.868548e-08	2.080193e-03	3.973177e-11
2.883450e-08	2.087382e-03	4.007603e-11
2.898377e-08	2.094571e-03	4.042207e-11
2.913331e-08	2.101760e-03	4.076991e-11
2.928311e-08	2.108950e-03	4.111954e-11
2.943317e-08	2.116139e-03	4.147098e-11
2.958349e-08	2.123329e-03	4.182421e-11
2.973406e-08	2.130519e-03	4.217925e-11
2.988490e-08	2.137709e-03	4.253610e-11
3.003599e-08	2.144899e-03	4.289476e-11
3.018734e-08	2.152089e-03	4.325523e-11
3.033894e-08	2.159279e-03	4.361753e-11
3.049080e-08	2.166469e-03	4.398164e-11
3.064292e-08	2.173660e-03	4.434758e-11
3.079530e-08	2.180850e-03	4.471534e-11
3.094793e-08	2.188041e-03	4.508493e-11
3.110081e-08	2.195231e-03	4.545636e-11
3.125395e-08	2.202422e-03	4.582962e-11
3.140734e-08	2.209613e-03	4.620473e-11
3.156099e-08	2.216804e-03	4.658167e-11
3.171489e-08	2.223995e-03	4.696046e-11
3.186905e-08	2.231187e-03	4.734110e-11
3.202345e-08	2.238378e-03	4.772359e-11
3.217811e-08	2.245570e-03	4.810794e-11
3.233302e-08	2.252761e-03	4.849415e-11
3.248818e-08	2.259953e-03	4.888221e-11
3.264360e-08	2.267145e-03	4.927214e-11
3.279926e-08	2.274337e-03	4.966394e-11
3.295518e-08	2.281529e-03	5.005760e-11
3.311134e-08	2.288721e-03	5.045314e-11
3.326775e-08	2.295913e-03	5.085056e-11
3.342442e-08	2.303106e-03	5.124985e-11
3.358133e-08	2.310298e-03	5.165103e-11
3.373849e-08	2.317491e-03	5.205409e-11
3.389590e-08	2.324684e-03	5.245904e-11
3.405356e-08	2.331876e-03	5.286588e-11
3.421146e-08	2.339069e-03	5.327462e-11
3.436961e-08	2.346262e-03	5.368525e-11
3.452801e-08	2.353456e-03	5.409778e-11
3.468665e-08	2.360649e-03	5.451222e-11
3.484554e-08	2.367842e-03	5.492856e-11
3.500468e-08	2.375036e-03	5.534681e-11
3.516406e-08	2.382229e-03	5.576698e-11
3.532369e-08	2.389423e-03	5.618906e-11
3.548356e-08	2.396617e-03	5.661306e-11
3.564367e-08	2.403811e-03	5.703897e-11
3.580403e-08	2.411005e-03	5.746682e-11
3.596463e-08	2.418199e-03	5.789659e-11
3.612548e-08	2.425393e-03	5.832829e-11
3.628657e-08	2.432588e-03	5.876192e-11
3.644790e-08	2.439782e-03	5.919749e-11
3.660947e-08	2.446977e-03	5.963500e-11
3.677129e-08	2.454172e-03	6.007445e-11
3.693335e-08	2.461366e-03	6.051584e-11
3.709564e-08	2.468561e-03	6.095919e-11
3.725818e-08	2.475756e-03	6.140448e-11
3.742096e-08	2.482951e-03	6.185173e-11
3.758398e-08	2.490147e-03	6.230093e-11
3.774724e-08	2.497342e-03	6.275209e-11
3.791074e-08	2.504538e-03	6.320522e-11
3.807448e-08	2.511733e-03	6.366031e-11
3.823846e-08	2.518929e-03	6.411737e-11
3.840268e-08	2.526125e-03	6.457640e-11
3.856713e-08	2.533321e-03	6.503740e-11
3.873183e-08	2.540517e-03	6.550038e-11
3.889676e-08	2.547713e-03	6.596534e-11
3.906192e-08	2.554909e-03	6.643229e-11
3.922733e-08	2.562105e-03	6.690122e-11
3.939297e-08	2.569302e-03	6.737213e-11
3.955885e-08	2.576498e-03	6.784504e-11
3.972496e-08	2.583695e-03	6.831995e-11
3.989131e-08	2.590892e-03	6.879685e-11
4.005790e-08	2.598089e-03	6.927575e-11
4.022472e-08	2.605286e-03	6.975665e-11
4.039178e-08	2.612483e-03	7.023956e-11
4.055907e-08	2.619680e-03	7.072448e-11
4.072659e-08	2.626878e-03	7.121141e-11
4.089435e-08	2.634075e-03	7.170035e-11
4.106235e-08	2.641273e-03	7.219131e-11
4.123057e-08	2.648470e-03	7.268429e-11
4.139903e-08	2.655668e-03	7.317929e-11
4.156772e-08	2.662866e-03	7.367632e-11
4.173665e-08	2.670064e-03	7.417538e-11
4.190580e-08	2.677262e-03	7.467647e-11
4.207519e-08	2.684460e-03	7.517959e-11
4.224481e-08	2.691659e-03	7.568475e-11
4.241467e-08	2.698857e-03	7.619195e-11
4.258475e-08	2.706056e-03	7.670119e-11
4.275506e-08	2.713255e-03	7.721248e-11
4.292561e-08	2.720453e-03	7.772582e-11
4.309638e-08	2.727652e-03	7.824121e-11
4.326739e-08	2.734851e-03	7.875865e-11
4.343862e-08	2.742050e-03	7.927814e-11
4.361008e-08	2.749250e-03	7.979970e-11
4.378178e-08	2.756449e-03	8.032332e-11
4.395370e-08	2.763648e-03	8.084901e-11
4.412585e-08	2.770848e-03	8.137676e-11
4.429823e-08	2.778048e-03	8.190658e-11
4.447083e-08	2.785247e-03	8.243848e-11
4.464367e-08	2.792447e-03	8.297245e-11
4.481673e-08	2.799647e-03	8.350850e-11
4.499002e-08	2.806847e-03	8.404664e-11
4.516353e-08	2.814048e-03	8.458686e-11
4.533727e-08	2.821248e-03	8.512916e-11
4.551124e-08	2.828448e-03	8.567356e-11
4.568544e-08	2.835649e-03	8.622005e-11
4.585986e-08	2.842850e-03	8.676863e-11
4.603450e-08	2.850050e-03	8.731931e-11
4.620938e-08	2.857251e-03	8.787210e-11
4.638447e-08	2.864452e-03	8.842698e-11
4.655979e-08	2.871653e-03	8.898398e-11
4.673534e-08	2.878855e-03	8.954308e-11
4.691111e-08	2.886056e-03	9.010430e-11
4.708710e-08	2.893257e-03	9.066763e-11
4.726332e-08	2.900459e-03	9.123307e-11
4.743976e-08	2.907661e-03	9.180064e-11
4.761643e-08	2.914862e-03	9.237033e-11
4.779332e-08	2.922064e-03	9.294215e-11
4.797043e-08	2.929266e-03	9.351609e-11
4.814776e-08	2.936468e-03	9.409217e-11
4.832531e-08	2.943671e-03	9.467038e-11
4.850309e-08	2.950873e-03	9.525073e-11
4.868109e-08	2.958075e-03	9.583321e-11
4.885931e-08	2.965278e-03	9.641784e-11
4.903775e-08	2.972480e-03	9.700461e-11
4.921641e-08	2.979683e-03	9.759354e-11
4.939530e-08	2.986886e-03	9.818461e-11
4.957440e-08	2.994089e-03	9.877783e-11
4.975372e-08	3.001292e-03	9.937321e-11
4.993327e-08	3.008495e-03	9.997074e-11
5.011303e-08	3.015699e-03	1.005704e-10
5.029301e-08	3.022902e-03	1.011723e-10
5.047322e-08	3.030106e-03	1.017763e-10
5.065364e-08	3.037309e-03	1.023825e-10
5.083428e-08	3.044513e-03	1.029909e-10
5.101514e-08	3.051717e-03	1.036014e-10
5.119621e-08	3.058921e-03	1.042142e-10
5.137751e-08	3.066125e-03	1.048291e-10
5.155902e-08	3.073329e-03	1.054461e-10
5.174075e-08	3.080533e-03	1.060654e-10
5.192270e-08	3.087738e-03	1.066869e-10
5.210486e-08	3.094942e-03	1.073105e-10
5.228725e-08	3.102147e-03	1.079363e-10
5.246984e-08	3.109352e-03	1.085644e-10
5.265266e-08	3.116557e-03	1.091946e-10
5.283569e-08	3.123762e-03	1.098270e-10
5.301894e-08	3.130967e-03	1.104617e-10
5.320240e-08	3.138172e-03	1.110985e-10
5.338608e-08	3.145377e-03	1.117376e-10
5.356997e-08	3.152583e-03	1.123788e-10
5.375408e-08	3.159788e-03	1.130223e-10
5.393840e-08	3.166994e-03	1.136680e-10
5.412294e-08	3.174200e-03	1.143159e-10
5.430769e-08	3.181405e-03	1.149660e-10
5.449266e-08	3.188611e-03	1.156184e-10
5.467784e-08	3.195817e-03	1.162730e-10
5.486323e-08	3.203024e-03	1.169298e-10
5.504884e-08	3.210230e-03	1.175888e-10
5.523466e-08	3.217436e-03	1.182501e-10
5.542070e-08	3.224643e-03	1.189136e-10
5.560694e-08	3.231849e-03	1.195794e-10
5.579340e-08	3.239056e-03	1.202474e-10
5.598008e-08	3.246263e-03	1.209177e-10
5.616696e-08	3.253470e-03	1.215902e-10
5.635406e-08	3.260677e-03	1.222649e-10
5.654136e-08	3.267884e-03	1.229419e-10
5.672888e-08	3.275092e-03	1.236212e-10
5.691661e-08	3.282299e-03	1.243027e-10
5.710456e-08	3.289506e-03	1.249865e-10
5.729271e-08	3.296714e-03	1.256725e-10
5.748107e-08	3.303922e-03	1.263608e-10
5.766965e-08	3.311130e-03	1.270514e-10
5.785843e-08	3.318338e-03	1.277442e-10
5.804742e-08	3.325546e-03	1.284393e-10
5.823663e-08	3.332754e-03	1.291367e-10
5.842604e-08	3.339962e-03	1.298364e-10
5.861566e-08	3.347170e-03	1.305384e-10
5.880550e-08	3.354379e-03	1.312426e-10
5.899554e-08	3.361588e-03	1.319491e-10
5.918579e-08	3.368796e-03	1.326580e-10
5.937625e-08	3.376005e-03	1.333691e-10
5.956691e-08	3.383214e-03	1.340825e-10
5.975779e-08	3.390423e-03	1.347982e-10
5.994887e-08	3.397632e-03	1.355162e-10
6.014016e-08	3.404842e-03	1.362365e-10
6.033166e-08	3.412051e-03	1.369591e-10
6.052337e-08	3.419260e-03	1.376840e-10
6.071528e-08	3.426470e-03	1.384112e-10
6.090740e-08	3.433680e-03	1.391407e-10
6.109973e-08	3.440890e-03	1.398726e-10
6.129226e-08	3.448100e-03	1.406068e-10
6.148501e-08	3.455310e-03	1.413433e-10
6.167795e-08	3.462520e-03	1.420821e-10
6.187110e-08	3.469730e-03	1.428232e-10
6.206446e-08	3.476940e-03	1.435667e-10
6.225803e-08	3.484151e-03	1.443125e-10
6.245180e-08	3.491361e-03	1.450606e-10
6.264577e-08	3.498572e-03	1.458110e-10
6.283995e-08	3.505783e-03	1.465638e-10
6.303433e-08	3.512994e-03	1.473190e-10
6.322892e-08	3.520205e-03	1.480765e-10
6.342372e-08	3.527416e-03	1.488363e-10
6.361872e-08	3.534627e-03	1.495985e-10
6.381392e-08	3.541839e-03	1.503630e-10
6.400932e-08	3.549050e-03	1.511298e-10
6.420493e-08	3.556262e-03	1.518991e-10
6.440075e-08	3.563474e-03	1.526707e-10
6.459676e-08	3.570685e-03	1.534446e-10
6.479298e-08	3.577897e-03	1.542209e-10
6.498941e-08	3.585109e-03	1.549996e-10
6.518603e-08	3.592321e-03	1.557806e-10
6.538286e-08	3.599534e-03	1.565641e-10
6.557989e-08	3.606746e-03	1.573498e-10
6.577712e-08	3.613959e-03	1.581380e-10
6.597456e-08	3.621171e-03	1.589285e-10
6.617219e-08	3.628384e-03	1.597215e-10
6.637003e-08	3.635597e-03	1.605168e-10
6.656807e-08	3.642810e-03	1.613144e-10
6.676631e-08	3.650023e-03	1.621145e-10
6.696475e-08	3.657236e-03	1.629170e-10
6.716340e-08	3.664449e-03	1.637218e-10
6.736224e-08	3.671662e-03	1.645291e-10
6.756129e-08	3.678876e-03	1.653387e-10
6.776053e-08	3.686089e-03	1.661508e-10
6.795998e-08	3.693303e-03	1.669652e-10
6.815962e-08	3.700517e-03	1.677821e-10
6.835947e-08	3.707731e-03	1.686013e-10
6.855951e-08	3.714945e-03	1.694230e-10
6.875976e-08	3.722159e-03	1.702471e-10
6.896020e-08	3.729373e-03	1.710736e-10
6.916084e-08	3.736588e-03	1.719025e-10
6.936168e-08	3.743802e-03	1.727338e-10
6.956273e-08	3.751017e-03	1.735676e-10
6.976397e-08	3.758231e-03	1.744038e-10
6.996540e-08	3.765446e-03	1.752424e-10
7.016704e-08	3.772661e-03	1.760834e-10
7.036887e-08	3.779876e-03	1.769269e-10
7.057091e-08	3.787091e-03	1.777728e-10
7.077314e-08	3.794306e-03	1.786211e-10
7.097556e-08	3.801522e-03	1.794719e-10
7.117819e-08	3.808737e-03	1.803251e-10
7.138101e-08	3.815953e-03	1.811808e-10
7.158403e-08	3.823169e-03	1.820389e-10
7.178725e-08	3.830384e-03	1.828994e-10
7.199066e-08	3.837600e-03	1.837624e-10
7.219427e-08	3.844816e-03	1.846279e-10
7.239808e-08	3.852032e-03	1.854958e-10
7.260208e-08	3.859249e-03	1.863662e-10
7.280628e-08	3.866465e-03	1.872390e-10
7.301068e-08	3.873681e-03	1.881143e-10
7.321527e-08	3.880898e-03	1.889921e-10
7.342005e-08	3.888115e-03	1.898723e-10
7.362503e-08	3.895331e-03	1.907550e-10
7.383021e-08	3.902548e-03	1.916402e-10
7.403558e-08	3.909765e-03	1.925279e-10
7.424115e-08	3.916982e-03	1.934180e-10
7.444691e-08	3.924200e-03	1.943106e-10
7.465287e-08	3.931417e-03	1.952057e-10
7.485902e-08	3.938634e-03	1.961033e-10
7.506537e-08	3.945852e-03	1.970033e-10
7.527191e-08	3.953070e-03	1.979059e-10
7.547864e-08	3.960288e-03	1.988109e-10
7.568557e-08	3.967505e-03	1.997184e-10
7.589269e-08	3.974723e-03	2.006285e-10
7.610000e-08	3.981942e-03	2.015410e-10
7.630751e-08	3.989160e-03	2.024560e-10
7.651521e-08	3.996378e-03	2.033736e-10
7.672311e-08	4.003597e-03	2.042936e-10
7.693120e-08	4.010815e-03	2.052162e-10
7.713948e-08	4.018034e-03	2.061412e-10
7.734795e-08	4.025253e-03	2.070688e-10
7.755661e-08	4.032471e-03	2.079989e-10
7.776547e-08	4.039690e-03	2.089315e-10
7.797452e-08	4.046910e-03	2.098667e-10
7.818376e-08	4.054129e-03	2.108043e-10
7.839320e-08	4.061348e-03	2.117445e-10
7.860282e-08	4.068568e-03	2.126872e-10
7.881264e-08	4.075787e-03	2.136324e-10
7.902265e-08	4.083007e-03	2.145802e-10
7.923285e-08	4.090227e-03	2.155305e-10
7.944324e-08	4.097446e-03	2.164833e-10
7.965382e-08	4.104666e-03	2.174387e-10
7.986459e-08	4.111886e-03	2.183966e-10
8.007555e-08	4.119107e-03	2.193571e-10
8.028670e-08	4.126327e-03	2.203201e-10
8.049805e-08	4.133547e-03	2.212857e-10
8.070958e-08	4.140768e-03	2.222538e-10
8.092131e-08	4.147989e-03	2.232245e-10
8.113322e-08	4.155209e-03	2.241977e-10
8.134532e-08	4.162430e-03	2.251735e-10
8.155762e-08	4.169651e-03	2.261518e-10
8.177010e-08	4.176872e-03	2.271327e-10
8.198277e-08	4.184094e-03	2.281162e-10
8.219563e-08	4.191315e-03	2.291022e-10
8.240868e-08	4.198536e-03	2.300908e-10
8.262192e-08	4.205758e-03	2.310820e-10
8.283534e-08	4.212980e-03	2.320757e-10
8.304896e-08	4.220201e-03	2.330721e-10
8.326276e-08	4.227423e-03	2.340710e-10
8.347676e-08	4.234645e-03	2.350725e-10
8.369094e-08	4.241867e-03	2.360765e-10
8.390531e-08	4.249089e-03	2.370832e-10
8.411986e-08	4.256312e-03	2.380924e-10
8.433461e-08	4.263534e-03	2.391043e-10
8.454954e-08	4.270757e-03	2.401187e-10
8.476466e-08	4.277979e-03	2.411357e-10
8.497996e-08	4.285202e-03	2.421553e-10
8.519546e-08	4.292425e-03	2.431776e-10
8.541114e-08	4.299648e-03	2.442024e-10
8.562700e-08	4.306871e-03	2.452298e-10
8.584306e-08	4.314094e-03	2.462599e-10
8.605930e-08	4.321318e-03	2.472925e-10
8.627573e-08	4.328541e-03	2.483278e-10
8.649234e-08	4.335765e-03	2.493656e-10
8.670914e-08	4.342988e-03	2.504061e-10
8.692612e-08	4.350212e-03	2.514492e-10
8.714330e-08	4.357436e-03	2.524949e-10
8.736065e-08	4.364660e-03	2.535433e-10
8.757820e-08	4.371884e-03	2.545943e-10
8.779592e-08	4.379108e-03	2.556479e-10
8.801384e-08	4.386332e-03	2.567041e-10
8.823194e-08	4.393557e-03	2.577630e-10
8.845022e-08	4.400781e-03	2.588245e-10
8.866869e-08	4.408006e-03	2.598886e-10
8.888734e-08	4.415231e-03	2.609554e-10
8.910618e-08	4.422456e-03	2.620248e-10
8.932520e-08	4.429681e-03	2.630968e-10
8.954441e-08	4.436906e-03	2.641715e-10
8.976380e-08	4.444131e-03	2.652489e-10
8.998338e-08	4.451356e-03	2.663289e-10
9.020314e-08	4.458582e-03	2.674115e-10
9.042308e-08	4.465807e-03	2.684969e-10
9.064321e-08	4.473033e-03	2.695848e-10
9.086352e-08	4.480258e-03	2.706754e-10
9.108401e-08	4.487484e-03	2.717687e-10
9.130469e-08	4.494710e-03	2.728647e-10
9.152555e-08	4.501936e-03	2.739633e-10
9.174659e-08	4.509163e-03	2.750646e-10
9.196782e-08	4.516389e-03	2.761685e-10
9.218923e-08	4.523615e-03	2.772752e-10
9.241082e-08	4.530842e-03	2.783845e-10
9.263259e-08	4.538068e-03	2.794965e-10
9.285455e-08	4.545295e-03	2.806111e-10
9.307669e-08	4.552522e-03	2.817285e-10
9.329901e-08	4.559749e-03	2.828485e-10
9.352152e-08	4.566976e-03	2.839712e-10
9.374420e-08	4.574203e-03	2.850966e-10
9.396707e-08	4.581431e-03	2.862247e-10
9.419012e-08	4.588658e-03	2.873555e-10
9.441335e-08	4.595885e-03	2.884890e-10
9.463676e-08	4.603113e-03	2.896252e-10
9.486035e-08	4.610341e-03	2.907641e-10
9.508413e-08	4.617569e-03	2.919056e-10
9.530808e-08	4.624797e-03	2.930499e-10
9.553222e-08	4.632025e-03	2.941969e-10
9.575654e-08	4.639253e-03	2.953466e-10
9.598103e-08	4.646481e-03	2.964991e-10
9.620571e-08	4.653710e-03	2.976542e-10
9.643057e-08	4.660938e-03	2.988120e-10
9.665561e-08	4.668167e-03	2.999726e-10
9.688083e-08	4.675395e-03	3.011359e-10
9.710623e-08	4.682624e-03	3.023019e-10
9.733181e-08	4.689853e-03	3.034706e-10
9.755757e-08	4.697082e-03	3.046421e-10
9.778350e-08	4.704311e-03	3.058163e-10
9.800962e-08	4.711541e-03	3.069932e-10
9.823592e-08	4.718770e-03	3.081728e-10
9.846240e-08	4.726000e-03	3.093552e-10
9.868905e-08	4.733229e-03	3.105404e-10
9.891589e-08	4.740459e-03	3.117282e-10
9.914290e-08	4.747689e-03	3.129188e-10
9.937009e-08	4.754919e-03	3.141122e-10
9.959747e-08	4.762149e-03	3.153083e-10
9.982502e-08	4.769379e-03	3.165071e-10
1.000527e-07	4.776609e-03	3.177087e-10
1.002807e-07	4.783840e-03	3.189131e-10
1.005087e-07	4.791070e-03	3.201202e-10
1.007370e-07	4.798301e-03	3.213301e-10
1.009654e-07	4.805532e-03	3.225427e-10
1.011941e-07	4.812762e-03	3.237581e-10
1.014229e-07	4.819993e-03	3.249762e-10
1.016518e-07	4.827224e-03	3.261972e-10
1.018810e-07	4.834456e-03	3.274208e-10
1.021103e-07	4.841687e-03	3.286473e-10
1.023398e-07	4.848918e-03	3.298765e-10
1.025695e-07	4.856150e-03	3.311086e-10
1.027994e-07	4.863381e-03	3.323433e-10
1.030294e-07	4.870613e-03	3.335809e-10
1.032596e-07	4.877845e-03	3.348213e-10
1.034900e-07	4.885077e-03	3.360644e-10
1.037206e-07	4.892309e-03	3.373103e-10
1.039513e-07	4.899541e-03	3.385590e-10
1.041822e-07	4.906773e-03	3.398105e-10
1.044133e-07	4.914006e-03	3.410648e-10
1.046446e-07	4.921238e-03	3.423219e-10
1.048761e-07	4.928471e-03	3.435818e-10
1.051077e-07	4.935704e-03	3.448445e-10
1.053395e-07	4.942936e-03	3.461100e-10
1.055715e-07	4.950169e-03	3.473783e-10
1.058036e-07	4.957402e-03	3.486494e-10
1.060359e-07	4.964636e-03	3.499233e-10
1.062684e-07	4.971869e-03	3.512000e-10
1.065011e-07	4.979102e-03	3.524795e-10
1.067340e-07	4.986336e-03	3.537618e-10
1.069670e-07	4.993569e-03	3.550470e-10
1.072002e-07	5.000803e-03	3.563350e-10
1.074336e-07	5.008037e-03	3.576258e-10
1.076671e-07	5.015271e-03	3.589194e-10
1.079009e-07	5.022505e-03	3.602159e-10
1.081348e-07	5.029739e-03	3.615151e-10
1.083688e-07	5.036973e-03	3.628173e-10
1.086031e-07	5.044208e-03	3.641222e-10
1.088375e-07	5.051442e-03	3.654300e-10
1.090721e-07	5.058677e-03	3.667406e-10
1.093069e-07	5.065911e-03	3.680540e-10
1.095418e-07	5.073146e-03	3.693703e-10
1.097770e-07	5.080381e-03	3.706895e-10
1.100123e-07	5.087616e-03	3.720114e-10
1.102477e-07	5.094851e-03	3.733363e-10
1.104834e-07	5.102087e-03	3.746639e-10
1.107192e-07	5.109322e-03	3.759945e-10
1.109552e-07	5.116558e-03	3.773279e-10
1.111913e-07	5.123793e-03	3.786641e-10
1.114277e-07	5.131029e-03	3.800032e-10
1.116642e-07	5.138265e-03	3.813451e-10
1.119008e-07	5.145501e-03	3.826900e-10
1.121377e-07	5.152737e-03	3.840376e-10
1.123747e-07	5.159973e-03	3.853882e-10
1.126119e-07	5.167209e-03	3.867416e-10
1.128493e-07	5.174445e-03	3.880979e-10
1.130868e-07	5.181682e-03	3.894571e-10
1.133245e-07	5.188919e-03	3.908191e-10
1.135624e-07	5.196155e-03	3.921840e-10
1.138005e-07	5.203392e-03	3.935518e-10
1.140387e-07	5.210629e-03	3.949225e-10
1.142771e-07	5.217866e-03	3.962960e-10
1.145157e-07	5.225103e-03	3.976725e-10
1.147544e-07	5.232340e-03	3.990518e-10
1.149933e-07	5.239578e-03	4.004341e-10
1.152324e-07	5.246815e-03	4.018192e-10
1.154717e-07	5.254053e-03	4.032072e-10
1.157111e-07	5.261291e-03	4.045981e-10
1.159507e-07	5.268528e-03	4.059919e-10
1.161905e-07	5.275766e-03	4.073886e-10
1.164304e-07	5.283004e-03	4.087882e-10
1.166705e-07	5.290242e-03	4.101907e-10
1.169108e-07	5.297481e-03	4.115961e-10
1.171513e-07	5.304719e-03	4.130045e-10
1.173919e-07	5.311958e-03	4.144157e-10
1.176327e-07	5.319196e-03	4.158299e-10
1.178736e-07	5.326435e-03	4.172469e-10
1.181148e-07	5.333674e-03	4.186669e-10
1.183561e-07	5.340913e-03	4.200898e-10
1.185975e-07	5.348152e-03	4.215157e-10
1.188392e-07	5.355391e-03	4.229444e-10
1.190810e-07	5.362630e-03	4.243761e-10
1.193230e-07	5.369869e-03	4.258107e-10
1.195651e-07	5.377109e-03	4.272483e-10
1.198075e-07	5.384348e-03	4.286887e-10
1.200500e-07	5.391588e-03	4.301321e-10
1.202926e-07	5.398828e-03	4.315785e-10
1.205354e-07	5.406068e-03	4.330278e-10
1.207784e-07	5.413308e-03	4.344800e-10
1.210216e-07	5.420548e-03	4.359352e-10
1.212649e-07	5.427788e-03	4.373933e-10
1.215084e-07	5.435029e-03	4.388543e-10
1.217521e-07	5.442269e-03	4.403184e-10
1.219960e-07	5.449510e-03	4.417853e-10
1.222400e-07	5.456750e-03	4.432552e-10
1.224841e-07	5.463991e-03	4.447281e-10
1.227285e-07	5.471232e-03	4.462039e-10
1.229730e-07	5.478473e-03	4.476827e-10
1.232177e-07	5.485714e-03	4.491645e-10
1.234625e-07	5.492956e-03	4.506492e-10
1.237076e-07	5.500197e-03	4.521369e-10
1.239527e-07	5.507438e-03	4.536275e-10
1.241981e-07	5.514680e-03	4.551211e-10
1.244436e-07	5.521922e-03	4.566177e-10
1.246893e-07	5.529164e-03	4.581173e-10
1.249352e-07	5.536405e-03	4.596198e-10
1.251812e-07	5.543647e-03	4.611253e-10
1.254274e-07	5.550890e-03	4.626338e-10
1.256737e-07	5.558132e-03	4.641453e-10
1.259202e-07	5.565374e-03	4.656598e-10
1.261669e-07	5.572617e-03	4.671773e-10
1.264138e-07	5.579859e-03	4.686977e-10
1.266608e-07	5.587102e-03	4.702211e-10
1.269080e-07	5.594345e-03	4.717476e-10
1.271554e-07	5.601588e-03	4.732770e-10
1.274029e-07	5.608831e-03	4.748094e-10
1.276506e-07	5.616074e-03	4.763448e-10
1.278984e-07	5.623317e-03	4.778833e-10
1.281465e-07	5.630560e-03	4.794247e-10
1.283946e-07	5.637804e-03	4.809691e-10
1.286430e-07	5.645047e-03	4.825166e-10
1.288915e-07	5.652291e-03	4.840670e-10
1.291402e-07	5.659535e-03	4.856205e-10
1.293891e-07	5.666779e-03	4.871770e-10
1.296381e-07	5.674023e-03	4.887364e-10
1.298873e-07	5.681267e-03	4.902990e-10
1.301366e-07	5.688511e-03	4.918645e-10
1.303861e-07	5.695756e-03	4.934330e-10
1.306358e-07	5.703000e-03	4.950046e-10
1.308856e-07	5.710245e-03	4.965792e-10
1.311356e-07	5.717489e-03	4.981569e-10
1.313858e-07	5.724734e-03	4.997375e-10
1.316362e-07	5.731979e-03	5.013212e-10
1.318867e-07	5.739224e-03	5.029079e-10
1.321373e-07	5.746469e-03	5.044977e-10
1.323882e-07	5.753714e-03	5.060905e-10
1.326392e-07	5.760960e-03	5.076864e-10
1.328903e-07	5.768205e-03	5.092852e-10
1.331416e-07	5.775451e-03	5.108872e-10
1.333931e-07	5.782696e-03	5.124922e-10
1.336448e-07	5.789942e-03	5.141002e-10
1.338966e-07	5.797188e-03	5.157113e-10
1.341486e-07	5.804434e-03	5.173254e-10
1.344007e-07	5.811680e-03	5.189426e-10
1.346530e-07	5.818927e-03	5.205628e-10
1.349055e-07	5.826173e-03	5.221861e-10
1.351582e-07	5.833419e-03	5.238125e-10
1.354110e-07	5.840666e-03	5.254419e-10
1.356639e-07	5.847913e-03	5.270744e-10
1.359171e-07	5.855159e-03	5.287100e-10
1.361703e-07	5.862406e-03	5.303486e-10
1.364238e-07	5.869653e-03	5.319903e-10
1.366774e-07	5.876900e-03	5.336351e-10
1.369312e-07	5.884148e-03	5.352830e-10
1.371851e-07	5.891395e-03	5.369339e-10
1.374392e-07	5.898643e-03	5.385879e-10
1.376935e-07	5.905890e-03	5.402450e-10
1.379479e-07	5.913138e-03	5.419052e-10
1.382025e-07	5.920386e-03	5.435684e-10
1.384573e-07	5.927633e-03	5.452348e-10
1.387122e-07	5.934881e-03	5.469042e-10
1.389673e-07	5.942130e-03	5.485767e-10
1.392225e-07	5.949378e-03	5.502523e-10
1.394779e-07	5.956626e-03	5.519311e-10
1.397335e-07	5.963875e-03	5.536129e-10
1.399892e-07	5.971123e-03	5.552978e-10
1.402451e-07	5.978372e-03	5.569858e-10
1.405012e-07	5.985621e-03	5.586769e-10
1.407574e-07	5.992870e-03	5.603712e-10
1.410138e-07	6.000119e-03	5.620685e-10
1.412703e-07	6.007368e-03	5.637689e-10
1.415270e-07	6.014617e-03	5.654725e-10
1.417839e-07	6.021866e-03	5.671792e-10
1.420409e-07	6.029116e-03	5.688890e-10
1.422981e-07	6.036365e-03	5.706019e-10
1.425554e-07	6.043615e-03	5.723179e-10
1.428129e-07	6.050865e-03	5.740370e-10
1.430706e-07	6.058115e-03	5.757593e-10
1.433284e-07	6.065365e-03	5.774847e-10
1.435864e-07	6.072615e-03	5.792132e-10
1.438446e-07	6.079865e-03	5.809449e-10
1.441029e-07	6.087115e-03	5.826797e-10
1.443614e-07	6.094366e-03	5.844176e-10
1.446200e-07	6.101616e-03	5.861587e-10
1.448788e-07	6.108867e-03	5.879029e-10
1.451377e-07	6.116118e-03	5.896502e-10
1.453968e-07	6.123369e-03	5.914007e-10
1.456561e-07	6.130620e-03	5.931543e-10
1.459156e-07	6.137871e-03	5.949111e-10
1.461751e-07	6.145122e-03	5.966710e-10
1.464349e-07	6.152374e-03	5.984341e-10
1.466948e-07	6.159625e-03	6.002003e-10
1.469549e-07	6.166877e-03	6.019697e-10
1.472151e-07	6.174128e-03	6.037422e-10
1.474755e-07	6.181380e-03	6.055179e-10
1.477361e-07	6.188632e-03	6.072967e-10
1.479968e-07	6.195884e-03	6.090787e-10
1.482576e-07	6.203136e-03	6.108639e-10
1.485187e-07	6.210388e-03	6.126523e-10
1.487799e-07	6.217641e-03	6.144438e-10
1.490412e-07	6.224893e-03	6.162384e-10
1.493027e-07	6.232146e-03	6.180363e-10
1.495644e-07	6.239398e-03	6.198373e-10
1.498262e-07	6.246651e-03	6.216415e-10
1.500882e-07	6.253904e-03	6.234489e-10
1.503503e-07	6.261157e-03	6.252595e-10
1.506126e-07	6.268410e-03	6.270732e-10
1.508751e-07	6.275663e-03	6.288901e-10
1.511377e-07	6.282917e-03	6.307103e-10
1.514005e-07	6.290170e-03	6.325336e-10
1.516634e-07	6.297424e-03	6.343601e-10
1.519265e-07	6.304677e-03	6.361897e-10
1.521898e-07	6.311931e-03	6.380226e-10
1.524532e-07	6.319185e-03	6.398587e-10
1.527168e-07	6.326439e-03	6.416980e-10
1.529805e-07	6.333693e-03	6.435404e-10
1.532444e-07	6.340947e-03	6.453861e-10
1.535084e-07	6.348202e-03	6.472350e-10
1.537726e-07	6.355456e-03	6.490871e-10
1.540370e-07	6.362711e-03	6.509424e-10
1.543015e-07	6.369965e-03	6.528009e-10
1.545662e-07	6.377220e-03	6.546626e-10
1.548310e-07	6.384475e-03	6.565275e-10
1.550960e-07	6.391730e-03	6.583957e-10
1.553611e-07	6.398985e-03	6.602670e-10
1.556264e-07	6.406240e-03	6.621416e-10
1.558919e-07	6.413496e-03	6.640194e-10
1.561575e-07	6.420751e-03	6.659004e-10
1.564233e-07	6.428007e-03	6.677847e-10
1.566892e-07	6.435262e-03	6.696722e-10
1.569553e-07	6.442518e-03	6.715629e-10
1.572215e-07	6.449774e-03	6.734568e-10
1.574879e-07	6.457030e-03	6.753540e-10
1.577545e-07	6.464286e-03	6.772544e-10
1.580212e-07	6.471542e-03	6.791580e-10
1.582881e-07	6.478799e-03	6.810649e-10
1.585551e-07	6.486055e-03	6.829751e-10
1.588223e-07	6.493312e-03	6.848884e-10
1.590896e-07	6.500568e-03	6.868050e-10
1.593571e-07	6.507825e-03	6.887249e-10
1.596248e-07	6.515082e-03	6.906480e-10
1.598926e-07	6.522339e-03	6.925744e-10
1.601606e-07	6.529596e-03	6.945040e-10
1.604287e-07	6.536853e-03	6.964369e-10
1.606970e-07	6.544111e-03	6.983730e-10
1.609654e-07	6.551368e-03	7.003124e-10
1.612340e-07	6.558626e-03	7.022551e-10
1.615027e-07	6.565884e-03	7.042010e-10
1.617716e-07	6.573141e-03	7.061501e-10
1.620407e-07	6.580399e-03	7.081026e-10
1.623099e-07	6.587657e-03	7.100583e-10
1.625792e-07	6.594915e-03	7.120173e-10
1.628488e-07	6.602174e-03	7.139796e-10
1.631184e-07	6.609432e-03	7.159451e-10
1.633883e-07	6.616690e-03	7.179139e-10
1.636583e-07	6.623949e-03	7.198860e-10
1.639284e-07	6.631208e-03	7.218613e-10
1.641987e-07	6.638466e-03	7.238400e-10
1.644691e-07	6.645725e-03	7.258219e-10
1.647398e-07	6.652984e-03	7.278072e-10
1.650105e-07	6.660243e-03	7.297957e-10
1.652814e-07	6.667503e-03	7.317875e-10
1.655525e-07	6.674762e-03	7.337826e-10
1.658237e-07	6.682021e-03	7.357809e-10
1.660951e-07	6.689281e-03	7.377826e-10
1.663666e-07	6.696541e-03	7.397876e-10
1.666383e-07	6.703800e-03	7.417959e-10
1.669102e-07	6.711060e-03	7.438075e-10
1.671822e-07	6.718320e-03	7.458224e-10
1.674543e-07	6.725580e-03	7.478405e-10
1.677266e-07	6.732841e-03	7.498620e-10
1.679991e-07	6.740101e-03	7.518869e-10
1.682717e-07	6.747361e-03	7.539150e-10
1.685444e-07	6.754622e-03	7.559464e-10
1.688174e-07	6.761883e-03	7.579812e-10
1.690904e-07	6.769143e-03	7.600192e-10
1.693637e-07	6.776404e-03	7.620606e-10
1.696370e-07	6.783665e-03	7.641053e-10
1.699106e-07	6.790926e-03	7.661534e-10
1.701843e-07	6.798188e-03	7.682047e-10
1.704581e-07	6.805449e-03	7.702594e-10
1.707321e-07	6.812710e-03	7.723174e-10
1.710062e-07	6.819972e-03	7.743788e-10
1.712805e-07	6.827234e-03	7.764434e-10
1.715550e-07	6.834495e-03	7.785114e-10
1.718296e-07	6.841757e-03	7.805828e-10
1.721044e-07	6.849019e-03	7.826575e-10
1.723793e-07	6.856281e-03	7.847355e-10
1.726543e-07	6.863544e-03	7.868169e-10
1.729295e-07	6.870806e-03	7.889016e-10
1.732049e-07	6.878068e-03	7.909896e-10
1.734804e-07	6.885331e-03	7.930810e-10
1.737561e-07	6.892594e-03	7.951758e-10
1.740319e-07	6.899856e-03	7.972739e-10
1.743079e-07	6.907119e-03	7.993754e-10
1.745841e-07	6.914382e-03	8.014802e-10
1.748603e-07	6.921645e-03	8.035884e-10
1.751368e-07	6.928909e-03	8.056999e-10
1.754134e-07	6.936172e-03	8.078148e-10
1.756901e-07	6.943435e-03	8.099331e-10
1.759670e-07	6.950699e-03	8.120547e-10
1.762440e-07	6.957963e-03	8.141797e-10
1.765212e-07	6.965226e-03	8.163081e-10
1.767986e-07	6.972490e-03	8.184398e-10
1.770761e-07	6.979754e-03	8.205749e-10
1.773537e-07	6.987018e-03	8.227134e-10
1.776315e-07	6.994283e-03	8.248552e-10
1.779095e-07	7.001547e-03	8.270005e-10
1.781876e-07	7.008811e-03	8.291491e-10
1.784659e-07	7.016076e-03	8.313011e-10
1.787443e-07	7.023341e-03	8.334565e-10
1.790228e-07	7.030605e-03	8.356153e-10
1.793015e-07	7.037870e-03	8.377774e-10
1.795804e-07	7.045135e-03	8.399430e-10
1.798594e-07	7.052400e-03	8.421119e-10
1.801386e-07	7.059666e-03	8.442843e-10
1.804179e-07	7.066931e-03	8.464600e-10
1.806974e-07	7.074196e-03	8.486391e-10
1.809770e-07	7.081462e-03	8.508217e-10
1.812567e-07	7.088728e-03	8.530076e-10
1.815367e-07	7.095993e-03	8.551969e-10
1.818167e-07	7.103259e-03	8.573897e-10
1.820969e-07	7.110525e-03	8.595858e-10
1.823773e-07	7.117792e-03	8.617854e-10
1.826578e-07	7.125058e-03	8.639884e-10
1.829385e-07	7.132324e-03	8.661948e-10
1.832193e-07	7.139591e-03	8.684046e-10
1.835003e-07	7.146857e-03	8.706178e-10
1.837814e-07	7.154124e-03	8.728344e-10
1.840627e-07	7.161391e-03	8.750545e-10
1.843441e-07	7.168657e-03	8.772779e-10
1.846257e-07	7.175924e-03	8.795048e-10
1.849074e-07	7.183192e-03	8.817352e-10
1.851893e-07	7.190459e-03	8.839689e-10
1.854713e-07	7.197726e-03	8.862061e-10
1.857535e-07	7.204994e-03	8.884467e-10
1.860358e-07	7.212261e-03	8.906908e-10
1.880752e-07	7.264648e-03	9.069675e-10
1.917480e-07	7.358514e-03	9.365756e-10
1.954457e-07	7.452399e-03	9.667630e-10
1.991679e-07	7.546301e-03	9.975336e-10
2.029146e-07	7.640223e-03	1.028891e-09
2.066857e-07	7.734163e-03	1.060840e-09
2.104811e-07	7.828121e-03	1.093385e-09
2.143005e-07	7.922098e-03	1.126528e-09
2.181440e-07	8.016094e-03	1.160275e-09
2.220114e-07	8.110108e-03	1.194628e-09
2.259026e-07	8.204141e-03	1.229593e-09
2.298175e-07	8.298192e-03	1.265172e-09
2.337559e-07	8.392262e-03	1.301370e-09
2.377178e-07	8.486351e-03	1.338191e-09
2.417031e-07	8.580458e-03	1.375638e-09
2.457116e-07	8.674583e-03	1.413715e-09
2.497433e-07	8.768728e-03	1.452426e-09
2.537981e-07	8.862891e-03	1.491776e-09
2.578758e-07	8.957072e-03	1.531767e-09
2.619764e-07	9.051272e-03	1.572403e-09
2.660998e-07	9.145491e-03	1.613689e-09
2.702459e-07	9.239728e-03	1.655627e-09
2.744146e-07	9.333984e-03	1.698223e-09
2.786058e-07	9.428258e-03	1.741478e-09
2.828194e-07	9.522551e-03	1.785398e-09
2.870553e-07	9.616863e-03	1.829986e-09
2.913135e-07	9.711193e-03	1.875246e-09
2.955939e-07	9.805542e-03	1.921180e-09
2.998964e-07	9.899909e-03	1.967794e-09
3.042209e-07	9.994296e-03	2.015090e-09
3.085673e-07	1.008870e-02	2.063072e-09
3.129355e-07	1.018312e-02	2.111745e-09
3.173256e-07	1.027757e-02	2.161110e-09
3.217373e-07	1.037203e-02	2.211173e-09
3.261707e-07	1.046651e-02	2.261937e-09
3.306256e-07	1.056100e-02	2.313405e-09
3.351020e-07	1.065552e-02	2.365581e-09
3.395998e-07	1.075006e-02	2.418468e-09
3.441189e-07	1.084461e-02	2.472071e-09
3.486593e-07	1.093918e-02	2.526392e-09
3.532210e-07	1.103377e-02	2.581435e-09
3.578037e-07	1.112838e-02	2.637204e-09
3.624076e-07	1.122301e-02	2.693702e-09
3.670324e-07	1.131766e-02	2.750933e-09
3.716782e-07	1.141232e-02	2.808901e-09
3.763448e-07	1.150701e-02	2.867608e-09
3.810323e-07	1.160171e-02	2.927058e-09
3.857405e-07	1.169643e-02	2.987255e-09
3.904694e-07	1.179118e-02	3.048203e-09
3.952190e-07	1.188593e-02	3.109904e-09
3.999891e-07	1.198071e-02	3.172362e-09
4.047798e-07	1.207551e-02	3.235581e-09
4.095909e-07	1.217032e-02	3.299565e-09
4.144224e-07	1.226516e-02	3.364316e-09
4.192742e-07	1.236001e-02	3.429837e-09
4.241464e-07	1.245488e-02	3.496134e-09
4.290388e-07	1.254977e-02	3.563208e-09
4.339513e-07	1.264468e-02	3.631063e-09
4.388840e-07	1.273961e-02	3.699703e-09
4.438368e-07	1.283456e-02	3.769132e-09
4.488096e-07	1.292952e-02	3.839351e-09
4.538024e-07	1.302451e-02	3.910366e-09
4.588151e-07	1.311951e-02	3.982179e-09
4.638477e-07	1.321453e-02	4.054793e-09
4.689001e-07	1.330957e-02	4.128213e-09
4.739722e-07	1.340463e-02	4.202441e-09
4.790642e-07	1.349971e-02	4.277480e-09
4.841757e-07	1.359480e-02	4.353335e-09
4.893070e-07	1.368992e-02	4.430008e-09
4.944578e-07	1.378505e-02	4.507503e-09
4.996281e-07	1.388020e-02	4.585823e-09
5.048180e-07	1.397537e-02	4.664971e-09
5.100273e-07	1.407056e-02	4.744951e-09
5.152560e-07	1.416577e-02	4.825767e-09
5.205041e-07	1.426100e-02	4.907420e-09
5.257715e-07	1.435625e-02	4.989916e-09
5.310582e-07	1.445151e-02	5.073256e-09
5.363641e-07	1.454680e-02	5.157445e-09
5.416893e-07	1.464210e-02	5.242485e-09
5.470335e-07	1.473742e-02	5.328380e-09
5.523969e-07	1.483276e-02	5.415133e-09
5.577794e-07	1.492812e-02	5.502748e-09
5.631809e-07	1.502350e-02	5.591227e-09
5.686014e-07	1.511889e-02	5.680574e-09
5.740409e-07	1.521431e-02	5.770793e-09
5.794993e-07	1.530974e-02	5.861886e-09
5.849765e-07	1.540519e-02	5.953857e-09
5.904726e-07	1.550067e-02	6.046708e-09
5.959876e-07	1.559616e-02	6.140444e-09
6.015212e-07	1.569167e-02	6.235068e-09
6.070737e-07	1.578719e-02	6.330582e-09
6.126448e-07	1.588274e-02	6.426990e-09
6.182346e-07	1.597831e-02	6.524295e-09
6.238430e-07	1.607389e-02	6.622501e-09
6.294700e-07	1.616950e-02	6.721610e-09
6.351155e-07	1.626512e-02	6.821626e-09
6.407796e-07	1.636076e-02	6.922552e-09
6.464622e-07	1.645642e-02	7.024391e-09
6.521632e-07	1.655210e-02	7.127147e-09
6.578827e-07	1.664780e-02	7.230823e-09
6.636205e-07	1.674351e-02	7.335421e-09
6.693767e-07	1.683925e-02	7.440945e-09
6.751513e-07	1.693500e-02	7.547398e-09
6.809441e-07	1.703077e-02	7.654784e-09
6.867552e-07	1.712657e-02	7.763106e-09
6.925846e-07	1.722238e-02	7.872366e-09
6.984321e-07	1.731821e-02	7.982568e-09
7.042978e-07	1.741406e-02	8.093715e-09
7.101817e-07	1.750992e-02	8.205810e-09
7.160837e-07	1.760581e-02	8.318857e-09
7.220037e-07	1.770171e-02	8.432859e-09
7.279419e-07	1.779764e-02	8.547818e-09
7.338980e-07	1.789358e-02	8.663738e-09
7.398722e-07	1.798954e-02	8.780622e-09
7.458643e-07	1.808552e-02	8.898473e-09
7.518743e-07	1.818152e-02	9.017295e-09
7.579023e-07	1.827754e-02	9.137090e-09
7.639482e-07	1.837358e-02	9.257862e-09
7.700119e-07	1.846963e-02	9.379613e-09
7.760935e-07	1.856571e-02	9.502348e-09
7.821928e-07	1.866180e-02	9.626068e-09
7.883100e-07	1.875792e-02	9.750778e-09
7.944449e-07	1.885405e-02	9.876479e-09
8.005975e-07	1.895020e-02	1.000318e-08
8.067679e-07	1.904637e-02	1.013087e-08
8.129559e-07	1.914256e-02	1.025957e-08
8.191616e-07	1.923877e-02	1.038927e-08
8.253849e-07	1.933499e-02	1.051998e-08
8.316258e-07	1.943124e-02	1.065170e-08
8.378843e-07	1.952750e-02	1.078444e-08
8.441603e-07	1.962378e-02	1.091819e-08
8.504539e-07	1.972009e-02	1.105296e-08
8.567650e-07	1.981641e-02	1.118876e-08
8.630936e-07	1.991275e-02	1.132558e-08
8.694396e-07	2.000911e-02	1.146343e-08
8.758031e-07	2.010549e-02	1.160232e-08
8.821840e-07	2.020188e-02	1.174224e-08
8.885823e-07	2.029830e-02	1.188319e-08
8.949980e-07	2.039473e-02	1.202520e-08
9.014310e-07	2.049119e-02	1.216824e-08
9.078813e-07	2.058766e-02	1.231234e-08
9.143490e-07	2.068415e-02	1.245748e-08
9.208339e-07	2.078066e-02	1.260368e-08
9.273361e-07	2.087719e-02	1.275094e-08
9.338556e-07	2.097374e-02	1.289925e-08
9.403922e-07	2.107031e-02	1.304863e-08
9.469461e-07	2.116690e-02	1.319908e-08
9.535172e-07	2.126350e-02	1.335060e-08
9.601054e-07	2.136013e-02	1.350319e-08
9.667107e-07	2.145677e-02	1.365685e-08
9.733332e-07	2.155343e-02	1.381159e-08
9.799728e-07	2.165011e-02	1.396742e-08
9.866294e-07	2.174681e-02	1.412433e-08
9.933032e-07	2.184353e-02	1.428233e-08
9.999939e-07	2.194027e-02	1.444142e-08
1.006702e-06	2.203703e-02	1.460160e-08
1.013426e-06	2.213381e-02	1.476288e-08
1.020168e-06	2.223060e-02	1.492526e-08
1.026927e-06	2.232742e-02	1.508875e-08
1.033703e-06	2.242425e-02	1.525334e-08
1.040495e-06	2.252110e-02	1.541903e-08
1.047305e-06	2.261798e-02	1.558585e-08
1.054131e-06	2.271487e-02	1.575377e-08
1.060975e-06	2.281178e-02	1.592282e-08
1.067835e-06	2.290871e-02	1.609298e-08
1.074712e-06	2.300565e-02	1.626428e-08
1.081606e-06	2.310262e-02	1.643669e-08
1.088516e-06	2.319961e-02	1.661024e-08
1.095444e-06	2.329661e-02	1.678493e-08
1.102388e-06	2.339364e-02	1.696075e-08
1.109349e-06	2.349068e-02	1.713770e-08
1.116327e-06	2.358774e-02	1.731581e-08
1.123321e-06	2.368482e-02	1.749505e-08
1.130332e-06	2.378193e-02	1.767545e-08
1.137360e-06	2.387905e-02	1.785700e-08
1.144405e-06	2.397618e-02	1.803970e-08
1.151466e-06	2.407334e-02	1.822356e-08
1.158544e-06	2.417052e-02	1.840858e-08
1.165638e-06	2.426771e-02	1.859477e-08
1.172749e-06	2.436493e-02	1.878212e-08
1.179877e-06	2.446216e-02	1.897064e-08
1.187021e-06	2.455942e-02	1.916033e-08
1.194182e-06	2.465669e-02	1.935120e-08
1.201359e-06	2.475398e-02	1.954325e-08
1.208553e-06	2.485129e-02	1.973648e-08
1.215764e-06	2.494862e-02	1.993090e-08
1.222991e-06	2.504597e-02	2.012650e-08
1.230234e-06	2.514334e-02	2.032330e-08
1.237494e-06	2.524073e-02	2.052129e-08
1.244770e-06	2.533813e-02	2.072047e-08
1.252063e-06	2.543556e-02	2.092086e-08
1.259373e-06	2.553300e-02	2.112245e-08
1.266698e-06	2.563046e-02	2.132524e-08
1.274041e-06	2.572795e-02	2.152925e-08
1.281399e-06	2.582545e-02	2.173446e-08
1.288774e-06	2.592297e-02	2.194089e-08
1.296165e-06	2.602051e-02	2.214854e-08
1.303573e-06	2.611807e-02	2.235741e-08
1.310997e-06	2.621565e-02	2.256750e-08
1.318437e-06	2.631325e-02	2.277882e-08
1.325894e-06	2.641086e-02	2.299137e-08
1.333367e-06	2.650850e-02	2.320516e-08
1.340856e-06	2.660615e-02	2.342018e-08
1.348362e-06	2.670383e-02	2.363644e-08
1.355884e-06	2.680152e-02	2.385394e-08
1.363422e-06	2.689923e-02	2.407268e-08
1.370976e-06	2.699696e-02	2.429267e-08
1.378547e-06	2.709472e-02	2.451392e-08
1.386133e-06	2.719249e-02	2.473642e-08
1.393736e-06	2.729028e-02	2.496017e-08
1.401356e-06	2.738808e-02	2.518519e-08
1.408991e-06	2.748591e-02	2.541146e-08
1.416643e-06	2.758376e-02	2.563901e-08
1.424310e-06	2.768162e-02	2.586782e-08
1.431994e-06	2.777951e-02	2.609790e-08
1.439694e-06	2.787741e-02	2.632926e-08
1.447410e-06	2.797534e-02	2.656190e-08
1.455143e-06	2.807328e-02	2.679582e-08
1.462891e-06	2.817124e-02	2.703102e-08
1.470655e-06	2.826922e-02	2.726751e-08
1.478436e-06	2.836722e-02	2.750529e-08
1.486233e-06	2.846524e-02	2.774436e-08
1.494045e-06	2.856328e-02	2.798472e-08
1.501874e-06	2.866134e-02	2.822639e-08
1.509719e-06	2.875942e-02	2.846936e-08
1.517580e-06	2.885752e-02	2.871363e-08
1.525457e-06	2.895563e-02	2.895921e-08
1.533350e-06	2.905377e-02	2.920610e-08
1.541258e-06	2.915192e-02	2.945430e-08
1.549183e-06	2.925009e-02	2.970382e-08
1.557124e-06	2.934829e-02	2.995467e-08
1.565081e-06	2.944650e-02	3.020683e-08
1.573054e-06	2.954473e-02	3.046032e-08
1.581043e-06	2.964298e-02	3.071513e-08
1.589047e-06	2.974125e-02	3.097128e-08
1.597068e-06	2.983954e-02	3.122877e-08
1.605105e-06	2.993785e-02	3.148759e-08
1.613157e-06	3.003618e-02	3.174775e-08
1.621225e-06	3.013452e-02	3.200925e-08
1.629310e-06	3.023289e-02	3.227210e-08
1.637410e-06	3.033128e-02	3.253630e-08
1.645526e-06	3.042968e-02	3.280186e-08
1.653658e-06	3.052811e-02	3.306877e-08
1.661806e-06	3.062655e-02	3.333703e-08
1.669969e-06	3.072501e-02	3.360666e-08
1.678149e-06	3.082349e-02	3.387765e-08
1.686344e-06	3.092199e-02	3.415001e-08
1.694555e-06	3.102052e-02	3.442374e-08
1.702782e-06	3.111906e-02	3.469885e-08
1.711025e-06	3.121761e-02	3.497533e-08
1.719284e-06	3.131619e-02	3.525318e-08
1.727558e-06	3.141479e-02	3.553243e-08
1.735848e-06	3.151341e-02	3.581305e-08
1.744154e-06	3.161204e-02	3.609507e-08
1.752476e-06	3.171070e-02	3.637847e-08
1.760814e-06	3.180938e-02	3.666327e-08
1.769167e-06	3.190807e-02	3.694947e-08
1.777536e-06	3.200678e-02	3.723706e-08
1.785921e-06	3.210552e-02	3.752606e-08
1.794321e-06	3.220427e-02	3.781647e-08
1.802737e-06	3.230304e-02	3.810829e-08
1.811169e-06	3.240183e-02	3.840151e-08
1.819617e-06	3.250064e-02	3.869615e-08
1.828080e-06	3.259947e-02	3.899221e-08
1.836559e-06	3.269832e-02	3.928969e-08
1.845054e-06	3.279719e-02	3.958860e-08
1.853564e-06	3.289608e-02	3.988893e-08
1.862090e-06	3.299499e-02	4.019069e-08
1.870632e-06	3.309391e-02	4.049389e-08
1.879190e-06	3.319286e-02	4.079852e-08
1.887763e-06	3.329183e-02	4.110458e-08
1.896351e-06	3.339081e-02	4.141210e-08
1.904956e-06	3.348982e-02	4.172105e-08
1.913576e-06	3.358884e-02	4.203145e-08
1.922211e-06	3.368788e-02	4.234331e-08
1.930862e-06	3.378694e-02	4.265661e-08
1.939529e-06	3.388603e-02	4.297138e-08
1.948212e-06	3.398513e-02	4.328760e-08
1.956910e-06	3.408425e-02	4.360529e-08
1.965623e-06	3.418339e-02	4.392444e-08
1.974352e-06	3.428255e-02	4.424506e-08
1.983097e-06	3.438173e-02	4.456715e-08
1.991857e-06	3.448093e-02	4.489072e-08
2.000633e-06	3.458014e-02	4.521576e-08
2.009425e-06	3.467938e-02	4.554229e-08
2.018232e-06	3.477864e-02	4.587030e-08
2.027054e-06	3.487791e-02	4.619979e-08
2.035893e-06	3.497721e-02	4.653078e-08
2.044746e-06	3.507652e-02	4.686325e-08
2.053615e-06	3.517586e-02	4.719723e-08
2.062500e-06	3.527521e-02	4.753270e-08
2.071400e-06	3.537458e-02	4.786967e-08
2.080316e-06	3.547398e-02	4.820814e-08
2.089247e-06	3.557339e-02	4.854813e-08
2.098194e-06	3.567282e-02	4.888962e-08
2.107156e-06	3.577227e-02	4.923263e-08
2.116134e-06	3.587174e-02	4.957715e-08
2.125127e-06	3.597123e-02	4.992320e-08
2.134136e-06	3.607074e-02	5.027076e-08
2.143160e-06	3.617027e-02	5.061985e-08
2.152200e-06	3.626982e-02	5.097047e-08
2.161255e-06	3.636939e-02	5.132262e-08
2.170326e-06	3.646897e-02	5.167631e-08
2.179412e-06	3.656858e-02	5.203153e-08
2.188513e-06	3.666821e-02	5.238829e-08
2.197630e-06	3.676785e-02	5.274659e-08
2.206762e-06	3.686752e-02	5.310645e-08
2.215910e-06	3.696720e-02	5.346785e-08
2.225073e-06	3.706691e-02	5.383080e-08
2.234252e-06	3.716663e-02	5.419531e-08
2.243446e-06	3.726638e-02	5.456137e-08
2.252656e-06	3.736614e-02	5.492900e-08
2.261881e-06	3.746592e-02	5.529819e-08
2.271121e-06	3.756572e-02	5.566895e-08
2.280377e-06	3.766554e-02	5.604128e-08
2.289648e-06	3.776538e-02	5.641518e-08
2.298934e-06	3.786524e-02	5.679066e-08
2.308236e-06	3.796512e-02	5.716772e-08
2.317553e-06	3.806502e-02	5.754636e-08
2.326886e-06	3.816494e-02	5.792658e-08
2.336234e-06	3.826488e-02	5.830839e-08
2.345597e-06	3.836484e-02	5.869180e-08
2.354976e-06	3.846482e-02	5.907679e-08
2.364370e-06	3.856481e-02	5.946339e-08
2.373780e-06	3.866483e-02	5.985158e-08
2.383205e-06	3.876487e-02	6.024138e-08
2.392645e-06	3.886492e-02	6.063279e-08
2.402100e-06	3.896500e-02	6.102580e-08
2.411571e-06	3.906509e-02	6.142043e-08
2.421057e-06	3.916521e-02	6.181667e-08
2.430559e-06	3.926534e-02	6.221453e-08
2.440076e-06	3.936550e-02	6.261401e-08
2.449608e-06	3.946567e-02	6.301511e-08
2.459156e-06	3.956586e-02	6.341784e-08
2.468718e-06	3.966607e-02	6.382220e-08
2.478297e-06	3.976631e-02	6.422820e-08
2.487890e-06	3.986656e-02	6.463583e-08
2.497499e-06	3.996683e-02	6.504510e-08
2.507123e-06	4.006712e-02	6.545601e-08
2.516762e-06	4.016743e-02	6.586857e-08
2.526417e-06	4.026776e-02	6.628278e-08
2.536087e-06	4.036811e-02	6.669863e-08
2.545772e-06	4.046848e-02	6.711614e-08
2.555473e-06	4.056887e-02	6.753531e-08
2.565189e-06	4.066928e-02	6.795614e-08
2.574920e-06	4.076970e-02	6.837863e-08
2.584666e-06	4.087015e-02	6.880279e-08
2.594428e-06	4.097062e-02	6.922862e-08
2.604205e-06	4.107111e-02	6.965612e-08
2.613997e-06	4.117161e-02	7.008529e-08
2.623805e-06	4.127214e-02	7.051615e-08
2.633627e-06	4.137268e-02	7.094868e-08
2.643465e-06	4.147325e-02	7.138290e-08
2.653319e-06	4.157383e-02	7.181881e-08
2.663187e-06	4.167444e-02	7.225640e-08
2.673071e-06	4.177506e-02	7.269570e-08
2.682970e-06	4.187571e-02	7.313668e-08
2.692884e-06	4.197637e-02	7.357937e-08
2.702814e-06	4.207705e-02	7.402376e-08
2.712759e-06	4.217776e-02	7.446985e-08
2.722719e-06	4.227848e-02	7.491766e-08
2.732694e-06	4.237922e-02	7.536717e-08
2.742684e-06	4.247998e-02	7.581840e-08
2.752690e-06	4.258077e-02	7.627135e-08
2.762711e-06	4.268157e-02	7.672602e-08
2.772747e-06	4.278239e-02	7.718241e-08
2.782798e-06	4.288323e-02	7.764053e-08
2.792865e-06	4.298409e-02	7.810037e-08
2.802947e-06	4.308497e-02	7.856195e-08
2.813044e-06	4.318587e-02	7.902527e-08
2.823156e-06	4.328679e-02	7.949033e-08
2.833283e-06	4.338773e-02	7.995712e-08
2.843426e-06	4.348869e-02	8.042567e-08
2.853584e-06	4.358966e-02	8.089596e-08
2.863757e-06	4.369066e-02	8.136800e-08
2.873945e-06	4.379168e-02	8.184179e-08
2.884148e-06	4.389272e-02	8.231735e-08
2.894367e-06	4.399378e-02	8.279466e-08
2.904601e-06	4.409485e-02	8.327374e-08
2.914850e-06	4.419595e-02	8.375458e-08
2.925114e-06	4.429707e-02	8.423719e-08
2.935394e-06	4.439820e-02	8.472157e-08
2.945688e-06	4.449936e-02	8.520773e-08
2.955998e-06	4.460053e-02	8.569567e-08
2.966323e-06	4.470173e-02	8.618539e-08
2.976663e-06	4.480295e-02	8.667689e-08
2.987018e-06	4.490418e-02	8.717018e-08
2.997389e-06	4.500544e-02	8.766527e-08
3.007774e-06	4.510671e-02	8.816214e-08
3.018175e-06	4.520800e-02	8.866081e-08
3.028591e-06	4.530932e-02	8.916128e-08
3.039022e-06	4.541065e-02	8.966356e-08
3.049469e-06	4.551201e-02	9.016764e-08
3.059930e-06	4.561338e-02	9.067353e-08
3.070407e-06	4.571477e-02	9.118123e-08
3.080899e-06	4.581619e-02	9.169075e-08
3.091406e-06	4.591762e-02	9.220208e-08
3.101928e-06	4.601907e-02	9.271524e-08
3.112465e-06	4.612054e-02	9.323022e-08
3.123018e-06	4.622203e-02	9.374702e-08
3.133585e-06	4.632355e-02	9.426566e-08
3.144168e-06	4.642508e-02	9.478613e-08
3.154766e-06	4.652663e-02	9.530844e-08
3.165379e-06	4.662820e-02	9.583259e-08
3.176007e-06	4.672979e-02	9.635858e-08
3.186651e-06	4.683140e-02	9.688641e-08
3.197309e-06	4.693303e-02	9.741610e-08
3.207983e-06	4.703468e-02	9.794763e-08
3.218672e-06	4.713635e-02	9.848102e-08
3.229376e-06	4.723804e-02	9.901627e-08
3.240095e-06	4.733975e-02	9.955338e-08
3.250829e-06	4.744148e-02	1.000924e-07
3.261578e-06	4.754323e-02	1.006332e-07
3.272343e-06	4.764500e-02	1.011759e-07
3.283123e-06	4.774679e-02	1.017205e-07
3.293917e-06	4.784860e-02	1.022670e-07
3.304727e-06	4.795043e-02	1.028153e-07
3.315552e-06	4.805228e-02	1.033655e-07
3.326393e-06	4.815415e-02	1.039176e-07
3.337248e-06	4.825604e-02	1.044716e-07
3.348118e-06	4.835795e-02	1.050275e-07
3.359004e-06	4.845987e-02	1.055853e-07
3.369905e-06	4.856182e-02	1.061450e-07
3.380821e-06	4.866379e-02	1.067066e-07
3.391752e-06	4.876578e-02	1.072701e-07
3.402698e-06	4.886779e-02	1.078354e-07
3.413659e-06	4.896981e-02	1.084028e-07
3.424635e-06	4.907186e-02	1.089720e-07
3.435627e-06	4.917393e-02	1.095431e-07
3.446634e-06	4.927602e-02	1.101162e-07
3.457655e-06	4.937812e-02	1.106911e-07
3.468692e-06	4.948025e-02	1.112680e-07
3.479744e-06	4.958240e-02	1.118469e-07
3.490811e-06	4.968456e-02	1.124276e-07
3.501894e-06	4.978675e-02	1.130103e-07
3.512991e-06	4.988896e-02	1.135950e-07
3.524104e-06	4.999118e-02	1.141816e-07
3.535231e-06	5.009343e-02	1.147701e-07
3.546374e-06	5.019570e-02	1.153606e-07
3.557532e-06	5.029798e-02	1.159530e-07
3.568705e-06	5.040029e-02	1.165474e-07
3.579893e-06	5.050261e-02	1.171437e-07
3.591096e-06	5.060496e-02	1.177420e-07
3.602315e-06	5.070733e-02	1.183422e-07
3.613548e-06	5.080971e-02	1.189445e-07
3.624797e-06	5.091212e-02	1.195487e-07
3.636060e-06	5.101454e-02	1.201548e-07
3.647339e-06	5.111699e-02	1.207630e-07
3.658633e-06	5.121946e-02	1.213731e-07
3.669942e-06	5.132194e-02	1.219852e-07
3.681266e-06	5.142445e-02	1.225993e-07
3.692606e-06	5.152697e-02	1.232153e-07
3.703960e-06	5.162952e-02	1.238334e-07
3.715330e-06	5.173208e-02	1.244535e-07
3.726714e-06	5.183467e-02	1.250755e-07
3.738114e-06	5.193728e-02	1.256996e-07
3.749529e-06	5.203990e-02	1.263256e-07
3.760959e-06	5.214255e-02	1.269537e-07
3.772404e-06	5.224521e-02	1.275838e-07
3.783864e-06	5.234790e-02	1.282159e-07
3.795340e-06	5.245060e-02	1.288500e-07
3.806830e-06	5.255333e-02	1.294861e-07
3.818336e-06	5.265607e-02	1.301243e-07
3.829857e-06	5.275884e-02	1.307644e-07
3.841392e-06	5.286162e-02	1.314066e-07
3.852943e-06	5.296443e-02	1.320509e-07
3.864509e-06	5.306726e-02	1.326971e-07
3.876091e-06	5.317010e-02	1.333455e-07
3.887687e-06	5.327297e-02	1.339958e-07
3.899298e-06	5.337585e-02	1.346482e-07
3.910925e-06	5.347876e-02	1.353026e-07
3.922567e-06	5.358168e-02	1.359591e-07
3.934223e-06	5.368463e-02	1.366177e-07
3.945895e-06	5.378759e-02	1.372783e-07
3.957582e-06	5.389058e-02	1.379410e-07
3.969284e-06	5.399358e-02	1.386057e-07
3.981002e-06	5.409661e-02	1.392725e-07
3.992734e-06	5.419966e-02	1.399413e-07
4.004482e-06	5.430272e-02	1.406123e-07
4.016244e-06	5.440581e-02	1.412853e-07
4.028022e-06	5.450891e-02	1.419604e-07
4.039815e-06	5.461204e-02	1.426376e-07
4.051623e-06	5.471519e-02	1.433168e-07
4.063446e-06	5.481835e-02	1.439982e-07
4.075284e-06	5.492154e-02	1.446816e-07
4.087138e-06	5.502474e-02	1.453671e-07
4.099006e-06	5.512797e-02	1.460548e-07
4.110890e-06	5.523122e-02	1.467445e-07
4.122789e-06	5.533448e-02	1.474364e-07
4.134703e-06	5.543777e-02	1.481303e-07
4.146632e-06	5.554108e-02	1.488264e-07
4.158576e-06	5.564440e-02	1.495245e-07
4.170535e-06	5.574775e-02	1.502248e-07
4.182510e-06	5.585112e-02	1.509272e-07
4.194499e-06	5.595450e-02	1.516318e-07
4.206504e-06	5.605791e-02	1.523384e-07
4.218524e-06	5.616134e-02	1.530472e-07
4.230559e-06	5.626478e-02	1.537582e-07
4.242609e-06	5.636825e-02	1.544712e-07
4.254674e-06	5.647174e-02	1.551864e-07
4.266755e-06	5.657525e-02	1.559038e-07
4.278850e-06	5.667877e-02	1.566233e-07
4.290961e-06	5.678232e-02	1.573449e-07
4.303087e-06	5.688589e-02	1.580687e-07
4.315228e-06	5.698948e-02	1.587946e-07
4.327384e-06	5.709309e-02	1.595227e-07
4.339555e-06	5.719671e-02	1.602530e-07
4.351741e-06	5.730036e-02	1.609854e-07
4.363943e-06	5.740403e-02	1.617200e-07
4.376160e-06	5.750772e-02	1.624568e-07
4.388391e-06	5.761143e-02	1.631958e-07
4.400638e-06	5.771516e-02	1.639369e-07
4.412900e-06	5.781891e-02	1.646802e-07
4.425178e-06	5.792268e-02	1.654257e-07
4.437470e-06	5.802647e-02	1.661734e-07
4.449778e-06	5.813028e-02	1.669232e-07
4.462101e-06	5.823411e-02	1.676753e-07
4.474438e-06	5.833796e-02	1.684296e-07
4.486791e-06	5.844183e-02	1.691860e-07
4.499160e-06	5.854572e-02	1.699447e-07
4.511543e-06	5.864963e-02	1.707056e-07
4.523942e-06	5.875356e-02	1.714686e-07
4.536355e-06	5.885751e-02	1.722339e-07
4.548784e-06	5.896148e-02	1.730014e-07
4.561228e-06	5.906547e-02	1.737712e-07
4.573687e-06	5.916948e-02	1.745431e-07
4.586162e-06	5.927352e-02	1.753173e-07
4.598651e-06	5.937757e-02	1.760937e-07
4.611156e-06	5.948164e-02	1.768724e-07
4.623676e-06	5.958573e-02	1.776532e-07
4.636211e-06	5.968985e-02	1.784364e-07
4.648761e-06	5.979398e-02	1.792217e-07
4.661327e-06	5.989813e-02	1.800093e-07
4.673907e-06	6.000230e-02	1.807992e-07
4.686503e-06	6.010650e-02	1.815913e-07
4.699114e-06	6.021071e-02	1.823857e-07
4.711740e-06	6.031495e-02	1.831823e-07
4.724381e-06	6.041920e-02	1.839812e-07
4.737038e-06	6.052347e-02	1.847823e-07
4.749709e-06	6.062777e-02	1.855857e-07
4.762396e-06	6.073208e-02	1.863914e-07
4.775098e-06	6.083642e-02	1.871994e-07
4.787816e-06	6.094078e-02	1.880096e-07
4.800548e-06	6.104515e-02	1.888222e-07
4.813296e-06	6.114955e-02	1.896370e-07
4.826058e-06	6.125396e-02	1.904541e-07
4.838836e-06	6.135840e-02	1.912734e-07
4.851630e-06	6.146286e-02	1.920951e-07
4.864438e-06	6.156733e-02	1.929191e-07
4.877262e-06	6.167183e-02	1.937454e-07
4.890101e-06	6.177635e-02	1.945740e-07
4.902955e-06	6.188089e-02	1.954049e-07
4.915824e-06	6.198545e-02	1.962381e-07
4.928708e-06	6.209002e-02	1.970736e-07
4.941608e-06	6.219462e-02	1.979114e-07
4.954523e-06	6.229924e-02	1.987516e-07
4.967453e-06	6.240388e-02	1.995941e-07
4.980398e-06	6.250854e-02	2.004389e-07
4.993359e-06	6.261322e-02	2.012860e-07
5.006335e-06	6.271792e-02	2.021355e-07
5.019326e-06	6.282264e-02	2.029873e-07
5.032332e-06	6.292738e-02	2.038414e-07
5.045353e-06	6.303214e-02	2.046979e-07
5.058390e-06	6.313693e-02	2.055568e-07
5.071442e-06	6.324173e-02	2.064179e-07
5.084509e-06	6.334655e-02	2.072815e-07
5.097591e-06	6.345139e-02	2.081474e-07
5.110689e-06	6.355626e-02	2.090157e-07
5.123802e-06	6.366114e-02	2.098863e-07
5.136930e-06	6.376604e-02	2.107593e-07
5.150073e-06	6.387097e-02	2.116346e-07
5.163232e-06	6.397591e-02	2.125124e-07
5.176406e-06	6.408088e-02	2.133925e-07
5.189595e-06	6.418586e-02	2.142750e-07
5.202799e-06	6.429087e-02	2.151598e-07
5.216018e-06	6.439589e-02	2.160471e-07
5.229253e-06	6.450094e-02	2.169367e-07
5.242503e-06	6.460600e-02	2.178288e-07
5.255769e-06	6.471109e-02	2.187232e-07
5.269049e-06	6.481620e-02	2.196201e-07
5.282345e-06	6.492133e-02	2.205193e-07
5.295656e-06	6.502647e-02	2.214209e-07
5.308983e-06	6.513164e-02	2.223250e-07
5.322324e-06	6.523683e-02	2.232315e-07
5.335681e-06	6.534204e-02	2.241404e-07
5.349054e-06	6.544727e-02	2.250517e-07
5.362441e-06	6.555252e-02	2.259654e-07
5.375844e-06	6.565779e-02	2.268816e-07
5.389262e-06	6.576308e-02	2.278001e-07
5.402695e-06	6.586839e-02	2.287212e-07
5.416144e-06	6.597373e-02	2.296446e-07
5.429608e-06	6.607908e-02	2.305705e-07
5.443087e-06	6.618445e-02	2.314989e-07
5.456582e-06	6.628984e-02	2.324296e-07
5.470091e-06	6.639526e-02	2.333629e-07
5.483617e-06	6.650069e-02	2.342986e-07
5.497157e-06	6.660614e-02	2.352367e-07
5.510713e-06	6.671162e-02	2.361773e-07
5.524284e-06	6.681711e-02	2.371204e-07
5.537870e-06	6.692263e-02	2.380659e-07
5.551472e-06	6.702817e-02	2.390139e-07
5.565089e-06	6.713372e-02	2.399644e-07
5.578721e-06	6.723930e-02	2.409174e-07
5.592369e-06	6.734490e-02	2.418728e-07
5.606031e-06	6.745051e-02	2.428307e-07
5.619710e-06	6.755615e-02	2.437911e-07
5.633403e-06	6.766181e-02	2.447540e-07
5.647112e-06	6.776749e-02	2.457194e-07
5.660836e-06	6.787319e-02	2.466873e-07
5.674576e-06	6.797891e-02	2.476577e-07
5.688331e-06	6.808465e-02	2.486306e-07
5.702101e-06	6.819041e-02	2.496059e-07
5.715887e-06	6.829619e-02	2.505839e-07
5.729687e-06	6.840200e-02	2.515643e-07
5.743504e-06	6.850782e-02	2.525472e-07
5.757335e-06	6.861366e-02	2.535327e-07
5.771182e-06	6.871952e-02	2.545206e-07
5.785045e-06	6.882541e-02	2.555112e-07
5.798922e-06	6.893131e-02	2.565042e-07
5.812815e-06	6.903724e-02	2.574998e-07
5.826724e-06	6.914318e-02	2.584979e-07
5.840648e-06	6.924915e-02	2.594985e-07
5.854587e-06	6.935514e-02	2.605017e-07
5.868541e-06	6.946114e-02	2.615075e-07
5.882511e-06	6.956717e-02	2.625158e-07
5.896496e-06	6.967322e-02	2.635266e-07
5.910497e-06	6.977929e-02	2.645400e-07
5.924513e-06	6.988538e-02	2.655560e-07
5.938544e-06	6.999149e-02	2.665745e-07
5.952591e-06	7.009762e-02	2.675956e-07
5.966653e-06	7.020377e-02	2.686193e-07
5.980731e-06	7.030994e-02	2.696455e-07
5.994824e-06	7.041613e-02	2.706743e-07
6.008932e-06	7.052235e-02	2.717057e-07
6.023056e-06	7.062858e-02	2.727397e-07
6.037195e-06	7.073483e-02	2.737763e-07
6.051350e-06	7.084111e-02	2.748155e-07
6.065520e-06	7.094740e-02	2.758573e-07
6.079705e-06	7.105372e-02	2.769016e-07
6.093906e-06	7.116005e-02	2.779486e-07
6.108122e-06	7.126641e-02	2.789982e-07
6.122354e-06	7.137279e-02	2.800503e-07
6.136601e-06	7.147918e-02	2.811051e-07
6.150864e-06	7.158560e-02	2.821625e-07
6.165142e-06	7.169204e-02	2.832226e-07
6.179435e-06	7.179850e-02	2.842852e-07
6.193744e-06	7.190498e-02	2.853505e-07
6.208068e-06	7.201148e-02	2.864184e-07
6.222408e-06	7.211800e-02	2.874890e-07
6.236763e-06	7.222455e-02	2.885621e-07
6.251134e-06	7.233111e-02	2.896379e-07
6.265520e-06	7.243769e-02	2.907164e-07
6.279921e-06	7.254430e-02	2.917975e-07
6.294338e-06	7.265092e-02	2.928813e-07
6.308771e-06	7.275757e-02	2.939677e-07
6.323219e-06	7.286423e-02	2.950568e-07
6.337682e-06	7.297092e-02	2.961485e-07
6.352161e-06	7.307762e-02	2.972429e-07
6.366655e-06	7.318435e-02	2.983399e-07
6.381165e-06	7.329110e-02	2.994397e-07
6.395690e-06	7.339787e-02	3.005421e-07
6.410231e-06	7.350466e-02	3.016472e-07
6.424787e-06	7.361147e-02	3.027549e-07
6.439359e-06	7.371830e-02	3.038654e-07
6.453946e-06	7.382515e-02	3.049785e-07
6.468549e-06	7.393202e-02	3.060944e-07
6.483167e-06	7.403892e-02	3.072129e-07
6.497801e-06	7.414583e-02	3.083341e-07
6.512450e-06	7.425276e-02	3.094581e-07
6.527115e-06	7.435972e-02	3.105847e-07
6.541795e-06	7.446669e-02	3.117140e-07
6.556491e-06	7.457369e-02	3.128461e-07
6.571202e-06	7.468071e-02	3.139809e-07
6.585929e-06	7.478774e-02	3.151184e-07
6.600672e-06	7.489480e-02	3.162586e-07
6.615430e-06	7.500188e-02	3.174015e-07
6.630203e-06	7.510898e-02	3.185472e-07
6.644992e-06	7.521610e-02	3.196956e-07
6.659797e-06	7.532324e-02	3.208468e-07
6.674617e-06	7.543041e-02	3.220006e-07
6.689452e-06	7.553759e-02	3.231573e-07
6.704303e-06	7.564479e-02	3.243166e-07
6.719170e-06	7.575201e-02	3.254788e-07
6.734052e-06	7.585926e-02	3.266437e-07
6.748950e-06	7.596652e-02	3.278113e-07
6.763864e-06	7.607381e-02	3.289817e-07
6.778793e-06	7.618112e-02	3.301549e-07
6.793737e-06	7.628845e-02	3.313308e-07
6.808697e-06	7.639579e-02	3.325095e-07
6.823673e-06	7.650316e-02	3.336910e-07
6.838664e-06	7.661055e-02	3.348753e-07
6.853671e-06	7.671796e-02	3.360624e-07
6.868694e-06	7.682539e-02	3.372522e-07
6.883732e-06	7.693285e-02	3.384448e-07
6.898785e-06	7.704032e-02	3.396402e-07
6.913855e-06	7.714781e-02	3.408385e-07
6.928939e-06	7.725533e-02	3.420395e-07
6.944040e-06	7.736286e-02	3.432433e-07
6.959156e-06	7.747042e-02	3.444499e-07
6.974288e-06	7.757800e-02	3.456594e-07
6.989435e-06	7.768559e-02	3.468716e-07
7.004598e-06	7.779321e-02	3.480867e-07
7.019777e-06	7.790085e-02	3.493046e-07
7.034971e-06	7.800851e-02	3.505253e-07
7.050181e-06	7.811619e-02	3.517489e-07
7.065406e-06	7.822389e-02	3.529753e-07
7.080647e-06	7.833161e-02	3.542045e-07
7.095904e-06	7.843936e-02	3.554366e-07
7.111176e-06	7.854712e-02	3.566715e-07
7.126464e-06	7.865491e-02	3.579092e-07
7.141768e-06	7.876271e-02	3.591498e-07
7.157087e-06	7.887054e-02	3.603933e-07
7.172422e-06	7.897839e-02	3.616396e-07
7.187773e-06	7.908625e-02	3.628888e-07
7.203139e-06	7.919414e-02	3.641408e-07
7.218521e-06	7.930205e-02	3.653957e-07
7.233919e-06	7.940998e-02	3.666535e-07
7.249333e-06	7.951793e-02	3.679142e-07
7.264762e-06	7.962591e-02	3.691777e-07
7.280206e-06	7.973390e-02	3.704441e-07
7.295667e-06	7.984191e-02	3.717134e-07
7.311143e-06	7.994995e-02	3.729856e-07
7.326635e-06	8.005800e-02	3.742607e-07
7.342142e-06	8.016608e-02	3.755387e-07
7.357666e-06	8.027418e-02	3.768196e-07
7.373205e-06	8.038229e-02	3.781034e-07
7.388759e-06	8.049043e-02	3.793901e-07
7.404330e-06	8.059859e-02	3.806797e-07
7.419916e-06	8.070677e-02	3.819722e-07
7.435518e-06	8.081498e-02	3.832677e-07
7.451136e-06	8.092320e-02	3.845661e-07
7.466769e-06	8.103144e-02	3.858674e-07
7.482418e-06	8.113971e-02	3.871716e-07
7.498083e-06	8.124799e-02	3.884787e-07
7.513763e-06	8.135630e-02	3.897888e-07
7.529460e-06	8.146462e-02	3.911019e-07
7.545172e-06	8.157297e-02	3.924178e-07
7.560900e-06	8.168134e-02	3.937368e-07
7.576643e-06	8.178973e-02	3.950587e-07
7.592403e-06	8.189814e-02	3.963835e-07
7.608178e-06	8.200657e-02	3.977113e-07
7.623969e-06	8.211502e-02	3.990420e-07
7.639775e-06	8.222350e-02	4.003758e-07
7.655598e-06	8.233199e-02	4.017124e-07
7.671436e-06	8.244051e-02	4.030521e-07
7.687290e-06	8.254904e-02	4.043947e-07
7.703160e-06	8.265760e-02	4.057404e-07
7.719046e-06	8.276618e-02	4.070890e-07
7.734947e-06	8.287478e-02	4.084406e-07
7.750865e-06	8.298340e-02	4.097952e-07
7.766798e-06	8.309204e-02	4.111527e-07
7.782747e-06	8.320070e-02	4.125133e-07
7.798711e-06	8.330938e-02	4.138769e-07
7.814692e-06	8.341809e-02	4.152435e-07
7.830688e-06	8.352681e-02	4.166131e-07
7.846701e-06	8.363556e-02	4.179857e-07
7.862729e-06	8.374432e-02	4.193613e-07
7.878772e-06	8.385311e-02	4.207400e-07
7.894832e-06	8.396192e-02	4.221216e-07
7.910908e-06	8.407075e-02	4.235063e-07
7.926999e-06	8.417960e-02	4.248941e-07
7.943107e-06	8.428847e-02	4.262848e-07
7.959230e-06	8.439736e-02	4.276786e-07
7.975369e-06	8.450628e-02	4.290755e-07
7.991524e-06	8.461521e-02	4.304754e-07
8.007694e-06	8.472417e-02	4.318783e-07
8.023881e-06	8.483314e-02	4.332843e-07
8.040084e-06	8.494214e-02	4.346934e-07
8.056302e-06	8.505116e-02	4.361055e-07
8.072536e-06	8.516020e-02	4.375207e-07
8.088787e-06	8.526926e-02	4.389389e-07
8.105053e-06	8.537834e-02	4.403603e-07
8.121335e-06	8.548744e-02	4.417847e-07
8.137633e-06	8.559657e-02	4.432122e-07
8.153947e-06	8.570571e-02	4.446427e-07
8.170276e-06	8.581488e-02	4.460764e-07
8.186622e-06	8.592406e-02	4.475131e-07
8.202984e-06	8.603327e-02	4.489530e-07
8.219361e-06	8.614250e-02	4.503959e-07
8.235755e-06	8.625175e-02	4.518419e-07
8.252164e-06	8.636102e-02	4.532911e-07
8.268590e-06	8.647031e-02	4.547433e-07
8.285031e-06	8.657962e-02	4.561987e-07
8.301488e-06	8.668896e-02	4.576572e-07
8.317962e-06	8.679831e-02	4.591188e-07
8.334451e-06	8.690769e-02	4.605835e-07
8.350956e-06	8.701709e-02	4.620514e-07
8.367477e-06	8.712651e-02	4.635224e-07
8.384014e-06	8.723595e-02	4.649965e-07
8.400567e-06	8.734541e-02	4.664738e-07
8.417136e-06	8.745489e-02	4.679542e-07
8.433722e-06	8.756439e-02	4.694377e-07
8.450323e-06	8.767391e-02	4.709244e-07
8.466940e-06	8.778346e-02	4.724143e-07
8.483573e-06	8.789302e-02	4.739073e-07
8.500222e-06	8.800261e-02	4.754035e-07
8.516887e-06	8.811222e-02	4.769028e-07
8.533568e-06	8.822185e-02	4.784053e-07
8.550265e-06	8.833150e-02	4.799110e-07
8.566978e-06	8.844117e-02	4.814199e-07
8.583707e-06	8.855086e-02	4.829319e-07
8.600453e-06	8.866058e-02	4.844472e-07
8.617214e-06	8.877031e-02	4.859656e-07
8.633991e-06	8.888007e-02	4.874872e-07
8.650785e-06	8.898984e-02	4.890120e-07
8.667594e-06	8.909964e-02	4.905400e-07
8.684420e-06	8.920946e-02	4.920712e-07
8.701261e-06	8.931930e-02	4.936057e-07
8.718119e-06	8.942916e-02	4.951433e-07
8.734992e-06	8.953905e-02	4.966841e-07
8.751882e-06	8.964895e-02	4.982282e-07
8.768788e-06	8.975888e-02	4.997755e-07
8.785710e-06	8.986882e-02	5.013260e-07
8.802648e-06	8.997879e-02	5.028797e-07
8.819602e-06	9.008878e-02	5.044367e-07
8.836572e-06	9.019879e-02	5.059969e-07
8.853558e-06	9.030882e-02	5.075604e-07
8.870561e-06	9.041887e-02	5.091271e-07
8.887579e-06	9.052894e-02	5.106970e-07
8.904614e-06	9.063904e-02	5.122702e-07
8.921665e-06	9.074915e-02	5.138467e-07
8.938732e-06	9.085929e-02	5.154264e-07
8.955815e-06	9.096945e-02	5.170094e-07
8.972914e-06	9.107963e-02	5.185956e-07
8.990029e-06	9.118983e-02	5.201851e-07
9.007160e-06	9.130005e-02	5.217779e-07
9.024308e-06	9.141029e-02	5.233740e-07
9.041472e-06	9.152056e-02	5.249734e-07
9.058652e-06	9.163084e-02	5.265760e-07
9.075848e-06	9.174115e-02	5.281820e-07
9.093060e-06	9.185148e-02	5.297912e-07
9.110288e-06	9.196183e-02	5.314037e-07
9.127533e-06	9.207220e-02	5.330196e-07
9.144794e-06	9.218259e-02	5.346387e-07
9.162071e-06	9.229300e-02	5.362612e-07
9.179364e-06	9.240343e-02	5.378869e-07
9.196673e-06	9.251389e-02	5.395160e-07
9.213999e-06	9.262436e-02	5.411484e-07
9.231341e-06	9.273486e-02	5.427842e-07
9.248699e-06	9.284538e-02	5.444232e-07
9.266073e-06	9.295592e-02	5.460656e-07
9.283463e-06	9.306648e-02	5.477114e-07
9.300870e-06	9.317707e-02	5.493604e-07
9.318293e-06	9.328767e-02	5.510129e-07
9.335732e-06	9.339829e-02	5.526686e-07
9.353188e-06	9.350894e-02	5.543277e-07
9.370659e-06	9.361961e-02	5.559902e-07
9.388147e-06	9.373030e-02	5.576561e-07
9.405651e-06	9.384101e-02	5.593253e-07
9.423172e-06	9.395174e-02	5.609978e-07
9.440708e-06	9.406249e-02	5.626738e-07
9.458261e-06	9.417327e-02	5.643531e-07
9.475831e-06	9.428406e-02	5.660358e-07
9.493416e-06	9.439488e-02	5.677219e-07
9.511018e-06	9.450572e-02	5.694114e-07
9.528636e-06	9.461658e-02	5.711042e-07
9.546270e-06	9.472746e-02	5.728005e-07
9.563921e-06	9.483836e-02	5.745001e-07
9.581588e-06	9.494928e-02	5.762032e-07
9.599271e-06	9.506023e-02	5.779097e-07
9.616971e-06	9.517119e-02	5.796196e-07
9.634687e-06	9.528218e-02	5.813329e-07
9.652419e-06	9.539319e-02	5.830496e-07
9.670168e-06	9.550422e-02	5.847697e-07
9.687933e-06	9.561527e-02	5.864933e-07
9.705714e-06	9.572634e-02	5.882203e-07
9.723512e-06	9.583743e-02	5.899507e-07
9.741326e-06	9.594855e-02	5.916846e-07
9.759156e-06	9.605969e-02	5.934219e-07
9.777003e-06	9.617084e-02	5.951626e-07
9.794866e-06	9.628202e-02	5.969069e-07
9.812746e-06	9.639322e-02	5.986545e-07
9.830642e-06	9.650445e-02	6.004056e-07
9.848554e-06	9.661569e-02	6.021602e-07
9.866482e-06	9.672695e-02	6.039183e-07
9.884428e-06	9.683824e-02	6.056798e-07
9.902389e-06	9.694955e-02	6.074448e-07
9.920367e-06	9.706088e-02	6.092133e-07
9.938361e-06	9.717223e-02	6.109852e-07
9.956372e-06	9.728360e-02	6.127607e-07
9.974399e-06	9.739499e-02	6.145396e-07
9.992442e-06	9.750641e-02	6.163220e-07
1.001050e-05	9.761784e-02	6.181080e-07
1.002858e-05	9.772930e-02	6.198974e-07
1.004667e-05	9.784078e-02	6.216903e-07
1.006478e-05	9.795228e-02	6.234868e-07
1.008291e-05	9.806380e-02	6.252867e-07
1.010105e-05	9.817534e-02	6.270902e-07
1.011921e-05	9.828691e-02	6.288972e-07
1.013738e-05	9.839849e-02	6.307077e-07
1.015557e-05	9.851010e-02	6.325218e-07
1.017378e-05	9.862173e-02	6.343393e-07
1.019201e-05	9.873338e-02	6.361605e-07
1.021025e-05	9.884505e-02	6.379851e-07
1.022851e-05	9.895674e-02	6.398133e-07
1.024678e-05	9.906846e-02	6.416451e-07
1.026507e-05	9.918019e-02	6.434804e-07
1.028338e-05	9.929195e-02	6.453193e-07
1.030170e-05	9.940373e-02	6.471617e-07
1.032004e-05	9.951553e-02	6.490077e-07
1.033840e-05	9.962735e-02	6.508573e-07
1.035677e-05	9.973919e-02	6.527104e-07
1.037516e-05	9.985106e-02	6.545672e-07
1.039357e-05	9.996294e-02	6.564275e-07
1.041199e-05	1.000749e-01	6.582914e-07
1.043043e-05	1.001868e-01	6.601588e-07
1.044888e-05	1.002987e-01	6.620299e-07
1.046736e-05	1.004107e-01	6.639046e-07
1.048585e-05	1.005227e-01	6.657829e-07
1.050435e-05	1.006347e-01	6.676647e-07
1.052287e-05	1.007467e-01	6.695502e-07
1.054141e-05	1.008588e-01	6.714393e-07
1.055997e-05	1.009709e-01	6.733320e-07
1.057854e-05	1.010830e-01	6.752284e-07
1.059713e-05	1.011951e-01	6.771284e-07
1.061573e-05	1.013073e-01	6.790320e-07
1.063435e-05	1.014194e-01	6.809392e-07
1.065299e-05	1.015316e-01	6.828501e-07
1.067165e-05	1.016438e-01	6.847646e-07
1.069032e-05	1.017560e-01	6.866828e-07
1.070901e-05	1.018683e-01	6.886046e-07
1.072771e-05	1.019806e-01	6.905300e-07
1.074643e-05	1.020929e-01	6.924592e-07
1.076517e-05	1.022052e-01	6.943920e-07
1.078393e-05	1.023175e-01	6.963284e-07
1.080270e-05	1.024299e-01	6.982685e-07
1.082149e-05	1.025423e-01	7.002123e-07
1.084029e-05	1.026547e-01	7.021598e-07
1.085911e-05	1.027671e-01	7.041110e-07
1.087795e-05	1.028795e-01	7.060658e-07
1.089681e-05	1.029920e-01	7.080244e-07
1.091568e-05	1.031045e-01	7.099866e-07
1.093457e-05	1.032170e-01	7.119526e-07
1.095347e-05	1.033295e-01	7.139222e-07
1.097239e-05	1.034421e-01	7.158956e-07
1.099133e-05	1.035547e-01	7.178726e-07
1.101029e-05	1.036673e-01	7.198534e-07
1.102926e-05	1.037799e-01	7.218379e-07
1.104825e-05	1.038925e-01	7.238261e-07
1.106725e-05	1.040052e-01	7.258181e-07
1.108628e-05	1.041179e-01	7.278138e-07
1.110531e-05	1.042306e-01	7.298132e-07
1.112437e-05	1.043433e-01	7.318164e-07
1.114344e-05	1.044560e-01	7.338233e-07
1.116253e-05	1.045688e-01	7.358339e-07
1.118164e-05	1.046816e-01	7.378483e-07
1.120076e-05	1.047944e-01	7.398665e-07
1.121990e-05	1.049072e-01	7.418884e-07
1.123906e-05	1.050201e-01	7.439141e-07
1.125823e-05	1.051330e-01	7.459436e-07
1.127742e-05	1.052459e-01	7.479768e-07
1.129663e-05	1.053588e-01	7.500138e-07
1.131585e-05	1.054717e-01	7.520546e-07
1.133509e-05	1.055847e-01	7.540992e-07
1.135435e-05	1.056977e-01	7.561476e-07
1.137362e-05	1.058107e-01	7.581998e-07
1.139291e-05	1.059237e-01	7.602557e-07
1.141222e-05	1.060368e-01	7.623155e-07
1.143154e-05	1.061498e-01	7.643791e-07
1.145089e-05	1.062629e-01	7.664465e-07
1.147024e-05	1.063761e-01	7.685177e-07
1.148962e-05	1.064892e-01	7.705927e-07
1.150901e-05	1.066023e-01	7.726716e-07
1.152842e-05	1.067155e-01	7.747542e-07
1.154785e-05	1.068287e-01	7.768407e-07
1.156729e-05	1.069420e-01	7.789311e-07
1.158675e-05	1.070552e-01	7.810253e-07
1.160622e-05	1.071685e-01	7.831233e-07
1.162572e-05	1.072818e-01	7.852252e-07
1.164523e-05	1.073951e-01	7.873309e-07
1.166476e-05	1.075084e-01	7.894405e-07
1.168430e-05	1.076218e-01	7.915539e-07
1.170386e-05	1.077351e-01	7.936713e-07
1.172344e-05	1.078485e-01	7.957925e-07
1.174303e-05	1.079619e-01	7.979175e-07
1.176264e-05	1.080754e-01	8.000465e-07
1.178227e-05	1.081888e-01	8.021793e-07
1.180192e-05	1.083023e-01	8.043160e-07
1.182158e-05	1.084158e-01	8.064566e-07
1.184126e-05	1.085294e-01	8.086011e-07
1.186096e-05	1.086429e-01	8.107495e-07
1.188067e-05	1.087565e-01	8.129018e-07
1.190040e-05	1.088701e-01	8.150580e-07
1.192015e-05	1.089837e-01	8.172181e-07
1.193992e-05	1.090973e-01	8.193821e-07
1.195970e-05	1.092110e-01	8.215501e-07
1.197950e-05	1.093247e-01	8.237220e-07
1.199931e-05	1.094384e-01	8.258978e-07
1.201914e-05	1.095521e-01	8.280775e-07
1.203899e-05	1.096658e-01	8.302612e-07
1.205886e-05	1.097796e-01	8.324488e-07
1.207874e-05	1.098934e-01	8.346404e-07
1.209865e-05	1.100072e-01	8.368359e-07
1.211856e-05	1.101210e-01	8.390354e-07
1.213850e-05	1.102349e-01	8.412388e-07
1.215845e-05	1.103488e-01	8.434462e-07
1.217842e-05	1.104627e-01	8.456576e-07
1.219841e-05	1.105766e-01	8.478729e-07
1.221841e-05	1.106905e-01	8.500922e-07
1.223843e-05	1.108045e-01	8.523155e-07
1.225847e-05	1.109185e-01	8.545428e-07
1.227852e-05	1.110325e-01	8.567740e-07
1.229859e-05	1.111465e-01	8.590093e-07
1.231868e-05	1.112606e-01	8.612486e-07
1.233879e-05	1.113746e-01	8.634918e-07
1.235891e-05	1.114887e-01	8.657391e-07
1.237905e-05	1.116028e-01	8.679903e-07
1.239921e-05	1.117170e-01	8.702456e-07
1.241938e-05	1.118311e-01	8.725049e-07
1.243957e-05	1.119453e-01	8.747683e-07
1.245978e-05	1.120595e-01	8.770356e-07
1.248001e-05	1.121738e-01	8.793070e-07
1.250025e-05	1.122880e-01	8.815824e-07
1.252051e-05	1.124023e-01	8.838619e-07
1.254079e-05	1.125166e-01	8.861454e-07
1.256108e-05	1.126309e-01	8.884330e-07
1.258140e-05	1.127452e-01	8.907246e-07
1.260173e-05	1.128596e-01	8.930203e-07
1.262207e-05	1.129739e-01	8.953200e-07
1.264243e-05	1.130883e-01	8.976238e-07
1.266282e-05	1.132028e-01	8.999317e-07
1.268321e-05	1.133172e-01	9.022436e-07
1.270363e-05	1.134317e-01	9.045596e-07
1.272406e-05	1.135462e-01	9.068797e-07
1.274451e-05	1.136607e-01	9.092039e-07
1.276498e-05	1.137752e-01	9.115322e-07
1.278546e-05	1.138898e-01	9.138646e-07
1.280596e-05	1.140043e-01	9.162011e-07
1.282648e-05	1.141189e-01	9.185417e-07
1.284702e-05	1.142336e-01	9.208864e-07
1.286757e-05	1.143482e-01	9.232352e-07
1.288814e-05	1.144629e-01	9.255882e-07
1.290873e-05	1.145775e-01	9.279452e-07
1.292933e-05	1.146922e-01	9.303064e-07
1.294996e-05	1.148070e-01	9.326717e-07
1.297060e-05	1.149217e-01	9.350412e-07
1.299125e-05	1.150365e-01	9.374148e-07
1.301193e-05	1.151513e-01	9.397925e-07
1.303262e-05	1.152661e-01	9.421744e-07
1.305333e-05	1.153809e-01	9.445604e-07
1.307405e-05	1.154958e-01	9.469507e-07
1.309480e-05	1.156107e-01	9.493450e-07
1.311556e-05	1.157256e-01	9.517435e-07
1.313634e-05	1.158405e-01	9.541462e-07
1.315713e-05	1.159555e-01	9.565531e-07
1.317795e-05	1.160704e-01	9.589642e-07
1.319878e-05	1.161854e-01	9.613794e-07
1.321963e-05	1.163004e-01	9.637989e-07
1.324049e-05	1.164155e-01	9.662225e-07
1.326137e-05	1.165305e-01	9.686503e-07
1.328227e-05	1.166456e-01	9.710823e-07
1.330319e-05	1.167607e-01	9.735186e-07
1.332413e-05	1.168758e-01	9.759590e-07
1.334508e-05	1.169910e-01	9.784037e-07
1.336605e-05	1.171062e-01	9.808526e-07
1.338704e-05	1.172213e-01	9.833057e-07
1.340804e-05	1.173366e-01	9.857630e-07
1.342906e-05	1.174518e-01	9.882246e-07
1.345010e-05	1.175670e-01	9.906904e-07
1.347116e-05	1.176823e-01	9.931604e-07
1.349223e-05	1.177976e-01	9.956347e-07
1.351333e-05	1.179129e-01	9.981132e-07
1.353443e-05	1.180283e-01	1.000596e-06
1.355556e-05	1.181437e-01	1.003083e-06
1.357671e-05	1.182590e-01	1.005574e-06
1.359787e-05	1.183745e-01	1.008070e-06
1.361905e-05	1.184899e-01	1.010570e-06
1.364024e-05	1.186053e-01	1.013074e-06
1.366146e-05	1.187208e-01	1.015582e-06
1.368269e-05	1.188363e-01	1.018095e-06
1.370394e-05	1.189518e-01	1.020612e-06
1.372521e-05	1.190674e-01	1.023133e-06
1.374649e-05	1.191829e-01	1.025659e-06
1.376780e-05	1.192985e-01	1.028189e-06
1.378911e-05	1.194141e-01	1.030723e-06
1.381045e-05	1.195298e-01	1.033262e-06
1.383181e-05	1.196454e-01	1.035805e-06
1.385318e-05	1.197611e-01	1.038352e-06
1.387457e-05	1.198768e-01	1.040903e-06
1.389598e-05	1.199925e-01	1.043459e-06
1.391740e-05	1.201083e-01	1.046019e-06
1.393885e-05	1.202240e-01	1.048584e-06
1.396031e-05	1.203398e-01	1.051153e-06
1.398178e-05	1.204556e-01	1.053726e-06
1.400328e-05	1.205714e-01	1.056303e-06
1.402479e-05	1.206873e-01	1.058885e-06
1.404632e-05	1.208032e-01	1.061472e-06
1.406787e-05	1.209191e-01	1.064062e-06
1.408944e-05	1.210350e-01	1.066657e-06
1.411102e-05	1.211509e-01	1.069257e-06
1.413263e-05	1.212669e-01	1.071860e-06
1.415424e-05	1.213829e-01	1.074469e-06
1.417588e-05	1.214989e-01	1.077081e-06
1.419754e-05	1.216149e-01	1.079698e-06
1.421921e-05	1.217310e-01	1.082319e-06
1.424090e-05	1.218470e-01	1.084945e-06
1.426261e-05	1.219631e-01	1.087575e-06
1.428433e-05	1.220792e-01	1.090210e-06
1.430608e-05	1.221954e-01	1.092849e-06
1.432784e-05	1.223115e-01	1.095492e-06
1.434962e-05	1.224277e-01	1.098140e-06
1.437141e-05	1.225439e-01	1.100792e-06
1.439323e-05	1.226602e-01	1.103449e-06
1.441506e-05	1.227764e-01	1.106110e-06
1.443691e-05	1.228927e-01	1.108776e-06
1.445878e-05	1.230090e-01	1.111446e-06
1.448066e-05	1.231253e-01	1.114121e-06
1.450256e-05	1.232416e-01	1.116800e-06
1.452448e-05	1.233580e-01	1.119483e-06
1.454642e-05	1.234744e-01	1.122171e-06
1.456838e-05	1.235908e-01	1.124863e-06
1.459035e-05	1.237072e-01	1.127560e-06
1.461235e-05	1.238237e-01	1.130261e-06
1.463436e-05	1.239401e-01	1.132967e-06
1.465638e-05	1.240566e-01	1.135678e-06
1.467843e-05	1.241731e-01	1.138392e-06
1.470049e-05	1.242897e-01	1.141112e-06
1.472257e-05	1.244062e-01	1.143835e-06
1.474467e-05	1.245228e-01	1.146564e-06
1.476679e-05	1.246394e-01	1.149297e-06
1.478892e-05	1.247560e-01	1.152034e-06
1.481108e-05	1.248727e-01	1.154776e-06
1.483325e-05	1.249894e-01	1.157522e-06
1.485543e-05	1.251061e-01	1.160273e-06
1.487764e-05	1.252228e-01	1.163029e-06
1.489987e-05	1.253395e-01	1.165789e-06
1.492211e-05	1.254563e-01	1.168553e-06
1.494437e-05	1.255731e-01	1.171322e-06
1.496665e-05	1.256899e-01	1.174096e-06
1.498894e-05	1.258067e-01	1.176874e-06
1.501125e-05	1.259235e-01	1.179657e-06
1.503359e-05	1.260404e-01	1.182445e-06
1.505594e-05	1.261573e-01	1.185236e-06
1.507830e-05	1.262742e-01	1.188033e-06
1.510069e-05	1.263912e-01	1.190834e-06
1.512309e-05	1.265081e-01	1.193640e-06
1.514551e-05	1.266251e-01	1.196450e-06
1.516795e-05	1.267421e-01	1.199265e-06
1.519041e-05	1.268591e-01	1.202085e-06
1.521289e-05	1.269762e-01	1.204909e-06
1.523538e-05	1.270933e-01	1.207737e-06
1.525789e-05	1.272104e-01	1.210571e-06
1.528042e-05	1.273275e-01	1.213409e-06
1.530297e-05	1.274446e-01	1.216251e-06
1.532554e-05	1.275618e-01	1.219099e-06
1.534812e-05	1.276790e-01	1.221950e-06
1.537072e-05	1.277962e-01	1.224807e-06
1.539334e-05	1.279134e-01	1.227668e-06
1.541598e-05	1.280307e-01	1.230534e-06
1.543863e-05	1.281479e-01	1.233404e-06
1.546131e-05	1.282652e-01	1.236279e-06
1.548400e-05	1.283825e-01	1.239159e-06
1.550671e-05	1.284999e-01	1.242044e-06
1.552944e-05	1.286172e-01	1.244933e-06
1.555218e-05	1.287346e-01	1.247827e-06
1.557495e-05	1.288520e-01	1.250725e-06
1.559773e-05	1.289695e-01	1.253628e-06
1.562053e-05	1.290869e-01	1.256536e-06
1.564335e-05	1.292044e-01	1.259449e-06
1.566619e-05	1.293219e-01	1.262366e-06
1.568904e-05	1.294394e-01	1.265288e-06
1.571192e-05	1.295570e-01	1.268215e-06
1.573481e-05	1.296745e-01	1.271146e-06
1.575772e-05	1.297921e-01	1.274082e-06
1.578064e-05	1.299097e-01	1.277023e-06
1.580359e-05	1.300273e-01	1.279969e-06
1.582655e-05	1.301450e-01	1.282919e-06
1.584954e-05	1.302627e-01	1.285874e-06
1.587254e-05	1.303804e-01	1.288834e-06
1.589556e-05	1.304981e-01	1.291798e-06
1.591859e-05	1.306158e-01	1.294768e-06
1.594165e-05	1.307336e-01	1.297742e-06
1.596472e-05	1.308514e-01	1.300720e-06
1.598781e-05	1.309692e-01	1.303704e-06
1.601092e-05	1.310870e-01	1.306692e-06
1.603405e-05	1.312049e-01	1.309686e-06
1.605720e-05	1.313228e-01	1.312684e-06
1.608036e-05	1.314407e-01	1.315686e-06
1.610354e-05	1.315586e-01	1.318694e-06
1.612675e-05	1.316765e-01	1.321706e-06
1.614997e-05	1.317945e-01	1.324723e-06
1.617320e-05	1.319125e-01	1.327745e-06
1.619646e-05	1.320305e-01	1.330772e-06
1.621973e-05	1.321485e-01	1.333803e-06
1.624303e-05	1.322666e-01	1.336840e-06
1.626634e-05	1.323847e-01	1.339881e-06
1.628967e-05	1.325028e-01	1.342927e-06
1.631301e-05	1.326209e-01	1.345978e-06
1.633638e-05	1.327391e-01	1.349034e-06
1.635976e-05	1.328572e-01	1.352094e-06
1.638317e-05	1.329754e-01	1.355160e-06
1.640659e-05	1.330936e-01	1.358230e-06
1.643003e-05	1.332119e-01	1.361305e-06
1.645348e-05	1.333301e-01	1.364385e-06
1.647696e-05	1.334484e-01	1.367470e-06
1.650046e-05	1.335667e-01	1.370560e-06
1.652397e-05	1.336850e-01	1.373654e-06
1.654750e-05	1.338034e-01	1.376754e-06
1.657105e-05	1.339218e-01	1.379858e-06
1.659462e-05	1.340402e-01	1.382968e-06
1.661820e-05	1.341586e-01	1.386082e-06
1.664181e-05	1.342770e-01	1.389201e-06
1.666543e-05	1.343955e-01	1.392325e-06
1.668908e-05	1.345140e-01	1.395454e-06
1.671274e-05	1.346325e-01	1.398588e-06
1.673641e-05	1.347510e-01	1.401727e-06
1.676011e-05	1.348696e-01	1.404870e-06
1.678383e-05	1.349881e-01	1.408019e-06
1.680756e-05	1.351067e-01	1.411173e-06
1.683131e-05	1.352253e-01	1.414331e-06
1.685509e-05	1.353440e-01	1.417495e-06
1.687888e-05	1.354627e-01	1.420663e-06
1.690268e-05	1.355813e-01	1.423836e-06
1.692651e-05	1.357001e-01	1.427015e-06
1.695036e-05	1.358188e-01	1.430198e-06
1.697422e-05	1.359375e-01	1.433386e-06
1.699810e-05	1.360563e-01	1.436580e-06
1.702200e-05	1.361751e-01	1.439778e-06
1.704592e-05	1.362939e-01	1.442981e-06
1.706986e-05	1.364128e-01	1.446189e-06
1.709382e-05	1.365317e-01	1.449403e-06
1.711779e-05	1.366505e-01	1.452621e-06
1.714179e-05	1.367695e-01	1.455844e-06
1.716580e-05	1.368884e-01	1.459073e-06
1.718983e-05	1.370074e-01	1.462306e-06
1.721388e-05	1.371263e-01	1.465544e-06
1.723795e-05	1.372453e-01	1.468787e-06
1.726204e-05	1.373644e-01	1.472036e-06
1.728614e-05	1.374834e-01	1.475289e-06
1.731027e-05	1.376025e-01	1.478548e-06
1.733441e-05	1.377216e-01	1.481811e-06
1.735857e-05	1.378407e-01	1.485080e-06
1.738275e-05	1.379598e-01	1.488353e-06
1.740695e-05	1.380790e-01	1.491632e-06
1.743117e-05	1.381982e-01	1.494916e-06
1.745540e-05	1.383174e-01	1.498205e-06
1.747966e-05	1.384366e-01	1.501499e-06
1.750393e-05	1.385559e-01	1.504798e-06
1.752823e-05	1.386752e-01	1.508102e-06
1.755254e-05	1.387945e-01	1.511411e-06
1.757687e-05	1.389138e-01	1.514725e-06
1.760122e-05	1.390331e-01	1.518045e-06
1.762558e-05	1.391525e-01	1.521369e-06
1.764997e-05	1.392719e-01	1.524699e-06
1.767437e-05	1.393913e-01	1.528033e-06
1.769880e-05	1.395107e-01	1.531373e-06
1.772324e-05	1.396302e-01	1.534718e-06
1.774770e-05	1.397497e-01	1.538068e-06
1.777218e-05	1.398692e-01	1.541424e-06
1.779668e-05	1.399887e-01	1.544784e-06
1.782120e-05	1.401082e-01	1.548149e-06
1.784573e-05	1.402278e-01	1.551520e-06
1.787029e-05	1.403474e-01	1.554896e-06
1.789486e-05	1.404670e-01	1.558277e-06
1.791945e-05	1.405866e-01	1.561663e-06
1.794407e-05	1.407063e-01	1.565055e-06
1.796870e-05	1.408260e-01	1.568451e-06
1.799335e-05	1.409457e-01	1.571853e-06
1.801801e-05	1.410654e-01	1.575260e-06
1.804270e-05	1.411852e-01	1.578672e-06
1.806741e-05	1.413050e-01	1.582089e-06
1.809213e-05	1.414248e-01	1.585512e-06
1.811688e-05	1.415446e-01	1.588939e-06
1.814164e-05	1.416644e-01	1.592372e-06
1.816642e-05	1.417843e-01	1.595811e-06
1.819122e-05	1.419042e-01	1.599254e-06
1.821604e-05	1.420241e-01	1.602703e-06
1.824088e-05	1.421440e-01	1.606156e-06
1.826574e-05	1.422640e-01	1.609615e-06
1.829061e-05	1.423839e-01	1.613080e-06
1.831551e-05	1.425040e-01	1.616549e-06
1.834042e-05	1.426240e-01	1.620024e-06
1.836535e-05	1.427440e-01	1.623504e-06
1.839031e-05	1.428641e-01	1.626990e-06
1.841528e-05	1.429842e-01	1.630480e-06
1.844027e-05	1.431043e-01	1.633976e-06
1.846528e-05	1.432244e-01	1.637478e-06
1.849030e-05	1.433446e-01	1.640984e-06
1.851535e-05	1.434648e-01	1.644496e-06
1.854042e-05	1.435850e-01	1.648013e-06
1.856550e-05	1.437052e-01	1.651535e-06
1.859061e-05	1.438255e-01	1.655063e-06
1.861573e-05	1.439458e-01	1.658596e-06
1.864087e-05	1.440661e-01	1.662134e-06
1.866603e-05	1.441864e-01	1.665678e-06
1.869121e-05	1.443067e-01	1.669227e-06
1.871641e-05	1.444271e-01	1.672781e-06
1.874163e-05	1.445475e-01	1.676341e-06
1.876687e-05	1.446679e-01	1.679906e-06
1.879212e-05	1.447883e-01	1.683476e-06
1.881740e-05	1.449088e-01	1.687052e-06
1.884270e-05	1.450293e-01	1.690633e-06
1.886801e-05	1.451498e-01	1.694219e-06
1.889334e-05	1.452703e-01	1.697811e-06
1.891869e-05	1.453908e-01	1.701408e-06
1.894407e-05	1.455114e-01	1.705011e-06
1.896946e-05	1.456320e-01	1.708619e-06
1.899487e-05	1.457526e-01	1.712232e-06
1.902030e-05	1.458733e-01	1.715851e-06
1.904574e-05	1.459939e-01	1.719475e-06
1.907121e-05	1.461146e-01	1.723104e-06
1.909670e-05	1.462353e-01	1.726739e-06
1.912220e-05	1.463561e-01	1.730380e-06
1.914773e-05	1.464768e-01	1.734026e-06
1.917327e-05	1.465976e-01	1.737677e-06
1.919884e-05	1.467184e-01	1.741333e-06
1.922442e-05	1.468392e-01	1.744995e-06
1.925002e-05	1.469601e-01	1.748663e-06
1.927564e-05	1.470809e-01	1.752336e-06
1.930128e-05	1.472018e-01	1.756014e-06
1.932694e-05	1.473228e-01	1.759698e-06
1.935262e-05	1.474437e-01	1.763388e-06
1.937832e-05	1.475647e-01	1.767082e-06
1.940404e-05	1.476856e-01	1.770783e-06
1.942977e-05	1.478066e-01	1.774488e-06
1.945553e-05	1.479277e-01	1.778200e-06
1.948130e-05	1.480487e-01	1.781916e-06
1.950710e-05	1.481698e-01	1.785639e-06
1.953291e-05	1.482909e-01	1.789366e-06
1.955875e-05	1.484120e-01	1.793100e-06
1.958460e-05	1.485332e-01	1.796838e-06
1.961047e-05	1.486543e-01	1.800583e-06
1.963636e-05	1.487755e-01	1.804333e-06
1.966227e-05	1.488967e-01	1.808088e-06
1.968820e-05	1.490180e-01	1.811849e-06
1.971415e-05	1.491392e-01	1.815615e-06
1.974012e-05	1.492605e-01	1.819387e-06
1.976611e-05	1.493818e-01	1.823165e-06
1.979212e-05	1.495032e-01	1.826948e-06
1.981814e-05	1.496245e-01	1.830736e-06
1.984419e-05	1.497459e-01	1.834530e-06
1.987026e-05	1.498673e-01	1.838330e-06
1.989634e-05	1.499887e-01	1.842135e-06
1.992245e-05	1.501101e-01	1.845946e-06
1.994857e-05	1.502316e-01	1.849763e-06
1.997471e-05	1.503531e-01	1.853585e-06
2.000088e-05	1.504746e-01	1.857413e-06
2.002706e-05	1.505962e-01	1.861246e-06
2.005326e-05	1.507177e-01	1.865085e-06
2.007948e-05	1.508393e-01	1.868929e-06
2.010573e-05	1.509609e-01	1.872779e-06
2.013199e-05	1.510825e-01	1.876635e-06
2.015827e-05	1.512042e-01	1.880496e-06
2.018457e-05	1.513259e-01	1.884363e-06
2.021089e-05	1.514475e-01	1.888236e-06
2.023722e-05	1.515693e-01	1.892114e-06
2.026358e-05	1.516910e-01	1.895998e-06
2.028996e-05	1.518128e-01	1.899888e-06
2.031636e-05	1.519346e-01	1.903783e-06
2.034277e-05	1.520564e-01	1.907684e-06
2.036921e-05	1.521782e-01	1.911591e-06
2.039567e-05	1.523001e-01	1.915503e-06
2.042214e-05	1.524220e-01	1.919421e-06
2.044864e-05	1.525439e-01	1.923345e-06
2.047515e-05	1.526658e-01	1.927274e-06
2.050169e-05	1.527877e-01	1.931209e-06
2.052824e-05	1.529097e-01	1.935150e-06
2.055482e-05	1.530317e-01	1.939096e-06
2.058141e-05	1.531537e-01	1.943048e-06
2.060802e-05	1.532758e-01	1.947006e-06
2.063466e-05	1.533978e-01	1.950970e-06
2.066131e-05	1.535199e-01	1.954939e-06
2.068798e-05	1.536420e-01	1.958914e-06
2.071467e-05	1.537642e-01	1.962895e-06
2.074139e-05	1.538863e-01	1.966882e-06
2.076812e-05	1.540085e-01	1.970874e-06
2.079487e-05	1.541307e-01	1.974872e-06
2.082164e-05	1.542529e-01	1.978876e-06
2.084843e-05	1.543752e-01	1.982886e-06
2.087524e-05	1.544975e-01	1.986901e-06
2.090207e-05	1.546198e-01	1.990922e-06
2.092892e-05	1.547421e-01	1.994949e-06
2.095579e-05	1.548644e-01	1.998982e-06
2.098268e-05	1.549868e-01	2.003021e-06
2.100959e-05	1.551092e-01	2.007065e-06
2.103652e-05	1.552316e-01	2.011115e-06
2.106347e-05	1.553540e-01	2.015171e-06
2.109043e-05	1.554765e-01	2.019233e-06
2.111742e-05	1.555990e-01	2.023301e-06
2.114443e-05	1.557215e-01	2.027374e-06
2.117146e-05	1.558440e-01	2.031453e-06
2.119851e-05	1.559666e-01	2.035538e-06
2.122557e-05	1.560891e-01	2.039629e-06
2.125266e-05	1.562117e-01	2.043726e-06
2.127977e-05	1.563344e-01	2.047829e-06
2.130690e-05	1.564570e-01	2.051938e-06
2.133404e-05	1.565797e-01	2.056052e-06
2.136121e-05	1.567024e-01	2.060172e-06
2.138840e-05	1.568251e-01	2.064299e-06
2.141561e-05	1.569478e-01	2.068431e-06
2.144283e-05	1.570706e-01	2.072569e-06
2.147008e-05	1.571934e-01	2.076713e-06
2.149735e-05	1.573162e-01	2.080862e-06
2.152463e-05	1.574390e-01	2.085018e-06
2.155194e-05	1.575618e-01	2.089180e-06
2.157927e-05	1.576847e-01	2.093347e-06
2.160661e-05	1.578076e-01	2.097521e-06
2.163398e-05	1.579305e-01	2.101700e-06
2.166136e-05	1.580535e-01	2.105885e-06
2.168877e-05	1.581765e-01	2.110077e-06
2.171620e-05	1.582995e-01	2.114274e-06
2.174364e-05	1.584225e-01	2.118477e-06
2.177111e-05	1.585455e-01	2.122686e-06
2.179860e-05	1.586686e-01	2.126901e-06
2.182610e-05	1.587917e-01	2.131122e-06
2.185363e-05	1.589148e-01	2.135349e-06
2.188118e-05	1.590379e-01	2.139582e-06
2.190874e-05	1.591611e-01	2.143821e-06
2.193633e-05	1.592842e-01	2.148066e-06
2.196394e-05	1.594074e-01	2.152317e-06
2.199156e-05	1.595307e-01	2.156574e-06
2.201921e-05	1.596539e-01	2.160837e-06
2.204688e-05	1.597772e-01	2.165106e-06
2.207456e-05	1.599005e-01	2.169381e-06
2.210227e-05	1.600238e-01	2.173662e-06
2.213000e-05	1.601471e-01	2.177949e-06
2.215775e-05	1.602705e-01	2.182243e-06
2.218551e-05	1.603939e-01	2.186542e-06
2.221330e-05	1.605173e-01	2.190847e-06
2.224111e-05	1.606407e-01	2.195158e-06
2.226894e-05	1.607642e-01	2.199476e-06
2.229679e-05	1.608877e-01	2.203799e-06
2.232465e-05	1.610112e-01	2.208129e-06
2.235254e-05	1.611347e-01	2.212464e-06
2.238045e-05	1.612583e-01	2.216806e-06
2.240838e-05	1.613818e-01	2.221153e-06
2.243633e-05	1.615054e-01	2.225507e-06
2.246430e-05	1.616291e-01	2.229867e-06
2.249229e-05	1.617527e-01	2.234233e-06
2.252030e-05	1.618764e-01	2.238605e-06
2.254833e-05	1.620001e-01	2.242984e-06
2.257638e-05	1.621238e-01	2.247368e-06
2.260445e-05	1.622475e-01	2.251759e-06
2.263254e-05	1.623713e-01	2.256155e-06
2.266065e-05	1.624951e-01	2.260558e-06
2.268879e-05	1.626189e-01	2.264967e-06
2.271694e-05	1.627427e-01	2.269382e-06
2.274511e-05	1.628666e-01	2.273803e-06
2.277330e-05	1.629904e-01	2.278231e-06
2.280152e-05	1.631143e-01	2.282664e-06
2.282975e-05	1.632383e-01	2.287104e-06
2.285800e-05	1.633622e-01	2.291550e-06
2.288628e-05	1.634862e-01	2.296002e-06
2.291457e-05	1.636102e-01	2.300460e-06
2.294289e-05	1.637342e-01	2.304925e-06
2.297122e-05	1.638582e-01	2.309396e-06
2.299958e-05	1.639823e-01	2.313873e-06
2.302795e-05	1.641064e-01	2.318356e-06
2.305635e-05	1.642305e-01	2.322845e-06
2.308477e-05	1.643547e-01	2.327341e-06
2.311320e-05	1.644788e-01	2.331843e-06
2.314166e-05	1.646030e-01	2.336351e-06
2.317014e-05	1.647272e-01	2.340865e-06
2.319864e-05	1.648514e-01	2.345386e-06
2.322716e-05	1.649757e-01	2.349912e-06
2.325569e-05	1.651000e-01	2.354445e-06
2.328425e-05	1.652243e-01	2.358985e-06
2.331284e-05	1.653486e-01	2.363530e-06
2.334144e-05	1.654729e-01	2.368082e-06
2.337006e-05	1.655973e-01	2.372640e-06
2.339870e-05	1.657217e-01	2.377205e-06
2.342736e-05	1.658461e-01	2.381776e-06
2.345604e-05	1.659706e-01	2.386353e-06
2.348475e-05	1.660950e-01	2.390936e-06
2.351347e-05	1.662195e-01	2.395526e-06
2.354222e-05	1.663440e-01	2.400122e-06
2.357098e-05	1.664686e-01	2.404724e-06
2.359977e-05	1.665931e-01	2.409333e-06
2.362857e-05	1.667177e-01	2.413948e-06
2.365740e-05	1.668423e-01	2.418569e-06
2.368625e-05	1.669669e-01	2.423197e-06
2.371512e-05	1.670916e-01	2.427831e-06
2.374401e-05	1.672163e-01	2.432471e-06
2.377291e-05	1.673410e-01	2.437118e-06
2.380184e-05	1.674657e-01	2.441771e-06
2.383080e-05	1.675904e-01	2.446431e-06
2.385977e-05	1.677152e-01	2.451097e-06
2.388876e-05	1.678400e-01	2.455769e-06
2.391777e-05	1.679648e-01	2.460448e-06
2.394680e-05	1.680896e-01	2.465133e-06
2.397586e-05	1.682145e-01	2.469824e-06
2.400493e-05	1.683394e-01	2.474522e-06
2.403403e-05	1.684643e-01	2.479227e-06
2.406314e-05	1.685892e-01	2.483938e-06
2.409228e-05	1.687142e-01	2.488655e-06
2.412144e-05	1.688392e-01	2.493378e-06
2.415062e-05	1.689642e-01	2.498109e-06
2.417982e-05	1.690892e-01	2.502845e-06
2.420904e-05	1.692143e-01	2.507588e-06
2.423828e-05	1.693393e-01	2.512338e-06
2.426754e-05	1.694644e-01	2.517093e-06
2.429682e-05	1.695896e-01	2.521856e-06
2.432612e-05	1.697147e-01	2.526625e-06
2.435545e-05	1.698399e-01	2.531400e-06
2.438479e-05	1.699651e-01	2.536182e-06
2.441416e-05	1.700903e-01	2.540970e-06
2.444354e-05	1.702155e-01	2.545765e-06
2.447295e-05	1.703408e-01	2.550567e-06
2.450238e-05	1.704661e-01	2.555374e-06
2.453183e-05	1.705914e-01	2.560189e-06
2.456130e-05	1.707167e-01	2.565010e-06
2.459079e-05	1.708421e-01	2.569837e-06
2.462030e-05	1.709675e-01	2.574671e-06
2.464983e-05	1.710929e-01	2.579512e-06
2.467938e-05	1.712183e-01	2.584359e-06
2.470896e-05	1.713438e-01	2.589213e-06
2.473855e-05	1.714692e-01	2.594073e-06
2.476817e-05	1.715948e-01	2.598940e-06
2.479781e-05	1.717203e-01	2.603813e-06
2.482746e-05	1.718458e-01	2.608693e-06
2.485714e-05	1.719714e-01	2.613579e-06
2.488684e-05	1.720970e-01	2.618473e-06
2.491656e-05	1.722226e-01	2.623372e-06
2.494631e-05	1.723483e-01	2.628279e-06
2.497607e-05	1.724739e-01	2.633192e-06
2.500585e-05	1.725996e-01	2.638111e-06
2.503566e-05	1.727253e-01	2.643037e-06
2.506548e-05	1.728511e-01	2.647970e-06
2.509533e-05	1.729768e-01	2.652910e-06
2.512520e-05	1.731026e-01	2.657856e-06
2.515509e-05	1.732284e-01	2.662809e-06
2.518500e-05	1.733542e-01	2.667768e-06
2.521493e-05	1.734801e-01	2.672734e-06
2.524488e-05	1.736060e-01	2.677707e-06
2.527485e-05	1.737319e-01	2.682686e-06
2.530485e-05	1.738578e-01	2.687672e-06
2.533486e-05	1.739838e-01	2.692665e-06
2.536490e-05	1.741097e-01	2.697664e-06
2.539496e-05	1.742357e-01	2.702671e-06
2.542503e-05	1.743618e-01	2.707683e-06
2.545513e-05	1.744878e-01	2.712703e-06
2.548526e-05	1.746139e-01	2.717729e-06
2.551540e-05	1.747400e-01	2.722762e-06
2.554556e-05	1.748661e-01	2.727802e-06
2.557575e-05	1.749922e-01	2.732848e-06
2.560595e-05	1.751184e-01	2.737902e-06
2.563618e-05	1.752446e-01	2.742962e-06
2.566643e-05	1.753708e-01	2.748028e-06
2.569670e-05	1.754970e-01	2.753102e-06
2.572699e-05	1.756233e-01	2.758182e-06
2.575730e-05	1.757496e-01	2.763269e-06
2.578763e-05	1.758759e-01	2.768363e-06
2.581799e-05	1.760022e-01	2.773463e-06
2.584836e-05	1.761286e-01	2.778571e-06
2.587876e-05	1.762549e-01	2.783685e-06
2.590918e-05	1.763813e-01	2.788806e-06
2.593961e-05	1.765078e-01	2.793933e-06
2.597008e-05	1.766342e-01	2.799068e-06
2.600056e-05	1.767607e-01	2.804209e-06
2.603106e-05	1.768872e-01	2.809358e-06
2.606159e-05	1.770137e-01	2.814513e-06
2.609213e-05	1.771402e-01	2.819675e-06
2.612270e-05	1.772668e-01	2.824843e-06
2.615329e-05	1.773934e-01	2.830019e-06
2.618390e-05	1.775200e-01	2.835201e-06
2.621453e-05	1.776467e-01	2.840391e-06
2.624518e-05	1.777733e-01	2.845587e-06
2.627586e-05	1.779000e-01	2.850790e-06
2.630655e-05	1.780267e-01	2.856000e-06
2.633727e-05	1.781535e-01	2.861216e-06
2.636801e-05	1.782802e-01	2.866440e-06
2.639877e-05	1.784070e-01	2.871671e-06
2.642955e-05	1.785338e-01	2.876908e-06
2.646035e-05	1.786606e-01	2.882153e-06
2.649117e-05	1.787875e-01	2.887404e-06
2.652202e-05	1.789144e-01	2.892662e-06
2.655289e-05	1.790413e-01	2.897928e-06
2.658377e-05	1.791682e-01	2.903200e-06
2.661468e-05	1.792952e-01	2.908479e-06
2.664562e-05	1.794221e-01	2.913765e-06
2.667657e-05	1.795491e-01	2.919058e-06
2.670754e-05	1.796761e-01	2.924358e-06
2.673854e-05	1.798032e-01	2.929665e-06
2.676956e-05	1.799303e-01	2.934979e-06
2.680060e-05	1.800574e-01	2.940299e-06
2.683166e-05	1.801845e-01	2.945627e-06
2.686274e-05	1.803116e-01	2.950962e-06
2.689384e-05	1.804388e-01	2.956304e-06
2.692497e-05	1.805660e-01	2.961653e-06
2.695612e-05	1.806932e-01	2.967009e-06
2.698728e-05	1.808204e-01	2.972372e-06
2.701847e-05	1.809477e-01	2.977742e-06
2.704969e-05	1.810750e-01	2.983119e-06
2.708092e-05	1.812023e-01	2.988503e-06
2.711218e-05	1.813296e-01	2.993894e-06
2.714345e-05	1.814570e-01	2.999292e-06
2.717475e-05	1.815843e-01	3.004697e-06
2.720607e-05	1.817117e-01	3.010109e-06
2.723741e-05	1.818392e-01	3.015529e-06
2.726878e-05	1.819666e-01	3.020955e-06
2.730016e-05	1.820941e-01	3.026388e-06
2.733157e-05	1.822216e-01	3.031829e-06
2.736300e-05	1.823491e-01	3.037277e-06
2.739445e-05	1.824767e-01	3.042731e-06
2.742592e-05	1.826042e-01	3.048193e-06
2.745741e-05	1.827318e-01	3.053662e-06
2.748893e-05	1.828595e-01	3.059138e-06
2.752047e-05	1.829871e-01	3.064622e-06
2.755202e-05	1.831148e-01	3.070112e-06
2.758361e-05	1.832425e-01	3.075609e-06
2.761521e-05	1.833702e-01	3.081114e-06
2.764683e-05	1.834979e-01	3.086626e-06
2.767848e-05	1.836257e-01	3.092145e-06
2.771015e-05	1.837535e-01	3.097671e-06
2.774184e-05	1.838813e-01	3.103204e-06
2.777355e-05	1.840091e-01	3.108745e-06
2.780528e-05	1.841370e-01	3.114292e-06
2.783704e-05	1.842649e-01	3.119847e-06
2.786882e-05	1.843928e-01	3.125409e-06
2.790061e-05	1.845207e-01	3.130979e-06
2.793244e-05	1.846487e-01	3.136555e-06
2.796428e-05	1.847766e-01	3.142139e-06
2.799614e-05	1.849046e-01	3.147730e-06
2.802803e-05	1.850327e-01	3.153328e-06
2.805994e-05	1.851607e-01	3.158933e-06
2.809187e-05	1.852888e-01	3.164546e-06
2.812382e-05	1.854169e-01	3.170166e-06
2.815580e-05	1.855450e-01	3.175793e-06
2.818779e-05	1.856732e-01	3.181427e-06
2.821981e-05	1.858013e-01	3.187069e-06
2.825185e-05	1.859295e-01	3.192718e-06
2.828392e-05	1.860578e-01	3.198374e-06
2.831600e-05	1.861860e-01	3.204038e-06
2.834811e-05	1.863143e-01	3.209709e-06
2.838024e-05	1.864426e-01	3.215387e-06
2.841239e-05	1.865709e-01	3.221072e-06
2.844456e-05	1.866992e-01	3.226765e-06
2.847675e-05	1.868276e-01	3.232465e-06
2.850897e-05	1.869560e-01	3.238173e-06
2.854121e-05	1.870844e-01	3.243887e-06
2.857347e-05	1.872128e-01	3.249609e-06
2.860575e-05	1.873413e-01	3.255339e-06
2.863806e-05	1.874698e-01	3.261076e-06
2.867038e-05	1.875983e-01	3.266820e-06
2.870273e-05	1.877268e-01	3.272571e-06
2.873511e-05	1.878554e-01	3.278330e-06
2.876750e-05	1.879839e-01	3.284096e-06
2.879992e-05	1.881125e-01	3.289870e-06
2.883235e-05	1.882412e-01	3.295651e-06
2.886481e-05	1.883698e-01	3.301440e-06
2.889730e-05	1.884985e-01	3.307236e-06
2.892980e-05	1.886272e-01	3.313039e-06
2.896233e-05	1.887559e-01	3.318850e-06
2.899488e-05	1.888847e-01	3.324668e-06
2.902745e-05	1.890135e-01	3.330493e-06
2.906004e-05	1.891423e-01	3.336326e-06
2.909266e-05	1.892711e-01	3.342167e-06
2.912529e-05	1.893999e-01	3.348015e-06
2.915795e-05	1.895288e-01	3.353870e-06
2.919064e-05	1.896577e-01	3.359733e-06
2.922334e-05	1.897866e-01	3.365603e-06
2.925607e-05	1.899156e-01	3.371481e-06
2.928882e-05	1.900445e-01	3.377366e-06
2.932159e-05	1.901735e-01	3.383259e-06
2.935438e-05	1.903025e-01	3.389159e-06
2.938720e-05	1.904316e-01	3.395067e-06
2.942004e-05	1.905606e-01	3.400982e-06
2.945290e-05	1.906897e-01	3.406905e-06
2.948578e-05	1.908188e-01	3.412836e-06
2.951869e-05	1.909480e-01	3.418774e-06
2.955161e-05	1.910771e-01	3.424719e-06
2.958456e-05	1.912063e-01	3.430672e-06
2.961754e-05	1.913355e-01	3.436632e-06
2.965053e-05	1.914648e-01	3.442601e-06
2.968355e-05	1.915940e-01	3.448576e-06
2.971659e-05	1.917233e-01	3.454559e-06
2.974965e-05	1.918526e-01	3.460550e-06
2.978274e-05	1.919820e-01	3.466549e-06
2.981584e-05	1.921113e-01	3.472555e-06
2.984897e-05	1.922407e-01	3.478568e-06
2.988213e-05	1.923701e-01	3.484589e-06
2.991530e-05	1.924995e-01	3.490618e-06
2.994850e-05	1.926290e-01	3.496655e-06
2.998172e-05	1.927585e-01	3.502699e-06
3.001496e-05	1.928880e-01	3.508750e-06
3.004822e-05	1.930175e-01	3.514810e-06
3.008151e-05	1.931470e-01	3.520877e-06
3.011482e-05	1.932766e-01	3.526951e-06
3.014815e-05	1.934062e-01	3.533034e-06
3.018151e-05	1.935358e-01	3.539124e-06
3.021489e-05	1.936655e-01	3.545221e-06
3.024829e-05	1.937951e-01	3.551327e-06
3.028171e-05	1.939248e-01	3.557440e-06
3.031515e-05	1.940546e-01	3.563561e-06
3.034862e-05	1.941843e-01	3.569689e-06
3.038211e-05	1.943141e-01	3.575825e-06
3.041563e-05	1.944439e-01	3.581969e-06
3.044916e-05	1.945737e-01	3.588120e-06
3.048272e-05	1.947035e-01	3.594280e-06
3.051630e-05	1.948334e-01	3.600447e-06
3.054991e-05	1.949633e-01	3.606622e-06
3.058353e-05	1.950932e-01	3.612804e-06
3.061718e-05	1.952231e-01	3.618994e-06
3.065085e-05	1.953531e-01	3.625193e-06
3.068455e-05	1.954831e-01	3.631398e-06
3.071827e-05	1.956131e-01	3.637612e-06
3.075201e-05	1.957431e-01	3.643833e-06
3.078577e-05	1.958732e-01	3.650063e-06
3.081955e-05	1.960033e-01	3.656299e-06
3.085336e-05	1.961334e-01	3.662544e-06
3.088719e-05	1.962635e-01	3.668797e-06
3.092105e-05	1.963937e-01	3.675057e-06
3.095492e-05	1.965239e-01	3.681326e-06
3.098882e-05	1.966541e-01	3.687602e-06
3.102275e-05	1.967843e-01	3.693885e-06
3.105669e-05	1.969146e-01	3.700177e-06
3.109066e-05	1.970448e-01	3.706477e-06
3.112465e-05	1.971751e-01	3.712784e-06
3.115866e-05	1.973055e-01	3.719100e-06
3.119270e-05	1.974358e-01	3.725423e-06
3.122676e-05	1.975662e-01	3.731754e-06
3.126084e-05	1.976966e-01	3.738093e-06
3.129495e-05	1.978270e-01	3.744440e-06
3.132908e-05	1.979575e-01	3.750795e-06
3.136323e-05	1.980879e-01	3.757157e-06
3.139740e-05	1.982184e-01	3.763528e-06
3.143160e-05	1.983490e-01	3.769906e-06
3.146582e-05	1.984795e-01	3.776293e-06
3.150006e-05	1.986101e-01	3.782687e-06
3.153433e-05	1.987407e-01	3.789090e-06
3.156861e-05	1.988713e-01	3.795500e-06
3.160293e-05	1.990020e-01	3.801918e-06
3.163726e-05	1.991326e-01	3.808344e-06
3.167162e-05	1.992633e-01	3.814779e-06
3.170600e-05	1.993940e-01	3.821221e-06
3.174040e-05	1.995248e-01	3.827671e-06
3.177483e-05	1.996556e-01	3.834129e-06
3.180928e-05	1.997863e-01	3.840595e-06
3.184375e-05	1.999172e-01	3.847069e-06
3.187825e-05	2.000480e-01	3.853551e-06
3.191277e-05	2.001789e-01	3.860042e-06
3.194731e-05	2.003098e-01	3.866540e-06
3.198188e-05	2.004407e-01	3.873046e-06
3.201646e-05	2.005716e-01	3.879560e-06
3.205108e-05	2.007026e-01	3.886083e-06
3.208571e-05	2.008336e-01	3.892613e-06
3.212037e-05	2.009646e-01	3.899151e-06
3.215505e-05	2.010956e-01	3.905698e-06
3.218975e-05	2.012267e-01	3.912252e-06
3.222448e-05	2.013578e-01	3.918815e-06
3.225923e-05	2.014889e-01	3.925386e-06
3.229401e-05	2.016200e-01	3.931965e-06
3.232880e-05	2.017512e-01	3.938552e-06
3.236362e-05	2.018824e-01	3.945147e-06
3.239847e-05	2.020136e-01	3.951750e-06
3.243333e-05	2.021448e-01	3.958361e-06
3.246822e-05	2.022761e-01	3.964981e-06
3.250314e-05	2.024073e-01	3.971608e-06
3.253807e-05	2.025387e-01	3.978244e-06
3.257303e-05	2.026700e-01	3.984888e-06
3.260801e-05	2.028013e-01	3.991540e-06
3.264302e-05	2.029327e-01	3.998200e-06
3.267805e-05	2.030641e-01	4.004869e-06
3.271310e-05	2.031956e-01	4.011545e-06
3.274818e-05	2.033270e-01	4.018230e-06
3.278328e-05	2.034585e-01	4.024923e-06
3.281840e-05	2.035900e-01	4.031624e-06
3.285355e-05	2.037215e-01	4.038334e-06
3.288872e-05	2.038531e-01	4.045051e-06
3.292391e-05	2.039847e-01	4.051777e-06
3.295913e-05	2.041163e-01	4.058511e-06
3.299437e-05	2.042479e-01	4.065253e-06
3.302963e-05	2.043795e-01	4.072004e-06
3.306492e-05	2.045112e-01	4.078763e-06
3.310023e-05	2.046429e-01	4.085530e-06
3.313556e-05	2.047746e-01	4.092305e-06
3.317092e-05	2.049064e-01	4.099089e-06
3.320630e-05	2.050382e-01	4.105881e-06
3.324170e-05	2.051700e-01	4.112681e-06
3.327713e-05	2.053018e-01	4.119489e-06
3.331258e-05	2.054336e-01	4.126306e-06
3.334805e-05	2.055655e-01	4.133131e-06
3.338355e-05	2.056974e-01	4.139965e-06
3.341907e-05	2.058293e-01	4.146806e-06
3.345462e-05	2.059613e-01	4.153656e-06
3.349019e-05	2.060933e-01	4.160515e-06
3.352578e-05	2.062252e-01	4.167382e-06
3.356140e-05	2.063573e-01	4.174257e-06
3.359703e-05	2.064893e-01	4.181140e-06
3.363270e-05	2.066214e-01	4.188032e-06
3.366838e-05	2.067535e-01	4.194932e-06
3.370409e-05	2.068856e-01	4.201841e-06
3.373983e-05	2.070177e-01	4.208758e-06
3.377558e-05	2.071499e-01	4.215683e-06
3.381137e-05	2.072821e-01	4.222617e-06
3.384717e-05	2.074143e-01	4.229559e-06
3.388300e-05	2.075466e-01	4.236510e-06
3.391885e-05	2.076788e-01	4.243469e-06
3.395473e-05	2.078111e-01	4.250437e-06
3.399063e-05	2.079434e-01	4.257412e-06
3.402655e-05	2.080758e-01	4.264397e-06
3.406250e-05	2.082082e-01	4.271390e-06
3.409847e-05	2.083405e-01	4.278391e-06
3.413446e-05	2.084730e-01	4.285401e-06
3.417048e-05	2.086054e-01	4.292419e-06
3.420652e-05	2.087379e-01	4.299446e-06
3.424259e-05	2.088704e-01	4.306481e-06
3.427868e-05	2.090029e-01	4.313525e-06
3.431479e-05	2.091354e-01	4.320577e-06
3.435093e-05	2.092680e-01	4.327638e-06
3.438709e-05	2.094006e-01	4.334707e-06
3.442327e-05	2.095332e-01	4.341785e-06
3.445948e-05	2.096658e-01	4.348871e-06
3.449571e-05	2.097985e-01	4.355966e-06
3.453197e-05	2.099312e-01	4.363070e-06
3.456825e-05	2.100639e-01	4.370182e-06
3.460455e-05	2.101966e-01	4.377302e-06
3.464088e-05	2.103294e-01	4.384432e-06
3.467723e-05	2.104622e-01	4.391569e-06
3.471361e-05	2.105950e-01	4.398716e-06
3.475001e-05	2.107278e-01	4.405871e-06
3.478643e-05	2.108607e-01	4.413034e-06
3.482288e-05	2.109936e-01	4.420206e-06
3.485935e-05	2.111265e-01	4.427387e-06
3.489584e-05	2.112594e-01	4.434576e-06
3.493236e-05	2.113924e-01	4.441774e-06
3.496891e-05	2.115254e-01	4.448981e-06
3.500547e-05	2.116584e-01	4.456196e-06
3.504207e-05	2.117914e-01	4.463420e-06
3.507868e-05	2.119245e-01	4.470653e-06
3.511532e-05	2.120576e-01	4.477894e-06
3.515198e-05	2.121907e-01	4.485144e-06
3.518867e-05	2.123238e-01	4.492403e-06
3.522538e-05	2.124570e-01	4.499670e-06
3.526212e-05	2.125902e-01	4.506946e-06
3.529888e-05	2.127234e-01	4.514231e-06
3.533566e-05	2.128566e-01	4.521525e-06
3.537247e-05	2.129899e-01	4.528827e-06
3.540930e-05	2.131231e-01	4.536138e-06
3.544616e-05	2.132565e-01	4.543458e-06
3.548304e-05	2.133898e-01	4.550786e-06
3.551994e-05	2.135231e-01	4.558123e-06
3.555687e-05	2.136565e-01	4.565469e-06
3.559382e-05	2.137899e-01	4.572824e-06
3.563080e-05	2.139234e-01	4.580187e-06
3.566780e-05	2.140568e-01	4.587560e-06
3.570483e-05	2.141903e-01	4.594941e-06
3.574188e-05	2.143238e-01	4.602331e-06
3.577895e-05	2.144574e-01	4.609729e-06
3.581605e-05	2.145909e-01	4.617137e-06
3.585317e-05	2.147245e-01	4.624553e-06
3.589032e-05	2.148581e-01	4.631978e-06
3.592749e-05	2.149917e-01	4.639412e-06
3.596468e-05	2.151254e-01	4.646855e-06
3.600190e-05	2.152591e-01	4.654307e-06
3.603915e-05	2.153928e-01	4.661767e-06
3.607641e-05	2.155265e-01	4.669237e-06
3.611371e-05	2.156603e-01	4.676715e-06
3.615102e-05	2.157941e-01	4.684202e-06
3.618836e-05	2.159279e-01	4.691698e-06
3.622573e-05	2.160617e-01	4.699203e-06
3.626312e-05	2.161956e-01	4.706717e-06
3.630053e-05	2.163294e-01	4.714240e-06
3.633797e-05	2.164633e-01	4.721771e-06
3.637543e-05	2.165973e-01	4.729312e-06
3.641292e-05	2.167312e-01	4.736861e-06
3.645043e-05	2.168652e-01	4.744420e-06
3.648797e-05	2.169992e-01	4.751987e-06
3.652553e-05	2.171333e-01	4.759564e-06
3.656312e-05	2.172673e-01	4.767149e-06
3.660073e-05	2.174014e-01	4.774743e-06
3.663836e-05	2.175355e-01	4.782347e-06
3.667602e-05	2.176696e-01	4.789959e-06
3.671370e-05	2.178038e-01	4.797580e-06
3.675141e-05	2.179380e-01	4.805211e-06
3.678914e-05	2.180722e-01	4.812850e-06
3.682690e-05	2.182064e-01	4.820498e-06
3.686468e-05	2.183407e-01	4.828156e-06
3.690248e-05	2.184749e-01	4.835822e-06
3.694031e-05	2.186093e-01	4.843498e-06
3.697817e-05	2.187436e-01	4.851182e-06
3.701605e-05	2.188779e-01	4.858876e-06
3.705395e-05	2.190123e-01	4.866578e-06
3.709188e-05	2.191467e-01	4.874290e-06
3.712983e-05	2.192812e-01	4.882011e-06
3.716781e-05	2.194156e-01	4.889740e-06
3.720582e-05	2.195501e-01	4.897479e-06
3.724384e-05	2.196846e-01	4.905228e-06
3.728189e-05	2.198191e-01	4.912985e-06
3.731997e-05	2.199537e-01	4.920751e-06
3.735807e-05	2.200883e-01	4.928526e-06
3.739620e-05	2.202229e-01	4.936311e-06
3.743435e-05	2.203575e-01	4.944105e-06
3.747252e-05	2.204922e-01	4.951907e-06
3.751072e-05	2.206269e-01	4.959720e-06
3.754895e-05	2.207616e-01	4.967541e-06
3.758720e-05	2.208963e-01	4.975371e-06
3.762547e-05	2.210311e-01	4.983211e-06
3.766377e-05	2.211658e-01	4.991059e-06
3.770210e-05	2.213006e-01	4.998917e-06
3.774045e-05	2.214355e-01	5.006784e-06
3.777882e-05	2.215703e-01	5.014661e-06
3.781722e-05	2.217052e-01	5.022546e-06
3.785564e-05	2.218401e-01	5.030441e-06
3.789409e-05	2.219751e-01	5.038345e-06
3.793256e-05	2.221100e-01	5.046258e-06
3.797106e-05	2.222450e-01	5.054181e-06
3.800958e-05	2.223800e-01	5.062113e-06
3.804813e-05	2.225151e-01	5.070054e-06
3.808670e-05	2.226501e-01	5.078004e-06
3.812530e-05	2.227852e-01	5.085964e-06
3.816392e-05	2.229203e-01	5.093933e-06
3.820257e-05	2.230554e-01	5.101911e-06
3.824124e-05	2.231906e-01	5.109898e-06
3.827994e-05	2.233258e-01	5.117895e-06
3.831866e-05	2.234610e-01	5.125901e-06
3.835741e-05	2.235962e-01	5.133917e-06
3.839618e-05	2.237315e-01	5.141942e-06
3.843498e-05	2.238668e-01	5.149976e-06
3.847380e-05	2.240021e-01	5.158019e-06
3.851265e-05	2.241374e-01	5.166072e-06
3.855152e-05	2.242728e-01	5.174135e-06
3.859042e-05	2.244082e-01	5.182206e-06
3.862934e-05	2.245436e-01	5.190287e-06
3.866829e-05	2.246790e-01	5.198378e-06
3.870726e-05	2.248145e-01	5.206477e-06
3.874626e-05	2.249500e-01	5.214587e-06
3.878528e-05	2.250855e-01	5.222705e-06
3.882433e-05	2.252210e-01	5.230833e-06
3.886340e-05	2.253566e-01	5.238971e-06
3.890250e-05	2.254922e-01	5.247118e-06
3.894162e-05	2.256278e-01	5.255274e-06
3.898077e-05	2.257634e-01	5.263440e-06
3.901995e-05	2.258991e-01	5.271616e-06
3.905915e-05	2.260348e-01	5.279800e-06
3.909837e-05	2.261705e-01	5.287995e-06
3.913762e-05	2.263062e-01	5.296199e-06
3.917689e-05	2.264420e-01	5.304412e-06
3.921619e-05	2.265778e-01	5.312635e-06
3.925552e-05	2.267136e-01	5.320867e-06
3.929487e-05	2.268494e-01	5.329109e-06
3.933424e-05	2.269853e-01	5.337360e-06
3.937364e-05	2.271212e-01	5.345621e-06
3.941307e-05	2.272571e-01	5.353891e-06
3.945252e-05	2.273931e-01	5.362172e-06
3.949200e-05	2.275290e-01	5.370461e-06
3.953150e-05	2.276650e-01	5.378760e-06
3.957103e-05	2.278010e-01	5.387069e-06
3.961058e-05	2.279371e-01	5.395387e-06
3.965016e-05	2.280731e-01	5.403715e-06
3.968976e-05	2.282092e-01	5.412053e-06
3.972939e-05	2.283454e-01	5.420400e-06
3.976905e-05	2.284815e-01	5.428757e-06
3.980873e-05	2.286177e-01	5.437123e-06
3.984843e-05	2.287539e-01	5.445499e-06
3.988816e-05	2.288901e-01	5.453885e-06
3.992792e-05	2.290263e-01	5.462280e-06
3.996770e-05	2.291626e-01	5.470685e-06
4.000751e-05	2.292989e-01	5.479099e-06
4.004734e-05	2.294352e-01	5.487524e-06
4.008720e-05	2.295716e-01	5.495958e-06
4.012708e-05	2.297079e-01	5.504401e-06
4.016699e-05	2.298443e-01	5.512855e-06
4.020692e-05	2.299808e-01	5.521318e-06
4.024688e-05	2.301172e-01	5.529791e-06
4.028687e-05	2.302537e-01	5.538273e-06
4.032688e-05	2.303902e-01	5.546766e-06
4.036692e-05	2.305267e-01	5.555268e-06
4.040698e-05	2.306633e-01	5.563779e-06
4.044707e-05	2.307998e-01	5.572301e-06
4.048718e-05	2.309364e-01	5.580832e-06
4.052732e-05	2.310731e-01	5.589373e-06
4.056748e-05	2.312097e-01	5.597924e-06
4.060767e-05	2.313464e-01	5.606485e-06
4.064789e-05	2.314831e-01	5.615055e-06
4.068813e-05	2.316198e-01	5.623635e-06
4.072840e-05	2.317566e-01	5.632226e-06
4.076869e-05	2.318933e-01	5.640825e-06
4.080901e-05	2.320301e-01	5.649435e-06
4.084935e-05	2.321670e-01	5.658055e-06
4.088972e-05	2.323038e-01	5.666684e-06
4.093012e-05	2.324407e-01	5.675323e-06
4.097054e-05	2.325776e-01	5.683973e-06
4.101099e-05	2.327145e-01	5.692632e-06
4.105146e-05	2.328515e-01	5.701300e-06
4.109196e-05	2.329885e-01	5.709979e-06
4.113249e-05	2.331255e-01	5.718668e-06
4.117304e-05	2.332625e-01	5.727367e-06
4.121361e-05	2.333996e-01	5.736075e-06
4.125421e-05	2.335367e-01	5.744793e-06
4.129484e-05	2.336738e-01	5.753522e-06
4.133550e-05	2.338109e-01	5.762260e-06
4.137618e-05	2.339481e-01	5.771008e-06
4.141688e-05	2.340852e-01	5.779767e-06
4.145761e-05	2.342225e-01	5.788535e-06
4.149837e-05	2.343597e-01	5.797313e-06
4.153915e-05	2.344970e-01	5.806101e-06
4.157996e-05	2.346342e-01	5.814899e-06
4.162080e-05	2.347716e-01	5.823707e-06
4.166166e-05	2.349089e-01	5.832525e-06
4.170255e-05	2.350463e-01	5.841353e-06
4.174346e-05	2.351836e-01	5.850192e-06
4.178440e-05	2.353211e-01	5.859040e-06
4.182536e-05	2.354585e-01	5.867898e-06
4.186635e-05	2.355960e-01	5.876766e-06
4.190737e-05	2.357335e-01	5.885645e-06
4.194841e-05	2.358710e-01	5.894533e-06
4.198948e-05	2.360085e-01	5.903432e-06
4.203058e-05	2.361461e-01	5.912340e-06
4.207170e-05	2.362837e-01	5.921259e-06
4.211285e-05	2.364213e-01	5.930188e-06
4.215402e-05	2.365589e-01	5.939126e-06
4.219522e-05	2.366966e-01	5.948075e-06
4.223644e-05	2.368343e-01	5.957035e-06
4.227770e-05	2.369720e-01	5.966004e-06
4.231897e-05	2.371098e-01	5.974983e-06
4.236028e-05	2.372475e-01	5.983973e-06
4.240161e-05	2.373853e-01	5.992972e-06
4.244296e-05	2.375232e-01	6.001982e-06
4.248435e-05	2.376610e-01	6.011002e-06
4.252576e-05	2.377989e-01	6.020032e-06
4.256719e-05	2.379368e-01	6.029073e-06
4.260865e-05	2.380747e-01	6.038123e-06
4.265014e-05	2.382127e-01	6.047184e-06
4.269165e-05	2.383506e-01	6.056255e-06
4.273319e-05	2.384886e-01	6.065337e-06
4.277476e-05	2.386267e-01	6.074428e-06
4.281635e-05	2.387647e-01	6.083530e-06
4.285797e-05	2.389028e-01	6.092642e-06
4.289962e-05	2.390409e-01	6.101764e-06
4.294129e-05	2.391790e-01	6.110897e-06
4.298298e-05	2.393172e-01	6.120039e-06
4.302471e-05	2.394554e-01	6.129192e-06
4.306646e-05	2.395936e-01	6.138356e-06
4.310824e-05	2.397318e-01	6.147529e-06
4.315004e-05	2.398701e-01	6.156713e-06
4.319187e-05	2.400084e-01	6.165908e-06
4.323372e-05	2.401467e-01	6.175112e-06
4.327561e-05	2.402850e-01	6.184327e-06
4.331752e-05	2.404234e-01	6.193553e-06
4.335945e-05	2.405618e-01	6.202788e-06
4.340141e-05	2.407002e-01	6.212034e-06
4.344340e-05	2.408386e-01	6.221291e-06
4.348541e-05	2.409771e-01	6.230558e-06
4.352746e-05	2.411156e-01	6.239835e-06
4.356952e-05	2.412541e-01	6.249122e-06
4.361162e-05	2.413926e-01	6.258420e-06
4.365374e-05	2.415312e-01	6.267729e-06
4.369589e-05	2.416698e-01	6.277048e-06
4.373806e-05	2.418084e-01	6.286377e-06
4.378026e-05	2.419470e-01	6.295717e-06
4.382249e-05	2.420857e-01	6.305067e-06
4.386474e-05	2.422244e-01	6.314427e-06
4.390702e-05	2.423631e-01	6.323799e-06
4.394933e-05	2.425019e-01	6.333180e-06
4.399166e-05	2.426406e-01	6.342572e-06
4.403402e-05	2.427794e-01	6.351975e-06
4.407641e-05	2.429183e-01	6.361388e-06
4.411882e-05	2.430571e-01	6.370811e-06
4.416126e-05	2.431960e-01	6.380245e-06
4.420372e-05	2.433349e-01	6.389690e-06
4.424622e-05	2.434738e-01	6.399145e-06
4.428874e-05	2.436128e-01	6.408611e-06
4.433128e-05	2.437517e-01	6.418087e-06
4.437386e-05	2.438907e-01	6.427574e-06
4.441646e-05	2.440298e-01	6.437071e-06
4.445909e-05	2.441688e-01	6.446579e-06
4.450174e-05	2.443079e-01	6.456098e-06
4.454442e-05	2.444470e-01	6.465627e-06
4.458713e-05	2.445862e-01	6.475167e-06
4.462986e-05	2.447253e-01	6.484717e-06
4.467262e-05	2.448645e-01	6.494278e-06
4.471541e-05	2.450037e-01	6.503849e-06
4.475822e-05	2.451429e-01	6.513432e-06
4.480106e-05	2.452822e-01	6.523025e-06
4.484393e-05	2.454215e-01	6.532628e-06
4.488683e-05	2.455608e-01	6.542242e-06
4.492975e-05	2.457001e-01	6.551867e-06
4.497270e-05	2.458395e-01	6.561503e-06
4.501567e-05	2.459789e-01	6.571149e-06
4.505868e-05	2.461183e-01	6.580806e-06
4.510171e-05	2.462578e-01	6.590474e-06
4.514476e-05	2.463972e-01	6.600152e-06
4.518785e-05	2.465367e-01	6.609842e-06
4.523096e-05	2.466762e-01	6.619541e-06
4.527410e-05	2.468158e-01	6.629252e-06
4.531726e-05	2.469554e-01	6.638974e-06
4.536045e-05	2.470950e-01	6.648706e-06
4.540367e-05	2.472346e-01	6.658449e-06
4.544692e-05	2.473742e-01	6.668202e-06
4.549019e-05	2.475139e-01	6.677967e-06
4.553349e-05	2.476536e-01	6.687742e-06
4.557682e-05	2.477933e-01	6.697528e-06
4.562017e-05	2.479331e-01	6.707325e-06
4.566355e-05	2.480729e-01	6.717133e-06
4.570696e-05	2.482127e-01	6.726952e-06
4.575039e-05	2.483525e-01	6.736781e-06
4.579386e-05	2.484923e-01	6.746622e-06
4.583735e-05	2.486322e-01	6.756473e-06
4.588086e-05	2.487721e-01	6.766335e-06
4.592441e-05	2.489121e-01	6.776208e-06
4.596798e-05	2.490520e-01	6.786092e-06
4.601158e-05	2.491920e-01	6.795986e-06
4.605520e-05	2.493320e-01	6.805892e-06
4.609885e-05	2.494721e-01	6.815809e-06
4.614253e-05	2.496121e-01	6.825736e-06
4.618624e-05	2.497522e-01	6.835674e-06
4.622998e-05	2.498923e-01	6.845624e-06
4.627374e-05	2.500325e-01	6.855584e-06
4.631753e-05	2.501726e-01	6.865555e-06
4.636134e-05	2.503128e-01	6.875538e-06
4.640519e-05	2.504531e-01	6.885531e-06
4.644906e-05	2.505933e-01	6.895535e-06
4.649296e-05	2.507336e-01	6.905550e-06
4.653688e-05	2.508739e-01	6.915577e-06
4.658083e-05	2.510142e-01	6.925614e-06
4.662482e-05	2.511545e-01	6.935662e-06
4.666882e-05	2.512949e-01	6.945721e-06
4.671286e-05	2.514353e-01	6.955792e-06
4.675692e-05	2.515757e-01	6.965873e-06
4.680101e-05	2.517162e-01	6.975966e-06
4.684513e-05	2.518567e-01	6.986069e-06
4.688927e-05	2.519972e-01	6.996184e-06
4.693345e-05	2.521377e-01	7.006310e-06
4.697765e-05	2.522783e-01	7.016446e-06
4.702187e-05	2.524188e-01	7.026594e-06
4.706613e-05	2.525595e-01	7.036753e-06
4.711041e-05	2.527001e-01	7.046923e-06
4.715472e-05	2.528407e-01	7.057105e-06
4.719906e-05	2.529814e-01	7.067297e-06
4.724342e-05	2.531221e-01	7.077501e-06
4.728782e-05	2.532629e-01	7.087716e-06
4.733224e-05	2.534037e-01	7.097942e-06
4.737668e-05	2.535444e-01	7.108179e-06
4.742116e-05	2.536853e-01	7.118427e-06
4.746566e-05	2.538261e-01	7.128686e-06
4.751019e-05	2.539670e-01	7.138957e-06
4.755475e-05	2.541079e-01	7.149239e-06
4.759934e-05	2.542488e-01	7.159532e-06
4.764395e-05	2.543897e-01	7.169837e-06
4.768859e-05	2.545307e-01	7.180152e-06
4.773326e-05	2.546717e-01	7.190479e-06
4.777796e-05	2.548127e-01	7.200817e-06
4.782268e-05	2.549538e-01	7.211167e-06
4.786743e-05	2.550949e-01	7.221527e-06
4.791221e-05	2.552360e-01	7.231899e-06
4.795702e-05	2.553771e-01	7.242283e-06
4.800186e-05	2.555182e-01	7.252677e-06
4.804672e-05	2.556594e-01	7.263083e-06
4.809161e-05	2.558006e-01	7.273501e-06
4.813653e-05	2.559419e-01	7.283929e-06
4.818148e-05	2.560831e-01	7.294369e-06
4.822645e-05	2.562244e-01	7.304820e-06
4.827145e-05	2.563657e-01	7.315283e-06
4.831648e-05	2.565071e-01	7.325757e-06
4.836154e-05	2.566484e-01	7.336243e-06
4.840663e-05	2.567898e-01	7.346739e-06
4.845174e-05	2.569312e-01	7.357248e-06
4.849688e-05	2.570727e-01	7.367767e-06
4.854205e-05	2.572142e-01	7.378298e-06
4.858725e-05	2.573556e-01	7.388841e-06
4.863248e-05	2.574972e-01	7.399395e-06
4.867773e-05	2.576387e-01	7.409960e-06
4.872301e-05	2.577803e-01	7.420537e-06
4.876832e-05	2.579219e-01	7.431125e-06
4.881366e-05	2.580635e-01	7.441725e-06
4.885902e-05	2.582052e-01	7.452336e-06
4.890442e-05	2.583468e-01	7.462959e-06
4.894984e-05	2.584885e-01	7.473593e-06
4.899529e-05	2.586303e-01	7.484239e-06
4.904077e-05	2.587720e-01	7.494896e-06
4.908627e-05	2.589138e-01	7.505565e-06
4.913181e-05	2.590556e-01	7.516246e-06
4.917737e-05	2.591975e-01	7.526938e-06
4.922296e-05	2.593393e-01	7.537641e-06
4.926858e-05	2.594812e-01	7.548356e-06
4.931422e-05	2.596231e-01	7.559083e-06
4.935990e-05	2.597651e-01	7.569821e-06
4.940560e-05	2.599070e-01	7.580571e-06
4.945133e-05	2.600490e-01	7.591332e-06
4.949709e-05	2.601910e-01	7.602105e-06
4.954288e-05	2.603331e-01	7.612890e-06
4.958869e-05	2.604752e-01	7.623686e-06
4.963454e-05	2.606173e-01	7.634494e-06
4.968041e-05	2.607594e-01	7.645314e-06
4.972631e-05	2.609015e-01	7.656145e-06
4.977224e-05	2.610437e-01	7.666988e-06
4.981820e-05	2.611859e-01	7.677843e-06
4.986418e-05	2.613281e-01	7.688709e-06
4.991019e-05	2.614704e-01	7.699587e-06
4.995624e-05	2.616127e-01	7.710477e-06
5.000231e-05	2.617550e-01	7.721379e-06
5.004840e-05	2.618973e-01	7.732292e-06
5.009453e-05	2.620397e-01	7.743217e-06
5.014069e-05	2.621821e-01	7.754154e-06
5.018687e-05	2.623245e-01	7.765102e-06
5.023308e-05	2.624669e-01	7.776062e-06
5.027932e-05	2.626094e-01	7.787034e-06
5.032559e-05	2.627519e-01	7.798018e-06
5.037189e-05	2.628944e-01	7.809014e-06
5.041822e-05	2.630369e-01	7.820021e-06
5.046457e-05	2.631795e-01	7.831041e-06
5.051095e-05	2.633221e-01	7.842072e-06
5.055736e-05	2.634647e-01	7.853115e-06
5.060380e-05	2.636074e-01	7.864169e-06
5.065027e-05	2.637501e-01	7.875236e-06
5.069677e-05	2.638928e-01	7.886315e-06
5.074329e-05	2.640355e-01	7.897405e-06
5.078985e-05	2.641782e-01	7.908507e-06
5.083643e-05	2.643210e-01	7.919621e-06
5.088304e-05	2.644638e-01	7.930747e-06
5.092968e-05	2.646067e-01	7.941885e-06
5.097635e-05	2.647495e-01	7.953035e-06
5.102305e-05	2.648924e-01	7.964197e-06
5.106977e-05	2.650353e-01	7.975371e-06
5.111653e-05	2.651783e-01	7.986557e-06
5.116331e-05	2.653212e-01	7.997754e-06
5.121012e-05	2.654642e-01	8.008964e-06
5.125696e-05	2.656072e-01	8.020186e-06
5.130383e-05	2.657503e-01	8.031419e-06
5.135073e-05	2.658934e-01	8.042665e-06
5.139766e-05	2.660364e-01	8.053923e-06
5.144461e-05	2.661796e-01	8.065192e-06
5.149159e-05	2.663227e-01	8.076474e-06
5.153861e-05	2.664659e-01	8.087768e-06
5.158565e-05	2.666091e-01	8.099074e-06
5.163272e-05	2.667523e-01	8.110392e-06
5.167982e-05	2.668956e-01	8.121722e-06
5.172695e-05	2.670389e-01	8.133064e-06
5.177410e-05	2.671822e-01	8.144418e-06
5.182129e-05	2.673255e-01	8.155784e-06
5.186850e-05	2.674689e-01	8.167162e-06
5.191575e-05	2.676123e-01	8.178553e-06
5.196302e-05	2.677557e-01	8.189955e-06
5.201032e-05	2.678991e-01	8.201370e-06
5.205765e-05	2.680426e-01	8.212797e-06
5.210501e-05	2.681861e-01	8.224236e-06
5.215240e-05	2.683296e-01	8.235687e-06
5.219982e-05	2.684732e-01	8.247150e-06
5.224726e-05	2.686167e-01	8.258626e-06
5.229474e-05	2.687603e-01	8.270114e-06
5.234224e-05	2.689040e-01	8.281614e-06
5.238977e-05	2.690476e-01	8.293126e-06
5.243734e-05	2.691913e-01	8.304650e-06
5.248493e-05	2.693350e-01	8.316187e-06
5.253255e-05	2.694787e-01	8.327736e-06
5.258020e-05	2.696225e-01	8.339297e-06
5.262788e-05	2.697663e-01	8.350870e-06
5.267558e-05	2.699101e-01	8.362456e-06
5.272332e-05	2.700539e-01	8.374054e-06
5.277109e-05	2.701978e-01	8.385664e-06
5.281888e-05	2.703417e-01	8.397287e-06
5.286671e-05	2.704856e-01	8.408922e-06
5.291456e-05	2.706295e-01	8.420569e-06
5.296244e-05	2.707735e-01	8.432229e-06
5.301035e-05	2.709175e-01	8.443901e-06
5.305829e-05	2.710615e-01	8.455585e-06
5.310626e-05	2.712056e-01	8.467282e-06
5.315426e-05	2.713497e-01	8.478991e-06
5.320229e-05	2.714938e-01	8.490712e-06
5.325035e-05	2.716379e-01	8.502446e-06
5.329844e-05	2.717820e-01	8.514192e-06
5.334655e-05	2.719262e-01	8.525951e-06
5.339470e-05	2.720704e-01	8.537722e-06
5.344287e-05	2.722147e-01	8.549505e-06
5.349108e-05	2.723589e-01	8.561301e-06
5.353931e-05	2.725032e-01	8.573109e-06
5.358757e-05	2.726475e-01	8.584930e-06
5.363587e-05	2.727919e-01	8.596764e-06
5.368419e-05	2.729363e-01	8.608609e-06
5.373254e-05	2.730806e-01	8.620468e-06
5.378092e-05	2.732251e-01	8.632339e-06
5.382933e-05	2.733695e-01	8.644222e-06
5.387777e-05	2.735140e-01	8.656118e-06
5.392624e-05	2.736585e-01	8.668026e-06
5.397474e-05	2.738030e-01	8.679947e-06
5.402326e-05	2.739476e-01	8.691881e-06
5.407182e-05	2.740922e-01	8.703827e-06
5.412041e-05	2.742368e-01	8.715785e-06
5.416902e-05	2.743814e-01	8.727757e-06
5.421767e-05	2.745261e-01	8.739741e-06
5.426635e-05	2.746708e-01	8.751737e-06
5.431505e-05	2.748155e-01	8.763746e-06
5.436379e-05	2.749602e-01	8.775768e-06
5.441255e-05	2.751050e-01	8.787802e-06
5.446134e-05	2.752498e-01	8.799849e-06
5.451017e-05	2.753946e-01	8.811909e-06
5.455902e-05	2.755395e-01	8.823981e-06
5.460790e-05	2.756843e-01	8.836066e-06
5.465681e-05	2.758292e-01	8.848164e-06
5.470576e-05	2.759742e-01	8.860274e-06
5.475473e-05	2.761191e-01	8.872397e-06
5.480373e-05	2.762641e-01	8.884533e-06
5.485276e-05	2.764091e-01	8.896682e-06
5.490182e-05	2.765541e-01	8.908843e-06
5.495091e-05	2.766992e-01	8.921017e-06
5.500003e-05	2.768443e-01	8.933204e-06
5.504918e-05	2.769894e-01	8.945403e-06
5.509836e-05	2.771345e-01	8.957616e-06
5.514757e-05	2.772797e-01	8.969841e-06
5.519681e-05	2.774249e-01	8.982079e-06
5.524608e-05	2.775701e-01	8.994329e-06
5.529538e-05	2.777154e-01	9.006593e-06
5.534471e-05	2.778607e-01	9.018869e-06
5.539407e-05	2.780060e-01	9.031159e-06
5.544346e-05	2.781513e-01	9.043461e-06
5.549287e-05	2.782966e-01	9.055776e-06
5.554232e-05	2.784420e-01	9.068104e-06
5.559180e-05	2.785874e-01	9.080444e-06
5.564131e-05	2.787329e-01	9.092798e-06
5.569085e-05	2.788783e-01	9.105165e-06
5.574042e-05	2.790238e-01	9.117544e-06
5.579001e-05	2.791693e-01	9.129936e-06
5.583964e-05	2.793149e-01	9.142342e-06
5.588930e-05	2.794605e-01	9.154760e-06
5.593899e-05	2.796061e-01	9.167191e-06
5.598871e-05	2.797517e-01	9.179635e-06
5.603846e-05	2.798973e-01	9.192092e-06
5.608823e-05	2.800430e-01	9.204563e-06
5.613804e-05	2.801887e-01	9.217046e-06
5.618788e-05	2.803344e-01	9.229542e-06
5.623775e-05	2.804802e-01	9.242051e-06
5.628765e-05	2.806260e-01	9.254573e-06
5.633758e-05	2.807718e-01	9.267108e-06
5.638754e-05	2.809176e-01	9.279657e-06
5.643753e-05	2.810635e-01	9.292218e-06
5.648755e-05	2.812094e-01	9.304792e-06
5.653759e-05	2.813553e-01	9.317380e-06
5.658767e-05	2.815013e-01	9.329981e-06
5.663778e-05	2.816472e-01	9.342594e-06
5.668792e-05	2.817932e-01	9.355221e-06
5.673810e-05	2.819393e-01	9.367861e-06
5.678830e-05	2.820853e-01	9.380514e-06
5.683853e-05	2.822314e-01	9.393180e-06
5.688879e-05	2.823775e-01	9.405860e-06
5.693908e-05	2.825236e-01	9.418552e-06
5.698940e-05	2.826698e-01	9.431258e-06
5.703975e-05	2.828160e-01	9.443977e-06
5.709014e-05	2.829622e-01	9.456709e-06
5.714055e-05	2.831084e-01	9.469454e-06
5.719099e-05	2.832547e-01	9.482213e-06
5.724147e-05	2.834010e-01	9.494984e-06
5.729197e-05	2.835473e-01	9.507769e-06
5.734251e-05	2.836937e-01	9.520568e-06
5.739307e-05	2.838400e-01	9.533379e-06
5.744367e-05	2.839864e-01	9.546204e-06
5.749429e-05	2.841329e-01	9.559042e-06
5.754495e-05	2.842793e-01	9.571893e-06
5.759563e-05	2.844258e-01	9.584758e-06
5.764635e-05	2.845723e-01	9.597636e-06
5.769710e-05	2.847189e-01	9.610527e-06
5.774788e-05	2.848654e-01	9.623432e-06
5.779869e-05	2.850120e-01	9.636350e-06
5.784953e-05	2.851586e-01	9.649281e-06
5.790040e-05	2.853053e-01	9.662226e-06
5.795130e-05	2.854519e-01	9.675184e-06
5.800223e-05	2.855986e-01	9.688155e-06
5.805319e-05	2.857454e-01	9.701140e-06
5.810418e-05	2.858921e-01	9.714138e-06
5.815520e-05	2.860389e-01	9.727150e-06
5.820626e-05	2.861857e-01	9.740175e-06
5.825734e-05	2.863325e-01	9.753214e-06
5.830846e-05	2.864794e-01	9.766266e-06
5.835960e-05	2.866263e-01	9.779331e-06
5.841078e-05	2.867732e-01	9.792410e-06
5.846199e-05	2.869201e-01	9.805502e-06
5.851322e-05	2.870671e-01	9.818608e-06
5.856449e-05	2.872141e-01	9.831728e-06
5.861579e-05	2.873611e-01	9.844861e-06
5.866712e-05	2.875082e-01	9.858007e-06
5.871848e-05	2.876553e-01	9.871167e-06
5.876988e-05	2.878024e-01	9.884341e-06
5.882130e-05	2.879495e-01	9.897528e-06
5.887275e-05	2.880966e-01	9.910728e-06
5.892424e-05	2.882438e-01	9.923943e-06
5.897575e-05	2.883910e-01	9.937170e-06
5.902730e-05	2.885383e-01	9.950412e-06
5.907887e-05	2.886855e-01	9.963667e-06
5.913048e-05	2.888328e-01	9.976936e-06
5.918212e-05	2.889802e-01	9.990218e-06
5.923379e-05	2.891275e-01	1.000351e-05
5.928549e-05	2.892749e-01	1.001682e-05
5.933722e-05	2.894223e-01	1.003015e-05
5.938899e-05	2.895697e-01	1.004348e-05
5.944078e-05	2.897172e-01	1.005683e-05
5.949260e-05	2.898646e-01	1.007020e-05
5.954446e-05	2.900121e-01	1.008358e-05
5.959635e-05	2.901597e-01	1.009697e-05
5.964826e-05	2.903072e-01	1.011037e-05
5.970021e-05	2.904548e-01	1.012379e-05
5.975219e-05	2.906025e-01	1.013723e-05
5.980420e-05	2.907501e-01	1.015067e-05
5.985625e-05	2.908978e-01	1.016413e-05
5.990832e-05	2.910455e-01	1.017761e-05
5.996042e-05	2.911932e-01	1.019110e-05
6.001256e-05	2.913409e-01	1.020460e-05
6.006473e-05	2.914887e-01	1.021811e-05
6.011692e-05	2.916365e-01	1.023164e-05
6.016915e-05	2.917844e-01	1.024519e-05
6.022141e-05	2.919322e-01	1.025874e-05
6.027371e-05	2.920801e-01	1.027232e-05
6.032603e-05	2.922280e-01	1.028590e-05
6.037838e-05	2.923760e-01	1.029950e-05
6.043077e-05	2.925239e-01	1.031311e-05
6.048319e-05	2.926719e-01	1.032674e-05
6.053563e-05	2.928200e-01	1.034038e-05
6.058811e-05	2.929680e-01	1.035403e-05
6.064062e-05	2.931161e-01	1.036770e-05
6.069316e-05	2.932642e-01	1.038139e-05
6.074574e-05	2.934123e-01	1.039508e-05
6.079834e-05	2.935605e-01	1.040879e-05
6.085098e-05	2.937087e-01	1.042252e-05
6.090365e-05	2.938569e-01	1.043625e-05
6.095635e-05	2.940051e-01	1.045001e-05
6.100908e-05	2.941534e-01	1.046377e-05
6.106184e-05	2.943017e-01	1.047755e-05
6.111463e-05	2.944500e-01	1.049135e-05
6.116746e-05	2.945984e-01	1.050516e-05
6.122031e-05	2.947468e-01	1.051898e-05
6.127320e-05	2.948952e-01	1.053282e-05
6.132612e-05	2.950436e-01	1.054667e-05
6.137907e-05	2.951921e-01	1.056053e-05
6.143205e-05	2.953405e-01	1.057441e-05
6.148507e-05	2.954891e-01	1.058830e-05
6.153811e-05	2.956376e-01	1.060221e-05
6.159119e-05	2.957862e-01	1.061613e-05
6.164430e-05	2.959348e-01	1.063007e-05
6.169744e-05	2.960834e-01	1.064402e-05
6.175061e-05	2.962320e-01	1.065798e-05
6.180381e-05	2.963807e-01	1.067196e-05
6.185705e-05	2.965294e-01	1.068595e-05
6.191032e-05	2.966781e-01	1.069996e-05
6.196361e-05	2.968269e-01	1.071398e-05
6.201695e-05	2.969757e-01	1.072801e-05
6.207031e-05	2.971245e-01	1.074206e-05
6.212370e-05	2.972733e-01	1.075613e-05
6.217713e-05	2.974222e-01	1.077020e-05
6.223058e-05	2.975711e-01	1.078430e-05
6.228407e-05	2.977200e-01	1.079840e-05
6.233759e-05	2.978690e-01	1.081252e-05
6.239115e-05	2.980180e-01	1.082666e-05
6.244473e-05	2.981670e-01	1.084081e-05
6.249835e-05	2.983160e-01	1.085497e-05
6.255200e-05	2.984651e-01	1.086915e-05
6.260568e-05	2.986141e-01	1.088334e-05
6.265939e-05	2.987633e-01	1.089755e-05
6.271313e-05	2.989124e-01	1.091177e-05
6.276691e-05	2.990616e-01	1.092600e-05
6.282072e-05	2.992108e-01	1.094025e-05
6.287456e-05	2.993600e-01	1.095452e-05
6.292843e-05	2.995092e-01	1.096880e-05
6.298233e-05	2.996585e-01	1.098309e-05
6.303627e-05	2.998078e-01	1.099740e-05
6.309024e-05	2.999572e-01	1.101172e-05
6.314424e-05	3.001065e-01	1.102605e-05
6.319827e-05	3.002559e-01	1.104040e-05
6.325233e-05	3.004053e-01	1.105477e-05
6.330643e-05	3.005548e-01	1.106915e-05
6.336056e-05	3.007042e-01	1.108354e-05
6.341472e-05	3.008537e-01	1.109795e-05
6.346891e-05	3.010032e-01	1.111238e-05
6.352313e-05	3.011528e-01	1.112681e-05
6.357739e-05	3.013024e-01	1.114127e-05
6.363168e-05	3.014520e-01	1.115573e-05
6.368600e-05	3.016016e-01	1.117022e-05
6.374035e-05	3.017513e-01	1.118471e-05
6.379474e-05	3.019010e-01	1.119922e-05
6.384916e-05	3.020507e-01	1.121375e-05
6.390361e-05	3.022004e-01	1.122829e-05
6.395809e-05	3.023502e-01	1.124284e-05
6.401260e-05	3.025000e-01	1.125741e-05
6.406715e-05	3.026498e-01	1.127200e-05
6.412173e-05	3.027997e-01	1.128659e-05
6.417634e-05	3.029496e-01	1.130121e-05
6.423098e-05	3.030995e-01	1.131584e-05
6.428566e-05	3.032494e-01	1.133048e-05
6.434037e-05	3.033994e-01	1.134514e-05
6.439511e-05	3.035494e-01	1.135981e-05
6.444988e-05	3.036994e-01	1.137450e-05
6.450469e-05	3.038494e-01	1.138920e-05
6.455953e-05	3.039995e-01	1.140391e-05
6.461440e-05	3.041496e-01	1.141865e-05
6.466930e-05	3.042997e-01	1.143339e-05
6.472423e-05	3.044499e-01	1.144815e-05
6.477920e-05	3.046001e-01	1.146293e-05
6.483420e-05	3.047503e-01	1.147772e-05
6.488923e-05	3.049005e-01	1.149252e-05
6.494430e-05	3.050508e-01	1.150734e-05
6.499940e-05	3.052011e-01	1.152218e-05
6.505453e-05	3.053514e-01	1.153703e-05
6.510969e-05	3.055017e-01	1.155189e-05
6.516489e-05	3.056521e-01	1.156677e-05
6.522011e-05	3.058025e-01	1.158167e-05
6.527538e-05	3.059529e-01	1.159658e-05
6.533067e-05	3.061034e-01	1.161150e-05
6.538599e-05	3.062539e-01	1.162644e-05
6.544135e-05	3.064044e-01	1.164140e-05
6.549674e-05	3.065549e-01	1.165637e-05
6.555217e-05	3.067055e-01	1.167135e-05
6.560763e-05	3.068561e-01	1.168635e-05
6.566311e-05	3.070067e-01	1.170136e-05
6.571864e-05	3.071574e-01	1.171639e-05
6.577419e-05	3.073081e-01	1.173144e-05
6.582978e-05	3.074588e-01	1.174650e-05
6.588540e-05	3.076095e-01	1.176157e-05
6.594105e-05	3.077603e-01	1.177666e-05
6.599674e-05	3.079111e-01	1.179177e-05
6.605246e-05	3.080619e-01	1.180688e-05
6.610821e-05	3.082127e-01	1.182202e-05
6.616400e-05	3.083636e-01	1.183717e-05
6.621981e-05	3.085145e-01	1.185233e-05
6.627566e-05	3.086654e-01	1.186751e-05
6.633155e-05	3.088164e-01	1.188271e-05
6.638746e-05	3.089673e-01	1.189792e-05
6.644341e-05	3.091184e-01	1.191315e-05
6.649939e-05	3.092694e-01	1.192839e-05
6.655541e-05	3.094205e-01	1.194364e-05
6.661146e-05	3.095715e-01	1.195891e-05
6.666754e-05	3.097227e-01	1.197420e-05
6.672365e-05	3.098738e-01	1.198950e-05
6.677980e-05	3.100250e-01	1.200482e-05
6.683598e-05	3.101762e-01	1.202015e-05
6.689219e-05	3.103274e-01	1.203550e-05
6.694844e-05	3.104787e-01	1.205086e-05
6.700472e-05	3.106300e-01	1.206624e-05
6.706103e-05	3.107813e-01	1.208163e-05
6.711738e-05	3.109326e-01	1.209704e-05
6.717376e-05	3.110840e-01	1.211246e-05
6.723017e-05	3.112354e-01	1.212790e-05
6.728661e-05	3.113868e-01	1.214336e-05
6.734309e-05	3.115383e-01	1.215883e-05
6.739960e-05	3.116897e-01	1.217431e-05
6.745615e-05	3.118413e-01	1.218981e-05
6.751273e-05	3.119928e-01	1.220533e-05
6.756934e-05	3.121444e-01	1.222086e-05
6.762598e-05	3.122959e-01	1.223641e-05
6.768266e-05	3.124476e-01	1.225197e-05
6.773937e-05	3.125992e-01	1.226755e-05
6.779612e-05	3.127509e-01	1.228314e-05
6.785289e-05	3.129026e-01	1.229875e-05
6.790970e-05	3.130543e-01	1.231437e-05
6.796655e-05	3.132061e-01	1.233001e-05
6.802343e-05	3.133579e-01	1.234567e-05
6.808034e-05	3.135097e-01	1.236134e-05
6.813728e-05	3.136615e-01	1.237702e-05
6.819426e-05	3.138134e-01	1.239272e-05
6.825127e-05	3.139653e-01	1.240844e-05
6.830832e-05	3.141172e-01	1.242417e-05
6.836539e-05	3.142691e-01	1.243992e-05
6.842251e-05	3.144211e-01	1.245569e-05
6.847965e-05	3.145731e-01	1.247147e-05
6.853683e-05	3.147252e-01	1.248726e-05
6.859404e-05	3.148772e-01	1.250307e-05
6.865129e-05	3.150293e-01	1.251890e-05
6.870857e-05	3.151814e-01	1.253474e-05
6.876588e-05	3.153336e-01	1.255060e-05
6.882323e-05	3.154858e-01	1.256647e-05
6.888061e-05	3.156380e-01	1.258236e-05
6.893802e-05	3.157902e-01	1.259826e-05
6.899547e-05	3.159424e-01	1.261419e-05
6.905295e-05	3.160947e-01	1.263012e-05
6.911047e-05	3.162470e-01	1.264607e-05
6.916802e-05	3.163994e-01	1.266204e-05
6.922560e-05	3.165518e-01	1.267802e-05
6.928321e-05	3.167041e-01	1.269402e-05
6.934086e-05	3.168566e-01	1.271004e-05
6.939855e-05	3.170090e-01	1.272607e-05
6.945626e-05	3.171615e-01	1.274212e-05
6.951401e-05	3.173140e-01	1.275818e-05
6.957180e-05	3.174665e-01	1.277426e-05
6.962962e-05	3.176191e-01	1.279035e-05
6.968747e-05	3.177717e-01	1.280646e-05
6.974536e-05	3.179243e-01	1.282259e-05
6.980328e-05	3.180770e-01	1.283873e-05
6.986123e-05	3.182296e-01	1.285488e-05
6.991922e-05	3.183823e-01	1.287106e-05
6.997724e-05	3.185351e-01	1.288725e-05
7.003530e-05	3.186878e-01	1.290345e-05
7.009339e-05	3.188406e-01	1.291967e-05
7.015151e-05	3.189934e-01	1.293591e-05
7.020967e-05	3.191463e-01	1.295216e-05
7.026786e-05	3.192991e-01	1.296843e-05
7.032609e-05	3.194520e-01	1.298472e-05
7.038435e-05	3.196050e-01	1.300102e-05
7.044264e-05	3.197579e-01	1.301734e-05
7.050097e-05	3.199109e-01	1.303367e-05
7.055933e-05	3.200639e-01	1.305002e-05
7.061772e-05	3.202169e-01	1.306638e-05
7.067615e-05	3.203700e-01	1.308276e-05
7.073462e-05	3.205231e-01	1.309916e-05
7.079312e-05	3.206762e-01	1.311558e-05
7.085165e-05	3.208294e-01	1.313200e-05
7.091022e-05	3.209826e-01	1.314845e-05
7.096882e-05	3.211358e-01	1.316491e-05
7.102745e-05	3.212890e-01	1.318139e-05
7.108612e-05	3.214423e-01	1.319788e-05
7.114482e-05	3.215955e-01	1.321439e-05
7.120356e-05	3.217489e-01	1.323092e-05
7.126233e-05	3.219022e-01	1.324746e-05
7.132114e-05	3.220556e-01	1.326402e-05
7.137998e-05	3.222090e-01	1.328060e-05
7.143886e-05	3.223624e-01	1.329719e-05
7.149776e-05	3.225159e-01	1.331380e-05
7.155671e-05	3.226693e-01	1.333042e-05
7.161569e-05	3.228229e-01	1.334706e-05
7.167470e-05	3.229764e-01	1.336372e-05
7.173374e-05	3.231300e-01	1.338039e-05
7.179283e-05	3.232836e-01	1.339708e-05
7.185194e-05	3.234372e-01	1.341378e-05
7.191109e-05	3.235908e-01	1.343050e-05
7.197027e-05	3.237445e-01	1.344724e-05
7.202949e-05	3.238982e-01	1.346400e-05
7.208875e-05	3.240520e-01	1.348077e-05
7.214803e-05	3.242057e-01	1.349755e-05
7.220736e-05	3.243595e-01	1.351436e-05
7.226671e-05	3.245134e-01	1.353118e-05
7.232611e-05	3.246672e-01	1.354801e-05
7.238553e-05	3.248211e-01	1.356487e-05
7.244499e-05	3.249750e-01	1.358174e-05
7.250449e-05	3.251289e-01	1.359862e-05
7.256402e-05	3.252829e-01	1.361552e-05
7.262358e-05	3.254369e-01	1.363244e-05
7.268318e-05	3.255909e-01	1.364938e-05
7.274281e-05	3.257449e-01	1.366633e-05
7.280248e-05	3.258990e-01	1.368330e-05
7.286218e-05	3.260531e-01	1.370028e-05
7.292192e-05	3.262072e-01	1.371728e-05
7.298170e-05	3.263614e-01	1.373430e-05
7.304150e-05	3.265156e-01	1.375133e-05
7.310134e-05	3.266698e-01	1.376838e-05
7.316122e-05	3.268240e-01	1.378545e-05
7.322113e-05	3.269783e-01	1.380254e-05
7.328108e-05	3.271326e-01	1.381964e-05
7.334106e-05	3.272869e-01	1.383675e-05
7.340108e-05	3.274413e-01	1.385389e-05
7.346113e-05	3.275957e-01	1.387104e-05
7.352121e-05	3.277501e-01	1.388820e-05
7.358133e-05	3.279045e-01	1.390539e-05
7.364149e-05	3.280590e-01	1.392259e-05
7.370168e-05	3.282135e-01	1.393981e-05
7.376191e-05	3.283680e-01	1.395704e-05
7.382217e-05	3.285226e-01	1.397429e-05
7.388246e-05	3.286771e-01	1.399156e-05
7.394279e-05	3.288318e-01	1.400884e-05
7.400316e-05	3.289864e-01	1.402614e-05
7.406356e-05	3.291411e-01	1.404346e-05
7.412399e-05	3.292958e-01	1.406080e-05
7.418446e-05	3.294505e-01	1.407815e-05
7.424497e-05	3.296052e-01	1.409552e-05
7.430551e-05	3.297600e-01	1.411290e-05
7.436609e-05	3.299148e-01	1.413030e-05
7.442670e-05	3.300696e-01	1.414772e-05
7.448734e-05	3.302245e-01	1.416516e-05
7.454802e-05	3.303794e-01	1.418261e-05
7.460874e-05	3.305343e-01	1.420008e-05
7.466949e-05	3.306893e-01	1.421757e-05
7.473028e-05	3.308442e-01	1.423507e-05
7.479110e-05	3.309992e-01	1.425259e-05
7.485196e-05	3.311543e-01	1.427013e-05
7.491285e-05	3.313093e-01	1.428768e-05
7.497378e-05	3.314644e-01	1.430525e-05
7.503474e-05	3.316195e-01	1.432284e-05
7.509574e-05	3.317747e-01	1.434045e-05
7.515677e-05	3.319298e-01	1.435807e-05
7.521784e-05	3.320850e-01	1.437571e-05
7.527895e-05	3.322403e-01	1.439337e-05
7.534009e-05	3.323955e-01	1.441104e-05
7.540126e-05	3.325508e-01	1.442873e-05
7.546247e-05	3.327061e-01	1.444644e-05
7.552372e-05	3.328615e-01	1.446416e-05
7.558500e-05	3.330169e-01	1.448190e-05
7.564632e-05	3.331722e-01	1.449966e-05
7.570767e-05	3.333277e-01	1.451744e-05
7.576906e-05	3.334831e-01	1.453523e-05
7.583048e-05	3.336386e-01	1.455304e-05
7.589194e-05	3.337941e-01	1.457087e-05
7.595343e-05	3.339497e-01	1.458872e-05
7.601496e-05	3.341052e-01	1.460658e-05
7.607653e-05	3.342608e-01	1.462446e-05
7.613813e-05	3.344165e-01	1.464235e-05
7.619977e-05	3.345721e-01	1.466027e-05
7.626144e-05	3.347278e-01	1.467820e-05
7.632315e-05	3.348835e-01	1.469615e-05
7.638489e-05	3.350392e-01	1.471411e-05
7.644667e-05	3.351950e-01	1.473209e-05
7.650849e-05	3.353508e-01	1.475009e-05
7.657034e-05	3.355066e-01	1.476811e-05
7.663222e-05	3.356625e-01	1.478615e-05
7.669415e-05	3.358184e-01	1.480420e-05
7.675610e-05	3.359743e-01	1.482227e-05
7.681810e-05	3.361302e-01	1.484036e-05
7.688013e-05	3.362862e-01	1.485846e-05
7.694219e-05	3.364422e-01	1.487658e-05
7.700429e-05	3.365982e-01	1.489472e-05
7.706643e-05	3.367542e-01	1.491288e-05
7.712860e-05	3.369103e-01	1.493105e-05
7.719081e-05	3.370664e-01	1.494924e-05
7.725306e-05	3.372226e-01	1.496745e-05
7.731534e-05	3.373787e-01	1.498568e-05
7.737765e-05	3.375349e-01	1.500392e-05
7.744001e-05	3.376912e-01	1.502218e-05
7.750239e-05	3.378474e-01	1.504046e-05
7.756482e-05	3.380037e-01	1.505876e-05
7.762728e-05	3.381600e-01	1.507707e-05
7.768977e-05	3.383163e-01	1.509541e-05
7.775231e-05	3.384727e-01	1.511376e-05
7.781488e-05	3.386291e-01	1.513212e-05
7.787748e-05	3.387855e-01	1.515051e-05
7.794012e-05	3.389419e-01	1.516891e-05
7.800280e-05	3.390984e-01	1.518733e-05
7.806551e-05	3.392549e-01	1.520577e-05
7.812826e-05	3.394115e-01	1.522422e-05
7.819104e-05	3.395680e-01	1.524269e-05
7.825386e-05	3.397246e-01	1.526118e-05
7.831672e-05	3.398812e-01	1.527969e-05
7.837962e-05	3.400379e-01	1.529822e-05
7.844255e-05	3.401946e-01	1.531676e-05
7.850551e-05	3.403513e-01	1.533532e-05
7.856851e-05	3.405080e-01	1.535390e-05
7.863155e-05	3.406648e-01	1.537250e-05
7.869463e-05	3.408216e-01	1.539111e-05
7.875774e-05	3.409784e-01	1.540975e-05
7.882089e-05	3.411352e-01	1.542840e-05
7.888407e-05	3.412921e-01	1.544706e-05
7.894729e-05	3.414490e-01	1.546575e-05
7.901055e-05	3.416059e-01	1.548445e-05
7.907384e-05	3.417629e-01	1.550318e-05
7.913717e-05	3.419199e-01	1.552192e-05
7.920053e-05	3.420769e-01	1.554067e-05
7.926394e-05	3.422340e-01	1.555945e-05
7.932737e-05	3.423910e-01	1.557824e-05
7.939085e-05	3.425481e-01	1.559705e-05
7.945436e-05	3.427053e-01	1.561588e-05
7.951791e-05	3.428624e-01	1.563473e-05
7.958149e-05	3.430196e-01	1.565359e-05
7.964511e-05	3.431768e-01	1.567248e-05
7.970877e-05	3.433341e-01	1.569138e-05
7.977247e-05	3.434914e-01	1.571030e-05
7.983620e-05	3.436487e-01	1.572923e-05
7.989996e-05	3.438060e-01	1.574819e-05
7.996377e-05	3.439634e-01	1.576716e-05
8.002761e-05	3.441208e-01	1.578615e-05
8.009149e-05	3.442782e-01	1.580516e-05
8.015540e-05	3.444356e-01	1.582419e-05
8.021935e-05	3.445931e-01	1.584324e-05
8.028334e-05	3.447506e-01	1.586230e-05
8.034736e-05	3.449081e-01	1.588138e-05
8.041142e-05	3.450657e-01	1.590048e-05
8.047552e-05	3.452233e-01	1.591960e-05
8.053965e-05	3.453809e-01	1.593874e-05
8.060383e-05	3.455386e-01	1.595789e-05
8.066803e-05	3.456962e-01	1.597707e-05
8.073228e-05	3.458539e-01	1.599626e-05
8.079656e-05	3.460117e-01	1.601547e-05
8.086088e-05	3.461694e-01	1.603469e-05
8.092523e-05	3.463272e-01	1.605394e-05
8.098963e-05	3.464851e-01	1.607320e-05
8.105406e-05	3.466429e-01	1.609249e-05
8.111852e-05	3.468008e-01	1.611179e-05
8.118303e-05	3.469587e-01	1.613111e-05
8.124757e-05	3.471166e-01	1.615044e-05
8.131214e-05	3.472746e-01	1.616980e-05
8.137676e-05	3.474326e-01	1.618917e-05
8.144141e-05	3.475906e-01	1.620857e-05
8.150610e-05	3.477487e-01	1.622798e-05
8.157082e-05	3.479067e-01	1.624741e-05
8.163558e-05	3.480648e-01	1.626685e-05
8.170038e-05	3.482230e-01	1.628632e-05
8.176522e-05	3.483811e-01	1.630580e-05
8.183009e-05	3.485393e-01	1.632531e-05
8.189500e-05	3.486976e-01	1.634483e-05
8.195995e-05	3.488558e-01	1.636437e-05
8.202494e-05	3.490141e-01	1.638393e-05
8.208996e-05	3.491724e-01	1.640350e-05
8.215502e-05	3.493307e-01	1.642310e-05
8.222012e-05	3.494891e-01	1.644271e-05
8.228525e-05	3.496475e-01	1.646235e-05
8.235042e-05	3.498059e-01	1.648200e-05
8.241563e-05	3.499644e-01	1.650167e-05
8.248087e-05	3.501228e-01	1.652136e-05
8.254616e-05	3.502814e-01	1.654106e-05
8.261148e-05	3.504399e-01	1.656079e-05
8.267684e-05	3.505985e-01	1.658053e-05
8.274223e-05	3.507571e-01	1.660030e-05
8.280766e-05	3.509157e-01	1.662008e-05
8.287313e-05	3.510743e-01	1.663988e-05
8.293864e-05	3.512330e-01	1.665970e-05
8.300419e-05	3.513917e-01	1.667954e-05
8.306977e-05	3.515505e-01	1.669939e-05
8.313539e-05	3.517092e-01	1.671927e-05
8.320105e-05	3.518680e-01	1.673916e-05
8.326674e-05	3.520269e-01	1.675907e-05
8.333247e-05	3.521857e-01	1.677901e-05
8.339824e-05	3.523446e-01	1.679896e-05
8.346405e-05	3.525035e-01	1.681893e-05
8.352990e-05	3.526625e-01	1.683891e-05
8.359578e-05	3.528214e-01	1.685892e-05
8.366170e-05	3.529804e-01	1.687895e-05
8.372766e-05	3.531395e-01	1.689899e-05
8.379365e-05	3.532985e-01	1.691906e-05
8.385969e-05	3.534576e-01	1.693914e-05
8.392576e-05	3.536167e-01	1.695924e-05
8.399186e-05	3.537759e-01	1.697936e-05
8.405801e-05	3.539350e-01	1.699950e-05
8.412420e-05	3.540942e-01	1.701966e-05
8.419042e-05	3.542535e-01	1.703983e-05
8.425668e-05	3.544127e-01	1.706003e-05
8.432297e-05	3.545720e-01	1.708025e-05
8.438931e-05	3.547313e-01	1.710048e-05
8.445568e-05	3.548907e-01	1.712073e-05
8.452209e-05	3.550500e-01	1.714101e-05
8.458854e-05	3.552095e-01	1.716130e-05
8.465503e-05	3.553689e-01	1.718161e-05
8.472155e-05	3.555283e-01	1.720194e-05
8.478812e-05	3.556878e-01	1.722229e-05
8.485472e-05	3.558474e-01	1.724265e-05
8.492136e-05	3.560069e-01	1.726304e-05
8.498803e-05	3.561665e-01	1.728345e-05
8.505475e-05	3.563261e-01	1.730387e-05
8.512150e-05	3.564857e-01	1.732432e-05
8.518829e-05	3.566454e-01	1.734478e-05
8.525512e-05	3.568051e-01	1.736526e-05
8.532198e-05	3.569648e-01	1.738577e-05
8.538889e-05	3.571246e-01	1.740629e-05
8.545583e-05	3.572843e-01	1.742683e-05
8.552281e-05	3.574441e-01	1.744739e-05
8.558983e-05	3.576040e-01	1.746797e-05
8.565689e-05	3.577638e-01	1.748857e-05
8.572398e-05	3.579237e-01	1.750918e-05
8.579112e-05	3.580837e-01	1.752982e-05
8.585829e-05	3.582436e-01	1.755048e-05
8.592550e-05	3.584036e-01	1.757115e-05
8.599275e-05	3.585636e-01	1.759185e-05
8.606003e-05	3.587237e-01	1.761256e-05
8.612736e-05	3.588837e-01	1.763330e-05
8.619472e-05	3.590438e-01	1.765405e-05
8.626212e-05	3.592040e-01	1.767482e-05
8.632956e-05	3.593641e-01	1.769561e-05
8.639704e-05	3.595243e-01	1.771643e-05
8.646456e-05	3.596845e-01	1.773726e-05
8.653211e-05	3.598448e-01	1.775811e-05
8.659970e-05	3.600050e-01	1.777898e-05
8.666734e-05	3.601653e-01	1.779987e-05
8.673501e-05	3.603257e-01	1.782078e-05
8.680272e-05	3.604860e-01	1.784171e-05
8.687046e-05	3.606464e-01	1.786265e-05
8.693825e-05	3.608068e-01	1.788362e-05
8.700607e-05	3.609673e-01	1.790461e-05
8.707393e-05	3.611278e-01	1.792562e-05
8.714184e-05	3.612883e-01	1.794664e-05
8.720978e-05	3.614488e-01	1.796769e-05
8.727775e-05	3.616094e-01	1.798876e-05
8.734577e-05	3.617700e-01	1.800984e-05
8.741383e-05	3.619306e-01	1.803095e-05
8.748192e-05	3.620912e-01	1.805207e-05
8.755005e-05	3.622519e-01	1.807322e-05
8.761822e-05	3.624126e-01	1.809438e-05
8.768643e-05	3.625734e-01	1.811556e-05
8.775468e-05	3.627341e-01	1.813677e-05
8.782297e-05	3.628949e-01	1.815799e-05
8.789130e-05	3.630557e-01	1.817924e-05
8.795966e-05	3.632166e-01	1.820050e-05
8.802807e-05	3.633775e-01	1.822178e-05
8.809651e-05	3.635384e-01	1.824309e-05
8.816499e-05	3.636993e-01	1.826441e-05
8.823351e-05	3.638603e-01	1.828575e-05
8.830207e-05	3.640213e-01	1.830711e-05
8.837067e-05	3.641823e-01	1.832850e-05
8.843931e-05	3.643434e-01	1.834990e-05
8.850798e-05	3.645045e-01	1.837132e-05
8.857670e-05	3.646656e-01	1.839276e-05
8.864545e-05	3.648268e-01	1.841422e-05
8.871424e-05	3.649879e-01	1.843571e-05
8.878308e-05	3.651491e-01	1.845721e-05
8.885195e-05	3.653104e-01	1.847873e-05
8.892086e-05	3.654716e-01	1.850027e-05
8.898980e-05	3.656329e-01	1.852184e-05
8.905879e-05	3.657943e-01	1.854342e-05
8.912782e-05	3.659556e-01	1.856502e-05
8.919689e-05	3.661170e-01	1.858664e-05
8.926599e-05	3.662784e-01	1.860828e-05
8.933514e-05	3.664398e-01	1.862995e-05
8.940432e-05	3.666013e-01	1.865163e-05
8.947354e-05	3.667628e-01	1.867333e-05
8.954280e-05	3.669243e-01	1.869506e-05
8.961211e-05	3.670859e-01	1.871680e-05
8.968145e-05	3.672475e-01	1.873856e-05
8.975083e-05	3.674091e-01	1.876035e-05
8.982024e-05	3.675707e-01	1.878215e-05
8.988970e-05	3.677324e-01	1.880397e-05
8.995920e-05	3.678941e-01	1.882582e-05
9.002874e-05	3.680558e-01	1.884768e-05
9.009831e-05	3.682176e-01	1.886957e-05
9.016793e-05	3.683794e-01	1.889147e-05
9.023758e-05	3.685412e-01	1.891340e-05
9.030728e-05	3.687030e-01	1.893534e-05
9.037701e-05	3.688649e-01	1.895731e-05
9.044678e-05	3.690268e-01	1.897929e-05
9.051660e-05	3.691888e-01	1.900130e-05
9.058645e-05	3.693507e-01	1.902333e-05
9.065634e-05	3.695127e-01	1.904537e-05
9.072627e-05	3.696748e-01	1.906744e-05
9.079624e-05	3.698368e-01	1.908953e-05
9.086625e-05	3.699989e-01	1.911164e-05
9.093630e-05	3.701610e-01	1.913377e-05
9.100639e-05	3.703231e-01	1.915592e-05
9.107652e-05	3.704853e-01	1.917809e-05
9.114669e-05	3.706475e-01	1.920028e-05
9.121690e-05	3.708097e-01	1.922249e-05
9.128714e-05	3.709720e-01	1.924472e-05
9.135743e-05	3.711343e-01	1.926697e-05
9.142776e-05	3.712966e-01	1.928925e-05
9.149813e-05	3.714590e-01	1.931154e-05
9.156853e-05	3.716213e-01	1.933385e-05
9.163898e-05	3.717837e-01	1.935619e-05
9.170947e-05	3.719462e-01	1.937854e-05
9.177999e-05	3.721086e-01	1.940092e-05
9.185056e-05	3.722711e-01	1.942331e-05
9.192116e-05	3.724337e-01	1.944573e-05
9.199181e-05	3.725962e-01	1.946817e-05
9.206249e-05	3.727588e-01	1.949063e-05
9.213322e-05	3.729214e-01	1.951311e-05
9.220398e-05	3.730840e-01	1.953561e-05
9.227479e-05	3.732467e-01	1.955813e-05
9.234563e-05	3.734094e-01	1.958067e-05
9.241652e-05	3.735721e-01	1.960323e-05
9.248744e-05	3.737349e-01	1.962581e-05
9.255841e-05	3.738977e-01	1.964842e-05
9.262941e-05	3.740605e-01	1.967104e-05
9.270046e-05	3.742233e-01	1.969369e-05
9.277154e-05	3.743862e-01	1.971635e-05
9.284267e-05	3.745491e-01	1.973904e-05
9.291383e-05	3.747121e-01	1.976175e-05
9.298504e-05	3.748750e-01	1.978448e-05
9.305628e-05	3.750380e-01	1.980723e-05
9.312757e-05	3.752010e-01	1.983000e-05
9.319889e-05	3.753641e-01	1.985279e-05
9.327026e-05	3.755272e-01	1.987560e-05
9.334167e-05	3.756903e-01	1.989844e-05
9.341311e-05	3.758534e-01	1.992129e-05
9.348460e-05	3.760166e-01	1.994417e-05
9.355613e-05	3.761798e-01	1.996706e-05
9.362769e-05	3.763430e-01	1.998998e-05
9.369930e-05	3.765063e-01	2.001292e-05
9.377095e-05	3.766696e-01	2.003588e-05
9.384264e-05	3.768329e-01	2.005886e-05
9.391436e-05	3.769963e-01	2.008186e-05
9.398613e-05	3.771596e-01	2.010489e-05
9.405794e-05	3.773230e-01	2.012793e-05
9.412979e-05	3.774865e-01	2.015100e-05
9.420168e-05	3.776499e-01	2.017408e-05
9.427361e-05	3.778134e-01	2.019719e-05
9.434558e-05	3.779770e-01	2.022032e-05
9.441759e-05	3.781405e-01	2.024347e-05
9.448965e-05	3.783041e-01	2.026664e-05
9.456174e-05	3.784677e-01	2.028984e-05
9.463387e-05	3.786314e-01	2.031305e-05
9.470604e-05	3.787950e-01	2.033629e-05
9.477826e-05	3.789587e-01	2.035954e-05
9.485051e-05	3.791225e-01	2.038282e-05
9.492281e-05	3.792862e-01	2.040612e-05
9.499514e-05	3.794500e-01	2.042944e-05
9.506752e-05	3.796138e-01	2.045278e-05
9.513994e-05	3.797777e-01	2.047615e-05
9.521240e-05	3.799416e-01	2.049953e-05
9.528490e-05	3.801055e-01	2.052294e-05
9.535744e-05	3.802694e-01	2.054637e-05
9.543002e-05	3.804334e-01	2.056981e-05
9.550264e-05	3.805974e-01	2.059328e-05
9.557530e-05	3.807614e-01	2.061678e-05
9.564800e-05	3.809255e-01	2.064029e-05
9.572074e-05	3.810896e-01	2.066383e-05
9.579353e-05	3.812537e-01	2.068738e-05
9.586635e-05	3.814178e-01	2.071096e-05
9.593922e-05	3.815820e-01	2.073456e-05
9.601213e-05	3.817462e-01	2.075818e-05
9.608507e-05	3.819104e-01	2.078182e-05
9.615806e-05	3.820747e-01	2.080549e-05
9.623109e-05	3.822390e-01	2.082918e-05
9.630416e-05	3.824033e-01	2.085288e-05
9.637728e-05	3.825677e-01	2.087661e-05
9.645043e-05	3.827321e-01	2.090036e-05
9.652362e-05	3.828965e-01	2.092414e-05
9.659686e-05	3.830609e-01	2.094793e-05
9.667013e-05	3.832254e-01	2.097175e-05
9.674345e-05	3.833899e-01	2.099558e-05
9.681681e-05	3.835544e-01	2.101944e-05
9.689021e-05	3.837190e-01	2.104333e-05
9.696365e-05	3.838836e-01	2.106723e-05
9.703713e-05	3.840482e-01	2.109115e-05
9.711065e-05	3.842129e-01	2.111510e-05
9.718422e-05	3.843775e-01	2.113907e-05
9.725782e-05	3.845422e-01	2.116306e-05
9.733147e-05	3.847070e-01	2.118707e-05
9.740516e-05	3.848718e-01	2.121111e-05
9.747889e-05	3.850366e-01	2.123516e-05
9.755266e-05	3.852014e-01	2.125924e-05
9.762647e-05	3.853662e-01	2.128334e-05
9.770032e-05	3.855311e-01	2.130746e-05
9.777422e-05	3.856961e-01	2.133161e-05
9.784815e-05	3.858610e-01	2.135577e-05
9.792213e-05	3.860260e-01	2.137996e-05
9.799615e-05	3.861910e-01	2.140417e-05
9.807021e-05	3.863560e-01	2.142840e-05
9.814431e-05	3.865211e-01	2.145266e-05
9.821846e-05	3.866862e-01	2.147693e-05
9.829264e-05	3.868513e-01	2.150123e-05
9.836687e-05	3.870165e-01	2.152555e-05
9.844114e-05	3.871817e-01	2.154989e-05
9.851545e-05	3.873469e-01	2.157426e-05
9.858980e-05	3.875121e-01	2.159865e-05
9.866419e-05	3.876774e-01	2.162305e-05
9.873862e-05	3.878427e-01	2.164748e-05
9.881310e-05	3.880080e-01	2.167194e-05
9.888762e-05	3.881734e-01	2.169641e-05
9.896218e-05	3.883388e-01	2.172091e-05
9.903678e-05	3.885042e-01	2.174543e-05
9.911142e-05	3.886697e-01	2.176997e-05
9.918610e-05	3.888352e-01	2.179454e-05
9.926083e-05	3.890007e-01	2.181912e-05
9.933560e-05	3.891662e-01	2.184373e-05
9.941041e-05	3.893318e-01	2.186836e-05
9.948526e-05	3.894974e-01	2.189302e-05
9.956015e-05	3.896630e-01	2.191769e-05
9.963509e-05	3.898287e-01	2.194239e-05
9.971007e-05	3.899944e-01	2.196711e-05
9.978509e-05	3.901601e-01	2.199186e-05
9.986015e-05	3.903259e-01	2.201662e-05
9.993525e-05	3.904917e-01	2.204141e-05
1.000104e-04	3.906575e-01	2.206622e-05
1.000856e-04	3.908233e-01	2.209105e-05
1.001608e-04	3.909892e-01	2.211591e-05
1.002361e-04	3.911551e-01	2.214079e-05
1.003114e-04	3.913210e-01	2.216569e-05
1.003868e-04	3.914870e-01	2.219061e-05
1.004621e-04	3.916530e-01	2.221556e-05
1.005376e-04	3.918190e-01	2.224053e-05
1.006131e-04	3.919851e-01	2.226552e-05
1.006886e-04	3.921512e-01	2.229053e-05
1.007642e-04	3.923173e-01	2.231557e-05
1.008398e-04	3.924834e-01	2.234062e-05
1.009154e-04	3.926496e-01	2.236571e-05
1.009911e-04	3.928158e-01	2.239081e-05
1.010668e-04	3.929820e-01	2.241594e-05
1.011426e-04	3.931483e-01	2.244109e-05
1.012184e-04	3.933146e-01	2.246626e-05
1.012943e-04	3.934809e-01	2.249145e-05
1.013702e-04	3.936472e-01	2.251667e-05
1.014462e-04	3.938136e-01	2.254191e-05
1.015221e-04	3.939800e-01	2.256718e-05
1.015982e-04	3.941465e-01	2.259246e-05
1.016742e-04	3.943130e-01	2.261777e-05
1.017504e-04	3.944795e-01	2.264310e-05
1.018265e-04	3.946460e-01	2.266846e-05
1.019027e-04	3.948126e-01	2.269384e-05
1.019790e-04	3.949791e-01	2.271924e-05
1.020553e-04	3.951458e-01	2.274466e-05
1.021316e-04	3.953124e-01	2.277011e-05
1.022080e-04	3.954791e-01	2.279557e-05
1.022844e-04	3.956458e-01	2.282107e-05
1.023608e-04	3.958126e-01	2.284658e-05
1.024373e-04	3.959793e-01	2.287212e-05
1.025139e-04	3.961461e-01	2.289768e-05
1.025904e-04	3.963130e-01	2.292327e-05
1.026671e-04	3.964798e-01	2.294887e-05
1.027437e-04	3.966467e-01	2.297450e-05
1.028205e-04	3.968136e-01	2.300016e-05
1.028972e-04	3.969806e-01	2.302583e-05
1.029740e-04	3.971476e-01	2.305153e-05
1.030508e-04	3.973146e-01	2.307726e-05
1.031277e-04	3.974816e-01	2.310300e-05
1.032047e-04	3.976487e-01	2.312877e-05
1.032816e-04	3.978158e-01	2.315457e-05
1.033586e-04	3.979830e-01	2.318038e-05
1.034357e-04	3.981501e-01	2.320622e-05
1.035128e-04	3.983173e-01	2.323208e-05
1.035899e-04	3.984845e-01	2.325797e-05
1.036671e-04	3.986518e-01	2.328388e-05
1.037443e-04	3.988191e-01	2.330981e-05
1.038216e-04	3.989864e-01	2.333576e-05
1.038989e-04	3.991537e-01	2.336174e-05
1.039763e-04	3.993211e-01	2.338774e-05
1.040537e-04	3.994885e-01	2.341377e-05
1.041311e-04	3.996559e-01	2.343982e-05
1.042086e-04	3.998234e-01	2.346589e-05
1.042861e-04	3.999909e-01	2.349199e-05
1.043637e-04	4.001584e-01	2.351810e-05
1.044413e-04	4.003260e-01	2.354425e-05
1.045190e-04	4.004936e-01	2.357041e-05
1.045967e-04	4.006612e-01	2.359660e-05
1.046744e-04	4.008288e-01	2.362281e-05
1.047522e-04	4.009965e-01	2.364905e-05
1.048300e-04	4.011642e-01	2.367531e-05
1.049079e-04	4.013320e-01	2.370159e-05
1.049858e-04	4.014997e-01	2.372790e-05
1.050638e-04	4.016675e-01	2.375423e-05
1.051418e-04	4.018353e-01	2.378059e-05
1.052198e-04	4.020032e-01	2.380696e-05
1.052979e-04	4.021711e-01	2.383337e-05
1.053760e-04	4.023390e-01	2.385979e-05
1.054542e-04	4.025070e-01	2.388624e-05
1.055324e-04	4.026749e-01	2.391271e-05
1.056107e-04	4.028429e-01	2.393921e-05
1.056890e-04	4.030110e-01	2.396573e-05
1.057674e-04	4.031791e-01	2.399227e-05
1.058457e-04	4.033472e-01	2.401884e-05
1.059242e-04	4.035153e-01	2.404543e-05
1.060027e-04	4.036834e-01	2.407205e-05
1.060812e-04	4.038516e-01	2.409869e-05
1.061598e-04	4.040199e-01	2.412535e-05
1.062384e-04	4.041881e-01	2.415204e-05
1.063170e-04	4.043564e-01	2.417875e-05
1.063957e-04	4.045247e-01	2.420548e-05
1.064745e-04	4.046930e-01	2.423224e-05
1.065532e-04	4.048614e-01	2.425902e-05
1.066321e-04	4.050298e-01	2.428583e-05
1.067109e-04	4.051982e-01	2.431266e-05
1.067899e-04	4.053667e-01	2.433951e-05
1.068688e-04	4.055352e-01	2.436639e-05
1.069478e-04	4.057037e-01	2.439329e-05
1.070269e-04	4.058723e-01	2.442022e-05
1.071060e-04	4.060409e-01	2.444717e-05
1.071851e-04	4.062095e-01	2.447414e-05
1.072643e-04	4.063781e-01	2.450114e-05
1.073435e-04	4.065468e-01	2.452816e-05
1.074228e-04	4.067155e-01	2.455521e-05
1.075021e-04	4.068842e-01	2.458228e-05
1.075814e-04	4.070530e-01	2.460938e-05
1.076608e-04	4.072218e-01	2.463650e-05
1.077403e-04	4.073906e-01	2.466364e-05
1.078198e-04	4.075595e-01	2.469081e-05
1.078993e-04	4.077284e-01	2.471800e-05
1.079789e-04	4.078973e-01	2.474521e-05
1.080585e-04	4.080662e-01	2.477245e-05
1.081382e-04	4.082352e-01	2.479972e-05
1.082179e-04	4.084042e-01	2.482701e-05
1.082976e-04	4.085733e-01	2.485432e-05
1.083774e-04	4.087423e-01	2.488166e-05
1.084573e-04	4.089114e-01	2.490902e-05
1.085371e-04	4.090806e-01	2.493641e-05
1.086171e-04	4.092497e-01	2.496382e-05
1.086970e-04	4.094189e-01	2.499125e-05
1.087771e-04	4.095881e-01	2.501871e-05
1.088571e-04	4.097574e-01	2.504619e-05
1.089372e-04	4.099267e-01	2.507370e-05
1.090174e-04	4.100960e-01	2.510124e-05
1.090976e-04	4.102653e-01	2.512879e-05
1.091778e-04	4.104347e-01	2.515638e-05
1.092581e-04	4.106041e-01	2.518398e-05
1.093384e-04	4.107735e-01	2.521161e-05
1.094188e-04	4.109430e-01	2.523927e-05
1.094992e-04	4.111125e-01	2.526695e-05
1.095797e-04	4.112820e-01	2.529465e-05
1.096602e-04	4.114516e-01	2.532238e-05
1.097407e-04	4.116212e-01	2.535014e-05
1.098213e-04	4.117908e-01	2.537791e-05
1.099020e-04	4.119604e-01	2.540572e-05
1.099827e-04	4.121301e-01	2.543355e-05
1.100634e-04	4.122998e-01	2.546140e-05
1.101442e-04	4.124696e-01	2.548928e-05
1.102250e-04	4.126393e-01	2.551718e-05
1.103058e-04	4.128091e-01	2.554511e-05
1.103867e-04	4.129790e-01	2.557306e-05
1.104677e-04	4.131488e-01	2.560103e-05
1.105487e-04	4.133187e-01	2.562904e-05
1.106297e-04	4.134886e-01	2.565706e-05
1.107108e-04	4.136586e-01	2.568511e-05
1.107919e-04	4.138286e-01	2.571319e-05
1.108731e-04	4.139986e-01	2.574129e-05
1.109543e-04	4.141686e-01	2.576942e-05
1.110356e-04	4.143387e-01	2.579757e-05
1.111169e-04	4.145088e-01	2.582574e-05
1.111983e-04	4.146789e-01	2.585394e-05
1.112797e-04	4.148491e-01	2.588217e-05
1.113611e-04	4.150193e-01	2.591042e-05
1.114426e-04	4.151895e-01	2.593870e-05
1.115241e-04	4.153598e-01	2.596700e-05
1.116057e-04	4.155301e-01	2.599532e-05
1.116874e-04	4.157004e-01	2.602367e-05
1.117690e-04	4.158708e-01	2.605205e-05
1.118507e-04	4.160411e-01	2.608045e-05
1.119325e-04	4.162115e-01	2.610888e-05
1.120143e-04	4.163820e-01	2.613733e-05
1.120962e-04	4.165525e-01	2.616580e-05
1.121780e-04	4.167230e-01	2.619431e-05
1.122600e-04	4.168935e-01	2.622283e-05
1.123420e-04	4.170641e-01	2.625139e-05
1.124240e-04	4.172347e-01	2.627996e-05
1.125061e-04	4.174053e-01	2.630857e-05
1.125882e-04	4.175759e-01	2.633719e-05
1.126704e-04	4.177466e-01	2.636585e-05
1.127526e-04	4.179173e-01	2.639453e-05
1.128348e-04	4.180881e-01	2.642323e-05
1.129171e-04	4.182589e-01	2.645196e-05
1.129995e-04	4.184297e-01	2.648072e-05
1.130819e-04	4.186005e-01	2.650950e-05
1.131643e-04	4.187714e-01	2.653830e-05
1.132468e-04	4.189423e-01	2.656713e-05
1.133293e-04	4.191132e-01	2.659599e-05
1.134119e-04	4.192842e-01	2.662487e-05
1.134945e-04	4.194552e-01	2.665378e-05
1.135772e-04	4.196262e-01	2.668271e-05
1.136599e-04	4.197973e-01	2.671167e-05
1.137427e-04	4.199683e-01	2.674065e-05
1.138255e-04	4.201395e-01	2.676966e-05
1.139083e-04	4.203106e-01	2.679870e-05
1.139912e-04	4.204818e-01	2.682776e-05
1.140742e-04	4.206530e-01	2.685685e-05
1.141571e-04	4.208242e-01	2.688596e-05
1.142402e-04	4.209955e-01	2.691510e-05
1.143233e-04	4.211668e-01	2.694426e-05
1.144064e-04	4.213381e-01	2.697345e-05
1.144895e-04	4.215095e-01	2.700266e-05
1.145728e-04	4.216809e-01	2.703190e-05
1.146560e-04	4.218523e-01	2.706117e-05
1.147393e-04	4.220238e-01	2.709046e-05
1.148227e-04	4.221953e-01	2.711978e-05
1.149061e-04	4.223668e-01	2.714913e-05
1.149895e-04	4.225383e-01	2.717849e-05
1.150730e-04	4.227099e-01	2.720789e-05
1.151565e-04	4.228815e-01	2.723731e-05
1.152401e-04	4.230531e-01	2.726676e-05
1.153238e-04	4.232248e-01	2.729623e-05
1.154074e-04	4.233965e-01	2.732573e-05
1.154911e-04	4.235683e-01	2.735526e-05
1.155749e-04	4.237400e-01	2.738481e-05
1.156587e-04	4.239118e-01	2.741438e-05
1.157426e-04	4.240836e-01	2.744399e-05
1.158265e-04	4.242555e-01	2.747362e-05
1.159104e-04	4.244274e-01	2.750327e-05
1.159944e-04	4.245993e-01	2.753295e-05
1.160785e-04	4.247712e-01	2.756266e-05
1.161626e-04	4.249432e-01	2.759239e-05
1.162467e-04	4.251152e-01	2.762215e-05
1.163309e-04	4.252873e-01	2.765194e-05
1.164151e-04	4.254593e-01	2.768175e-05
1.164994e-04	4.256314e-01	2.771159e-05
1.165837e-04	4.258036e-01	2.774145e-05
1.166681e-04	4.259757e-01	2.777134e-05
1.167525e-04	4.261479e-01	2.780126e-05
1.168369e-04	4.263201e-01	2.783120e-05
1.169214e-04	4.264924e-01	2.786117e-05
1.170060e-04	4.266647e-01	2.789117e-05
1.170906e-04	4.268370e-01	2.792119e-05
1.171752e-04	4.270094e-01	2.795124e-05
1.172599e-04	4.271817e-01	2.798131e-05
1.173447e-04	4.273541e-01	2.801141e-05
1.174294e-04	4.275266e-01	2.804154e-05
1.175143e-04	4.276991e-01	2.807169e-05
1.175992e-04	4.278716e-01	2.810187e-05
1.176841e-04	4.280441e-01	2.813208e-05
1.177690e-04	4.282167e-01	2.816231e-05
1.178541e-04	4.283893e-01	2.819257e-05
1.179391e-04	4.285619e-01	2.822286e-05
1.180242e-04	4.287345e-01	2.825317e-05
1.181094e-04	4.289072e-01	2.828351e-05
1.181946e-04	4.290800e-01	2.831387e-05
1.182799e-04	4.292527e-01	2.834427e-05
1.183651e-04	4.294255e-01	2.837469e-05
1.184505e-04	4.295983e-01	2.840513e-05
1.185359e-04	4.297711e-01	2.843560e-05
1.186213e-04	4.299440e-01	2.846610e-05
1.187068e-04	4.301169e-01	2.849663e-05
1.187923e-04	4.302899e-01	2.852718e-05
1.188779e-04	4.304628e-01	2.855776e-05
1.189635e-04	4.306358e-01	2.858836e-05
1.190492e-04	4.308089e-01	2.861900e-05
1.191349e-04	4.309819e-01	2.864965e-05
1.192207e-04	4.311550e-01	2.868034e-05
1.193065e-04	4.313281e-01	2.871105e-05
1.193924e-04	4.315013e-01	2.874179e-05
1.194783e-04	4.316745e-01	2.877256e-05
1.195642e-04	4.318477e-01	2.880335e-05
1.196502e-04	4.320209e-01	2.883417e-05
1.197363e-04	4.321942e-01	2.886502e-05
1.198224e-04	4.323675e-01	2.889589e-05
1.199085e-04	4.325409e-01	2.892679e-05
1.199947e-04	4.327142e-01	2.895772e-05
1.200809e-04	4.328876e-01	2.898868e-05
1.201672e-04	4.330611e-01	2.901966e-05
1.202536e-04	4.332345e-01	2.905067e-05
1.203399e-04	4.334080e-01	2.908170e-05
1.204264e-04	4.335815e-01	2.911277e-05
1.205128e-04	4.337551e-01	2.914386e-05
1.205994e-04	4.339287e-01	2.917498e-05
1.206859e-04	4.341023e-01	2.920612e-05
1.207725e-04	4.342760e-01	2.923729e-05
1.208592e-04	4.344496e-01	2.926849e-05
1.209459e-04	4.346234e-01	2.929972e-05
1.210327e-04	4.347971e-01	2.933097e-05
1.211195e-04	4.349709e-01	2.936225e-05
1.212063e-04	4.351447e-01	2.939356e-05
1.212932e-04	4.353185e-01	2.942489e-05
1.213802e-04	4.354924e-01	2.945625e-05
1.214672e-04	4.356663e-01	2.948764e-05
1.215542e-04	4.358402e-01	2.951906e-05
1.216413e-04	4.360142e-01	2.955051e-05
1.217284e-04	4.361882e-01	2.958198e-05
1.218156e-04	4.363622e-01	2.961348e-05
1.219029e-04	4.365362e-01	2.964500e-05
1.219901e-04	4.367103e-01	2.967656e-05
1.220775e-04	4.368845e-01	2.970814e-05
1.221649e-04	4.370586e-01	2.973975e-05
1.222523e-04	4.372328e-01	2.977138e-05
1.223397e-04	4.374070e-01	2.980305e-05
1.224273e-04	4.375812e-01	2.983474e-05
1.225148e-04	4.377555e-01	2.986646e-05
1.226025e-04	4.379298e-01	2.989820e-05
1.226901e-04	4.381041e-01	2.992998e-05
1.227778e-04	4.382785e-01	2.996178e-05
1.228656e-04	4.384529e-01	2.999361e-05
1.229534e-04	4.386273e-01	3.002547e-05
1.230412e-04	4.388018e-01	3.005735e-05
1.231292e-04	4.389763e-01	3.008926e-05
1.232171e-04	4.391508e-01	3.012120e-05
1.233051e-04	4.393254e-01	3.015317e-05
1.233931e-04	4.395000e-01	3.018517e-05
1.234812e-04	4.396746e-01	3.021719e-05
1.235694e-04	4.398492e-01	3.024924e-05
1.236576e-04	4.400239e-01	3.028132e-05
1.237458e-04	4.401986e-01	3.031343e-05
1.238341e-04	4.403734e-01	3.034556e-05
1.239224e-04	4.405481e-01	3.037772e-05
1.240108e-04	4.407229e-01	3.040991e-05
1.240993e-04	4.408978e-01	3.044213e-05
1.241877e-04	4.410726e-01	3.047438e-05
1.242763e-04	4.412475e-01	3.050665e-05
1.243649e-04	4.414225e-01	3.053896e-05
1.244535e-04	4.415974e-01	3.057129e-05
1.245422e-04	4.417724e-01	3.060364e-05
1.246309e-04	4.419474e-01	3.063603e-05
1.247196e-04	4.421225e-01	3.066844e-05
1.248085e-04	4.422976e-01	3.070089e-05
1.248973e-04	4.424727e-01	3.073336e-05
1.249862e-04	4.426478e-01	3.076586e-05
1.250752e-04	4.428230e-01	3.079838e-05
1.251642e-04	4.429982e-01	3.083094e-05
1.252533e-04	4.431735e-01	3.086352e-05
1.253424e-04	4.433487e-01	3.089613e-05
1.254316e-04	4.435241e-01	3.092877e-05
1.255208e-04	4.436994e-01	3.096144e-05
1.256100e-04	4.438748e-01	3.099414e-05
1.256993e-04	4.440502e-01	3.102686e-05
1.257887e-04	4.442256e-01	3.105961e-05
1.258781e-04	4.444011e-01	3.109239e-05
1.259675e-04	4.445765e-01	3.112520e-05
1.260570e-04	4.447521e-01	3.115804e-05
1.261466e-04	4.449276e-01	3.119091e-05
1.262362e-04	4.451032e-01	3.122380e-05
1.263258e-04	4.452788e-01	3.125673e-05
1.264155e-04	4.454545e-01	3.128968e-05
1.265053e-04	4.456302e-01	3.132266e-05
1.265951e-04	4.458059e-01	3.135567e-05
1.266849e-04	4.459816e-01	3.138870e-05
1.267748e-04	4.461574e-01	3.142177e-05
1.268647e-04	4.463332e-01	3.145486e-05
1.269547e-04	4.465090e-01	3.148798e-05
1.270448e-04	4.466849e-01	3.152114e-05
1.271348e-04	4.468608e-01	3.155432e-05
1.272250e-04	4.470367e-01	3.158752e-05
1.273152e-04	4.472127e-01	3.162076e-05
1.274054e-04	4.473887e-01	3.165403e-05
1.274957e-04	4.475647e-01	3.168732e-05
1.275860e-04	4.477408e-01	3.172065e-05
1.276764e-04	4.479169e-01	3.175400e-05
1.277668e-04	4.480930e-01	3.178738e-05
1.278573e-04	4.482692e-01	3.182079e-05
1.279478e-04	4.484453e-01	3.185423e-05
1.280384e-04	4.486216e-01	3.188769e-05
1.281290e-04	4.487978e-01	3.192119e-05
1.282197e-04	4.489741e-01	3.195471e-05
1.283104e-04	4.491504e-01	3.198827e-05
1.284012e-04	4.493267e-01	3.202185e-05
1.284920e-04	4.495031e-01	3.205546e-05
1.285829e-04	4.496795e-01	3.208910e-05
1.286738e-04	4.498560e-01	3.212277e-05
1.287648e-04	4.500324e-01	3.215647e-05
1.288558e-04	4.502089e-01	3.219020e-05
1.289469e-04	4.503855e-01	3.222396e-05
1.290380e-04	4.505620e-01	3.225774e-05
1.291292e-04	4.507386e-01	3.229156e-05
1.292204e-04	4.509152e-01	3.232540e-05
1.293117e-04	4.510919e-01	3.235927e-05
1.294030e-04	4.512686e-01	3.239317e-05
1.294944e-04	4.514453e-01	3.242711e-05
1.295858e-04	4.516221e-01	3.246107e-05
1.296773e-04	4.517988e-01	3.249506e-05
1.297688e-04	4.519757e-01	3.252908e-05
1.298604e-04	4.521525e-01	3.256312e-05
1.299520e-04	4.523294e-01	3.259720e-05
1.300436e-04	4.525063e-01	3.263131e-05
1.301354e-04	4.526832e-01	3.266544e-05
1.302271e-04	4.528602e-01	3.269961e-05
1.303190e-04	4.530372e-01	3.273380e-05
1.304108e-04	4.532143e-01	3.276803e-05
1.305027e-04	4.533913e-01	3.280228e-05
1.305947e-04	4.535684e-01	3.283656e-05
1.306867e-04	4.537456e-01	3.287088e-05
1.307788e-04	4.539227e-01	3.290522e-05
1.308709e-04	4.540999e-01	3.293959e-05
1.309631e-04	4.542771e-01	3.297399e-05
1.310553e-04	4.544544e-01	3.300842e-05
1.311476e-04	4.546317e-01	3.304288e-05
1.312399e-04	4.548090e-01	3.307737e-05
1.313322e-04	4.549864e-01	3.311189e-05
1.314247e-04	4.551637e-01	3.314644e-05
1.315171e-04	4.553412e-01	3.318102e-05
1.316096e-04	4.555186e-01	3.321562e-05
1.317022e-04	4.556961e-01	3.325026e-05
1.317948e-04	4.558736e-01	3.328493e-05
1.318875e-04	4.560511e-01	3.331963e-05
1.319802e-04	4.562287e-01	3.335435e-05
1.320730e-04	4.564063e-01	3.338911e-05
1.321658e-04	4.565840e-01	3.342390e-05
1.322587e-04	4.567616e-01	3.345871e-05
1.323516e-04	4.569393e-01	3.349356e-05
1.324446e-04	4.571171e-01	3.352844e-05
1.325376e-04	4.572948e-01	3.356334e-05
1.326307e-04	4.574726e-01	3.359828e-05
1.327238e-04	4.576505e-01	3.363324e-05
1.328169e-04	4.578283e-01	3.366824e-05
1.329102e-04	4.580062e-01	3.370326e-05
1.330034e-04	4.581841e-01	3.373832e-05
1.330968e-04	4.583621e-01	3.377340e-05
1.331901e-04	4.585401e-01	3.380852e-05
1.332836e-04	4.587181e-01	3.384366e-05
1.333770e-04	4.588961e-01	3.387884e-05
1.334706e-04	4.590742e-01	3.391405e-05
1.335641e-04	4.592523e-01	3.394928e-05
1.336578e-04	4.594305e-01	3.398455e-05
1.337515e-04	4.596087e-01	3.401984e-05
1.338452e-04	4.597869e-01	3.405517e-05
1.339390e-04	4.599651e-01	3.409053e-05
1.340328e-04	4.601434e-01	3.412591e-05
1.341267e-04	4.603217e-01	3.416133e-05
1.342206e-04	4.605000e-01	3.419678e-05
1.343146e-04	4.606784e-01	3.423225e-05
1.344086e-04	4.608568e-01	3.426776e-05
1.345027e-04	4.610352e-01	3.430330e-05
1.345968e-04	4.612137e-01	3.433887e-05
1.346910e-04	4.613922e-01	3.437447e-05
1.347853e-04	4.615707e-01	3.441010e-05
1.348796e-04	4.617493e-01	3.444576e-05
1.349739e-04	4.619279e-01	3.448145e-05
1.350683e-04	4.621065e-01	3.451717e-05
1.351627e-04	4.622851e-01	3.455292e-05
1.352572e-04	4.624638e-01	3.458870e-05
1.353518e-04	4.626425e-01	3.462451e-05
1.354464e-04	4.628213e-01	3.466036e-05
1.355410e-04	4.630001e-01	3.469623e-05
1.356357e-04	4.631789e-01	3.473213e-05
1.357305e-04	4.633577e-01	3.476807e-05
1.358253e-04	4.635366e-01	3.480403e-05
1.359201e-04	4.637155e-01	3.484003e-05
1.360150e-04	4.638945e-01	3.487605e-05
1.361100e-04	4.640734e-01	3.491211e-05
1.362050e-04	4.642525e-01	3.494820e-05
1.363000e-04	4.644315e-01	3.498432e-05
1.363951e-04	4.646106e-01	3.502047e-05
1.364903e-04	4.647897e-01	3.505665e-05
1.365855e-04	4.649688e-01	3.509286e-05
1.366808e-04	4.651480e-01	3.512910e-05
1.367761e-04	4.653272e-01	3.516537e-05
1.368715e-04	4.655064e-01	3.520168e-05
1.369669e-04	4.656856e-01	3.523801e-05
1.370623e-04	4.658649e-01	3.527438e-05
1.371579e-04	4.660443e-01	3.531077e-05
1.372534e-04	4.662236e-01	3.534720e-05
1.373491e-04	4.664030e-01	3.538366e-05
1.374447e-04	4.665824e-01	3.542015e-05
1.375405e-04	4.667619e-01	3.545667e-05
1.376362e-04	4.669414e-01	3.549322e-05
1.377321e-04	4.671209e-01	3.552980e-05
1.378279e-04	4.673004e-01	3.556642e-05
1.379239e-04	4.674800e-01	3.560306e-05
1.380199e-04	4.676596e-01	3.563974e-05
1.381159e-04	4.678393e-01	3.567644e-05
1.382120e-04	4.680190e-01	3.571318e-05
1.383081e-04	4.681987e-01	3.574995e-05
1.384043e-04	4.683784e-01	3.578675e-05
1.385006e-04	4.685582e-01	3.582358e-05
1.385969e-04	4.687380e-01	3.586045e-05
1.386932e-04	4.689178e-01	3.589734e-05
1.387896e-04	4.690977e-01	3.593427e-05
1.388861e-04	4.692776e-01	3.597122e-05
1.389826e-04	4.694575e-01	3.600821e-05
1.390791e-04	4.696375e-01	3.604523e-05
1.391758e-04	4.698175e-01	3.608228e-05
1.392724e-04	4.699975e-01	3.611937e-05
1.393691e-04	4.701776e-01	3.615648e-05
1.394659e-04	4.703577e-01	3.619363e-05
1.395627e-04	4.705378e-01	3.623081e-05
1.396596e-04	4.707180e-01	3.626801e-05
1.397565e-04	4.708981e-01	3.630526e-05
1.398535e-04	4.710784e-01	3.634253e-05
1.399505e-04	4.712586e-01	3.637983e-05
1.400476e-04	4.714389e-01	3.641717e-05
1.401447e-04	4.716192e-01	3.645453e-05
1.402419e-04	4.717996e-01	3.649193e-05
1.403391e-04	4.719800e-01	3.652936e-05
1.404364e-04	4.721604e-01	3.656682e-05
1.405338e-04	4.723408e-01	3.660432e-05
1.406312e-04	4.725213e-01	3.664184e-05
1.407286e-04	4.727018e-01	3.667940e-05
1.408261e-04	4.728823e-01	3.671699e-05
1.409237e-04	4.730629e-01	3.675461e-05
1.410213e-04	4.732435e-01	3.679226e-05
1.411189e-04	4.734242e-01	3.682995e-05
1.412166e-04	4.736048e-01	3.686767e-05
1.413144e-04	4.737855e-01	3.690541e-05
1.414122e-04	4.739663e-01	3.694320e-05
1.415101e-04	4.741471e-01	3.698101e-05
1.416080e-04	4.743279e-01	3.701885e-05
1.417060e-04	4.745087e-01	3.705673e-05
1.418040e-04	4.746895e-01	3.709464e-05
1.419021e-04	4.748704e-01	3.713258e-05
1.420002e-04	4.750514e-01	3.717055e-05
1.420984e-04	4.752323e-01	3.720856e-05
1.421966e-04	4.754133e-01	3.724659e-05
1.422949e-04	4.755944e-01	3.728466e-05
1.423933e-04	4.757754e-01	3.732276e-05
1.424917e-04	4.759565e-01	3.736090e-05
1.425901e-04	4.761376e-01	3.739906e-05
1.426886e-04	4.763188e-01	3.743726e-05
1.427872e-04	4.765000e-01	3.747549e-05
1.428858e-04	4.766812e-01	3.751375e-05
1.429844e-04	4.768624e-01	3.755205e-05
1.430832e-04	4.770437e-01	3.759038e-05
1.431819e-04	4.772250e-01	3.762874e-05
1.432807e-04	4.774064e-01	3.766713e-05
1.433796e-04	4.775878e-01	3.770555e-05
1.434785e-04	4.777692e-01	3.774401e-05
1.435775e-04	4.779506e-01	3.778250e-05
1.436766e-04	4.781321e-01	3.782102e-05
1.437756e-04	4.783136e-01	3.785957e-05
1.438748e-04	4.784952e-01	3.789816e-05
1.439740e-04	4.786767e-01	3.793678e-05
1.440732e-04	4.788583e-01	3.797543e-05
1.441725e-04	4.790400e-01	3.801412e-05
1.442719e-04	4.792216e-01	3.805283e-05
1.443713e-04	4.794033e-01	3.809158e-05
1.444707e-04	4.795851e-01	3.813037e-05
1.445703e-04	4.797669e-01	3.816918e-05
1.446698e-04	4.799487e-01	3.820803e-05
1.447695e-04	4.801305e-01	3.824691e-05
1.448691e-04	4.803124e-01	3.828582e-05
1.449689e-04	4.804942e-01	3.832477e-05
1.450686e-04	4.806762e-01	3.836375e-05
1.451685e-04	4.808581e-01	3.840276e-05
1.452684e-04	4.810401e-01	3.844181e-05
1.453683e-04	4.812222e-01	3.848088e-05
1.454683e-04	4.814042e-01	3.851999e-05
1.455684e-04	4.815863e-01	3.855914e-05
1.456685e-04	4.817684e-01	3.859831e-05
1.457686e-04	4.819506e-01	3.863752e-05
1.458688e-04	4.821328e-01	3.867677e-05
1.459691e-04	4.823150e-01	3.871604e-05
1.460694e-04	4.824973e-01	3.875535e-05
1.461698e-04	4.826795e-01	3.879469e-05
1.462702e-04	4.828619e-01	3.883407e-05
1.463707e-04	4.830442e-01	3.887347e-05
1.464712e-04	4.832266e-01	3.891291e-05
1.465718e-04	4.834090e-01	3.895239e-05
1.466725e-04	4.835915e-01	3.899190e-05
1.467732e-04	4.837739e-01	3.903144e-05
1.468739e-04	4.839565e-01	3.907101e-05
1.469747e-04	4.841390e-01	3.911062e-05
1.470756e-04	4.843216e-01	3.915026e-05
1.471765e-04	4.845042e-01	3.918993e-05
1.472775e-04	4.846868e-01	3.922964e-05
1.473785e-04	4.848695e-01	3.926938e-05
1.474796e-04	4.850522e-01	3.930915e-05
1.475807e-04	4.852350e-01	3.934896e-05
1.476819e-04	4.854177e-01	3.938880e-05
1.477831e-04	4.856005e-01	3.942867e-05
1.478844e-04	4.857834e-01	3.946858e-05
1.479857e-04	4.859662e-01	3.950852e-05
1.480872e-04	4.861491e-01	3.954850e-05
1.481886e-04	4.863321e-01	3.958850e-05
1.482901e-04	4.865150e-01	3.962854e-05
1.483917e-04	4.866980e-01	3.966862e-05
1.484933e-04	4.868811e-01	3.970873e-05
1.485950e-04	4.870641e-01	3.974887e-05
1.486967e-04	4.872472e-01	3.978905e-05
1.487985e-04	4.874304e-01	3.982926e-05
1.489003e-04	4.876135e-01	3.986950e-05
1.490022e-04	4.877967e-01	3.990978e-05
1.491042e-04	4.879800e-01	3.995009e-05
1.492062e-04	4.881632e-01	3.999043e-05
1.493082e-04	4.883465e-01	4.003081e-05
1.494103e-04	4.885298e-01	4.007122e-05
1.495125e-04	4.887132e-01	4.011167e-05
1.496147e-04	4.888966e-01	4.015215e-05
1.497170e-04	4.890800e-01	4.019267e-05
1.498193e-04	4.892635e-01	4.023321e-05
1.499217e-04	4.894470e-01	4.027380e-05
1.500242e-04	4.896305e-01	4.031441e-05
1.501267e-04	4.898140e-01	4.035506e-05
1.502292e-04	4.899976e-01	4.039575e-05
1.503318e-04	4.901812e-01	4.043646e-05
1.504345e-04	4.903649e-01	4.047722e-05
1.505372e-04	4.905486e-01	4.051800e-05
1.506400e-04	4.907323e-01	4.055882e-05
1.507428e-04	4.909160e-01	4.059968e-05
1.508457e-04	4.910998e-01	4.064057e-05
1.509486e-04	4.912836e-01	4.068149e-05
1.510516e-04	4.914675e-01	4.072245e-05
1.511546e-04	4.916514e-01	4.076344e-05
1.512577e-04	4.918353e-01	4.080446e-05
1.513609e-04	4.920192e-01	4.084552e-05
1.514641e-04	4.922032e-01	4.088662e-05
1.515674e-04	4.923872e-01	4.092775e-05
1.516707e-04	4.925713e-01	4.096891e-05
1.517741e-04	4.927553e-01	4.101011e-05
1.518775e-04	4.929394e-01	4.105134e-05
1.519810e-04	4.931236e-01	4.109261e-05
1.520845e-04	4.933078e-01	4.113391e-05
1.521881e-04	4.934920e-01	4.117524e-05
1.522918e-04	4.936762e-01	4.121661e-05
1.523955e-04	4.938605e-01	4.125802e-05
1.524993e-04	4.940448e-01	4.129946e-05
1.526031e-04	4.942291e-01	4.134093e-05
1.527070e-04	4.944135e-01	4.138244e-05
1.528109e-04	4.945979e-01	4.142398e-05
1.529149e-04	4.947823e-01	4.146556e-05
1.530189e-04	4.949668e-01	4.150717e-05
1.531230e-04	4.951513e-01	4.154882e-05
1.532272e-04	4.953358e-01	4.159050e-05
1.533314e-04	4.955204e-01	4.163222e-05
1.534356e-04	4.957050e-01	4.167397e-05
1.535400e-04	4.958896e-01	4.171575e-05
1.536443e-04	4.960743e-01	4.175758e-05
1.537488e-04	4.962590e-01	4.179943e-05
1.538533e-04	4.964437e-01	4.184132e-05
1.539578e-04	4.966285e-01	4.188325e-05
1.540624e-04	4.968133e-01	4.192521e-05
1.541671e-04	4.969981e-01	4.196720e-05
1.542718e-04	4.971830e-01	4.200924e-05
1.543765e-04	4.973679e-01	4.205130e-05
1.544814e-04	4.975528e-01	4.209340e-05
1.545862e-04	4.977378e-01	4.213554e-05
1.546912e-04	4.979228e-01	4.217771e-05
1.547962e-04	4.981078e-01	4.221992e-05
1.549012e-04	4.982928e-01	4.226216e-05
1.550063e-04	4.984779e-01	4.230443e-05
1.551115e-04	4.986631e-01	4.234674e-05
1.552167e-04	4.988482e-01	4.238909e-05
1.553220e-04	4.990334e-01	4.243147e-05
1.554273e-04	4.992186e-01	4.247389e-05
1.555327e-04	4.994039e-01	4.251634e-05
1.556381e-04	4.995892e-01	4.255883e-05
1.557436e-04	4.997745e-01	4.260135e-05
1.558492e-04	4.999598e-01	4.264391e-05
1.559548e-04	5.001452e-01	4.268651e-05
1.560605e-04	5.003307e-01	4.272914e-05
1.561662e-04	5.005161e-01	4.277180e-05
1.562720e-04	5.007016e-01	4.281450e-05
1.563778e-04	5.008871e-01	4.285724e-05
1.564837e-04	5.010727e-01	4.290001e-05
1.565897e-04	5.012582e-01	4.294282e-05
1.566957e-04	5.014439e-01	4.298566e-05
1.568017e-04	5.016295e-01	4.302854e-05
1.569078e-04	5.018152e-01	4.307145e-05
1.570140e-04	5.020009e-01	4.311440e-05
1.571203e-04	5.021867e-01	4.315739e-05
1.572265e-04	5.023724e-01	4.320041e-05
1.573329e-04	5.025583e-01	4.324346e-05
1.574393e-04	5.027441e-01	4.328656e-05
1.575458e-04	5.029300e-01	4.332968e-05
1.576523e-04	5.031159e-01	4.337285e-05
1.577588e-04	5.033019e-01	4.341605e-05
1.578655e-04	5.034878e-01	4.345928e-05
1.579722e-04	5.036738e-01	4.350256e-05
1.580789e-04	5.038599e-01	4.354586e-05
1.581857e-04	5.040460e-01	4.358921e-05
1.582926e-04	5.042321e-01	4.363259e-05
1.583995e-04	5.044182e-01	4.367600e-05
1.585065e-04	5.046044e-01	4.371945e-05
1.586135e-04	5.047906e-01	4.376294e-05
1.587206e-04	5.049769e-01	4.380646e-05
1.588277e-04	5.051631e-01	4.385002e-05
1.589349e-04	5.053494e-01	4.389362e-05
1.590422e-04	5.055358e-01	4.393725e-05
1.591495e-04	5.057222e-01	4.398092e-05
1.592569e-04	5.059086e-01	4.402462e-05
1.593643e-04	5.060950e-01	4.406836e-05
1.594718e-04	5.062815e-01	4.411214e-05
1.595793e-04	5.064680e-01	4.415595e-05
1.596869e-04	5.066545e-01	4.419980e-05
1.597946e-04	5.068411e-01	4.424369e-05
1.599023e-04	5.070277e-01	4.428761e-05
1.600101e-04	5.072144e-01	4.433157e-05
1.601179e-04	5.074010e-01	4.437556e-05
1.602258e-04	5.075877e-01	4.441959e-05
1.603337e-04	5.077745e-01	4.446366e-05
1.604417e-04	5.079613e-01	4.450777e-05
1.605498e-04	5.081481e-01	4.455191e-05
1.606579e-04	5.083349e-01	4.459608e-05
1.607661e-04	5.085218e-01	4.464030e-05
1.608743e-04	5.087087e-01	4.468455e-05
1.609826e-04	5.088956e-01	4.472883e-05
1.610910e-04	5.090826e-01	4.477316e-05
1.611994e-04	5.092696e-01	4.481752e-05
1.613078e-04	5.094566e-01	4.486191e-05
1.614163e-04	5.096437e-01	4.490635e-05
1.615249e-04	5.098308e-01	4.495082e-05
1.616336e-04	5.100179e-01	4.499533e-05
1.617423e-04	5.102051e-01	4.503987e-05
1.618510e-04	5.103923e-01	4.508445e-05
1.619598e-04	5.105796e-01	4.512907e-05
1.620687e-04	5.107668e-01	4.517372e-05
1.621776e-04	5.109541e-01	4.521841e-05
1.622866e-04	5.111415e-01	4.526314e-05
1.623956e-04	5.113288e-01	4.530791e-05
1.625047e-04	5.115162e-01	4.535271e-05
1.626139e-04	5.117037e-01	4.539755e-05
1.627231e-04	5.118911e-01	4.544242e-05
1.628324e-04	5.120786e-01	4.548734e-05
1.629417e-04	5.122662e-01	4.553229e-05
1.630511e-04	5.124537e-01	4.557727e-05
1.631606e-04	5.126413e-01	4.562230e-05
1.632701e-04	5.128290e-01	4.566736e-05
1.633796e-04	5.130167e-01	4.571246e-05
1.634893e-04	5.132044e-01	4.575760e-05
1.635989e-04	5.133921e-01	4.580277e-05
1.637087e-04	5.135799e-01	4.584798e-05
1.638185e-04	5.137677e-01	4.589323e-05
1.639283e-04	5.139555e-01	4.593851e-05
1.640383e-04	5.141434e-01	4.598384e-05
1.641482e-04	5.143313e-01	4.602920e-05
1.642583e-04	5.145192e-01	4.607459e-05
1.643684e-04	5.147072e-01	4.612003e-05
1.644785e-04	5.148952e-01	4.616550e-05
1.645887e-04	5.150832e-01	4.621101e-05
1.646990e-04	5.152713e-01	4.625656e-05
1.648093e-04	5.154594e-01	4.630214e-05
1.649197e-04	5.156475e-01	4.634776e-05
1.650301e-04	5.158357e-01	4.639342e-05
1.651406e-04	5.160239e-01	4.643912e-05
1.652512e-04	5.162121e-01	4.648486e-05
1.653618e-04	5.164004e-01	4.653063e-05
1.654725e-04	5.165887e-01	4.657644e-05
1.655832e-04	5.167770e-01	4.662229e-05
1.656940e-04	5.169654e-01	4.666817e-05
1.658049e-04	5.171538e-01	4.671410e-05
1.659158e-04	5.173422e-01	4.676006e-05
1.660268e-04	5.175307e-01	4.680606e-05
1.661378e-04	5.177192e-01	4.685210e-05
1.662489e-04	5.179077e-01	4.689817e-05
1.663600e-04	5.180963e-01	4.694428e-05
1.664712e-04	5.182849e-01	4.699044e-05
1.665825e-04	5.184735e-01	4.703662e-05
1.666938e-04	5.186622e-01	4.708285e-05
1.668052e-04	5.188509e-01	4.712912e-05
1.669167e-04	5.190396e-01	4.717542e-05
1.670282e-04	5.192284e-01	4.722176e-05
1.671397e-04	5.194172e-01	4.726814e-05
1.672513e-04	5.196060e-01	4.731456e-05
1.673630e-04	5.197949e-01	4.736101e-05
1.674748e-04	5.199838e-01	4.740751e-05
1.675866e-04	5.201727e-01	4.745404e-05
1.676984e-04	5.203617e-01	4.750061e-05
1.678103e-04	5.205507e-01	4.754722e-05
1.679223e-04	5.207397e-01	4.759386e-05
1.680344e-04	5.209288e-01	4.764055e-05
1.681465e-04	5.211179e-01	4.768727e-05
1.682586e-04	5.213070e-01	4.773403e-05
1.683708e-04	5.214962e-01	4.778083e-05
1.684831e-04	5.216854e-01	4.782767e-05
1.685954e-04	5.218746e-01	4.787455e-05
1.687078e-04	5.220639e-01	4.792146e-05
1.688203e-04	5.222532e-01	4.796842e-05
1.689328e-04	5.224425e-01	4.801541e-05
1.690454e-04	5.226319e-01	4.806244e-05
1.691580e-04	5.228213e-01	4.810951e-05
1.692707e-04	5.230107e-01	4.815662e-05
1.693834e-04	5.232002e-01	4.820376e-05
1.694963e-04	5.233897e-01	4.825095e-05
1.696091e-04	5.235792e-01	4.829817e-05
1.697221e-04	5.237688e-01	4.834544e-05
1.698351e-04	5.239584e-01	4.839274e-05
1.699481e-04	5.241481e-01	4.844008e-05
1.700612e-04	5.243377e-01	4.848746e-05
1.701744e-04	5.245274e-01	4.853488e-05
1.702876e-04	5.247172e-01	4.858233e-05
1.704009e-04	5.249069e-01	4.862983e-05
1.705143e-04	5.250968e-01	4.867736e-05
1.706277e-04	5.252866e-01	4.872494e-05
1.707411e-04	5.254765e-01	4.877255e-05
1.708547e-04	5.256664e-01	4.882020e-05
1.709683e-04	5.258563e-01	4.886789e-05
1.710819e-04	5.260463e-01	4.891562e-05
1.711956e-04	5.262363e-01	4.896339e-05
1.713094e-04	5.264263e-01	4.901120e-05
1.714232e-04	5.266164e-01	4.905905e-05
1.715371e-04	5.268065e-01	4.910693e-05
1.716511e-04	5.269966e-01	4.915486e-05
1.717651e-04	5.271868e-01	4.920282e-05
1.718792e-04	5.273770e-01	4.925083e-05
1.719933e-04	5.275673e-01	4.929887e-05
1.721075e-04	5.277575e-01	4.934695e-05
1.722217e-04	5.279479e-01	4.939507e-05
1.723361e-04	5.281382e-01	4.944324e-05
1.724504e-04	5.283286e-01	4.949144e-05
1.725649e-04	5.285190e-01	4.953968e-05
1.726794e-04	5.287094e-01	4.958796e-05
1.727939e-04	5.288999e-01	4.963627e-05
1.729085e-04	5.290904e-01	4.968463e-05
1.730232e-04	5.292810e-01	4.973303e-05
1.731380e-04	5.294715e-01	4.978147e-05
1.732528e-04	5.296621e-01	4.982995e-05
1.733676e-04	5.298528e-01	4.987846e-05
1.734826e-04	5.300435e-01	4.992702e-05
1.735975e-04	5.302342e-01	4.997562e-05
1.737126e-04	5.304249e-01	5.002425e-05
1.738277e-04	5.306157e-01	5.007293e-05
1.739428e-04	5.308065e-01	5.012164e-05
1.740581e-04	5.309974e-01	5.017040e-05
1.741734e-04	5.311883e-01	5.021919e-05
1.742887e-04	5.313792e-01	5.026803e-05
1.744041e-04	5.315701e-01	5.031690e-05
1.745196e-04	5.317611e-01	5.036581e-05
1.746351e-04	5.319521e-01	5.041477e-05
1.747507e-04	5.321432e-01	5.046376e-05
1.748664e-04	5.323343e-01	5.051280e-05
1.749821e-04	5.325254e-01	5.056187e-05
1.750979e-04	5.327165e-01	5.061099e-05
1.752137e-04	5.329077e-01	5.066014e-05
1.753296e-04	5.330989e-01	5.070934e-05
1.754455e-04	5.332902e-01	5.075857e-05
1.755616e-04	5.334815e-01	5.080784e-05
1.756777e-04	5.336728e-01	5.085716e-05
1.757938e-04	5.338641e-01	5.090651e-05
1.759100e-04	5.340555e-01	5.095591e-05
1.760263e-04	5.342469e-01	5.100535e-05
1.761426e-04	5.344384e-01	5.105482e-05
1.762590e-04	5.346299e-01	5.110434e-05
1.763754e-04	5.348214e-01	5.115389e-05
1.764919e-04	5.350130e-01	5.120349e-05
1.766085e-04	5.352046e-01	5.125313e-05
1.767252e-04	5.353962e-01	5.130281e-05
1.768418e-04	5.355878e-01	5.135252e-05
1.769586e-04	5.357795e-01	5.140228e-05
1.770754e-04	5.359713e-01	5.145208e-05
1.771923e-04	5.361630e-01	5.150192e-05
1.773093e-04	5.363548e-01	5.155180e-05
1.774263e-04	5.365466e-01	5.160172e-05
1.775433e-04	5.367385e-01	5.165169e-05
1.776605e-04	5.369304e-01	5.170169e-05
1.777776e-04	5.371223e-01	5.175173e-05
1.778949e-04	5.373143e-01	5.180181e-05
1.780122e-04	5.375063e-01	5.185194e-05
1.781296e-04	5.376983e-01	5.190210e-05
1.782470e-04	5.378904e-01	5.195231e-05
1.783645e-04	5.380825e-01	5.200256e-05
1.784821e-04	5.382746e-01	5.205284e-05
1.785997e-04	5.384668e-01	5.210317e-05
1.787174e-04	5.386590e-01	5.215354e-05
1.788352e-04	5.388512e-01	5.220395e-05
1.789530e-04	5.390435e-01	5.225441e-05
1.790708e-04	5.392358e-01	5.230490e-05
1.791888e-04	5.394281e-01	5.235543e-05
1.793068e-04	5.396205e-01	5.240601e-05
1.794248e-04	5.398129e-01	5.245662e-05
1.795429e-04	5.400053e-01	5.250728e-05
1.796611e-04	5.401978e-01	5.255798e-05
1.797794e-04	5.403903e-01	5.260872e-05
1.798977e-04	5.405828e-01	5.265950e-05
1.800161e-04	5.407754e-01	5.271032e-05
1.801345e-04	5.409680e-01	5.276118e-05
1.802530e-04	5.411607e-01	5.281208e-05
1.803716e-04	5.413533e-01	5.286303e-05
1.804902e-04	5.415461e-01	5.291402e-05
1.806089e-04	5.417388e-01	5.296505e-05
1.807276e-04	5.419316e-01	5.301612e-05
1.808464e-04	5.421244e-01	5.306723e-05
1.809653e-04	5.423172e-01	5.311838e-05
1.810842e-04	5.425101e-01	5.316957e-05
1.812032e-04	5.427030e-01	5.322081e-05
1.813223e-04	5.428960e-01	5.327209e-05
1.814414e-04	5.430890e-01	5.332341e-05
1.815606e-04	5.432820e-01	5.337477e-05
1.816798e-04	5.434750e-01	5.342617e-05
1.817991e-04	5.436681e-01	5.347761e-05
1.819185e-04	5.438612e-01	5.352910e-05
1.820380e-04	5.440544e-01	5.358062e-05
1.821575e-04	5.442476e-01	5.363219e-05
1.822770e-04	5.444408e-01	5.368380e-05
1.823966e-04	5.446340e-01	5.373546e-05
1.825163e-04	5.448273e-01	5.378715e-05
1.826361e-04	5.450206e-01	5.383889e-05
1.827559e-04	5.452140e-01	5.389067e-05
1.828758e-04	5.454074e-01	5.394249e-05
1.829957e-04	5.456008e-01	5.399435e-05
1.831157e-04	5.457943e-01	5.404625e-05
1.832358e-04	5.459878e-01	5.409820e-05
1.833559e-04	5.461813e-01	5.415019e-05
1.834761e-04	5.463748e-01	5.420222e-05
1.835964e-04	5.465684e-01	5.425429e-05
1.837167e-04	5.467621e-01	5.430641e-05
1.838371e-04	5.469557e-01	5.435856e-05
1.839575e-04	5.471494e-01	5.441076e-05
1.840780e-04	5.473432e-01	5.446300e-05
1.841986e-04	5.475369e-01	5.451529e-05
1.843192e-04	5.477307e-01	5.456761e-05
1.844399e-04	5.479246e-01	5.461998e-05
1.845607e-04	5.481184e-01	5.467239e-05
1.846815e-04	5.483123e-01	5.472484e-05
1.848024e-04	5.485063e-01	5.477734e-05
1.849234e-04	5.487002e-01	5.482988e-05
1.850444e-04	5.488942e-01	5.488246e-05
1.851655e-04	5.490883e-01	5.493508e-05
1.852866e-04	5.492824e-01	5.498775e-05
1.854078e-04	5.494765e-01	5.504045e-05
1.855291e-04	5.496706e-01	5.509321e-05
1.856505e-04	5.498648e-01	5.514600e-05
1.857719e-04	5.500590e-01	5.519883e-05
1.858933e-04	5.502532e-01	5.525171e-05
1.860149e-04	5.504475e-01	5.530463e-05
1.861365e-04	5.506418e-01	5.535760e-05
1.862581e-04	5.508362e-01	5.541061e-05
1.863798e-04	5.510306e-01	5.546366e-05
1.865016e-04	5.512250e-01	5.551675e-05
1.866235e-04	5.514194e-01	5.556988e-05
1.867454e-04	5.516139e-01	5.562306e-05
1.868674e-04	5.518084e-01	5.567628e-05
1.869894e-04	5.520030e-01	5.572955e-05
1.871115e-04	5.521976e-01	5.578285e-05
1.872337e-04	5.523922e-01	5.583620e-05
1.873559e-04	5.525868e-01	5.588960e-05
1.874782e-04	5.527815e-01	5.594303e-05
1.876006e-04	5.529762e-01	5.599651e-05
1.877230e-04	5.531710e-01	5.605004e-05
1.878455e-04	5.533658e-01	5.610360e-05
1.879680e-04	5.535606e-01	5.615721e-05
1.880907e-04	5.537555e-01	5.621086e-05
1.882134e-04	5.539504e-01	5.626456e-05
1.883361e-04	5.541453e-01	5.631830e-05
1.884589e-04	5.543403e-01	5.637208e-05
1.885818e-04	5.545353e-01	5.642591e-05
1.887047e-04	5.547303e-01	5.647977e-05
1.888277e-04	5.549254e-01	5.653369e-05
1.889508e-04	5.551205e-01	5.658764e-05
1.890740e-04	5.553156e-01	5.664164e-05
1.891972e-04	5.555108e-01	5.669568e-05
1.893204e-04	5.557060e-01	5.674977e-05
1.894438e-04	5.559012e-01	5.680390e-05
1.895672e-04	5.560965e-01	5.685807e-05
1.896906e-04	5.562918e-01	5.691229e-05
1.898141e-04	5.564871e-01	5.696655e-05
1.899377e-04	5.566825e-01	5.702086e-05
1.900614e-04	5.568779e-01	5.707520e-05
1.901851e-04	5.570734e-01	5.712960e-05
1.903089e-04	5.572689e-01	5.718403e-05
1.904327e-04	5.574644e-01	5.723851e-05
1.905567e-04	5.576599e-01	5.729304e-05
1.906806e-04	5.578555e-01	5.734760e-05
1.908047e-04	5.580511e-01	5.740221e-05
1.909288e-04	5.582468e-01	5.745687e-05
1.910530e-04	5.584425e-01	5.751157e-05
1.911772e-04	5.586382e-01	5.756631e-05
1.913015e-04	5.588339e-01	5.762110e-05
1.914259e-04	5.590297e-01	5.767593e-05
1.915503e-04	5.592255e-01	5.773081e-05
1.916748e-04	5.594214e-01	5.778572e-05
1.917994e-04	5.596173e-01	5.784069e-05
1.919240e-04	5.598132e-01	5.789570e-05
1.920487e-04	5.600092e-01	5.795075e-05
1.921735e-04	5.602052e-01	5.800584e-05
1.922983e-04	5.604012e-01	5.806099e-05
1.924232e-04	5.605973e-01	5.811617e-05
1.925482e-04	5.607934e-01	5.817140e-05
1.926732e-04	5.609895e-01	5.822667e-05
1.927983e-04	5.611857e-01	5.828199e-05
1.929234e-04	5.613819e-01	5.833735e-05
1.930487e-04	5.615781e-01	5.839276e-05
1.931740e-04	5.617744e-01	5.844821e-05
1.932993e-04	5.619707e-01	5.850371e-05
1.934247e-04	5.621670e-01	5.855925e-05
1.935502e-04	5.623634e-01	5.861483e-05
1.936758e-04	5.625598e-01	5.867046e-05
1.938014e-04	5.627563e-01	5.872614e-05
1.939271e-04	5.629528e-01	5.878186e-05
1.940528e-04	5.631493e-01	5.883762e-05
1.941786e-04	5.633458e-01	5.889343e-05
1.943045e-04	5.635424e-01	5.894928e-05
1.944305e-04	5.637390e-01	5.900518e-05
1.945565e-04	5.639357e-01	5.906112e-05
1.946825e-04	5.641324e-01	5.911711e-05
1.948087e-04	5.643291e-01	5.917314e-05
1.949349e-04	5.645258e-01	5.922922e-05
1.950612e-04	5.647226e-01	5.928534e-05
1.951875e-04	5.649195e-01	5.934151e-05
1.953139e-04	5.651163e-01	5.939773e-05
1.954404e-04	5.653132e-01	5.945398e-05
1.955669e-04	5.655101e-01	5.951029e-05
1.956936e-04	5.657071e-01	5.956663e-05
1.958202e-04	5.659041e-01	5.962303e-05
1.959470e-04	5.661011e-01	5.967947e-05
1.960738e-04	5.662982e-01	5.973595e-05
1.962006e-04	5.664953e-01	5.979248e-05
1.963276e-04	5.666924e-01	5.984905e-05
1.964546e-04	5.668896e-01	5.990567e-05
1.965817e-04	5.670868e-01	5.996234e-05
1.967088e-04	5.672841e-01	6.001905e-05
1.968360e-04	5.674813e-01	6.007580e-05
1.969633e-04	5.676787e-01	6.013260e-05
1.970906e-04	5.678760e-01	6.018945e-05
1.972180e-04	5.680734e-01	6.024634e-05
1.973455e-04	5.682708e-01	6.030328e-05
1.974730e-04	5.684682e-01	6.036026e-05
1.976007e-04	5.686657e-01	6.041729e-05
1.977283e-04	5.688632e-01	6.047437e-05
1.978561e-04	5.690608e-01	6.053149e-05
1.979839e-04	5.692584e-01	6.058865e-05
1.981117e-04	5.694560e-01	6.064586e-05
1.982397e-04	5.696537e-01	6.070312e-05
1.983677e-04	5.698514e-01	6.076043e-05
1.984958e-04	5.700491e-01	6.081777e-05
1.986239e-04	5.702469e-01	6.087517e-05
1.987521e-04	5.704446e-01	6.093261e-05
1.988804e-04	5.706425e-01	6.099010e-05
1.990087e-04	5.708403e-01	6.104763e-05
1.991371e-04	5.710382e-01	6.110521e-05
1.992656e-04	5.712362e-01	6.116283e-05
1.993942e-04	5.714342e-01	6.122050e-05
1.995228e-04	5.716322e-01	6.127822e-05
1.996515e-04	5.718302e-01	6.133598e-05
1.997802e-04	5.720283e-01	6.139379e-05
1.999090e-04	5.722264e-01	6.145165e-05
2.000379e-04	5.724245e-01	6.150955e-05
2.001669e-04	5.726227e-01	6.156750e-05
2.002959e-04	5.728209e-01	6.162549e-05
2.004249e-04	5.730192e-01	6.168353e-05
2.005541e-04	5.732175e-01	6.174162e-05
2.006833e-04	5.734158e-01	6.179975e-05
2.008126e-04	5.736141e-01	6.185793e-05
2.009420e-04	5.738125e-01	6.191616e-05
2.010714e-04	5.740109e-01	6.197443e-05
2.012009e-04	5.742094e-01	6.203275e-05
2.013304e-04	5.744079e-01	6.209111e-05
2.014600e-04	5.746064e-01	6.214953e-05
2.015897e-04	5.748050e-01	6.220798e-05
2.017195e-04	5.750036e-01	6.226649e-05
2.018493e-04	5.752022e-01	6.232504e-05
2.019792e-04	5.754009e-01	6.238364e-05
2.021092e-04	5.755996e-01	6.244229e-05
2.022392e-04	5.757983e-01	6.250098e-05
2.023693e-04	5.759971e-01	6.255972e-05
2.024995e-04	5.761959e-01	6.261850e-05
2.026297e-04	5.763947e-01	6.267734e-05
2.027600e-04	5.765936e-01	6.273621e-05
2.028904e-04	5.767925e-01	6.279514e-05
2.030208e-04	5.769915e-01	6.285411e-05
2.031513e-04	5.771905e-01	6.291314e-05
2.032819e-04	5.773895e-01	6.297220e-05
2.034126e-04	5.775885e-01	6.303132e-05
2.035433e-04	5.777876e-01	6.309048e-05
2.036741e-04	5.779867e-01	6.314969e-05
2.038049e-04	5.781859e-01	6.320894e-05
2.039358e-04	5.783851e-01	6.326825e-05
2.040668e-04	5.785843e-01	6.332760e-05
2.041979e-04	5.787836e-01	6.338700e-05
2.043290e-04	5.789829e-01	6.344644e-05
2.044602e-04	5.791822e-01	6.350593e-05
2.045914e-04	5.793816e-01	6.356547e-05
2.047228e-04	5.795810e-01	6.362506e-05
2.048542e-04	5.797804e-01	6.368469e-05
2.049856e-04	5.799799e-01	6.374438e-05
2.051172e-04	5.801794e-01	6.380411e-05
2.052488e-04	5.803789e-01	6.386388e-05
2.053804e-04	5.805785e-01	6.392371e-05
2.055122e-04	5.807781e-01	6.398358e-05
2.056440e-04	5.809778e-01	6.404350e-05
2.057759e-04	5.811774e-01	6.410347e-05
2.059078e-04	5.813772e-01	6.416348e-05
2.060398e-04	5.815769e-01	6.422355e-05
2.061719e-04	5.817767e-01	6.428366e-05
2.063041e-04	5.819765e-01	6.434381e-05
2.064363e-04	5.821764e-01	6.440402e-05
2.065686e-04	5.823763e-01	6.446428e-05
2.067009e-04	5.825762e-01	6.452458e-05
2.068334e-04	5.827762e-01	6.458493e-05
2.069659e-04	5.829762e-01	6.464533e-05
2.070984e-04	5.831762e-01	6.470577e-05
2.072311e-04	5.833763e-01	6.476627e-05
2.073638e-04	5.835764e-01	6.482681e-05
2.074965e-04	5.837765e-01	6.488740e-05
2.076294e-04	5.839767e-01	6.494804e-05
2.077623e-04	5.841769e-01	6.500872e-05
2.078953e-04	5.843771e-01	6.506946e-05
2.080283e-04	5.845774e-01	6.513024e-05
2.081615e-04	5.847777e-01	6.519107e-05
2.082946e-04	5.849781e-01	6.525195e-05
2.084279e-04	5.851784e-01	6.531288e-05
2.085612e-04	5.853789e-01	6.537386e-05
2.086946e-04	5.855793e-01	6.543488e-05
2.088281e-04	5.857798e-01	6.549595e-05
2.089616e-04	5.859803e-01	6.555707e-05
2.090952e-04	5.861809e-01	6.561824e-05
2.092289e-04	5.863815e-01	6.567946e-05
2.093627e-04	5.865821e-01	6.574073e-05
2.094965e-04	5.867828e-01	6.580205e-05
2.096304e-04	5.869835e-01	6.586341e-05
2.097643e-04	5.871842e-01	6.592482e-05
2.098984e-04	5.873850e-01	6.598628e-05
2.100325e-04	5.875858e-01	6.604780e-05
2.101666e-04	5.877866e-01	6.610935e-05
2.103009e-04	5.879875e-01	6.617096e-05
2.104352e-04	5.881884e-01	6.623262e-05
2.105695e-04	5.883894e-01	6.629433e-05
2.107040e-04	5.885903e-01	6.635608e-05
2.108385e-04	5.887914e-01	6.641788e-05
2.109731e-04	5.889924e-01	6.647974e-05
2.111077e-04	5.891935e-01	6.654164e-05
2.112425e-04	5.893946e-01	6.660359e-05
2.113773e-04	5.895958e-01	6.666559e-05
2.115121e-04	5.897970e-01	6.672764e-05
2.116471e-04	5.899982e-01	6.678974e-05
2.117821e-04	5.901995e-01	6.685188e-05
2.119171e-04	5.904008e-01	6.691408e-05
2.120523e-04	5.906021e-01	6.697633e-05
2.121875e-04	5.908035e-01	6.703862e-05
2.123228e-04	5.910049e-01	6.710096e-05
2.124582e-04	5.912063e-01	6.716336e-05
2.125936e-04	5.914078e-01	6.722580e-05
2.127291e-04	5.916093e-01	6.728829e-05
2.128647e-04	5.918109e-01	6.735084e-05
2.130003e-04	5.920124e-01	6.741343e-05
2.131360e-04	5.922141e-01	6.747607e-05
2.132718e-04	5.924157e-01	6.753876e-05
2.134076e-04	5.926174e-01	6.760150e-05
2.135436e-04	5.928191e-01	6.766429e-05
2.136796e-04	5.930209e-01	6.772713e-05
2.138156e-04	5.932227e-01	6.779002e-05
2.139518e-04	5.934245e-01	6.785296e-05
2.140880e-04	5.936264e-01	6.791595e-05
2.142242e-04	5.938283e-01	6.797898e-05
2.143606e-04	5.940302e-01	6.804207e-05
2.144970e-04	5.942322e-01	6.810521e-05
2.146335e-04	5.944342e-01	6.816840e-05
2.147701e-04	5.946362e-01	6.823164e-05
2.149067e-04	5.948383e-01	6.829492e-05
2.150434e-04	5.950404e-01	6.835826e-05
2.151802e-04	5.952426e-01	6.842165e-05
2.153170e-04	5.954447e-01	6.848509e-05
2.154539e-04	5.956470e-01	6.854858e-05
2.155909e-04	5.958492e-01	6.861212e-05
2.157280e-04	5.960515e-01	6.867570e-05
2.158651e-04	5.962538e-01	6.873934e-05
2.160023e-04	5.964562e-01	6.880303e-05
2.161396e-04	5.966586e-01	6.886677e-05
2.162769e-04	5.968610e-01	6.893056e-05
2.164144e-04	5.970635e-01	6.899440e-05
2.165518e-04	5.972660e-01	6.905829e-05
2.166894e-04	5.974685e-01	6.912223e-05
2.168270e-04	5.976711e-01	6.918622e-05
2.169647e-04	5.978737e-01	6.925027e-05
2.171025e-04	5.980763e-01	6.931436e-05
2.172404e-04	5.982790e-01	6.937850e-05
2.173783e-04	5.984817e-01	6.944270e-05
2.175163e-04	5.986845e-01	6.950694e-05
2.176543e-04	5.988873e-01	6.957123e-05
2.177924e-04	5.990901e-01	6.963558e-05
2.179307e-04	5.992930e-01	6.969998e-05
2.180689e-04	5.994959e-01	6.976442e-05
2.182073e-04	5.996988e-01	6.982892e-05
2.183457e-04	5.999017e-01	6.989347e-05
2.184842e-04	6.001047e-01	6.995807e-05
2.186228e-04	6.003078e-01	7.002272e-05
2.187614e-04	6.005108e-01	7.008742e-05
2.189001e-04	6.007140e-01	7.015218e-05
2.190389e-04	6.009171e-01	7.021698e-05
2.191777e-04	6.011203e-01	7.028184e-05
2.193166e-04	6.013235e-01	7.034674e-05
2.194556e-04	6.015267e-01	7.041170e-05
2.195947e-04	6.017300e-01	7.047671e-05
2.197339e-04	6.019333e-01	7.054177e-05
2.198731e-04	6.021367e-01	7.060688e-05
2.200123e-04	6.023401e-01	7.067204e-05
2.201517e-04	6.025435e-01	7.073725e-05
2.202911e-04	6.027470e-01	7.080252e-05
2.204306e-04	6.029505e-01	7.086783e-05
2.205702e-04	6.031540e-01	7.093320e-05
2.207099e-04	6.033576e-01	7.099862e-05
2.208496e-04	6.035612e-01	7.106409e-05
2.209894e-04	6.037648e-01	7.112961e-05
2.211292e-04	6.039685e-01	7.119519e-05
2.212692e-04	6.041722e-01	7.126081e-05
2.214092e-04	6.043760e-01	7.132649e-05
2.215493e-04	6.045797e-01	7.139222e-05
2.216894e-04	6.047836e-01	7.145800e-05
2.218296e-04	6.049874e-01	7.152383e-05
2.219699e-04	6.051913e-01	7.158971e-05
2.221103e-04	6.053952e-01	7.165565e-05
2.222508e-04	6.055992e-01	7.172163e-05
2.223913e-04	6.058032e-01	7.178767e-05
2.225319e-04	6.060072e-01	7.185377e-05
2.226725e-04	6.062113e-01	7.191991e-05
2.228133e-04	6.064154e-01	7.198610e-05
2.229541e-04	6.066195e-01	7.205235e-05
2.230950e-04	6.068237e-01	7.211865e-05
2.232359e-04	6.070279e-01	7.218500e-05
2.233770e-04	6.072322e-01	7.225141e-05
2.235181e-04	6.074364e-01	7.231786e-05
2.236592e-04	6.076408e-01	7.238437e-05
2.238005e-04	6.078451e-01	7.245093e-05
2.239418e-04	6.080495e-01	7.251754e-05
2.240832e-04	6.082539e-01	7.258421e-05
2.242247e-04	6.084584e-01	7.265092e-05
2.243662e-04	6.086629e-01	7.271769e-05
2.245078e-04	6.088674e-01	7.278452e-05
2.246495e-04	6.090720e-01	7.285139e-05
2.247913e-04	6.092766e-01	7.291832e-05
2.249331e-04	6.094812e-01	7.298530e-05
2.250750e-04	6.096859e-01	7.305233e-05
2.252170e-04	6.098906e-01	7.311941e-05
2.253591e-04	6.100954e-01	7.318655e-05
2.255012e-04	6.103002e-01	7.325374e-05
2.256434e-04	6.105050e-01	7.332098e-05
2.257857e-04	6.107098e-01	7.338828e-05
2.259280e-04	6.109147e-01	7.345563e-05
2.260705e-04	6.111196e-01	7.352303e-05
2.262130e-04	6.113246e-01	7.359048e-05
2.263555e-04	6.115296e-01	7.365799e-05
2.264982e-04	6.117346e-01	7.372555e-05
2.266409e-04	6.119397e-01	7.379316e-05
2.267837e-04	6.121448e-01	7.386083e-05
2.269266e-04	6.123500e-01	7.392855e-05
2.270695e-04	6.125551e-01	7.399632e-05
2.272125e-04	6.127604e-01	7.406415e-05
2.273556e-04	6.129656e-01	7.413203e-05
2.274988e-04	6.131709e-01	7.419996e-05
2.276420e-04	6.133762e-01	7.426794e-05
2.277853e-04	6.135816e-01	7.433598e-05
2.279287e-04	6.137870e-01	7.440407e-05
2.280722e-04	6.139924e-01	7.447222e-05
2.282157e-04	6.141979e-01	7.454042e-05
2.283593e-04	6.144034e-01	7.460867e-05
2.285030e-04	6.146089e-01	7.467697e-05
2.286468e-04	6.148145e-01	7.474533e-05
2.287906e-04	6.150201e-01	7.481374e-05
2.289345e-04	6.152257e-01	7.488221e-05
2.290785e-04	6.154314e-01	7.495073e-05
2.292226e-04	6.156371e-01	7.501930e-05
2.293667e-04	6.158429e-01	7.508793e-05
2.295109e-04	6.160487e-01	7.515661e-05
2.296552e-04	6.162545e-01	7.522534e-05
2.297995e-04	6.164603e-01	7.529413e-05
2.299440e-04	6.166662e-01	7.536297e-05
2.300885e-04	6.168722e-01	7.543187e-05
2.302331e-04	6.170781e-01	7.550082e-05
2.303777e-04	6.172841e-01	7.556982e-05
2.305224e-04	6.174902e-01	7.563888e-05
2.306673e-04	6.176963e-01	7.570799e-05
2.308121e-04	6.179024e-01	7.577716e-05
2.309571e-04	6.181085e-01	7.584638e-05
2.311021e-04	6.183147e-01	7.591565e-05
2.312472e-04	6.185209e-01	7.598498e-05
2.313924e-04	6.187272e-01	7.605436e-05
2.315377e-04	6.189335e-01	7.612380e-05
2.316830e-04	6.191398e-01	7.619329e-05
2.318284e-04	6.193462e-01	7.626284e-05
2.319739e-04	6.195526e-01	7.633244e-05
2.321194e-04	6.197590e-01	7.640209e-05
2.322651e-04	6.199655e-01	7.647180e-05
2.324108e-04	6.201720e-01	7.654156e-05
2.325566e-04	6.203785e-01	7.661138e-05
2.327024e-04	6.205851e-01	7.668125e-05
2.328483e-04	6.207917e-01	7.675118e-05
2.329944e-04	6.209984e-01	7.682116e-05
2.331404e-04	6.212051e-01	7.689119e-05
2.332866e-04	6.214118e-01	7.696129e-05
2.334328e-04	6.216186e-01	7.703143e-05
2.335791e-04	6.218254e-01	7.710163e-05
2.337255e-04	6.220322e-01	7.717189e-05
2.338720e-04	6.222391e-01	7.724220e-05
2.340185e-04	6.224460e-01	7.731256e-05
2.341651e-04	6.226529e-01	7.738298e-05
2.343118e-04	6.228599e-01	7.745345e-05
2.344586e-04	6.230669e-01	7.752398e-05
2.346054e-04	6.232740e-01	7.759457e-05
2.347524e-04	6.234810e-01	7.766521e-05
2.348993e-04	6.236882e-01	7.773590e-05
2.350464e-04	6.238953e-01	7.780665e-05
2.351936e-04	6.241025e-01	7.787746e-05
2.353408e-04	6.243098e-01	7.794832e-05
2.354881e-04	6.245170e-01	7.801923e-05
2.356354e-04	6.247243e-01	7.809021e-05
2.357829e-04	6.249317e-01	7.816123e-05
2.359304e-04	6.251390e-01	7.823231e-05
2.360780e-04	6.253465e-01	7.830345e-05
2.362257e-04	6.255539e-01	7.837464e-05
2.363735e-04	6.257614e-01	7.844589e-05
2.365213e-04	6.259689e-01	7.851720e-05
2.366692e-04	6.261765e-01	7.858856e-05
2.368172e-04	6.263841e-01	7.865997e-05
2.369652e-04	6.265917e-01	7.873144e-05
2.371134e-04	6.267994e-01	7.880297e-05
2.372616e-04	6.270071e-01	7.887455e-05
2.374099e-04	6.272148e-01	7.894619e-05
2.375582e-04	6.274226e-01	7.901788e-05
2.377067e-04	6.276304e-01	7.908963e-05
2.378552e-04	6.278382e-01	7.916144e-05
2.380038e-04	6.280461e-01	7.923330e-05
2.381525e-04	6.282540e-01	7.930521e-05
2.383012e-04	6.284620e-01	7.937719e-05
2.384500e-04	6.286700e-01	7.944922e-05
2.385990e-04	6.288780e-01	7.952130e-05
2.387479e-04	6.290861e-01	7.959344e-05
2.388970e-04	6.292942e-01	7.966564e-05
2.390461e-04	6.295023e-01	7.973790e-05
2.391953e-04	6.297105e-01	7.981021e-05
2.393446e-04	6.299187e-01	7.988257e-05
2.394940e-04	6.301269e-01	7.995499e-05
2.396434e-04	6.303352e-01	8.002747e-05
2.397929e-04	6.305436e-01	8.010001e-05
2.399425e-04	6.307519e-01	8.017260e-05
2.400922e-04	6.309603e-01	8.024525e-05
2.402420e-04	6.311687e-01	8.031795e-05
2.403918e-04	6.313772e-01	8.039072e-05
2.405417e-04	6.315857e-01	8.046353e-05
2.406917e-04	6.317942e-01	8.053641e-05
2.408417e-04	6.320028e-01	8.060934e-05
2.409919e-04	6.322114e-01	8.068233e-05
2.411421e-04	6.324201e-01	8.075537e-05
2.412924e-04	6.326287e-01	8.082847e-05
2.414428e-04	6.328375e-01	8.090163e-05
2.415932e-04	6.330462e-01	8.097485e-05
2.417437e-04	6.332550e-01	8.104812e-05
2.418943e-04	6.334638e-01	8.112145e-05
2.420450e-04	6.336727e-01	8.119484e-05
2.421958e-04	6.338816e-01	8.126828e-05
2.423466e-04	6.340906e-01	8.134178e-05
2.424975e-04	6.342995e-01	8.141534e-05
2.426485e-04	6.345085e-01	8.148895e-05
2.427996e-04	6.347176e-01	8.156262e-05
2.429507e-04	6.349267e-01	8.163635e-05
2.431019e-04	6.351358e-01	8.171014e-05
2.432533e-04	6.353449e-01	8.178398e-05
2.434046e-04	6.355541e-01	8.185788e-05
2.435561e-04	6.357634e-01	8.193184e-05
2.437076e-04	6.359726e-01	8.200586e-05
2.438592e-04	6.361819e-01	8.207993e-05
2.440109e-04	6.363913e-01	8.215406e-05
2.441627e-04	6.366007e-01	8.222825e-05
2.443146e-04	6.368101e-01	8.230249e-05
2.444665e-04	6.370195e-01	8.237680e-05
2.446185e-04	6.372290e-01	8.245116e-05
2.447706e-04	6.374385e-01	8.252558e-05
2.449227e-04	6.376481e-01	8.260005e-05
2.450750e-04	6.378577e-01	8.267459e-05
2.452273e-04	6.380673e-01	8.274918e-05
2.453797e-04	6.382770e-01	8.282383e-05
2.455322e-04	6.384867e-01	8.289854e-05
2.456847e-04	6.386964e-01	8.297330e-05
2.458374e-04	6.389062e-01	8.304812e-05
2.459901e-04	6.391160e-01	8.312301e-05
2.461429e-04	6.393259e-01	8.319795e-05
2.462957e-04	6.395358e-01	8.327294e-05
2.464487e-04	6.397457e-01	8.334800e-05
2.466017e-04	6.399556e-01	8.342311e-05
2.467548e-04	6.401656e-01	8.349829e-05
2.469080e-04	6.403757e-01	8.357352e-05
2.470613e-04	6.405857e-01	8.364880e-05
2.472146e-04	6.407959e-01	8.372415e-05
2.473680e-04	6.410060e-01	8.379956e-05
2.475215e-04	6.412162e-01	8.387502e-05
2.476751e-04	6.414264e-01	8.395054e-05
2.478288e-04	6.416367e-01	8.402612e-05
2.479825e-04	6.418469e-01	8.410176e-05
2.481363e-04	6.420573e-01	8.417746e-05
2.482902e-04	6.422676e-01	8.425322e-05
2.484442e-04	6.424780e-01	8.432903e-05
2.485983e-04	6.426885e-01	8.440491e-05
2.487524e-04	6.428989e-01	8.448084e-05
2.489066e-04	6.431095e-01	8.455683e-05
2.490609e-04	6.433200e-01	8.463288e-05
2.492153e-04	6.435306e-01	8.470899e-05
2.493697e-04	6.437412e-01	8.478516e-05
2.495243e-04	6.439519e-01	8.486139e-05
2.496789e-04	6.441626e-01	8.493767e-05
2.498336e-04	6.443733e-01	8.501402e-05
2.499883e-04	6.445841e-01	8.509042e-05
2.501432e-04	6.447949e-01	8.516689e-05
2.502981e-04	6.450057e-01	8.524341e-05
2.504531e-04	6.452166e-01	8.531999e-05
2.506082e-04	6.454275e-01	8.539663e-05
2.507634e-04	6.456384e-01	8.547333e-05
2.509186e-04	6.458494e-01	8.555009e-05
2.510740e-04	6.460605e-01	8.562691e-05
2.512294e-04	6.462715e-01	8.570379e-05
2.513849e-04	6.464826e-01	8.578072e-05
2.515404e-04	6.466937e-01	8.585772e-05
2.516961e-04	6.469049e-01	8.593478e-05
2.518518e-04	6.471161e-01	8.601189e-05
2.520076e-04	6.473274e-01	8.608907e-05
2.521635e-04	6.475387e-01	8.616631e-05
2.523195e-04	6.477500e-01	8.624360e-05
2.524755e-04	6.479613e-01	8.632096e-05
2.526317e-04	6.481727e-01	8.639837e-05
2.527879e-04	6.483842e-01	8.647584e-05
2.529442e-04	6.485956e-01	8.655338e-05
2.531005e-04	6.488071e-01	8.663097e-05
2.532570e-04	6.490187e-01	8.670863e-05
2.534135e-04	6.492302e-01	8.678634e-05
2.535701e-04	6.494419e-01	8.686411e-05
2.537268e-04	6.496535e-01	8.694195e-05
2.538836e-04	6.498652e-01	8.701984e-05
2.540404e-04	6.500769e-01	8.709780e-05
2.541974e-04	6.502887e-01	8.717581e-05
2.543544e-04	6.505005e-01	8.725389e-05
2.545115e-04	6.507123e-01	8.733202e-05
2.546687e-04	6.509242e-01	8.741022e-05
2.548259e-04	6.511361e-01	8.748847e-05
2.549833e-04	6.513480e-01	8.756679e-05
2.551407e-04	6.515600e-01	8.764516e-05
2.552982e-04	6.517720e-01	8.772360e-05
2.554558e-04	6.519841e-01	8.780210e-05
2.556134e-04	6.521962e-01	8.788066e-05
2.557712e-04	6.524083e-01	8.795927e-05
2.559290e-04	6.526205e-01	8.803795e-05
2.560869e-04	6.528327e-01	8.811669e-05
2.562449e-04	6.530449e-01	8.819549e-05
2.564029e-04	6.532572e-01	8.827435e-05
2.565611e-04	6.534695e-01	8.835328e-05
2.567193e-04	6.536819e-01	8.843226e-05
2.568776e-04	6.538943e-01	8.851130e-05
2.570360e-04	6.541067e-01	8.859041e-05
2.571945e-04	6.543191e-01	8.866957e-05
2.573531e-04	6.545316e-01	8.874880e-05
2.575117e-04	6.547442e-01	8.882809e-05
2.576704e-04	6.549568e-01	8.890744e-05
2.578292e-04	6.551694e-01	8.898685e-05
2.579881e-04	6.553820e-01	8.906632e-05
2.581471e-04	6.555947e-01	8.914585e-05
2.583061e-04	6.558074e-01	8.922544e-05
2.584652e-04	6.560202e-01	8.930510e-05
2.586244e-04	6.562330e-01	8.938481e-05
2.587837e-04	6.564458e-01	8.946459e-05
2.589431e-04	6.566587e-01	8.954443e-05
2.591025e-04	6.568716e-01	8.962433e-05
2.592621e-04	6.570845e-01	8.970429e-05
2.594217e-04	6.572975e-01	8.978432e-05
2.595814e-04	6.575105e-01	8.986440e-05
2.597412e-04	6.577236e-01	8.994455e-05
2.599010e-04	6.579367e-01	9.002476e-05
2.600610e-04	6.581498e-01	9.010503e-05
2.602210e-04	6.583630e-01	9.018536e-05
2.603811e-04	6.585762e-01	9.026575e-05
2.605413e-04	6.587894e-01	9.034621e-05
2.607016e-04	6.590027e-01	9.042673e-05
2.608619e-04	6.592160e-01	9.050731e-05
2.610224e-04	6.594293e-01	9.058795e-05
2.611829e-04	6.596427e-01	9.066865e-05
2.613435e-04	6.598562e-01	9.074942e-05
2.615042e-04	6.600696e-01	9.083024e-05
2.616650e-04	6.602831e-01	9.091113e-05
2.618258e-04	6.604967e-01	9.099209e-05
2.619867e-04	6.607102e-01	9.107310e-05
2.621477e-04	6.609238e-01	9.115418e-05
2.623088e-04	6.611375e-01	9.123532e-05
2.624700e-04	6.613512e-01	9.131652e-05
2.626313e-04	6.615649e-01	9.139778e-05
2.627926e-04	6.617787e-01	9.147911e-05
2.629541e-04	6.619925e-01	9.156050e-05
2.631156e-04	6.622063e-01	9.164195e-05
2.632772e-04	6.624202e-01	9.172346e-05
2.634388e-04	6.626341e-01	9.180504e-05
2.636006e-04	6.628480e-01	9.188668e-05
2.637624e-04	6.630620e-01	9.196838e-05
2.639244e-04	6.632760e-01	9.205014e-05
2.640864e-04	6.634901e-01	9.213197e-05
2.642485e-04	6.637042e-01	9.221386e-05
2.644106e-04	6.639183e-01	9.229581e-05
2.645729e-04	6.641325e-01	9.237783e-05
2.647352e-04	6.643467e-01	9.245991e-05
2.648977e-04	6.645609e-01	9.254205e-05
2.650602e-04	6.647752e-01	9.262425e-05
2.652228e-04	6.649895e-01	9.270652e-05
2.653854e-04	6.652039e-01	9.278885e-05
2.655482e-04	6.654183e-01	9.287125e-05
2.657110e-04	6.656327e-01	9.295371e-05
2.658740e-04	6.658472e-01	9.303623e-05
2.660370e-04	6.660617e-01	9.311881e-05
2.662001e-04	6.662762e-01	9.320146e-05
2.663632e-04	6.664908e-01	9.328417e-05
2.665265e-04	6.667054e-01	9.336694e-05
2.666898e-04	6.669201e-01	9.344978e-05
2.668533e-04	6.671348e-01	9.353268e-05
2.670168e-04	6.673495e-01	9.361565e-05
2.671804e-04	6.675642e-01	9.369868e-05
2.673441e-04	6.677790e-01	9.378177e-05
2.675078e-04	6.679939e-01	9.386492e-05
2.676717e-04	6.682088e-01	9.394814e-05
2.678356e-04	6.684237e-01	9.403143e-05
2.679996e-04	6.686386e-01	9.411478e-05
2.681637e-04	6.688536e-01	9.419819e-05
2.683279e-04	6.690686e-01	9.428166e-05
2.684921e-04	6.692837e-01	9.436520e-05
2.686565e-04	6.694988e-01	9.444880e-05
2.688209e-04	6.697140e-01	9.453247e-05
2.689854e-04	6.699291e-01	9.461620e-05
2.691500e-04	6.701443e-01	9.470000e-05
2.693147e-04	6.703596e-01	9.478386e-05
2.694795e-04	6.705749e-01	9.486778e-05
2.696444e-04	6.707902e-01	9.495177e-05
2.698093e-04	6.710056e-01	9.503582e-05
2.699743e-04	6.712210e-01	9.511994e-05
2.701394e-04	6.714364e-01	9.520412e-05
2.703046e-04	6.716519e-01	9.528837e-05
2.704699e-04	6.718674e-01	9.537268e-05
2.706353e-04	6.720829e-01	9.545705e-05
2.708007e-04	6.722985e-01	9.554149e-05
2.709662e-04	6.725142e-01	9.562600e-05
2.711319e-04	6.727298e-01	9.571056e-05
2.712976e-04	6.729455e-01	9.579520e-05
2.714633e-04	6.731613e-01	9.587990e-05
2.716292e-04	6.733770e-01	9.596466e-05
2.717952e-04	6.735929e-01	9.604949e-05
2.719612e-04	6.738087e-01	9.613438e-05
2.721273e-04	6.740246e-01	9.621934e-05
2.722936e-04	6.742405e-01	9.630436e-05
2.724598e-04	6.744565e-01	9.638945e-05
2.726262e-04	6.746725e-01	9.647460e-05
2.727927e-04	6.748885e-01	9.655982e-05
2.729592e-04	6.751046e-01	9.664510e-05
2.731259e-04	6.753207e-01	9.673045e-05
2.732926e-04	6.755369e-01	9.681586e-05
2.734594e-04	6.757530e-01	9.690134e-05
2.736263e-04	6.759693e-01	9.698689e-05
2.737933e-04	6.761855e-01	9.707250e-05
2.739603e-04	6.764018e-01	9.715817e-05
2.741275e-04	6.766182e-01	9.724391e-05
2.742947e-04	6.768345e-01	9.732972e-05
2.744620e-04	6.770510e-01	9.741559e-05
2.746294e-04	6.772674e-01	9.750153e-05
2.747969e-04	6.774839e-01	9.758753e-05
2.749645e-04	6.777004e-01	9.767360e-05
2.751322e-04	6.779170e-01	9.775973e-05
2.752999e-04	6.781336e-01	9.784593e-05
2.754678e-04	6.783502e-01	9.793220e-05
2.756357e-04	6.785669e-01	9.801853e-05
2.758037e-04	6.787836e-01	9.810493e-05
2.759718e-04	6.790004e-01	9.819139e-05
2.761399e-04	6.792172e-01	9.827792e-05
2.763082e-04	6.794340e-01	9.836452e-05
2.764766e-04	6.796508e-01	9.845118e-05
2.766450e-04	6.798677e-01	9.853791e-05
2.768135e-04	6.800847e-01	9.862470e-05
2.769821e-04	6.803017e-01	9.871156e-05
2.771508e-04	6.805187e-01	9.879849e-05
2.773196e-04	6.807357e-01	9.888548e-05
2.774885e-04	6.809528e-01	9.897254e-05
2.776574e-04	6.811699e-01	9.905967e-05
2.778265e-04	6.813871e-01	9.914686e-05
2.779956e-04	6.816043e-01	9.923412e-05
2.781648e-04	6.818216e-01	9.932144e-05
2.783341e-04	6.820388e-01	9.940884e-05
2.785035e-04	6.822562e-01	9.949630e-05
2.786729e-04	6.824735e-01	9.958382e-05
2.788425e-04	6.826909e-01	9.967141e-05
2.790121e-04	6.829083e-01	9.975907e-05
2.791819e-04	6.831258e-01	9.984680e-05
2.793517e-04	6.833433e-01	9.993459e-05
2.795216e-04	6.835608e-01	1.000225e-04
2.796916e-04	6.837784e-01	1.001104e-04
2.798617e-04	6.839960e-01	1.001984e-04
2.800318e-04	6.842137e-01	1.002864e-04
2.802021e-04	6.844314e-01	1.003746e-04
2.803724e-04	6.846491e-01	1.004628e-04
2.805428e-04	6.848669e-01	1.005510e-04
2.807134e-04	6.850847e-01	1.006393e-04
2.808840e-04	6.853025e-01	1.007277e-04
2.810546e-04	6.855204e-01	1.008162e-04
2.812254e-04	6.857383e-01	1.009047e-04
2.813963e-04	6.859563e-01	1.009933e-04
2.815672e-04	6.861743e-01	1.010820e-04
2.817383e-04	6.863923e-01	1.011707e-04
2.819094e-04	6.866104e-01	1.012595e-04
2.820806e-04	6.868285e-01	1.013484e-04
2.822519e-04	6.870467e-01	1.014373e-04
2.824233e-04	6.872648e-01	1.015264e-04
2.825948e-04	6.874831e-01	1.016154e-04
2.827663e-04	6.877013e-01	1.017046e-04
2.829380e-04	6.879196e-01	1.017938e-04
2.831097e-04	6.881380e-01	1.018830e-04
2.832815e-04	6.883563e-01	1.019724e-04
2.834534e-04	6.885748e-01	1.020618e-04
2.836254e-04	6.887932e-01	1.021513e-04
2.837975e-04	6.890117e-01	1.022408e-04
2.839697e-04	6.892302e-01	1.023304e-04
2.841420e-04	6.894488e-01	1.024201e-04
2.843143e-04	6.896674e-01	1.025099e-04
2.844867e-04	6.898860e-01	1.025997e-04
2.846593e-04	6.901047e-01	1.026896e-04
2.848319e-04	6.903234e-01	1.027796e-04
2.850046e-04	6.905422e-01	1.028696e-04
2.851774e-04	6.907610e-01	1.029597e-04
2.853503e-04	6.909798e-01	1.030498e-04
2.855232e-04	6.911987e-01	1.031401e-04
2.856963e-04	6.914176e-01	1.032304e-04
2.858694e-04	6.916365e-01	1.033207e-04
2.860427e-04	6.918555e-01	1.034112e-04
2.862160e-04	6.920745e-01	1.035017e-04
2.863894e-04	6.922936e-01	1.035923e-04
2.865629e-04	6.925127e-01	1.036829e-04
2.867365e-04	6.927318e-01	1.037736e-04
2.869101e-04	6.929510e-01	1.038644e-04
2.870839e-04	6.931702e-01	1.039552e-04
2.872578e-04	6.933894e-01	1.040462e-04
2.874317e-04	6.936087e-01	1.041372e-04
2.876057e-04	6.938280e-01	1.042282e-04
2.877798e-04	6.940474e-01	1.043193e-04
2.879540e-04	6.942668e-01	1.044105e-04
2.881283e-04	6.944862e-01	1.045018e-04
2.883027e-04	6.947057e-01	1.045931e-04
2.884772e-04	6.949252e-01	1.046845e-04
2.886518e-04	6.951448e-01	1.047760e-04
2.888264e-04	6.953643e-01	1.048676e-04
2.890011e-04	6.955840e-01	1.049592e-04
2.891760e-04	6.958036e-01	1.050508e-04
2.893509e-04	6.960233e-01	1.051426e-04
2.895259e-04	6.962431e-01	1.052344e-04
2.897010e-04	6.964629e-01	1.053263e-04
2.898762e-04	6.966827e-01	1.054183e-04
2.900515e-04	6.969025e-01	1.055103e-04
2.902268e-04	6.971224e-01	1.056024e-04
2.904023e-04	6.973424e-01	1.056946e-04
2.905778e-04	6.975623e-01	1.057868e-04
2.907534e-04	6.977823e-01	1.058791e-04
2.909292e-04	6.980024e-01	1.059715e-04
2.911050e-04	6.982225e-01	1.060640e-04
2.912809e-04	6.984426e-01	1.061565e-04
2.914569e-04	6.986627e-01	1.062491e-04
2.916330e-04	6.988829e-01	1.063417e-04
2.918091e-04	6.991032e-01	1.064345e-04
2.919854e-04	6.993235e-01	1.065273e-04
2.921617e-04	6.995438e-01	1.066201e-04
2.923382e-04	6.997641e-01	1.067131e-04
2.925147e-04	6.999845e-01	1.068061e-04
2.926913e-04	7.002049e-01	1.068992e-04
2.928680e-04	7.004254e-01	1.069923e-04
2.930448e-04	7.006459e-01	1.070855e-04
2.932217e-04	7.008664e-01	1.071788e-04
2.933987e-04	7.010870e-01	1.072722e-04
2.935758e-04	7.013076e-01	1.073656e-04
2.937529e-04	7.015283e-01	1.074591e-04
2.939302e-04	7.017490e-01	1.075527e-04
2.941075e-04	7.019697e-01	1.076464e-04
2.942849e-04	7.021905e-01	1.077401e-04
2.944625e-04	7.024113e-01	1.078339e-04
2.946401e-04	7.026322e-01	1.079277e-04
2.948178e-04	7.028530e-01	1.080217e-04
2.949956e-04	7.030740e-01	1.081157e-04
2.951735e-04	7.032949e-01	1.082098e-04
2.953514e-04	7.035159e-01	1.083039e-04
2.955295e-04	7.037370e-01	1.083981e-04
2.957076e-04	7.039580e-01	1.084924e-04
2.958859e-04	7.041792e-01	1.085868e-04
2.960642e-04	7.044003e-01	1.086812e-04
2.962427e-04	7.046215e-01	1.087757e-04
2.964212e-04	7.048427e-01	1.088703e-04
2.965998e-04	7.050640e-01	1.089649e-04
2.967785e-04	7.052853e-01	1.090596e-04
2.969573e-04	7.055067e-01	1.091544e-04
2.971361e-04	7.057280e-01	1.092493e-04
2.973151e-04	7.059495e-01	1.093442e-04
2.974942e-04	7.061709e-01	1.094392e-04
2.976733e-04	7.063924e-01	1.095343e-04
2.978526e-04	7.066140e-01	1.096294e-04
2.980319e-04	7.068355e-01	1.097247e-04
2.982113e-04	7.070571e-01	1.098200e-04
2.983909e-04	7.072788e-01	1.099153e-04
2.985705e-04	7.075005e-01	1.100108e-04
2.987502e-04	7.077222e-01	1.101063e-04
2.989300e-04	7.079440e-01	1.102019e-04
2.991099e-04	7.081658e-01	1.102975e-04
2.992898e-04	7.083876e-01	1.103932e-04
2.994699e-04	7.086095e-01	1.104890e-04
2.996501e-04	7.088314e-01	1.105849e-04
2.998303e-04	7.090534e-01	1.106808e-04
3.000107e-04	7.092754e-01	1.107769e-04
3.001911e-04	7.094974e-01	1.108729e-04
3.003716e-04	7.097195e-01	1.109691e-04
3.005522e-04	7.099416e-01	1.110653e-04
3.007329e-04	7.101638e-01	1.111616e-04
3.009137e-04	7.103859e-01	1.112580e-04
3.010946e-04	7.106082e-01	1.113545e-04
3.012756e-04	7.108304e-01	1.114510e-04
3.014567e-04	7.110527e-01	1.115476e-04
3.016379e-04	7.112751e-01	1.116443e-04
3.018191e-04	7.114975e-01	1.117410e-04
3.020005e-04	7.117199e-01	1.118378e-04
3.021819e-04	7.119423e-01	1.119347e-04
3.023635e-04	7.121648e-01	1.120317e-04
3.025451e-04	7.123874e-01	1.121287e-04
3.027268e-04	7.126100e-01	1.122258e-04
3.029086e-04	7.128326e-01	1.123230e-04
3.030906e-04	7.130552e-01	1.124203e-04
3.032726e-04	7.132779e-01	1.125176e-04
3.034546e-04	7.135006e-01	1.126150e-04
3.036368e-04	7.137234e-01	1.127125e-04
3.038191e-04	7.139462e-01	1.128100e-04
3.040015e-04	7.141690e-01	1.129076e-04
3.041839e-04	7.143919e-01	1.130053e-04
3.043665e-04	7.146149e-01	1.131031e-04
3.045492e-04	7.148378e-01	1.132009e-04
3.047319e-04	7.150608e-01	1.132989e-04
3.049147e-04	7.152838e-01	1.133968e-04
3.050977e-04	7.155069e-01	1.134949e-04
3.052807e-04	7.157300e-01	1.135931e-04
3.054638e-04	7.159532e-01	1.136913e-04
3.056470e-04	7.161764e-01	1.137896e-04
3.058303e-04	7.163996e-01	1.138879e-04
3.060137e-04	7.166229e-01	1.139864e-04
3.061972e-04	7.168462e-01	1.140849e-04
3.063808e-04	7.170695e-01	1.141834e-04
3.065644e-04	7.172929e-01	1.142821e-04
3.067482e-04	7.175163e-01	1.143808e-04
3.069320e-04	7.177398e-01	1.144796e-04
3.071160e-04	7.179633e-01	1.145785e-04
3.073000e-04	7.181868e-01	1.146775e-04
3.074842e-04	7.184104e-01	1.147765e-04
3.076684e-04	7.186340e-01	1.148756e-04
3.078527e-04	7.188577e-01	1.149748e-04
3.080372e-04	7.190814e-01	1.150740e-04
3.082217e-04	7.193051e-01	1.151734e-04
3.084063e-04	7.195289e-01	1.152728e-04
3.085910e-04	7.197527e-01	1.153723e-04
3.087758e-04	7.199765e-01	1.154718e-04
3.089607e-04	7.202004e-01	1.155714e-04
3.091457e-04	7.204243e-01	1.156711e-04
3.093307e-04	7.206483e-01	1.157709e-04
3.095159e-04	7.208723e-01	1.158708e-04
3.097012e-04	7.210963e-01	1.159707e-04
3.098865e-04	7.213204e-01	1.160707e-04
3.100720e-04	7.215445e-01	1.161708e-04
3.102575e-04	7.217687e-01	1.162709e-04
3.104432e-04	7.219929e-01	1.163712e-04
3.106289e-04	7.222171e-01	1.164715e-04
3.108147e-04	7.224414e-01	1.165719e-04
3.110007e-04	7.226657e-01	1.166723e-04
3.111867e-04	7.228901e-01	1.167729e-04
3.113728e-04	7.231145e-01	1.168735e-04
3.115590e-04	7.233389e-01	1.169741e-04
3.117453e-04	7.235634e-01	1.170749e-04
3.119317e-04	7.237879e-01	1.171757e-04
3.121182e-04	7.240124e-01	1.172766e-04
3.123048e-04	7.242370e-01	1.173776e-04
3.124914e-04	7.244616e-01	1.174787e-04
3.126782e-04	7.246863e-01	1.175798e-04
3.128651e-04	7.249110e-01	1.176811e-04
3.130521e-04	7.251357e-01	1.177823e-04
3.132391e-04	7.253605e-01	1.178837e-04
3.134263e-04	7.255853e-01	1.179852e-04
3.136135e-04	7.258102e-01	1.180867e-04
3.138009e-04	7.260350e-01	1.181883e-04
3.139883e-04	7.262600e-01	1.182899e-04
3.141758e-04	7.264850e-01	1.183917e-04
3.143635e-04	7.267100e-01	1.184935e-04
3.145512e-04	7.269350e-01	1.185954e-04
3.147390e-04	7.271601e-01	1.186974e-04
3.149269e-04	7.273852e-01	1.187994e-04
3.151149e-04	7.276104e-01	1.189016e-04
3.153030e-04	7.278356e-01	1.190038e-04
3.154912e-04	7.280608e-01	1.191061e-04
3.156795e-04	7.282861e-01	1.192084e-04
3.158679e-04	7.285115e-01	1.193109e-04
3.160564e-04	7.287368e-01	1.194134e-04
3.162450e-04	7.289622e-01	1.195160e-04
3.164337e-04	7.291876e-01	1.196186e-04
3.166224e-04	7.294131e-01	1.197214e-04
3.168113e-04	7.296386e-01	1.198242e-04
3.170003e-04	7.298642e-01	1.199271e-04
3.171893e-04	7.300898e-01	1.200301e-04
3.173785e-04	7.303154e-01	1.201331e-04
3.175677e-04	7.305411e-01	1.202363e-04
3.177571e-04	7.307668e-01	1.203395e-04
3.179465e-04	7.309926e-01	1.204428e-04
3.181361e-04	7.312183e-01	1.205461e-04
3.183257e-04	7.314442e-01	1.206496e-04
3.185155e-04	7.316700e-01	1.207531e-04
3.187053e-04	7.318959e-01	1.208567e-04
3.188952e-04	7.321219e-01	1.209604e-04
3.190852e-04	7.323479e-01	1.210641e-04
3.192753e-04	7.325739e-01	1.211680e-04
3.194656e-04	7.328000e-01	1.212719e-04
3.196559e-04	7.330261e-01	1.213759e-04
3.198463e-04	7.332522e-01	1.214799e-04
3.200368e-04	7.334784e-01	1.215841e-04
3.202274e-04	7.337046e-01	1.216883e-04
3.204181e-04	7.339309e-01	1.217926e-04
3.206089e-04	7.341572e-01	1.218970e-04
3.207998e-04	7.343835e-01	1.220014e-04
3.209908e-04	7.346099e-01	1.221060e-04
3.211818e-04	7.348363e-01	1.222106e-04
3.213730e-04	7.350627e-01	1.223153e-04
3.215643e-04	7.352892e-01	1.224200e-04
3.217557e-04	7.355158e-01	1.225249e-04
3.219471e-04	7.357423e-01	1.226298e-04
3.221387e-04	7.359689e-01	1.227348e-04
3.223304e-04	7.361956e-01	1.228399e-04
3.225221e-04	7.364223e-01	1.229450e-04
3.227140e-04	7.366490e-01	1.230503e-04
3.229059e-04	7.368758e-01	1.231556e-04
3.230980e-04	7.371026e-01	1.232610e-04
3.232901e-04	7.373294e-01	1.233665e-04
3.234824e-04	7.375563e-01	1.234720e-04
3.236747e-04	7.377832e-01	1.235777e-04
3.238672e-04	7.380102e-01	1.236834e-04
3.240597e-04	7.382372e-01	1.237892e-04
3.242524e-04	7.384642e-01	1.238951e-04
3.244451e-04	7.386913e-01	1.240010e-04
3.246379e-04	7.389184e-01	1.241070e-04
3.248309e-04	7.391456e-01	1.242131e-04
3.250239e-04	7.393728e-01	1.243193e-04
3.252170e-04	7.396000e-01	1.244256e-04
3.254102e-04	7.398273e-01	1.245320e-04
3.256036e-04	7.400546e-01	1.246384e-04
3.257970e-04	7.402819e-01	1.247449e-04
3.259905e-04	7.405093e-01	1.248515e-04
3.261841e-04	7.407368e-01	1.249581e-04
3.263778e-04	7.409642e-01	1.250649e-04
3.265716e-04	7.411917e-01	1.251717e-04
3.267655e-04	7.414193e-01	1.252786e-04
3.269596e-04	7.416469e-01	1.253856e-04
3.271537e-04	7.418745e-01	1.254927e-04
3.273479e-04	7.421022e-01	1.255998e-04
3.275422e-04	7.423299e-01	1.257071e-04
3.277366e-04	7.425576e-01	1.258144e-04
3.279311e-04	7.427854e-01	1.259218e-04
3.281257e-04	7.430132e-01	1.260292e-04
3.283204e-04	7.432411e-01	1.261368e-04
3.285151e-04	7.434690e-01	1.262444e-04
3.287100e-04	7.436969e-01	1.263521e-04
3.289050e-04	7.439249e-01	1.264599e-04
3.291001e-04	7.441529e-01	1.265678e-04
3.292953e-04	7.443810e-01	1.266757e-04
3.294906e-04	7.446091e-01	1.267837e-04
3.296860e-04	7.448372e-01	1.268919e-04
3.298815e-04	7.450654e-01	1.270001e-04
3.300770e-04	7.452936e-01	1.271083e-04
3.302727e-04	7.455219e-01	1.272167e-04
3.304685e-04	7.457502e-01	1.273251e-04
3.306644e-04	7.459785e-01	1.274336e-04
3.308604e-04	7.462069e-01	1.275422e-04
3.310565e-04	7.464353e-01	1.276509e-04
3.312526e-04	7.466638e-01	1.277597e-04
3.314489e-04	7.468923e-01	1.278685e-04
3.316453e-04	7.471208e-01	1.279774e-04
3.318418e-04	7.473494e-01	1.280864e-04
3.320383e-04	7.475780e-01	1.281955e-04
3.322350e-04	7.478066e-01	1.283047e-04
3.324318e-04	7.480353e-01	1.284139e-04
3.326287e-04	7.482640e-01	1.285233e-04
3.328256e-04	7.484928e-01	1.286327e-04
3.330227e-04	7.487216e-01	1.287422e-04
3.332199e-04	7.489505e-01	1.288517e-04
3.334171e-04	7.491793e-01	1.289614e-04
3.336145e-04	7.494083e-01	1.290711e-04
3.338120e-04	7.496372e-01	1.291810e-04
3.340096e-04	7.498662e-01	1.292909e-04
3.342072e-04	7.500953e-01	1.294008e-04
3.344050e-04	7.503244e-01	1.295109e-04
3.346029e-04	7.505535e-01	1.296211e-04
3.348008e-04	7.507827e-01	1.297313e-04
3.349989e-04	7.510119e-01	1.298416e-04
3.351971e-04	7.512411e-01	1.299520e-04
3.353953e-04	7.514704e-01	1.300625e-04
3.355937e-04	7.516997e-01	1.301730e-04
3.357922e-04	7.519291e-01	1.302837e-04
3.359908e-04	7.521585e-01	1.303944e-04
3.361894e-04	7.523879e-01	1.305052e-04
3.363882e-04	7.526174e-01	1.306161e-04
3.365871e-04	7.528469e-01	1.307271e-04
3.367861e-04	7.530765e-01	1.308381e-04
3.369851e-04	7.533061e-01	1.309493e-04
3.371843e-04	7.535357e-01	1.310605e-04
3.373836e-04	7.537654e-01	1.311718e-04
3.375830e-04	7.539951e-01	1.312832e-04
3.377824e-04	7.542248e-01	1.313946e-04
3.379820e-04	7.544546e-01	1.315062e-04
3.381817e-04	7.546845e-01	1.316178e-04
3.383815e-04	7.549144e-01	1.317295e-04
3.385813e-04	7.551443e-01	1.318413e-04
3.387813e-04	7.553742e-01	1.319532e-04
3.389814e-04	7.556042e-01	1.320652e-04
3.391816e-04	7.558342e-01	1.321772e-04
3.393819e-04	7.560643e-01	1.322894e-04
3.395823e-04	7.562944e-01	1.324016e-04
3.397827e-04	7.565246e-01	1.325139e-04
3.399833e-04	7.567548e-01	1.326263e-04
3.401840e-04	7.569850e-01	1.327388e-04
3.403848e-04	7.572153e-01	1.328513e-04
3.405857e-04	7.574456e-01	1.329639e-04
3.407867e-04	7.576759e-01	1.330767e-04
3.409878e-04	7.579063e-01	1.331895e-04
3.411890e-04	7.581368e-01	1.333024e-04
3.413903e-04	7.583672e-01	1.334153e-04
3.415917e-04	7.585977e-01	1.335284e-04
3.417932e-04	7.588283e-01	1.336415e-04
3.419948e-04	7.590589e-01	1.337548e-04
3.421965e-04	7.592895e-01	1.338681e-04
3.423983e-04	7.595202e-01	1.339815e-04
3.426002e-04	7.597509e-01	1.340949e-04
3.428022e-04	7.599816e-01	1.342085e-04
3.430043e-04	7.602124e-01	1.343221e-04
3.432065e-04	7.604432e-01	1.344359e-04
3.434088e-04	7.606741e-01	1.345497e-04
3.436113e-04	7.609050e-01	1.346636e-04
3.438138e-04	7.611360e-01	1.347776e-04
3.440164e-04	7.613669e-01	1.348916e-04
3.442191e-04	7.615980e-01	1.350058e-04
3.444219e-04	7.618290e-01	1.351200e-04
3.446249e-04	7.620601e-01	1.352344e-04
3.448279e-04	7.622913e-01	1.353488e-04
3.450310e-04	7.625225e-01	1.354633e-04
3.452343e-04	7.627537e-01	1.355779e-04
3.454376e-04	7.629850e-01	1.356925e-04
3.456411e-04	7.632163e-01	1.358073e-04
3.458446e-04	7.634476e-01	1.359221e-04
3.460482e-04	7.636790e-01	1.360370e-04
3.462520e-04	7.639104e-01	1.361520e-04
3.464558e-04	7.641419e-01	1.362671e-04
3.466598e-04	7.643734e-01	1.363823e-04
3.468639e-04	7.646049e-01	1.364976e-04
3.470680e-04	7.648365e-01	1.366129e-04
3.472723e-04	7.650681e-01	1.367283e-04
3.474766e-04	7.652998e-01	1.368439e-04
3.476811e-04	7.655315e-01	1.369595e-04
3.478857e-04	7.657632e-01	1.370752e-04
3.480904e-04	7.659950e-01	1.371909e-04
3.482951e-04	7.662268e-01	1.373068e-04
3.485000e-04	7.664587e-01	1.374227e-04
3.487050e-04	7.666906e-01	1.375388e-04
3.489101e-04	7.669225e-01	1.376549e-04
3.491153e-04	7.671545e-01	1.377711e-04
3.493206e-04	7.673865e-01	1.378874e-04
3.495260e-04	7.676186e-01	1.380038e-04
3.497315e-04	7.678507e-01	1.381202e-04
3.499371e-04	7.680828e-01	1.382368e-04
3.501428e-04	7.683150e-01	1.383534e-04
3.503486e-04	7.685472e-01	1.384702e-04
3.505545e-04	7.687795e-01	1.385870e-04
3.507606e-04	7.690118e-01	1.387039e-04
3.509667e-04	7.692441e-01	1.388209e-04
3.511729e-04	7.694765e-01	1.389379e-04
3.513792e-04	7.697089e-01	1.390551e-04
3.515857e-04	7.699414e-01	1.391723e-04
3.517922e-04	7.701739e-01	1.392897e-04
3.519989e-04	7.704064e-01	1.394071e-04
3.522056e-04	7.706390e-01	1.395246e-04
3.524125e-04	7.708716e-01	1.396422e-04
3.526194e-04	7.711043e-01	1.397599e-04
3.528265e-04	7.713370e-01	1.398776e-04
3.530337e-04	7.715698e-01	1.399955e-04
3.532409e-04	7.718025e-01	1.401134e-04
3.534483e-04	7.720354e-01	1.402315e-04
3.536558e-04	7.722682e-01	1.403496e-04
3.538634e-04	7.725011e-01	1.404678e-04
3.540710e-04	7.727341e-01	1.405861e-04
3.542788e-04	7.729670e-01	1.407045e-04
3.544867e-04	7.732001e-01	1.408229e-04
3.546947e-04	7.734331e-01	1.409415e-04
3.549028e-04	7.736662e-01	1.410601e-04
3.551111e-04	7.738994e-01	1.411789e-04
3.553194e-04	7.741325e-01	1.412977e-04
3.555278e-04	7.743658e-01	1.414166e-04
3.557363e-04	7.745990e-01	1.415356e-04
3.559450e-04	7.748323e-01	1.416547e-04
3.561537e-04	7.750657e-01	1.417739e-04
3.563625e-04	7.752991e-01	1.418931e-04
3.565715e-04	7.755325e-01	1.420125e-04
3.567805e-04	7.757659e-01	1.421319e-04
3.569897e-04	7.759994e-01	1.422514e-04
3.571990e-04	7.762330e-01	1.423710e-04
3.574083e-04	7.764666e-01	1.424907e-04
3.576178e-04	7.767002e-01	1.426105e-04
3.578274e-04	7.769338e-01	1.427304e-04
3.580371e-04	7.771676e-01	1.428504e-04
3.582469e-04	7.774013e-01	1.429704e-04
3.584567e-04	7.776351e-01	1.430906e-04
3.586668e-04	7.778689e-01	1.432108e-04
3.588769e-04	7.781028e-01	1.433311e-04
3.590871e-04	7.783367e-01	1.434516e-04
3.592974e-04	7.785706e-01	1.435721e-04
3.595078e-04	7.788046e-01	1.436927e-04
3.597183e-04	7.790386e-01	1.438133e-04
3.599290e-04	7.792727e-01	1.439341e-04
3.601397e-04	7.795068e-01	1.440550e-04
3.603506e-04	7.797409e-01	1.441759e-04
3.605615e-04	7.799751e-01	1.442970e-04
3.607726e-04	7.802093e-01	1.444181e-04
3.609838e-04	7.804436e-01	1.445393e-04
3.611950e-04	7.806779e-01	1.446606e-04
3.614064e-04	7.809123e-01	1.447820e-04
3.616179e-04	7.811467e-01	1.449035e-04
3.618295e-04	7.813811e-01	1.450251e-04
3.620412e-04	7.816155e-01	1.451467e-04
3.622530e-04	7.818501e-01	1.452685e-04
3.624649e-04	7.820846e-01	1.453903e-04
3.626769e-04	7.823192e-01	1.455123e-04
3.628891e-04	7.825538e-01	1.456343e-04
3.631013e-04	7.827885e-01	1.457564e-04
3.633136e-04	7.830232e-01	1.458786e-04
3.635261e-04	7.832579e-01	1.460009e-04
3.637386e-04	7.834927e-01	1.461233e-04
3.639513e-04	7.837276e-01	1.462458e-04
3.641640e-04	7.839624e-01	1.463684e-04
3.643769e-04	7.841973e-01	1.464910e-04
3.645899e-04	7.844323e-01	1.466138e-04
3.648030e-04	7.846673e-01	1.467366e-04
3.650162e-04	7.849023e-01	1.468595e-04
3.652295e-04	7.851374e-01	1.469826e-04
3.654429e-04	7.853725e-01	1.471057e-04
3.656564e-04	7.856077e-01	1.472289e-04
3.658700e-04	7.858429e-01	1.473522e-04
3.660838e-04	7.860781e-01	1.474755e-04
3.662976e-04	7.863134e-01	1.475990e-04
3.665116e-04	7.865487e-01	1.477226e-04
3.667256e-04	7.867840e-01	1.478463e-04
3.669398e-04	7.870194e-01	1.479700e-04
3.671540e-04	7.872549e-01	1.480938e-04
3.673684e-04	7.874903e-01	1.482178e-04
3.675829e-04	7.877259e-01	1.483418e-04
3.677975e-04	7.879614e-01	1.484659e-04
3.680122e-04	7.881970e-01	1.485901e-04
3.682270e-04	7.884326e-01	1.487144e-04
3.684419e-04	7.886683e-01	1.488388e-04
3.686569e-04	7.889040e-01	1.489633e-04
3.688721e-04	7.891398e-01	1.490879e-04
3.690873e-04	7.893756e-01	1.492125e-04
3.693027e-04	7.896114e-01	1.493373e-04
3.695181e-04	7.898473e-01	1.494621e-04
3.697337e-04	7.900832e-01	1.495871e-04
3.699494e-04	7.903192e-01	1.497121e-04
3.701651e-04	7.905552e-01	1.498373e-04
3.703810e-04	7.907913e-01	1.499625e-04
3.705970e-04	7.910273e-01	1.500878e-04
3.708131e-04	7.912635e-01	1.502132e-04
3.710294e-04	7.914996e-01	1.503387e-04
3.712457e-04	7.917358e-01	1.504643e-04
3.714621e-04	7.919721e-01	1.505900e-04
3.716787e-04	7.922084e-01	1.507157e-04
3.718953e-04	7.924447e-01	1.508416e-04
3.721121e-04	7.926811e-01	1.509676e-04
3.723289e-04	7.929175e-01	1.510936e-04
3.725459e-04	7.931539e-01	1.512197e-04
3.727630e-04	7.933904e-01	1.513460e-04
3.729802e-04	7.936269e-01	1.514723e-04
3.731975e-04	7.938635e-01	1.515987e-04
3.734149e-04	7.941001e-01	1.517253e-04
3.736324e-04	7.943368e-01	1.518519e-04
3.738501e-04	7.945735e-01	1.519786e-04
3.740678e-04	7.948102e-01	1.521054e-04
3.742857e-04	7.950470e-01	1.522323e-04
3.745036e-04	7.952838e-01	1.523592e-04
3.747217e-04	7.955206e-01	1.524863e-04
3.749399e-04	7.957575e-01	1.526135e-04
3.751582e-04	7.959945e-01	1.527408e-04
3.753766e-04	7.962314e-01	1.528681e-04
3.755951e-04	7.964684e-01	1.529956e-04
3.758137e-04	7.967055e-01	1.531231e-04
3.760324e-04	7.969426e-01	1.532508e-04
3.762513e-04	7.971797e-01	1.533785e-04
3.764702e-04	7.974169e-01	1.535063e-04
3.766893e-04	7.976541e-01	1.536342e-04
3.769084e-04	7.978914e-01	1.537623e-04
3.771277e-04	7.981287e-01	1.538904e-04
3.773471e-04	7.983660e-01	1.540186e-04
3.775666e-04	7.986034e-01	1.541469e-04
3.777862e-04	7.988409e-01	1.542753e-04
3.780059e-04	7.990783e-01	1.544037e-04
3.782258e-04	7.993158e-01	1.545323e-04
3.784457e-04	7.995534e-01	1.546610e-04
3.786657e-04	7.997910e-01	1.547898e-04
3.788859e-04	8.000286e-01	1.549186e-04
3.791062e-04	8.002663e-01	1.550476e-04
3.793266e-04	8.005040e-01	1.551767e-04
3.795470e-04	8.007417e-01	1.553058e-04
3.797676e-04	8.009795e-01	1.554351e-04
3.799884e-04	8.012173e-01	1.555644e-04
3.802092e-04	8.014552e-01	1.556938e-04
3.804301e-04	8.016931e-01	1.558234e-04
3.806512e-04	8.019311e-01	1.559530e-04
3.808723e-04	8.021691e-01	1.560827e-04
3.810936e-04	8.024071e-01	1.562125e-04
3.813150e-04	8.026452e-01	1.563424e-04
3.815365e-04	8.028833e-01	1.564725e-04
3.817581e-04	8.031215e-01	1.566026e-04
3.819798e-04	8.033597e-01	1.567328e-04
3.822016e-04	8.035979e-01	1.568631e-04
3.824235e-04	8.038362e-01	1.569934e-04
3.826456e-04	8.040745e-01	1.571239e-04
3.828677e-04	8.043129e-01	1.572545e-04
3.830900e-04	8.045513e-01	1.573852e-04
3.833124e-04	8.047897e-01	1.575160e-04
3.835349e-04	8.050282e-01	1.576468e-04
3.837575e-04	8.052667e-01	1.577778e-04
3.839802e-04	8.055053e-01	1.579089e-04
3.842030e-04	8.057439e-01	1.580400e-04
3.844260e-04	8.059825e-01	1.581713e-04
3.846490e-04	8.062212e-01	1.583026e-04
3.848722e-04	8.064600e-01	1.584341e-04
3.850954e-04	8.066987e-01	1.585656e-04
3.853188e-04	8.069375e-01	1.586973e-04
3.855423e-04	8.071764e-01	1.588290e-04
3.857659e-04	8.074153e-01	1.589608e-04
3.859897e-04	8.076542e-01	1.590928e-04
3.862135e-04	8.078932e-01	1.592248e-04
3.864374e-04	8.081322e-01	1.593569e-04
3.866615e-04	8.083713e-01	1.594891e-04
3.868857e-04	8.086104e-01	1.596215e-04
3.871099e-04	8.088495e-01	1.597539e-04
3.873343e-04	8.090887e-01	1.598864e-04
3.875589e-04	8.093279e-01	1.600190e-04
3.877835e-04	8.095672e-01	1.601517e-04
3.880082e-04	8.098065e-01	1.602845e-04
3.882331e-04	8.100458e-01	1.604174e-04
3.884580e-04	8.102852e-01	1.605504e-04
3.886831e-04	8.105246e-01	1.606835e-04
3.889083e-04	8.107641e-01	1.608167e-04
3.891336e-04	8.110036e-01	1.609500e-04
3.893590e-04	8.112432e-01	1.610834e-04
3.895845e-04	8.114828e-01	1.612169e-04
3.898101e-04	8.117224e-01	1.613505e-04
3.900359e-04	8.119621e-01	1.614841e-04
3.902617e-04	8.122018e-01	1.616179e-04
3.904877e-04	8.124415e-01	1.617518e-04
3.907138e-04	8.126813e-01	1.618858e-04
3.909400e-04	8.129212e-01	1.620199e-04
3.911663e-04	8.131610e-01	1.621540e-04
3.913928e-04	8.134010e-01	1.622883e-04
3.916193e-04	8.136409e-01	1.624227e-04
3.918460e-04	8.138809e-01	1.625572e-04
3.920727e-04	8.141210e-01	1.626917e-04
3.922996e-04	8.143611e-01	1.628264e-04
3.925266e-04	8.146012e-01	1.629612e-04
3.927537e-04	8.148413e-01	1.630960e-04
3.929809e-04	8.150816e-01	1.632310e-04
3.932083e-04	8.153218e-01	1.633661e-04
3.934357e-04	8.155621e-01	1.635012e-04
3.936633e-04	8.158024e-01	1.636365e-04
3.938910e-04	8.160428e-01	1.637718e-04
3.941188e-04	8.162832e-01	1.639073e-04
3.943467e-04	8.165237e-01	1.640429e-04
3.945747e-04	8.167642e-01	1.641785e-04
3.948028e-04	8.170047e-01	1.643143e-04
3.950311e-04	8.172453e-01	1.644501e-04
3.952595e-04	8.174859e-01	1.645861e-04
3.954879e-04	8.177265e-01	1.647221e-04
3.957165e-04	8.179673e-01	1.648583e-04
3.959452e-04	8.182080e-01	1.649945e-04
3.961741e-04	8.184488e-01	1.651309e-04
3.964030e-04	8.186896e-01	1.652674e-04
3.966321e-04	8.189305e-01	1.654039e-04
3.968612e-04	8.191714e-01	1.655406e-04
3.970905e-04	8.194123e-01	1.656773e-04
3.973199e-04	8.196533e-01	1.658142e-04
3.975494e-04	8.198943e-01	1.659511e-04
3.977790e-04	8.201354e-01	1.660882e-04
3.980088e-04	8.203765e-01	1.662253e-04
3.982386e-04	8.206177e-01	1.663626e-04
3.984686e-04	8.208589e-01	1.664999e-04
3.986987e-04	8.211001e-01	1.666374e-04
3.989289e-04	8.213414e-01	1.667750e-04
3.991592e-04	8.215827e-01	1.669126e-04
3.993896e-04	8.218241e-01	1.670504e-04
3.996202e-04	8.220655e-01	1.671882e-04
3.998509e-04	8.223069e-01	1.673262e-04
4.000816e-04	8.225484e-01	1.674642e-04
4.003125e-04	8.227899e-01	1.676024e-04
4.005435e-04	8.230315e-01	1.677407e-04
4.007747e-04	8.232731e-01	1.678790e-04
4.010059e-04	8.235148e-01	1.680175e-04
4.012373e-04	8.237565e-01	1.681561e-04
4.014687e-04	8.239982e-01	1.682947e-04
4.017003e-04	8.242400e-01	1.684335e-04
4.019320e-04	8.244818e-01	1.685724e-04
4.021638e-04	8.247237e-01	1.687113e-04
4.023958e-04	8.249656e-01	1.688504e-04
4.026278e-04	8.252075e-01	1.689896e-04
4.028600e-04	8.254495e-01	1.691289e-04
4.030923e-04	8.256915e-01	1.692682e-04
4.033247e-04	8.259336e-01	1.694077e-04
4.035572e-04	8.261757e-01	1.695473e-04
4.037898e-04	8.264178e-01	1.696870e-04
4.040226e-04	8.266600e-01	1.698268e-04
4.042554e-04	8.269022e-01	1.699667e-04
4.044884e-04	8.271445e-01	1.701066e-04
4.047215e-04	8.273868e-01	1.702467e-04
4.049547e-04	8.276292e-01	1.703869e-04
4.051881e-04	8.278716e-01	1.705272e-04
4.054215e-04	8.281140e-01	1.706676e-04
4.056551e-04	8.283565e-01	1.708081e-04
4.058888e-04	8.285990e-01	1.709487e-04
4.061226e-04	8.288416e-01	1.710894e-04
4.063565e-04	8.290842e-01	1.712303e-04
4.065905e-04	8.293268e-01	1.713712e-04
4.068247e-04	8.295695e-01	1.715122e-04
4.070589e-04	8.298122e-01	1.716533e-04
4.072933e-04	8.300550e-01	1.717945e-04
4.075278e-04	8.302978e-01	1.719359e-04
4.077624e-04	8.305407e-01	1.720773e-04
4.079972e-04	8.307836e-01	1.722188e-04
4.082320e-04	8.310265e-01	1.723604e-04
4.084670e-04	8.312695e-01	1.725022e-04
4.087021e-04	8.315125e-01	1.726440e-04
4.089373e-04	8.317556e-01	1.727860e-04
4.091726e-04	8.319987e-01	1.729280e-04
4.094081e-04	8.322418e-01	1.730702e-04
4.096436e-04	8.324850e-01	1.732124e-04
4.098793e-04	8.327282e-01	1.733548e-04
4.101151e-04	8.329715e-01	1.734972e-04
4.103510e-04	8.332148e-01	1.736398e-04
4.105870e-04	8.334582e-01	1.737825e-04
4.108232e-04	8.337015e-01	1.739253e-04
4.110595e-04	8.339450e-01	1.740681e-04
4.112958e-04	8.341885e-01	1.742111e-04
4.115323e-04	8.344320e-01	1.743542e-04
4.117690e-04	8.346755e-01	1.744974e-04
4.120057e-04	8.349191e-01	1.746407e-04
4.122426e-04	8.351628e-01	1.747841e-04
4.124795e-04	8.354065e-01	1.749276e-04
4.127166e-04	8.356502e-01	1.750712e-04
4.129538e-04	8.358940e-01	1.752149e-04
4.131912e-04	8.361378e-01	1.753587e-04
4.134286e-04	8.363816e-01	1.755027e-04
4.136662e-04	8.366255e-01	1.756467e-04
4.139039e-04	8.368695e-01	1.757908e-04
4.141417e-04	8.371134e-01	1.759351e-04
4.143796e-04	8.373575e-01	1.760794e-04
4.146177e-04	8.376015e-01	1.762239e-04
4.148558e-04	8.378456e-01	1.763684e-04
4.150941e-04	8.380898e-01	1.765131e-04
4.153325e-04	8.383339e-01	1.766579e-04
4.155710e-04	8.385782e-01	1.768027e-04
4.158097e-04	8.388224e-01	1.769477e-04
4.160484e-04	8.390668e-01	1.770928e-04
4.162873e-04	8.393111e-01	1.772380e-04
4.165263e-04	8.395555e-01	1.773833e-04
4.167654e-04	8.397999e-01	1.775287e-04
4.170046e-04	8.400444e-01	1.776742e-04
4.172440e-04	8.402889e-01	1.778198e-04
4.174835e-04	8.405335e-01	1.779655e-04
4.177231e-04	8.407781e-01	1.781113e-04
4.179628e-04	8.410227e-01	1.782572e-04
4.182026e-04	8.412674e-01	1.784033e-04
4.184426e-04	8.415122e-01	1.785494e-04
4.186826e-04	8.417569e-01	1.786957e-04
4.189228e-04	8.420017e-01	1.788420e-04
4.191631e-04	8.422466e-01	1.789885e-04
4.194036e-04	8.424915e-01	1.791351e-04
4.196441e-04	8.427364e-01	1.792817e-04
4.198848e-04	8.429814e-01	1.794285e-04
4.201256e-04	8.432264e-01	1.795754e-04
4.203665e-04	8.434715e-01	1.797224e-04
4.206075e-04	8.437166e-01	1.798695e-04
4.208487e-04	8.439617e-01	1.800167e-04
4.210900e-04	8.442069e-01	1.801640e-04
4.213314e-04	8.444522e-01	1.803114e-04
4.215729e-04	8.446974e-01	1.804590e-04
4.218145e-04	8.449428e-01	1.806066e-04
4.220563e-04	8.451881e-01	1.807544e-04
4.222982e-04	8.454335e-01	1.809022e-04
4.225402e-04	8.456789e-01	1.810502e-04
4.227823e-04	8.459244e-01	1.811982e-04
4.230245e-04	8.461700e-01	1.813464e-04
4.232669e-04	8.464155e-01	1.814947e-04
4.235094e-04	8.466611e-01	1.816431e-04
4.237520e-04	8.469068e-01	1.817916e-04
4.239947e-04	8.471525e-01	1.819402e-04
4.242375e-04	8.473982e-01	1.820889e-04
4.244805e-04	8.476440e-01	1.822377e-04
4.247236e-04	8.478898e-01	1.823867e-04
4.249668e-04	8.481357e-01	1.825357e-04
4.252101e-04	8.483816e-01	1.826848e-04
4.254536e-04	8.486275e-01	1.828341e-04
4.256971e-04	8.488735e-01	1.829835e-04
4.259408e-04	8.491195e-01	1.831329e-04
4.261847e-04	8.493656e-01	1.832825e-04
4.264286e-04	8.496117e-01	1.834322e-04
4.266727e-04	8.498579e-01	1.835820e-04
4.269168e-04	8.501041e-01	1.837319e-04
4.271611e-04	8.503503e-01	1.838819e-04
4.274056e-04	8.505966e-01	1.840321e-04
4.276501e-04	8.508429e-01	1.841823e-04
4.278948e-04	8.510893e-01	1.843326e-04
4.281396e-04	8.513357e-01	1.844831e-04
4.283845e-04	8.515821e-01	1.846336e-04
4.286295e-04	8.518286e-01	1.847843e-04
4.288747e-04	8.520751e-01	1.849351e-04
4.291200e-04	8.523217e-01	1.850860e-04
4.293654e-04	8.525683e-01	1.852370e-04
4.296109e-04	8.528150e-01	1.853881e-04
4.298565e-04	8.530617e-01	1.855393e-04
4.301023e-04	8.533084e-01	1.856906e-04
4.303482e-04	8.535552e-01	1.858421e-04
4.305942e-04	8.538020e-01	1.859936e-04
4.308403e-04	8.540489e-01	1.861453e-04
4.310866e-04	8.542958e-01	1.862971e-04
4.313330e-04	8.545428e-01	1.864489e-04
4.315795e-04	8.547898e-01	1.866009e-04
4.318261e-04	8.550368e-01	1.867530e-04
4.320729e-04	8.552839e-01	1.869052e-04
4.323197e-04	8.555310e-01	1.870576e-04
4.325667e-04	8.557782e-01	1.872100e-04
4.328139e-04	8.560254e-01	1.873625e-04
4.330611e-04	8.562726e-01	1.875152e-04
4.333085e-04	8.565199e-01	1.876679e-04
4.335560e-04	8.567673e-01	1.878208e-04
4.338036e-04	8.570146e-01	1.879738e-04
4.340513e-04	8.572621e-01	1.881269e-04
4.342992e-04	8.575095e-01	1.882801e-04
4.345472e-04	8.577570e-01	1.884334e-04
4.347953e-04	8.580046e-01	1.885868e-04
4.350435e-04	8.582522e-01	1.887404e-04
4.352919e-04	8.584998e-01	1.888940e-04
4.355403e-04	8.587475e-01	1.890478e-04
4.357889e-04	8.589952e-01	1.892017e-04
4.360377e-04	8.592429e-01	1.893557e-04
4.362865e-04	8.594907e-01	1.895098e-04
4.365355e-04	8.597386e-01	1.896640e-04
4.367846e-04	8.599864e-01	1.898183e-04
4.370338e-04	8.602344e-01	1.899727e-04
4.372832e-04	8.604823e-01	1.901273e-04
4.375326e-04	8.607303e-01	1.902819e-04
4.377822e-04	8.609784e-01	1.904367e-04
4.380319e-04	8.612265e-01	1.905916e-04
4.382818e-04	8.614746e-01	1.907466e-04
4.385318e-04	8.617228e-01	1.909017e-04
4.387819e-04	8.619710e-01	1.910569e-04
4.390321e-04	8.622193e-01	1.912122e-04
4.392824e-04	8.624676e-01	1.913677e-04
4.395329e-04	8.627159e-01	1.915232e-04
4.397835e-04	8.629643e-01	1.916789e-04
4.400342e-04	8.632128e-01	1.918347e-04
4.402850e-04	8.634612e-01	1.919906e-04
4.405360e-04	8.637098e-01	1.921466e-04
4.407871e-04	8.639583e-01	1.923027e-04
4.410383e-04	8.642069e-01	1.924589e-04
4.412897e-04	8.644556e-01	1.926153e-04
4.415411e-04	8.647043e-01	1.927717e-04
4.417927e-04	8.649530e-01	1.929283e-04
4.420444e-04	8.652018e-01	1.930850e-04
4.422963e-04	8.654506e-01	1.932418e-04
4.425482e-04	8.656994e-01	1.933987e-04
4.428003e-04	8.659483e-01	1.935557e-04
4.430526e-04	8.661973e-01	1.937128e-04
4.433049e-04	8.664463e-01	1.938701e-04
4.435574e-04	8.666953e-01	1.940275e-04
4.438100e-04	8.669444e-01	1.941849e-04
4.440627e-04	8.671935e-01	1.943425e-04
4.443155e-04	8.674426e-01	1.945002e-04
4.445685e-04	8.676918e-01	1.946581e-04
4.448216e-04	8.679411e-01	1.948160e-04
4.450748e-04	8.681903e-01	1.949741e-04
4.453282e-04	8.684397e-01	1.951322e-04
4.455817e-04	8.686890e-01	1.952905e-04
4.458353e-04	8.689384e-01	1.954489e-04
4.460890e-04	8.691879e-01	1.956074e-04
4.463429e-04	8.694374e-01	1.957660e-04
4.465969e-04	8.696869e-01	1.959248e-04
4.468510e-04	8.699365e-01	1.960836e-04
4.471052e-04	8.701861e-01	1.962426e-04
4.473596e-04	8.704358e-01	1.964017e-04
4.476141e-04	8.706855e-01	1.965609e-04
4.478687e-04	8.709353e-01	1.967202e-04
4.481234e-04	8.711850e-01	1.968796e-04
4.483783e-04	8.714349e-01	1.970392e-04
4.486333e-04	8.716848e-01	1.971988e-04
4.488884e-04	8.719347e-01	1.973586e-04
4.491437e-04	8.721846e-01	1.975185e-04
4.493990e-04	8.724346e-01	1.976785e-04
4.496545e-04	8.726847e-01	1.978386e-04
4.499102e-04	8.729348e-01	1.979988e-04
4.501659e-04	8.731849e-01	1.981592e-04
4.504218e-04	8.734351e-01	1.983197e-04
4.506778e-04	8.736853e-01	1.984802e-04
4.509340e-04	8.739356e-01	1.986409e-04
4.511902e-04	8.741859e-01	1.988018e-04
4.514466e-04	8.744362e-01	1.989627e-04
4.517032e-04	8.746866e-01	1.991237e-04
4.519598e-04	8.749370e-01	1.992849e-04
4.522166e-04	8.751875e-01	1.994462e-04
4.524735e-04	8.754380e-01	1.996076e-04
4.527305e-04	8.756886e-01	1.997691e-04
4.529877e-04	8.759392e-01	1.999307e-04
4.532450e-04	8.761898e-01	2.000925e-04
4.535024e-04	8.764405e-01	2.002543e-04
4.537599e-04	8.766913e-01	2.004163e-04
4.540176e-04	8.769420e-01	2.005784e-04
4.542754e-04	8.771929e-01	2.007406e-04
4.545334e-04	8.774437e-01	2.009030e-04
4.547914e-04	8.776946e-01	2.010654e-04
4.550496e-04	8.779456e-01	2.012280e-04
4.553079e-04	8.781965e-01	2.013907e-04
4.555664e-04	8.784476e-01	2.015535e-04
4.558249e-04	8.786986e-01	2.017164e-04
4.560836e-04	8.789498e-01	2.018794e-04
4.563425e-04	8.792009e-01	2.020426e-04
4.566014e-04	8.794521e-01	2.022059e-04
4.568605e-04	8.797034e-01	2.023692e-04
4.571197e-04	8.799547e-01	2.025328e-04
4.573791e-04	8.802060e-01	2.026964e-04
4.576386e-04	8.804574e-01	2.028601e-04
4.578982e-04	8.807088e-01	2.030240e-04
4.581579e-04	8.809602e-01	2.031880e-04
4.584178e-04	8.812117e-01	2.033521e-04
4.586777e-04	8.814633e-01	2.035163e-04
4.589379e-04	8.817149e-01	2.036806e-04
4.591981e-04	8.819665e-01	2.038451e-04
4.594585e-04	8.822182e-01	2.040096e-04
4.597190e-04	8.824699e-01	2.041743e-04
4.599796e-04	8.827216e-01	2.043391e-04
4.602404e-04	8.829734e-01	2.045041e-04
4.605013e-04	8.832253e-01	2.046691e-04
4.607623e-04	8.834772e-01	2.048343e-04
4.610235e-04	8.837291e-01	2.049996e-04
4.612848e-04	8.839811e-01	2.051650e-04
4.615462e-04	8.842331e-01	2.053305e-04
4.618077e-04	8.844851e-01	2.054961e-04
4.620694e-04	8.847372e-01	2.056619e-04
4.623312e-04	8.849894e-01	2.058278e-04
4.625932e-04	8.852416e-01	2.059938e-04
4.628552e-04	8.854938e-01	2.061599e-04
4.631174e-04	8.857461e-01	2.063262e-04
4.633797e-04	8.859984e-01	2.064925e-04
4.636422e-04	8.862507e-01	2.066590e-04
4.639048e-04	8.865031e-01	2.068256e-04
4.641675e-04	8.867556e-01	2.069923e-04
4.644304e-04	8.870081e-01	2.071592e-04
4.646933e-04	8.872606e-01	2.073261e-04
4.649564e-04	8.875132e-01	2.074932e-04
4.652197e-04	8.877658e-01	2.076604e-04
4.654831e-04	8.880185e-01	2.078277e-04
4.657466e-04	8.882712e-01	2.079952e-04
4.660102e-04	8.885239e-01	2.081627e-04
4.662740e-04	8.887767e-01	2.083304e-04
4.665379e-04	8.890295e-01	2.084982e-04
4.668019e-04	8.892824e-01	2.086661e-04
4.670660e-04	8.895353e-01	2.088342e-04
4.673303e-04	8.897883e-01	2.090024e-04
4.675947e-04	8.900413e-01	2.091707e-04
4.678593e-04	8.902943e-01	2.093391e-04
4.681240e-04	8.905474e-01	2.095076e-04
4.683888e-04	8.908006e-01	2.096762e-04
4.686537e-04	8.910537e-01	2.098450e-04
4.689188e-04	8.913069e-01	2.100139e-04
4.691840e-04	8.915602e-01	2.101829e-04
4.694494e-04	8.918135e-01	2.103521e-04
4.697148e-04	8.920669e-01	2.105213e-04
4.699804e-04	8.923203e-01	2.106907e-04
4.702462e-04	8.925737e-01	2.108602e-04
4.705121e-04	8.928272e-01	2.110298e-04
4.707781e-04	8.930807e-01	2.111996e-04
4.710442e-04	8.933343e-01	2.113695e-04
4.713104e-04	8.935879e-01	2.115394e-04
4.715768e-04	8.938415e-01	2.117096e-04
4.718434e-04	8.940952e-01	2.118798e-04
4.721100e-04	8.943489e-01	2.120502e-04
4.723768e-04	8.946027e-01	2.122206e-04
4.726438e-04	8.948565e-01	2.123912e-04
4.729108e-04	8.951104e-01	2.125620e-04
4.731780e-04	8.953643e-01	2.127328e-04
4.734453e-04	8.956183e-01	2.129038e-04
4.737128e-04	8.958723e-01	2.130749e-04
4.739804e-04	8.961263e-01	2.132461e-04
4.742481e-04	8.963804e-01	2.134175e-04
4.745160e-04	8.966345e-01	2.135889e-04
4.747839e-04	8.968887e-01	2.137605e-04
4.750521e-04	8.971429e-01	2.139322e-04
4.753203e-04	8.973972e-01	2.141040e-04
4.755887e-04	8.976514e-01	2.142760e-04
4.758572e-04	8.979058e-01	2.144481e-04
4.761259e-04	8.981602e-01	2.146203e-04
4.763947e-04	8.984146e-01	2.147926e-04
4.766636e-04	8.986691e-01	2.149651e-04
4.769326e-04	8.989236e-01	2.151377e-04
4.772018e-04	8.991781e-01	2.153104e-04
4.774712e-04	8.994327e-01	2.154832e-04
4.777406e-04	8.996874e-01	2.156561e-04
4.780102e-04	8.999421e-01	2.158292e-04
4.782799e-04	9.001968e-01	2.160024e-04
4.785498e-04	9.004516e-01	2.161757e-04
4.788198e-04	9.007064e-01	2.163492e-04
4.790899e-04	9.009613e-01	2.165227e-04
4.793601e-04	9.012162e-01	2.166964e-04
4.796305e-04	9.014711e-01	2.168703e-04
4.799011e-04	9.017261e-01	2.170442e-04
4.801717e-04	9.019811e-01	2.172183e-04
4.804425e-04	9.022362e-01	2.173925e-04
4.807135e-04	9.024913e-01	2.175668e-04
4.809845e-04	9.027465e-01	2.177412e-04
4.812557e-04	9.030017e-01	2.179158e-04
4.815270e-04	9.032570e-01	2.180905e-04
4.817985e-04	9.035123e-01	2.182653e-04
4.820701e-04	9.037676e-01	2.184403e-04
4.823419e-04	9.040230e-01	2.186154e-04
4.826137e-04	9.042784e-01	2.187906e-04
4.828857e-04	9.045339e-01	2.189659e-04
4.831579e-04	9.047894e-01	2.191413e-04
4.834301e-04	9.050449e-01	2.193169e-04
4.837026e-04	9.053005e-01	2.194926e-04
4.839751e-04	9.055562e-01	2.196684e-04
4.842478e-04	9.058119e-01	2.198444e-04
4.845206e-04	9.060676e-01	2.200205e-04
4.847936e-04	9.063234e-01	2.201967e-04
4.850666e-04	9.065792e-01	2.203730e-04
4.853399e-04	9.068351e-01	2.205495e-04
4.856132e-04	9.070910e-01	2.207261e-04
4.858867e-04	9.073469e-01	2.209028e-04
4.861603e-04	9.076029e-01	2.210796e-04
4.864341e-04	9.078589e-01	2.212566e-04
4.867080e-04	9.081150e-01	2.214337e-04
4.869821e-04	9.083711e-01	2.216109e-04
4.872562e-04	9.086273e-01	2.217882e-04
4.875305e-04	9.088835e-01	2.219657e-04
4.878050e-04	9.091397e-01	2.221433e-04
4.880796e-04	9.093960e-01	2.223210e-04
4.883543e-04	9.096524e-01	2.224989e-04
4.886291e-04	9.099088e-01	2.226769e-04
4.889041e-04	9.101652e-01	2.228550e-04
4.891792e-04	9.104217e-01	2.230332e-04
4.894545e-04	9.106782e-01	2.232116e-04
4.897299e-04	9.109347e-01	2.233901e-04
4.900054e-04	9.111913e-01	2.235687e-04
4.902811e-04	9.114480e-01	2.237475e-04
4.905569e-04	9.117047e-01	2.239264e-04
4.908329e-04	9.119614e-01	2.241054e-04
4.911089e-04	9.122182e-01	2.242845e-04
4.913852e-04	9.124750e-01	2.244638e-04
4.916615e-04	9.127318e-01	2.246432e-04
4.919380e-04	9.129887e-01	2.248227e-04
4.922146e-04	9.132457e-01	2.250023e-04
4.924914e-04	9.135027e-01	2.251821e-04
4.927683e-04	9.137597e-01	2.253620e-04
4.930454e-04	9.140168e-01	2.255421e-04
4.933225e-04	9.142739e-01	2.257222e-04
4.935998e-04	9.145311e-01	2.259025e-04
4.938773e-04	9.147883e-01	2.260829e-04
4.941549e-04	9.150456e-01	2.262635e-04
4.944326e-04	9.153029e-01	2.264442e-04
4.947105e-04	9.155602e-01	2.266250e-04
4.949885e-04	9.158176e-01	2.268059e-04
4.952666e-04	9.160750e-01	2.269870e-04
4.955449e-04	9.163325e-01	2.271682e-04
4.958233e-04	9.165900e-01	2.273495e-04
4.961019e-04	9.168476e-01	2.275310e-04
4.963806e-04	9.171052e-01	2.277126e-04
4.966594e-04	9.173628e-01	2.278943e-04
4.969384e-04	9.176205e-01	2.280762e-04
4.972175e-04	9.178782e-01	2.282581e-04
4.974967e-04	9.181360e-01	2.284402e-04
4.977761e-04	9.183939e-01	2.286225e-04
4.980556e-04	9.186517e-01	2.288049e-04
4.983353e-04	9.189096e-01	2.289874e-04
4.986151e-04	9.191676e-01	2.291700e-04
4.988950e-04	9.194256e-01	2.293528e-04
4.991751e-04	9.196836e-01	2.295356e-04
4.994553e-04	9.199417e-01	2.297187e-04
4.997357e-04	9.201998e-01	2.299018e-04
5.000162e-04	9.204580e-01	2.300851e-04
5.002968e-04	9.207162e-01	2.302685e-04
5.005776e-04	9.209745e-01	2.304521e-04
5.008585e-04	9.212328e-01	2.306358e-04
5.011395e-04	9.214911e-01	2.308196e-04
5.014207e-04	9.217495e-01	2.310035e-04
5.017020e-04	9.220080e-01	2.311876e-04
5.019835e-04	9.222665e-01	2.313718e-04
5.022651e-04	9.225250e-01	2.315561e-04
5.025468e-04	9.227835e-01	2.317406e-04
5.028287e-04	9.230422e-01	2.319252e-04
5.031108e-04	9.233008e-01	2.321099e-04
5.033929e-04	9.235595e-01	2.322948e-04
5.036752e-04	9.238183e-01	2.324798e-04
5.039577e-04	9.240771e-01	2.326649e-04
5.042402e-04	9.243359e-01	2.328502e-04
5.045230e-04	9.245948e-01	2.330356e-04
5.048058e-04	9.248537e-01	2.332211e-04
5.050888e-04	9.251126e-01	2.334068e-04
5.053720e-04	9.253716e-01	2.335926e-04
5.056553e-04	9.256307e-01	2.337785e-04
5.059387e-04	9.258898e-01	2.339646e-04
5.062222e-04	9.261489e-01	2.341507e-04
5.065059e-04	9.264081e-01	2.343371e-04
5.067898e-04	9.266673e-01	2.345235e-04
5.070738e-04	9.269266e-01	2.347101e-04
5.073579e-04	9.271859e-01	2.348968e-04
5.076422e-04	9.274453e-01	2.350837e-04
5.079266e-04	9.277047e-01	2.352707e-04
5.082111e-04	9.279641e-01	2.354578e-04
5.084958e-04	9.282236e-01	2.356451e-04
5.087806e-04	9.284832e-01	2.358325e-04
5.090656e-04	9.287428e-01	2.360200e-04
5.093507e-04	9.290024e-01	2.362076e-04
5.096360e-04	9.292620e-01	2.363954e-04
5.099214e-04	9.295218e-01	2.365834e-04
5.102069e-04	9.297815e-01	2.367714e-04
5.104926e-04	9.300413e-01	2.369596e-04
5.107784e-04	9.303012e-01	2.371480e-04
5.110643e-04	9.305610e-01	2.373364e-04
5.113504e-04	9.308210e-01	2.375250e-04
5.116367e-04	9.310810e-01	2.377138e-04
5.119231e-04	9.313410e-01	2.379026e-04
5.122096e-04	9.316010e-01	2.380916e-04
5.124963e-04	9.318611e-01	2.382808e-04
5.127831e-04	9.321213e-01	2.384700e-04
5.130700e-04	9.323815e-01	2.386595e-04
5.133571e-04	9.326417e-01	2.388490e-04
5.136443e-04	9.329020e-01	2.390387e-04
5.139317e-04	9.331624e-01	2.392285e-04
5.142192e-04	9.334227e-01	2.394184e-04
5.145069e-04	9.336831e-01	2.396085e-04
5.147947e-04	9.339436e-01	2.397988e-04
5.150826e-04	9.342041e-01	2.399891e-04
5.153707e-04	9.344647e-01	2.401796e-04
5.156590e-04	9.347253e-01	2.403702e-04
5.159473e-04	9.349859e-01	2.405610e-04
5.162359e-04	9.352466e-01	2.407519e-04
5.165245e-04	9.355073e-01	2.409429e-04
5.168133e-04	9.357681e-01	2.411341e-04
5.171023e-04	9.360289e-01	2.413254e-04
5.173913e-04	9.362898e-01	2.415169e-04
5.176806e-04	9.365507e-01	2.417084e-04
5.179699e-04	9.368116e-01	2.419002e-04
5.182595e-04	9.370726e-01	2.420920e-04
5.185491e-04	9.373336e-01	2.422840e-04
5.188389e-04	9.375947e-01	2.424761e-04
5.191289e-04	9.378558e-01	2.426684e-04
5.194190e-04	9.381170e-01	2.428608e-04
5.197092e-04	9.383782e-01	2.430534e-04
5.199996e-04	9.386395e-01	2.432460e-04
5.202901e-04	9.389008e-01	2.434388e-04
5.205807e-04	9.391621e-01	2.436318e-04
5.208715e-04	9.394235e-01	2.438249e-04
5.211625e-04	9.396850e-01	2.440181e-04
5.214536e-04	9.399464e-01	2.442115e-04
5.217448e-04	9.402080e-01	2.444050e-04
5.220362e-04	9.404695e-01	2.445986e-04
5.223277e-04	9.407311e-01	2.447924e-04
5.226194e-04	9.409928e-01	2.449863e-04
5.229112e-04	9.412545e-01	2.451804e-04
5.232032e-04	9.415162e-01	2.453746e-04
5.234953e-04	9.417780e-01	2.455689e-04
5.237875e-04	9.420399e-01	2.457634e-04
5.240799e-04	9.423017e-01	2.459580e-04
5.243725e-04	9.425637e-01	2.461527e-04
5.246651e-04	9.428256e-01	2.463476e-04
5.249580e-04	9.430876e-01	2.465427e-04
5.252509e-04	9.433497e-01	2.467378e-04
5.255440e-04	9.436118e-01	2.469331e-04
5.258373e-04	9.438740e-01	2.471286e-04
5.261307e-04	9.441361e-01	2.473241e-04
5.264243e-04	9.443984e-01	2.475199e-04
5.267179e-04	9.446607e-01	2.477157e-04
5.270118e-04	9.449230e-01	2.479117e-04
5.273058e-04	9.451853e-01	2.481079e-04
5.275999e-04	9.454478e-01	2.483041e-04
5.278942e-04	9.457102e-01	2.485006e-04
5.281886e-04	9.459727e-01	2.486971e-04
5.284832e-04	9.462353e-01	2.488938e-04
5.287779e-04	9.464979e-01	2.490907e-04
5.290727e-04	9.467605e-01	2.492876e-04
5.293677e-04	9.470232e-01	2.494848e-04
5.296629e-04	9.472859e-01	2.496820e-04
5.299582e-04	9.475487e-01	2.498794e-04
5.302536e-04	9.478115e-01	2.500770e-04
5.305492e-04	9.480743e-01	2.502746e-04
5.308449e-04	9.483372e-01	2.504725e-04
5.311408e-04	9.486002e-01	2.506704e-04
5.314368e-04	9.488632e-01	2.508685e-04
5.317330e-04	9.491262e-01	2.510668e-04
5.320293e-04	9.493893e-01	2.512652e-04
5.323258e-04	9.496524e-01	2.514637e-04
5.326224e-04	9.499156e-01	2.516623e-04
5.329191e-04	9.501788e-01	2.518612e-04
5.332160e-04	9.504420e-01	2.520601e-04
5.335131e-04	9.507053e-01	2.522592e-04
5.338103e-04	9.509687e-01	2.524584e-04
5.341076e-04	9.512321e-01	2.526578e-04
5.344051e-04	9.514955e-01	2.528573e-04
5.347028e-04	9.517590e-01	2.530570e-04
5.350005e-04	9.520225e-01	2.532568e-04
5.352985e-04	9.522861e-01	2.534567e-04
5.355966e-04	9.525497e-01	2.536568e-04
5.358948e-04	9.528134e-01	2.538570e-04
5.361931e-04	9.530771e-01	2.540574e-04
5.364917e-04	9.533408e-01	2.542579e-04
5.367903e-04	9.536046e-01	2.544586e-04
5.370891e-04	9.538685e-01	2.546594e-04
5.373881e-04	9.541323e-01	2.548603e-04
5.376872e-04	9.543963e-01	2.550614e-04
5.379865e-04	9.546602e-01	2.552626e-04
5.382859e-04	9.549243e-01	2.554640e-04
5.385854e-04	9.551883e-01	2.556655e-04
5.388851e-04	9.554524e-01	2.558671e-04
5.391850e-04	9.557166e-01	2.560689e-04
5.394850e-04	9.559808e-01	2.562709e-04
5.397851e-04	9.562450e-01	2.564730e-04
5.400854e-04	9.565093e-01	2.566752e-04
5.403858e-04	9.567736e-01	2.568776e-04
5.406864e-04	9.570380e-01	2.570801e-04
5.409872e-04	9.573024e-01	2.572827e-04
5.412881e-04	9.575669e-01	2.574855e-04
5.415891e-04	9.578314e-01	2.576885e-04
5.418903e-04	9.580960e-01	2.578916e-04
5.421916e-04	9.583606e-01	2.580948e-04
5.424931e-04	9.586252e-01	2.582982e-04
5.427947e-04	9.588899e-01	2.585017e-04
5.430965e-04	9.591546e-01	2.587054e-04
5.433984e-04	9.594194e-01	2.589092e-04
5.437005e-04	9.596842e-01	2.591132e-04
5.440027e-04	9.599491e-01	2.593173e-04
5.443051e-04	9.602140e-01	2.595215e-04
5.446076e-04	9.604790e-01	2.597259e-04
5.449103e-04	9.607440e-01	2.599304e-04
5.452131e-04	9.610090e-01	2.601351e-04
5.455161e-04	9.612741e-01	2.603400e-04
5.458192e-04	9.615392e-01	2.605449e-04
5.461225e-04	9.618044e-01	2.607501e-04
5.464259e-04	9.620696e-01	2.609553e-04
5.467295e-04	9.623349e-01	2.611607e-04
5.470332e-04	9.626002e-01	2.613663e-04
5.473370e-04	9.628656e-01	2.615720e-04
5.476411e-04	9.631310e-01	2.617778e-04
5.479452e-04	9.633964e-01	2.619838e-04
5.482495e-04	9.636619e-01	2.621900e-04
5.485540e-04	9.639275e-01	2.623963e-04
5.488586e-04	9.641931e-01	2.626027e-04
5.491634e-04	9.644587e-01	2.628093e-04
5.494683e-04	9.647244e-01	2.630160e-04
5.497734e-04	9.649901e-01	2.632229e-04
5.500786e-04	9.652559e-01	2.634299e-04
5.503840e-04	9.655217e-01	2.636371e-04
5.506895e-04	9.657875e-01	2.638444e-04
5.509952e-04	9.660534e-01	2.640518e-04
5.513010e-04	9.663194e-01	2.642594e-04
5.516070e-04	9.665854e-01	2.644672e-04
5.519131e-04	9.668514e-01	2.646751e-04
5.522194e-04	9.671175e-01	2.648831e-04
5.525258e-04	9.673836e-01	2.650913e-04
5.528324e-04	9.676498e-01	2.652997e-04
5.531391e-04	9.679160e-01	2.655082e-04
5.534460e-04	9.681823e-01	2.657168e-04
5.537530e-04	9.684486e-01	2.659256e-04
5.540602e-04	9.687149e-01	2.661345e-04
5.543675e-04	9.689813e-01	2.663436e-04
5.546750e-04	9.692478e-01	2.665529e-04
5.549827e-04	9.695142e-01	2.667622e-04
5.552904e-04	9.697808e-01	2.669718e-04
5.555984e-04	9.700473e-01	2.671815e-04
5.559065e-04	9.703140e-01	2.673913e-04
5.562147e-04	9.705806e-01	2.676013e-04
5.565231e-04	9.708473e-01	2.678114e-04
5.568317e-04	9.711141e-01	2.680216e-04
5.571404e-04	9.713809e-01	2.682321e-04
5.574492e-04	9.716478e-01	2.684426e-04
5.577582e-04	9.719146e-01	2.686534e-04
5.580674e-04	9.721816e-01	2.688642e-04
5.583767e-04	9.724486e-01	2.690752e-04
5.586862e-04	9.727156e-01	2.692864e-04
5.589958e-04	9.729827e-01	2.694977e-04
5.593055e-04	9.732498e-01	2.697092e-04
5.596155e-04	9.735169e-01	2.699208e-04
5.599255e-04	9.737842e-01	2.701326e-04
5.602358e-04	9.740514e-01	2.703445e-04
5.605461e-04	9.743187e-01	2.705566e-04
5.608567e-04	9.745860e-01	2.707688e-04
5.611673e-04	9.748534e-01	2.709812e-04
5.614782e-04	9.751209e-01	2.711937e-04
5.617892e-04	9.753884e-01	2.714063e-04
5.621003e-04	9.756559e-01	2.716192e-04
5.624116e-04	9.759234e-01	2.718321e-04
5.627231e-04	9.761911e-01	2.720452e-04
5.630347e-04	9.764587e-01	2.722585e-04
5.633464e-04	9.767264e-01	2.724719e-04
5.636583e-04	9.769942e-01	2.726855e-04
5.639704e-04	9.772620e-01	2.728992e-04
5.642826e-04	9.775298e-01	2.731131e-04
5.645950e-04	9.777977e-01	2.733271e-04
5.649075e-04	9.780656e-01	2.735413e-04
5.652202e-04	9.783336e-01	2.737557e-04
5.655330e-04	9.786016e-01	2.739701e-04
5.658460e-04	9.788697e-01	2.741848e-04
5.661592e-04	9.791378e-01	2.743996e-04
5.664725e-04	9.794060e-01	2.746145e-04
5.667859e-04	9.796742e-01	2.748296e-04
5.670995e-04	9.799424e-01	2.750448e-04
5.674133e-04	9.802107e-01	2.752602e-04
5.677272e-04	9.804791e-01	2.754758e-04
5.680413e-04	9.807474e-01	2.756915e-04
5.683555e-04	9.810159e-01	2.759073e-04
5.686699e-04	9.812844e-01	2.761233e-04
5.689844e-04	9.815529e-01	2.763395e-04
5.692991e-04	9.818214e-01	2.765558e-04
5.696139e-04	9.820901e-01	2.767722e-04
5.699289e-04	9.823587e-01	2.769889e-04
5.702441e-04	9.826274e-01	2.772056e-04
5.705594e-04	9.828962e-01	2.774225e-04
5.708748e-04	9.831650e-01	2.776396e-04
5.711905e-04	9.834338e-01	2.778569e-04
5.715062e-04	9.837027e-01	2.780742e-04
5.718222e-04	9.839716e-01	2.782918e-04
5.721383e-04	9.842406e-01	2.785095e-04
5.724545e-04	9.845096e-01	2.787273e-04
5.727709e-04	9.847787e-01	2.789453e-04
5.730874e-04	9.850478e-01	2.791635e-04
5.734042e-04	9.853169e-01	2.793818e-04
5.737210e-04	9.855861e-01	2.796002e-04
5.740380e-04	9.858554e-01	2.798188e-04
5.743552e-04	9.861247e-01	2.800376e-04
5.746725e-04	9.863940e-01	2.802565e-04
5.749900e-04	9.866634e-01	2.804756e-04
5.753077e-04	9.869328e-01	2.806948e-04
5.756255e-04	9.872023e-01	2.809142e-04
5.759434e-04	9.874718e-01	2.811338e-04
5.762616e-04	9.877414e-01	2.813535e-04
5.765798e-04	9.880110e-01	2.815733e-04
5.768983e-04	9.882807e-01	2.817933e-04
5.772168e-04	9.885504e-01	2.820135e-04
5.775356e-04	9.888201e-01	2.822338e-04
5.778545e-04	9.890899e-01	2.824543e-04
5.781735e-04	9.893598e-01	2.826749e-04
5.784927e-04	9.896296e-01	2.828957e-04
5.788121e-04	9.898996e-01	2.831166e-04
5.791316e-04	9.901696e-01	2.833377e-04
5.794513e-04	9.904396e-01	2.835590e-04
5.797712e-04	9.907096e-01	2.837804e-04
5.800912e-04	9.909798e-01	2.840020e-04
5.804113e-04	9.912499e-01	2.842237e-04
5.807316e-04	9.915201e-01	2.844456e-04
5.810521e-04	9.917904e-01	2.846676e-04
5.813727e-04	9.920607e-01	2.848898e-04
5.816935e-04	9.923310e-01	2.851122e-04
5.820145e-04	9.926014e-01	2.853347e-04
5.823356e-04	9.928718e-01	2.855573e-04
5.826568e-04	9.931423e-01	2.857802e-04
5.829782e-04	9.934128e-01	2.860031e-04
5.832998e-04	9.936834e-01	2.862263e-04
5.836216e-04	9.939540e-01	2.864496e-04
5.839434e-04	9.942247e-01	2.866730e-04
5.842655e-04	9.944954e-01	2.868966e-04
5.845877e-04	9.947662e-01	2.871204e-04
5.849101e-04	9.950369e-01	2.873443e-04
5.852326e-04	9.953078e-01	2.875684e-04
5.855553e-04	9.955787e-01	2.877926e-04
5.858781e-04	9.958496e-01	2.880170e-04
5.862011e-04	9.961206e-01	2.882416e-04
5.865243e-04	9.963916e-01	2.884663e-04
5.868476e-04	9.966627e-01	2.886912e-04
5.871711e-04	9.969338e-01	2.889162e-04
5.874947e-04	9.972050e-01	2.891414e-04
5.878185e-04	9.974762e-01	2.893668e-04
5.881425e-04	9.977475e-01	2.895923e-04
5.884666e-04	9.980188e-01	2.898179e-04
5.887909e-04	9.982901e-01	2.900438e-04
5.891153e-04	9.985615e-01	2.902698e-04
5.894399e-04	9.988329e-01	2.904959e-04
5.897647e-04	9.991044e-01	2.907222e-04
5.900896e-04	9.993760e-01	2.909487e-04
5.904147e-04	9.996475e-01	2.911753e-04
5.907399e-04	9.999192e-01	2.914021e-04
5.910653e-04	1.000191e+00	2.916290e-04
5.913908e-04	1.000463e+00	2.918561e-04
5.917166e-04	1.000734e+00	2.920834e-04
5.920424e-04	1.001006e+00	2.923108e-04
5.923685e-04	1.001278e+00	2.925384e-04
5.926947e-04	1.001550e+00	2.927662e-04
5.930210e-04	1.001822e+00	2.929941e-04
5.933475e-04	1.002094e+00	2.932221e-04
5.936742e-04	1.002366e+00	2.934504e-04
5.940011e-04	1.002638e+00	2.936787e-04
5.943280e-04	1.002910e+00	2.939073e-04
5.946552e-04	1.003182e+00	2.941360e-04
5.949825e-04	1.003454e+00	2.943649e-04
5.953100e-04	1.003727e+00	2.945939e-04
5.956376e-04	1.003999e+00	2.948231e-04
5.959655e-04	1.004271e+00	2.950525e-04
5.962934e-04	1.004544e+00	2.952820e-04
5.966215e-04	1.004816e+00	2.955117e-04
5.969498e-04	1.005089e+00	2.957415e-04
5.972783e-04	1.005361e+00	2.959715e-04
5.976069e-04	1.005634e+00	2.962017e-04
5.979357e-04	1.005906e+00	2.964320e-04
5.982646e-04	1.006179e+00	2.966625e-04
5.985937e-04	1.006452e+00	2.968931e-04
5.989229e-04	1.006725e+00	2.971239e-04
5.992524e-04	1.006997e+00	2.973549e-04
5.995819e-04	1.007270e+00	2.975861e-04
5.999117e-04	1.007543e+00	2.978174e-04
6.002416e-04	1.007816e+00	2.980488e-04
6.005716e-04	1.008089e+00	2.982804e-04
6.009019e-04	1.008362e+00	2.985122e-04
6.012323e-04	1.008635e+00	2.987442e-04
6.015628e-04	1.008908e+00	2.989763e-04
6.018935e-04	1.009182e+00	2.992086e-04
6.022244e-04	1.009455e+00	2.994410e-04
6.025554e-04	1.009728e+00	2.996736e-04
6.028866e-04	1.010001e+00	2.999064e-04
6.032180e-04	1.010275e+00	3.001393e-04
6.035495e-04	1.010548e+00	3.003724e-04
6.038812e-04	1.010822e+00	3.006057e-04
6.042131e-04	1.011095e+00	3.008391e-04
6.045451e-04	1.011369e+00	3.010727e-04
6.048773e-04	1.011642e+00	3.013065e-04
6.052096e-04	1.011916e+00	3.015404e-04
6.055421e-04	1.012190e+00	3.017745e-04
6.058748e-04	1.012463e+00	3.020087e-04
6.062076e-04	1.012737e+00	3.022431e-04
6.065406e-04	1.013011e+00	3.024777e-04
6.068738e-04	1.013285e+00	3.027125e-04
6.072071e-04	1.013559e+00	3.029474e-04
6.075406e-04	1.013833e+00	3.031825e-04
6.078742e-04	1.014107e+00	3.034177e-04
6.082081e-04	1.014381e+00	3.036531e-04
6.085420e-04	1.014655e+00	3.038887e-04
6.088762e-04	1.014929e+00	3.041244e-04
6.092105e-04	1.015203e+00	3.043603e-04
6.095450e-04	1.015478e+00	3.045964e-04
6.098796e-04	1.015752e+00	3.048326e-04
6.102144e-04	1.016026e+00	3.050690e-04
6.105494e-04	1.016301e+00	3.053056e-04
6.108845e-04	1.016575e+00	3.055423e-04
6.112198e-04	1.016850e+00	3.057792e-04
6.115552e-04	1.017124e+00	3.060163e-04
6.118909e-04	1.017399e+00	3.062535e-04
6.122267e-04	1.017673e+00	3.064909e-04
6.125626e-04	1.017948e+00	3.067285e-04
6.128987e-04	1.018223e+00	3.069662e-04
6.132350e-04	1.018497e+00	3.072041e-04
6.135715e-04	1.018772e+00	3.074422e-04
6.139081e-04	1.019047e+00	3.076804e-04
6.142448e-04	1.019322e+00	3.079188e-04
6.145818e-04	1.019597e+00	3.081574e-04
6.149189e-04	1.019872e+00	3.083961e-04
6.152562e-04	1.020147e+00	3.086350e-04
6.155936e-04	1.020422e+00	3.088741e-04
6.159312e-04	1.020697e+00	3.091133e-04
6.162690e-04	1.020972e+00	3.093527e-04
6.166069e-04	1.021248e+00	3.095923e-04
6.169450e-04	1.021523e+00	3.098321e-04
6.172833e-04	1.021798e+00	3.100720e-04
6.176217e-04	1.022073e+00	3.103120e-04
6.179603e-04	1.022349e+00	3.105523e-04
6.182991e-04	1.022624e+00	3.107927e-04
6.186380e-04	1.022900e+00	3.110333e-04
6.189771e-04	1.023175e+00	3.112741e-04
6.193164e-04	1.023451e+00	3.115150e-04
6.196558e-04	1.023727e+00	3.117561e-04
6.199954e-04	1.024002e+00	3.119973e-04
6.203352e-04	1.024278e+00	3.122388e-04
6.206751e-04	1.024554e+00	3.124804e-04
6.210152e-04	1.024830e+00	3.127222e-04
6.213555e-04	1.025106e+00	3.129641e-04
6.216959e-04	1.025381e+00	3.132062e-04
6.220365e-04	1.025657e+00	3.134485e-04
6.223773e-04	1.025933e+00	3.136909e-04
6.227182e-04	1.026209e+00	3.139336e-04
6.230593e-04	1.026486e+00	3.141764e-04
6.234006e-04	1.026762e+00	3.144193e-04
6.237421e-04	1.027038e+00	3.146625e-04
6.240837e-04	1.027314e+00	3.149058e-04
6.244254e-04	1.027590e+00	3.151492e-04
6.247674e-04	1.027867e+00	3.153929e-04
6.251095e-04	1.028143e+00	3.156367e-04
6.254518e-04	1.028420e+00	3.158807e-04
6.257942e-04	1.028696e+00	3.161249e-04
6.261368e-04	1.028973e+00	3.163692e-04
6.264796e-04	1.029249e+00	3.166137e-04
6.268225e-04	1.029526e+00	3.168584e-04
6.271657e-04	1.029802e+00	3.171032e-04
6.275089e-04	1.030079e+00	3.173482e-04
6.278524e-04	1.030356e+00	3.175934e-04
6.281960e-04	1.030633e+00	3.178388e-04
6.285398e-04	1.030910e+00	3.180843e-04
6.288838e-04	1.031186e+00	3.183300e-04
6.292279e-04	1.031463e+00	3.185759e-04
6.295722e-04	1.031740e+00	3.188219e-04
6.299167e-04	1.032017e+00	3.190682e-04
6.302613e-04	1.032294e+00	3.193146e-04
6.306061e-04	1.032572e+00	3.195611e-04
6.309511e-04	1.032849e+00	3.198079e-04
6.312962e-04	1.033126e+00	3.200548e-04
6.316415e-04	1.033403e+00	3.203019e-04
6.319870e-04	1.033681e+00	3.205491e-04
6.323327e-04	1.033958e+00	3.207966e-04
6.326785e-04	1.034235e+00	3.210442e-04
6.330245e-04	1.034513e+00	3.212919e-04
6.333706e-04	1.034790e+00	3.215399e-04
6.337170e-04	1.035068e+00	3.217880e-04
6.340635e-04	1.035345e+00	3.220363e-04
6.344101e-04	1.035623e+00	3.222848e-04
6.347570e-04	1.035901e+00	3.225335e-04
6.351040e-04	1.036178e+00	3.227823e-04
6.354511e-04	1.036456e+00	3.230313e-04
6.357985e-04	1.036734e+00	3.232805e-04
6.361460e-04	1.037012e+00	3.235298e-04
6.364937e-04	1.037290e+00	3.237793e-04
6.368416e-04	1.037568e+00	3.240290e-04
6.371896e-04	1.037846e+00	3.242789e-04
6.375378e-04	1.038124e+00	3.245289e-04
6.378862e-04	1.038402e+00	3.247792e-04
6.382347e-04	1.038680e+00	3.250296e-04
6.385834e-04	1.038958e+00	3.252801e-04
6.389323e-04	1.039237e+00	3.255309e-04
6.392814e-04	1.039515e+00	3.257818e-04
6.396306e-04	1.039793e+00	3.260329e-04
6.399800e-04	1.040072e+00	3.262842e-04
6.403296e-04	1.040350e+00	3.265356e-04
6.406793e-04	1.040629e+00	3.267873e-04
6.410292e-04	1.040907e+00	3.270391e-04
6.413793e-04	1.041186e+00	3.272911e-04
6.417295e-04	1.041464e+00	3.275432e-04
6.420800e-04	1.041743e+00	3.277955e-04
6.424306e-04	1.042022e+00	3.280481e-04
6.427813e-04	1.042300e+00	3.283007e-04
6.431323e-04	1.042579e+00	3.285536e-04
6.434834e-04	1.042858e+00	3.288067e-04
6.438347e-04	1.043137e+00	3.290599e-04
6.441861e-04	1.043416e+00	3.293133e-04
6.445378e-04	1.043695e+00	3.295668e-04
6.448896e-04	1.043974e+00	3.298206e-04
6.452416e-04	1.044253e+00	3.300745e-04
6.455937e-04	1.044532e+00	3.303286e-04
6.459460e-04	1.044811e+00	3.305829e-04
6.462985e-04	1.045091e+00	3.308374e-04
6.466512e-04	1.045370e+00	3.310920e-04
6.470040e-04	1.045649e+00	3.313468e-04
6.473570e-04	1.045929e+00	3.316018e-04
6.477102e-04	1.046208e+00	3.318570e-04
6.480636e-04	1.046488e+00	3.321124e-04
6.484171e-04	1.046767e+00	3.323679e-04
6.487708e-04	1.047047e+00	3.326236e-04
6.491247e-04	1.047326e+00	3.328795e-04
6.494787e-04	1.047606e+00	3.331356e-04
6.498330e-04	1.047886e+00	3.333918e-04
6.501874e-04	1.048165e+00	3.336482e-04
6.505419e-04	1.048445e+00	3.339048e-04
6.508967e-04	1.048725e+00	3.341616e-04
6.512516e-04	1.049005e+00	3.344186e-04
6.516067e-04	1.049285e+00	3.346757e-04
6.519620e-04	1.049565e+00	3.349331e-04
6.523174e-04	1.049845e+00	3.351906e-04
6.526730e-04	1.050125e+00	3.354482e-04
6.530288e-04	1.050405e+00	3.357061e-04
6.533848e-04	1.050685e+00	3.359642e-04
6.537409e-04	1.050966e+00	3.362224e-04
6.540972e-04	1.051246e+00	3.364808e-04
6.544537e-04	1.051526e+00	3.367394e-04
6.548104e-04	1.051806e+00	3.369981e-04
6.551672e-04	1.052087e+00	3.372571e-04
6.555242e-04	1.052367e+00	3.375162e-04
6.558814e-04	1.052648e+00	3.377755e-04
6.562388e-04	1.052928e+00	3.380350e-04
6.565963e-04	1.053209e+00	3.382947e-04
6.569540e-04	1.053490e+00	3.385546e-04
6.573119e-04	1.053770e+00	3.388146e-04
6.576699e-04	1.054051e+00	3.390748e-04
6.580282e-04	1.054332e+00	3.393352e-04
6.583866e-04	1.054613e+00	3.395958e-04
6.587452e-04	1.054894e+00	3.398566e-04
6.591039e-04	1.055175e+00	3.401175e-04
6.594629e-04	1.055455e+00	3.403786e-04
6.598220e-04	1.055737e+00	3.406399e-04
6.601813e-04	1.056018e+00	3.409014e-04
6.605408e-04	1.056299e+00	3.411631e-04
6.609004e-04	1.056580e+00	3.414250e-04
6.612602e-04	1.056861e+00	3.416870e-04
6.616202e-04	1.057142e+00	3.419492e-04
6.619804e-04	1.057424e+00	3.422117e-04
6.623407e-04	1.057705e+00	3.424742e-04
6.627013e-04	1.057986e+00	3.427370e-04
6.630620e-04	1.058268e+00	3.430000e-04
6.634228e-04	1.058549e+00	3.432631e-04
6.637839e-04	1.058831e+00	3.435265e-04
6.641451e-04	1.059112e+00	3.437900e-04
6.645065e-04	1.059394e+00	3.440537e-04
6.648681e-04	1.059676e+00	3.443175e-04
6.652299e-04	1.059958e+00	3.445816e-04
6.655918e-04	1.060239e+00	3.448458e-04
6.659539e-04	1.060521e+00	3.451103e-04
6.663162e-04	1.060803e+00	3.453749e-04
6.666787e-04	1.061085e+00	3.456397e-04
6.670413e-04	1.061367e+00	3.459047e-04
6.674041e-04	1.061649e+00	3.461698e-04
6.677671e-04	1.061931e+00	3.464352e-04
6.681303e-04	1.062213e+00	3.467007e-04
6.684937e-04	1.062495e+00	3.469665e-04
6.688572e-04	1.062777e+00	3.472324e-04
6.692209e-04	1.063060e+00	3.474985e-04
6.695848e-04	1.063342e+00	3.477648e-04
6.699489e-04	1.063624e+00	3.480312e-04
6.703131e-04	1.063907e+00	3.482979e-04
6.706776e-04	1.064189e+00	3.485647e-04
6.710422e-04	1.064472e+00	3.488318e-04
6.714070e-04	1.064754e+00	3.490990e-04
6.717719e-04	1.065037e+00	3.493664e-04
6.721371e-04	1.065320e+00	3.496340e-04
6.725024e-04	1.065602e+00	3.499017e-04
6.728679e-04	1.065885e+00	3.501697e-04
6.732335e-04	1.066168e+00	3.504378e-04
6.735994e-04	1.066451e+00	3.507062e-04
6.739654e-04	1.066733e+00	3.509747e-04
6.743316e-04	1.067016e+00	3.512434e-04
6.746980e-04	1.067299e+00	3.515123e-04
6.750646e-04	1.067582e+00	3.517814e-04
6.754314e-04	1.067865e+00	3.520507e-04
6.757983e-04	1.068148e+00	3.523201e-04
6.761654e-04	1.068432e+00	3.525898e-04
6.765327e-04	1.068715e+00	3.528596e-04
6.769002e-04	1.068998e+00	3.531296e-04
6.772678e-04	1.069281e+00	3.533998e-04
6.776356e-04	1.069565e+00	3.536702e-04
6.780036e-04	1.069848e+00	3.539408e-04
6.783718e-04	1.070132e+00	3.542116e-04
6.787402e-04	1.070415e+00	3.544826e-04
6.791087e-04	1.070699e+00	3.547537e-04
6.794775e-04	1.070982e+00	3.550251e-04
6.798464e-04	1.071266e+00	3.552966e-04
6.802155e-04	1.071550e+00	3.555683e-04
6.805847e-04	1.071833e+00	3.558402e-04
6.809542e-04	1.072117e+00	3.561123e-04
6.813238e-04	1.072401e+00	3.563846e-04
6.816936e-04	1.072685e+00	3.566571e-04
6.820636e-04	1.072969e+00	3.569298e-04
6.824338e-04	1.073253e+00	3.572026e-04
6.828042e-04	1.073537e+00	3.574757e-04
6.831747e-04	1.073821e+00	3.577489e-04
6.835454e-04	1.074105e+00	3.580223e-04
6.839163e-04	1.074389e+00	3.582960e-04
6.842874e-04	1.074673e+00	3.585698e-04
6.846587e-04	1.074957e+00	3.588438e-04
6.850301e-04	1.075242e+00	3.591180e-04
6.854017e-04	1.075526e+00	3.593924e-04
6.857735e-04	1.075810e+00	3.596669e-04
6.861455e-04	1.076095e+00	3.599417e-04
6.865177e-04	1.076379e+00	3.602167e-04
6.868900e-04	1.076664e+00	3.604918e-04
6.872626e-04	1.076949e+00	3.607672e-04
6.876353e-04	1.077233e+00	3.610427e-04
6.880082e-04	1.077518e+00	3.613184e-04
6.883813e-04	1.077803e+00	3.615943e-04
6.887545e-04	1.078087e+00	3.618704e-04
6.891280e-04	1.078372e+00	3.621467e-04
6.895016e-04	1.078657e+00	3.624232e-04
6.898754e-04	1.078942e+00	3.626999e-04
6.902494e-04	1.079227e+00	3.629768e-04
6.906236e-04	1.079512e+00	3.632539e-04
6.909979e-04	1.079797e+00	3.635311e-04
6.913725e-04	1.080082e+00	3.638086e-04
6.917472e-04	1.080367e+00	3.640862e-04
6.921221e-04	1.080653e+00	3.643641e-04
6.924972e-04	1.080938e+00	3.646421e-04
6.928725e-04	1.081223e+00	3.649204e-04
6.932479e-04	1.081508e+00	3.651988e-04
6.936236e-04	1.081794e+00	3.654774e-04
6.939994e-04	1.082079e+00	3.657562e-04
6.943754e-04	1.082365e+00	3.660352e-04
6.947516e-04	1.082650e+00	3.663144e-04
6.951280e-04	1.082936e+00	3.665938e-04
6.955046e-04	1.083222e+00	3.668734e-04
6.958813e-04	1.083507e+00	3.671532e-04
6.962582e-04	1.083793e+00	3.674332e-04
6.966353e-04	1.084079e+00	3.677133e-04
6.970126e-04	1.084365e+00	3.679937e-04
6.973901e-04	1.084651e+00	3.682743e-04
6.977678e-04	1.084936e+00	3.685550e-04
6.981456e-04	1.085222e+00	3.688360e-04
6.985237e-04	1.085508e+00	3.691171e-04
6.989019e-04	1.085795e+00	3.693985e-04
6.992803e-04	1.086081e+00	3.696800e-04
6.996589e-04	1.086367e+00	3.699618e-04
7.000377e-04	1.086653e+00	3.702437e-04
7.004166e-04	1.086939e+00	3.705258e-04
7.007958e-04	1.087226e+00	3.708082e-04
7.011751e-04	1.087512e+00	3.710907e-04
7.015546e-04	1.087798e+00	3.713734e-04
7.019343e-04	1.088085e+00	3.716563e-04
7.023142e-04	1.088371e+00	3.719394e-04
7.026943e-04	1.088658e+00	3.722227e-04
7.030745e-04	1.088944e+00	3.725062e-04
7.034550e-04	1.089231e+00	3.727899e-04
7.038356e-04	1.089518e+00	3.730738e-04
7.042164e-04	1.089805e+00	3.733579e-04
7.045974e-04	1.090091e+00	3.736422e-04
7.049786e-04	1.090378e+00	3.739267e-04
7.053600e-04	1.090665e+00	3.742114e-04
7.057415e-04	1.090952e+00	3.744963e-04
7.061233e-04	1.091239e+00	3.747814e-04
7.065052e-04	1.091526e+00	3.750667e-04
7.068873e-04	1.091813e+00	3.753521e-04
7.072696e-04	1.092100e+00	3.756378e-04
7.076521e-04	1.092387e+00	3.759237e-04
7.080348e-04	1.092675e+00	3.762098e-04
7.084177e-04	1.092962e+00	3.764961e-04
7.088007e-04	1.093249e+00	3.767825e-04
7.091840e-04	1.093537e+00	3.770692e-04
7.095674e-04	1.093824e+00	3.773561e-04
7.099510e-04	1.094112e+00	3.776431e-04
7.103348e-04	1.094399e+00	3.779304e-04
7.107188e-04	1.094687e+00	3.782179e-04
7.111030e-04	1.094974e+00	3.785056e-04
7.114874e-04	1.095262e+00	3.787934e-04
7.118719e-04	1.095550e+00	3.790815e-04
7.122566e-04	1.095837e+00	3.793698e-04
7.126416e-04	1.096125e+00	3.796583e-04
7.130267e-04	1.096413e+00	3.799469e-04
7.134120e-04	1.096701e+00	3.802358e-04
7.137975e-04	1.096989e+00	3.805249e-04
7.141832e-04	1.097277e+00	3.808141e-04
7.145690e-04	1.097565e+00	3.811036e-04
7.149551e-04	1.097853e+00	3.813933e-04
7.153413e-04	1.098141e+00	3.816832e-04
7.157278e-04	1.098429e+00	3.819732e-04
7.161144e-04	1.098718e+00	3.822635e-04
7.165012e-04	1.099006e+00	3.825540e-04
7.168882e-04	1.099294e+00	3.828447e-04
7.172754e-04	1.099583e+00	3.831356e-04
7.176628e-04	1.099871e+00	3.834267e-04
7.180503e-04	1.100160e+00	3.837179e-04
7.184381e-04	1.100448e+00	3.840094e-04
7.188260e-04	1.100737e+00	3.843011e-04
7.192142e-04	1.101025e+00	3.845930e-04
7.196025e-04	1.101314e+00	3.848851e-04
7.199910e-04	1.101603e+00	3.851774e-04
7.203797e-04	1.101891e+00	3.854699e-04
7.207686e-04	1.102180e+00	3.857626e-04
7.211577e-04	1.102469e+00	3.860555e-04
7.215470e-04	1.102758e+00	3.863487e-04
7.219364e-04	1.103047e+00	3.866420e-04
7.223261e-04	1.103336e+00	3.869355e-04
7.227159e-04	1.103625e+00	3.872292e-04
7.231060e-04	1.103914e+00	3.875231e-04
7.234962e-04	1.104203e+00	3.878173e-04
7.238866e-04	1.104493e+00	3.881116e-04
7.242772e-04	1.104782e+00	3.884062e-04
7.246680e-04	1.105071e+00	3.887009e-04
7.250590e-04	1.105360e+00	3.889958e-04
7.254502e-04	1.105650e+00	3.892910e-04
7.258415e-04	1.105939e+00	3.895864e-04
7.262331e-04	1.106229e+00	3.898819e-04
7.266249e-04	1.106518e+00	3.901777e-04
7.270168e-04	1.106808e+00	3.904737e-04
7.274089e-04	1.107098e+00	3.907698e-04
7.278012e-04	1.107387e+00	3.910662e-04
7.281938e-04	1.107677e+00	3.913628e-04
7.285865e-04	1.107967e+00	3.916596e-04
7.289794e-04	1.108257e+00	3.919566e-04
7.293725e-04	1.108547e+00	3.922538e-04
7.297657e-04	1.108837e+00	3.925512e-04
7.301592e-04	1.109127e+00	3.928488e-04
7.305529e-04	1.109417e+00	3.931467e-04
7.309467e-04	1.109707e+00	3.934447e-04
7.313408e-04	1.109997e+00	3.937429e-04
7.317350e-04	1.110287e+00	3.940414e-04
7.321295e-04	1.110577e+00	3.943400e-04
7.325241e-04	1.110867e+00	3.946389e-04
7.329189e-04	1.111158e+00	3.949380e-04
7.333139e-04	1.111448e+00	3.952372e-04
7.337091e-04	1.111739e+00	3.955367e-04
7.341045e-04	1.112029e+00	3.958364e-04
7.345001e-04	1.112320e+00	3.961363e-04
7.348959e-04	1.112610e+00	3.964364e-04
7.352919e-04	1.112901e+00	3.967367e-04
7.356880e-04	1.113191e+00	3.970372e-04
7.360844e-04	1.113482e+00	3.973380e-04
7.364810e-04	1.113773e+00	3.976389e-04
7.368777e-04	1.114064e+00	3.979400e-04
7.372747e-04	1.114355e+00	3.982414e-04
7.376718e-04	1.114645e+00	3.985430e-04
7.380691e-04	1.114936e+00	3.988447e-04
7.384666e-04	1.115227e+00	3.991467e-04
7.388644e-04	1.115518e+00	3.994489e-04
7.392623e-04	1.115810e+00	3.997513e-04
7.396604e-04	1.116101e+00	4.000539e-04
7.400587e-04	1.116392e+00	4.003567e-04
7.404572e-04	1.116683e+00	4.006597e-04
7.408559e-04	1.116974e+00	4.009630e-04
7.412547e-04	1.117266e+00	4.012664e-04
7.416538e-04	1.117557e+00	4.015701e-04
7.420531e-04	1.117849e+00	4.018740e-04
7.424526e-04	1.118140e+00	4.021780e-04
7.428522e-04	1.118432e+00	4.024823e-04
7.432521e-04	1.118723e+00	4.027868e-04
7.436521e-04	1.119015e+00	4.030915e-04
7.440524e-04	1.119307e+00	4.033964e-04
7.444528e-04	1.119598e+00	4.037016e-04
7.448535e-04	1.119890e+00	4.040069e-04
7.452543e-04	1.120182e+00	4.043125e-04
7.456553e-04	1.120474e+00	4.046182e-04
7.460565e-04	1.120766e+00	4.049242e-04
7.464580e-04	1.121058e+00	4.052304e-04
7.468596e-04	1.121350e+00	4.055368e-04
7.472614e-04	1.121642e+00	4.058434e-04
7.476634e-04	1.121934e+00	4.061503e-04
7.480656e-04	1.122226e+00	4.064573e-04
7.484680e-04	1.122518e+00	4.067645e-04
7.488706e-04	1.122811e+00	4.070720e-04
7.492734e-04	1.123103e+00	4.073797e-04
7.496764e-04	1.123395e+00	4.076876e-04
7.500795e-04	1.123688e+00	4.079957e-04
7.504829e-04	1.123980e+00	4.083040e-04
7.508865e-04	1.124273e+00	4.086125e-04
7.512903e-04	1.124565e+00	4.089213e-04
7.516942e-04	1.124858e+00	4.092302e-04
7.520984e-04	1.125151e+00	4.095394e-04
7.525028e-04	1.125443e+00	4.098488e-04
7.529073e-04	1.125736e+00	4.101584e-04
7.533121e-04	1.126029e+00	4.104682e-04
7.537170e-04	1.126322e+00	4.107782e-04
7.541222e-04	1.126615e+00	4.110884e-04
7.545275e-04	1.126908e+00	4.113989e-04
7.549331e-04	1.127201e+00	4.117096e-04
7.553388e-04	1.127494e+00	4.120205e-04
7.557448e-04	1.127787e+00	4.123316e-04
7.561509e-04	1.128080e+00	4.126429e-04
7.565572e-04	1.128373e+00	4.129544e-04
7.569638e-04	1.128667e+00	4.132661e-04
7.573705e-04	1.128960e+00	4.135781e-04
7.577774e-04	1.129253e+00	4.138903e-04
7.581846e-04	1.129547e+00	4.142027e-04
7.585919e-04	1.129840e+00	4.145153e-04
7.589994e-04	1.130134e+00	4.148281e-04
7.594072e-04	1.130427e+00	4.151411e-04
7.598151e-04	1.130721e+00	4.154544e-04
7.602232e-04	1.131014e+00	4.157679e-04
7.606315e-04	1.131308e+00	4.160816e-04
7.610401e-04	1.131602e+00	4.163955e-04
7.614488e-04	1.131896e+00	4.167096e-04
7.618577e-04	1.132189e+00	4.170239e-04
7.622668e-04	1.132483e+00	4.173385e-04
7.626761e-04	1.132777e+00	4.176533e-04
7.630856e-04	1.133071e+00	4.179683e-04
7.634954e-04	1.133365e+00	4.182835e-04
7.639053e-04	1.133659e+00	4.185989e-04
7.643154e-04	1.133954e+00	4.189146e-04
7.647257e-04	1.134248e+00	4.192304e-04
7.651362e-04	1.134542e+00	4.195465e-04
7.655469e-04	1.134836e+00	4.198628e-04
7.659579e-04	1.135131e+00	4.201793e-04
7.663690e-04	1.135425e+00	4.204961e-04
7.667803e-04	1.135719e+00	4.208130e-04
7.671918e-04	1.136014e+00	4.211302e-04
7.676035e-04	1.136308e+00	4.214476e-04
7.680154e-04	1.136603e+00	4.217652e-04
7.684276e-04	1.136898e+00	4.220830e-04
7.688399e-04	1.137192e+00	4.224011e-04
7.692524e-04	1.137487e+00	4.227194e-04
7.696651e-04	1.137782e+00	4.230379e-04
7.700780e-04	1.138077e+00	4.233566e-04
7.704912e-04	1.138372e+00	4.236755e-04
7.709045e-04	1.138667e+00	4.239947e-04
7.713180e-04	1.138962e+00	4.243140e-04
7.717317e-04	1.139257e+00	4.246336e-04
7.721457e-04	1.139552e+00	4.249534e-04
7.725598e-04	1.139847e+00	4.252735e-04
7.729741e-04	1.140142e+00	4.255937e-04
7.733886e-04	1.140437e+00	4.259142e-04
7.738034e-04	1.140732e+00	4.262349e-04
7.742183e-04	1.141028e+00	4.265558e-04
7.746335e-04	1.141323e+00	4.268770e-04
7.750488e-04	1.141619e+00	4.271983e-04
7.754643e-04	1.141914e+00	4.275199e-04
7.758801e-04	1.142210e+00	4.278417e-04
7.762960e-04	1.142505e+00	4.281638e-04
7.767122e-04	1.142801e+00	4.284860e-04
7.771285e-04	1.143096e+00	4.288085e-04
7.775451e-04	1.143392e+00	4.291312e-04
7.779618e-04	1.143688e+00	4.294541e-04
7.783788e-04	1.143984e+00	4.297773e-04
7.787960e-04	1.144280e+00	4.301006e-04
7.792133e-04	1.144576e+00	4.304242e-04
7.796309e-04	1.144871e+00	4.307480e-04
7.800487e-04	1.145167e+00	4.310721e-04
7.804667e-04	1.145464e+00	4.313963e-04
7.808848e-04	1.145760e+00	4.317208e-04
7.813032e-04	1.146056e+00	4.320455e-04
7.817218e-04	1.146352e+00	4.323704e-04
7.821406e-04	1.146648e+00	4.326956e-04
7.825596e-04	1.146945e+00	4.330210e-04
7.829788e-04	1.147241e+00	4.333466e-04
7.833982e-04	1.147537e+00	4.336724e-04
7.838178e-04	1.147834e+00	4.339985e-04
7.842376e-04	1.148130e+00	4.343247e-04
7.846576e-04	1.148427e+00	4.346512e-04
7.850778e-04	1.148724e+00	4.349780e-04
7.854983e-04	1.149020e+00	4.353049e-04
7.859189e-04	1.149317e+00	4.356321e-04
7.863397e-04	1.149614e+00	4.359595e-04
7.867608e-04	1.149910e+00	4.362871e-04
7.871820e-04	1.150207e+00	4.366150e-04
7.876035e-04	1.150504e+00	4.369431e-04
7.880251e-04	1.150801e+00	4.372714e-04
7.884470e-04	1.151098e+00	4.375999e-04
7.888690e-04	1.151395e+00	4.379287e-04
7.892913e-04	1.151692e+00	4.382577e-04
7.897138e-04	1.151990e+00	4.385869e-04
7.901365e-04	1.152287e+00	4.389163e-04
7.905593e-04	1.152584e+00	4.392460e-04
7.909824e-04	1.152881e+00	4.395759e-04
7.914057e-04	1.153179e+00	4.399060e-04
7.918292e-04	1.153476e+00	4.402364e-04
7.922529e-04	1.153774e+00	4.405669e-04
7.926769e-04	1.154071e+00	4.408978e-04
7.931010e-04	1.154369e+00	4.412288e-04
7.935253e-04	1.154666e+00	4.415601e-04
7.939498e-04	1.154964e+00	4.418915e-04
7.943746e-04	1.155262e+00	4.422233e-04
7.947995e-04	1.155559e+00	4.425552e-04
7.952247e-04	1.155857e+00	4.428874e-04
7.956500e-04	1.156155e+00	4.432198e-04
7.960756e-04	1.156453e+00	4.435524e-04
7.965014e-04	1.156751e+00	4.438853e-04
7.969274e-04	1.157049e+00	4.442184e-04
7.973536e-04	1.157347e+00	4.445517e-04
7.977800e-04	1.157645e+00	4.448853e-04
7.982066e-04	1.157943e+00	4.452190e-04
7.986334e-04	1.158241e+00	4.455531e-04
7.990604e-04	1.158540e+00	4.458873e-04
7.994876e-04	1.158838e+00	4.462218e-04
7.999150e-04	1.159136e+00	4.465565e-04
8.003427e-04	1.159435e+00	4.468914e-04
8.007705e-04	1.159733e+00	4.472266e-04
8.011986e-04	1.160032e+00	4.475620e-04
8.016269e-04	1.160330e+00	4.478976e-04
8.020553e-04	1.160629e+00	4.482335e-04
8.024840e-04	1.160927e+00	4.485695e-04
8.029129e-04	1.161226e+00	4.489059e-04
8.033420e-04	1.161525e+00	4.492424e-04
8.037713e-04	1.161824e+00	4.495792e-04
8.042008e-04	1.162122e+00	4.499162e-04
8.046306e-04	1.162421e+00	4.502535e-04
8.050605e-04	1.162720e+00	4.505909e-04
8.054906e-04	1.163019e+00	4.509286e-04
8.059210e-04	1.163318e+00	4.512666e-04
8.063516e-04	1.163617e+00	4.516048e-04
8.067823e-04	1.163917e+00	4.519432e-04
8.072133e-04	1.164216e+00	4.522818e-04
8.076445e-04	1.164515e+00	4.526207e-04
8.080759e-04	1.164814e+00	4.529598e-04
8.085075e-04	1.165114e+00	4.532991e-04
8.089393e-04	1.165413e+00	4.536387e-04
8.093714e-04	1.165713e+00	4.539785e-04
8.098036e-04	1.166012e+00	4.543186e-04
8.102361e-04	1.166312e+00	4.546589e-04
8.106687e-04	1.166611e+00	4.549994e-04
8.111016e-04	1.166911e+00	4.553401e-04
8.115347e-04	1.167211e+00	4.556811e-04
8.119680e-04	1.167510e+00	4.560223e-04
8.124015e-04	1.167810e+00	4.563638e-04
8.128352e-04	1.168110e+00	4.567054e-04
8.132691e-04	1.168410e+00	4.570474e-04
8.137032e-04	1.168710e+00	4.573895e-04
8.141376e-04	1.169010e+00	4.577319e-04
8.145721e-04	1.169310e+00	4.580745e-04
8.150069e-04	1.169610e+00	4.584174e-04
8.154419e-04	1.169910e+00	4.587605e-04
8.158771e-04	1.170210e+00	4.591038e-04
8.163125e-04	1.170511e+00	4.594474e-04
8.167481e-04	1.170811e+00	4.597912e-04
8.171839e-04	1.171111e+00	4.601352e-04
8.176200e-04	1.171412e+00	4.604795e-04
8.180562e-04	1.171712e+00	4.608240e-04
8.184927e-04	1.172013e+00	4.611688e-04
8.189293e-04	1.172313e+00	4.615138e-04
8.193662e-04	1.172614e+00	4.618590e-04
8.198033e-04	1.172914e+00	4.622045e-04
8.202406e-04	1.173215e+00	4.625502e-04
8.206782e-04	1.173516e+00	4.628961e-04
8.211159e-04	1.173817e+00	4.632423e-04
8.215538e-04	1.174117e+00	4.635887e-04
8.219920e-04	1.174418e+00	4.639353e-04
8.224304e-04	1.174719e+00	4.642822e-04
8.228690e-04	1.175020e+00	4.646294e-04
8.233078e-04	1.175321e+00	4.649767e-04
8.237468e-04	1.175622e+00	4.653243e-04
8.241860e-04	1.175924e+00	4.656722e-04
8.246254e-04	1.176225e+00	4.660203e-04
8.250651e-04	1.176526e+00	4.663686e-04
8.255050e-04	1.176827e+00	4.667172e-04
8.259450e-04	1.177129e+00	4.670660e-04
8.263853e-04	1.177430e+00	4.674150e-04
8.268259e-04	1.177732e+00	4.677643e-04
8.272666e-04	1.178033e+00	4.681138e-04
8.277075e-04	1.178335e+00	4.684636e-04
8.281487e-04	1.178636e+00	4.688136e-04
8.285900e-04	1.178938e+00	4.691638e-04
8.290316e-04	1.179240e+00	4.695143e-04
8.294734e-04	1.179541e+00	4.698650e-04
8.299154e-04	1.179843e+00	4.702160e-04
8.303576e-04	1.180145e+00	4.705672e-04
8.308001e-04	1.180447e+00	4.709187e-04
8.312427e-04	1.180749e+00	4.712703e-04
8.316856e-04	1.181051e+00	4.716223e-04
8.321287e-04	1.181353e+00	4.719745e-04
8.325720e-04	1.181655e+00	4.723269e-04
8.330155e-04	1.181957e+00	4.726795e-04
8.334592e-04	1.182259e+00	4.730324e-04
8.339032e-04	1.182562e+00	4.733856e-04
8.343473e-04	1.182864e+00	4.737390e-04
8.347917e-04	1.183166e+00	4.740926e-04
8.352363e-04	1.183469e+00	4.744465e-04
8.356811e-04	1.183771e+00	4.748006e-04
8.361261e-04	1.184074e+00	4.751549e-04
8.365714e-04	1.184376e+00	4.755095e-04
8.370168e-04	1.184679e+00	4.758644e-04
8.374625e-04	1.184982e+00	4.762195e-04
8.379084e-04	1.185284e+00	4.765748e-04
8.383545e-04	1.185587e+00	4.769304e-04
8.388008e-04	1.185890e+00	4.772862e-04
8.392474e-04	1.186193e+00	4.776422e-04
8.396941e-04	1.186496e+00	4.779985e-04
8.401411e-04	1.186799e+00	4.783551e-04
8.405883e-04	1.187102e+00	4.787119e-04
8.410357e-04	1.187405e+00	4.790689e-04
8.414833e-04	1.187708e+00	4.794262e-04
8.419311e-04	1.188011e+00	4.797838e-04
8.423792e-04	1.188314e+00	4.801415e-04
8.428275e-04	1.188618e+00	4.804996e-04
8.432760e-04	1.188921e+00	4.808578e-04
8.437247e-04	1.189224e+00	4.812163e-04
8.441736e-04	1.189528e+00	4.815751e-04
8.446228e-04	1.189831e+00	4.819341e-04
8.450721e-04	1.190135e+00	4.822934e-04
8.455217e-04	1.190438e+00	4.826529e-04
8.459715e-04	1.190742e+00	4.830126e-04
8.464215e-04	1.191046e+00	4.833726e-04
8.468718e-04	1.191349e+00	4.837328e-04
8.473222e-04	1.191653e+00	4.840933e-04
8.477729e-04	1.191957e+00	4.844541e-04
8.482238e-04	1.192261e+00	4.848150e-04
8.486749e-04	1.192565e+00	4.851763e-04
8.491262e-04	1.192869e+00	4.855377e-04
8.495778e-04	1.193173e+00	4.858995e-04
8.500296e-04	1.193477e+00	4.862614e-04
8.504816e-04	1.193781e+00	4.866237e-04
8.509338e-04	1.194085e+00	4.869861e-04
8.513862e-04	1.194389e+00	4.873488e-04
8.518389e-04	1.194694e+00	4.877118e-04
8.522917e-04	1.194998e+00	4.880750e-04
8.527448e-04	1.195302e+00	4.884385e-04
8.531981e-04	1.195607e+00	4.888022e-04
8.536516e-04	1.195911e+00	4.891662e-04
8.541054e-04	1.196216e+00	4.895304e-04
8.545594e-04	1.196520e+00	4.898949e-04
8.550135e-04	1.196825e+00	4.902596e-04
8.554680e-04	1.197130e+00	4.906245e-04
8.559226e-04	1.197434e+00	4.909897e-04
8.563774e-04	1.197739e+00	4.913552e-04
8.568325e-04	1.198044e+00	4.917209e-04
8.572878e-04	1.198349e+00	4.920869e-04
8.577433e-04	1.198654e+00	4.924531e-04
8.581990e-04	1.198959e+00	4.928196e-04
8.586550e-04	1.199264e+00	4.931863e-04
8.591112e-04	1.199569e+00	4.935533e-04
8.595676e-04	1.199874e+00	4.939205e-04
8.600242e-04	1.200179e+00	4.942879e-04
8.604810e-04	1.200485e+00	4.946557e-04
8.609381e-04	1.200790e+00	4.950236e-04
8.613954e-04	1.201095e+00	4.953919e-04
8.618529e-04	1.201401e+00	4.957604e-04
8.623106e-04	1.201706e+00	4.961291e-04
8.627686e-04	1.202012e+00	4.964981e-04
8.632267e-04	1.202317e+00	4.968673e-04
8.636851e-04	1.202623e+00	4.972368e-04
8.641438e-04	1.202928e+00	4.976066e-04
8.646026e-04	1.203234e+00	4.979766e-04
8.650617e-04	1.203540e+00	4.983468e-04
8.655209e-04	1.203846e+00	4.987173e-04
8.659804e-04	1.204152e+00	4.990881e-04
8.664402e-04	1.204458e+00	4.994591e-04
8.669001e-04	1.204763e+00	4.998303e-04
8.673603e-04	1.205069e+00	5.002019e-04
8.678207e-04	1.205376e+00	5.005736e-04
8.682813e-04	1.205682e+00	5.009457e-04
8.687422e-04	1.205988e+00	5.013180e-04
8.692032e-04	1.206294e+00	5.016905e-04
8.696645e-04	1.206600e+00	5.020633e-04
8.701261e-04	1.206907e+00	5.024363e-04
8.705878e-04	1.207213e+00	5.028097e-04
8.710498e-04	1.207519e+00	5.031832e-04
8.715120e-04	1.207826e+00	5.035570e-04
8.719744e-04	1.208132e+00	5.039311e-04
8.724370e-04	1.208439e+00	5.043054e-04
8.728999e-04	1.208746e+00	5.046800e-04
8.733630e-04	1.209052e+00	5.050549e-04
8.738263e-04	1.209359e+00	5.054300e-04
8.742898e-04	1.209666e+00	5.058053e-04
8.747536e-04	1.209973e+00	5.061809e-04
8.752175e-04	1.210280e+00	5.065568e-04
8.756818e-04	1.210586e+00	5.069329e-04
8.761462e-04	1.210893e+00	5.073093e-04
8.766109e-04	1.211200e+00	5.076860e-04
8.770757e-04	1.211508e+00	5.080629e-04
8.775408e-04	1.211815e+00	5.084400e-04
8.780062e-04	1.212122e+00	5.088174e-04
8.784717e-04	1.212429e+00	5.091951e-04
8.789375e-04	1.212736e+00	5.095730e-04
8.794036e-04	1.213044e+00	5.099512e-04
8.798698e-04	1.213351e+00	5.103297e-04
8.803363e-04	1.213659e+00	5.107084e-04
8.808029e-04	1.213966e+00	5.110874e-04
8.812699e-04	1.214274e+00	5.114666e-04
8.817370e-04	1.214581e+00	5.118461e-04
8.822044e-04	1.214889e+00	5.122258e-04
8.826720e-04	1.215197e+00	5.126058e-04
8.831398e-04	1.215504e+00	5.129861e-04
8.836079e-04	1.215812e+00	5.133666e-04
8.840761e-04	1.216120e+00	5.137474e-04
8.845446e-04	1.216428e+00	5.141285e-04
8.850134e-04	1.216736e+00	5.145098e-04
8.854823e-04	1.217044e+00	5.148913e-04
8.859515e-04	1.217352e+00	5.152732e-04
8.864209e-04	1.217660e+00	5.156553e-04
8.868906e-04	1.217968e+00	5.160376e-04
8.873605e-04	1.218276e+00	5.164202e-04
8.878305e-04	1.218585e+00	5.168031e-04
8.883009e-04	1.218893e+00	5.171862e-04
8.887714e-04	1.219201e+00	5.175696e-04
8.892422e-04	1.219510e+00	5.179533e-04
8.897132e-04	1.219818e+00	5.183372e-04
8.901845e-04	1.220127e+00	5.187214e-04
8.906559e-04	1.220435e+00	5.191059e-04
8.911276e-04	1.220744e+00	5.194906e-04
8.915995e-04	1.221053e+00	5.198756e-04
8.920717e-04	1.221361e+00	5.202608e-04
8.925441e-04	1.221670e+00	5.206463e-04
8.930167e-04	1.221979e+00	5.210321e-04
8.934895e-04	1.222288e+00	5.214181e-04
8.939626e-04	1.222597e+00	5.218044e-04
8.944359e-04	1.222906e+00	5.221909e-04
8.949094e-04	1.223215e+00	5.225778e-04
8.953832e-04	1.223524e+00	5.229649e-04
8.958572e-04	1.223833e+00	5.233522e-04
8.963314e-04	1.224142e+00	5.237398e-04
8.968058e-04	1.224451e+00	5.241277e-04
8.972805e-04	1.224761e+00	5.245158e-04
8.977554e-04	1.225070e+00	5.249043e-04
8.982305e-04	1.225379e+00	5.252929e-04
8.987059e-04	1.225689e+00	5.256819e-04
8.991815e-04	1.225998e+00	5.260711e-04
8.996573e-04	1.226308e+00	5.264606e-04
9.001334e-04	1.226618e+00	5.268503e-04
9.006097e-04	1.226927e+00	5.272403e-04
9.010862e-04	1.227237e+00	5.276306e-04
9.015629e-04	1.227547e+00	5.280211e-04
9.020399e-04	1.227856e+00	5.284119e-04
9.025171e-04	1.228166e+00	5.288030e-04
9.029946e-04	1.228476e+00	5.291943e-04
9.034722e-04	1.228786e+00	5.295859e-04
9.039502e-04	1.229096e+00	5.299778e-04
9.044283e-04	1.229406e+00	5.303700e-04
9.049067e-04	1.229716e+00	5.307624e-04
9.053853e-04	1.230027e+00	5.311550e-04
9.058641e-04	1.230337e+00	5.315480e-04
9.063432e-04	1.230647e+00	5.319412e-04
9.068225e-04	1.230957e+00	5.323347e-04
9.073020e-04	1.231268e+00	5.327284e-04
9.077817e-04	1.231578e+00	5.331225e-04
9.082617e-04	1.231889e+00	5.335167e-04
9.087420e-04	1.232199e+00	5.339113e-04
9.092224e-04	1.232510e+00	5.343061e-04
9.097031e-04	1.232820e+00	5.347012e-04
9.101840e-04	1.233131e+00	5.350966e-04
9.106652e-04	1.233442e+00	5.354922e-04
9.111466e-04	1.233753e+00	5.358882e-04
9.116282e-04	1.234063e+00	5.362843e-04
9.121101e-04	1.234374e+00	5.366808e-04
9.125921e-04	1.234685e+00	5.370775e-04
9.130745e-04	1.234996e+00	5.374745e-04
9.135570e-04	1.235307e+00	5.378717e-04
9.140398e-04	1.235618e+00	5.382693e-04
9.145228e-04	1.235930e+00	5.386671e-04
9.150061e-04	1.236241e+00	5.390652e-04
9.154896e-04	1.236552e+00	5.394635e-04
9.159733e-04	1.236863e+00	5.398621e-04
9.164573e-04	1.237175e+00	5.402610e-04
9.169415e-04	1.237486e+00	5.406602e-04
9.174259e-04	1.237798e+00	5.410596e-04
9.179106e-04	1.238109e+00	5.414593e-04
9.183955e-04	1.238421e+00	5.418593e-04
9.188806e-04	1.238732e+00	5.422596e-04
9.193660e-04	1.239044e+00	5.426601e-04
9.198516e-04	1.239356e+00	5.430609e-04
9.203374e-04	1.239667e+00	5.434620e-04
9.208235e-04	1.239979e+00	5.438633e-04
9.213098e-04	1.240291e+00	5.442649e-04
9.217963e-04	1.240603e+00	5.446668e-04
9.222831e-04	1.240915e+00	5.450690e-04
9.227701e-04	1.241227e+00	5.454714e-04
9.232574e-04	1.241539e+00	5.458742e-04
9.237449e-04	1.241851e+00	5.462772e-04
9.242326e-04	1.242163e+00	5.466804e-04
9.247205e-04	1.242476e+00	5.470840e-04
9.252087e-04	1.242788e+00	5.474878e-04
9.256972e-04	1.243100e+00	5.478919e-04
9.261858e-04	1.243413e+00	5.482962e-04
9.266747e-04	1.243725e+00	5.487009e-04
9.271639e-04	1.244038e+00	5.491058e-04
9.276533e-04	1.244350e+00	5.495110e-04
9.281429e-04	1.244663e+00	5.499165e-04
9.286327e-04	1.244975e+00	5.503222e-04
9.291228e-04	1.245288e+00	5.507283e-04
9.296132e-04	1.245601e+00	5.511346e-04
9.301037e-04	1.245914e+00	5.515411e-04
9.305945e-04	1.246227e+00	5.519480e-04
9.310856e-04	1.246539e+00	5.523551e-04
9.315768e-04	1.246852e+00	5.527626e-04
9.320683e-04	1.247165e+00	5.531702e-04
9.325601e-04	1.247479e+00	5.535782e-04
9.330521e-04	1.247792e+00	5.539865e-04
9.335443e-04	1.248105e+00	5.543950e-04
9.340368e-04	1.248418e+00	5.548038e-04
9.345295e-04	1.248731e+00	5.552129e-04
9.350224e-04	1.249045e+00	5.556222e-04
9.355156e-04	1.249358e+00	5.560319e-04
9.360090e-04	1.249671e+00	5.564418e-04
9.365027e-04	1.249985e+00	5.568520e-04
9.369966e-04	1.250298e+00	5.572625e-04
9.374907e-04	1.250612e+00	5.576732e-04
9.379851e-04	1.250926e+00	5.580843e-04
9.384797e-04	1.251239e+00	5.584956e-04
9.389746e-04	1.251553e+00	5.589072e-04
9.394697e-04	1.251867e+00	5.593191e-04
9.399650e-04	1.252181e+00	5.597312e-04
9.404606e-04	1.252495e+00	5.601437e-04
9.409564e-04	1.252809e+00	5.605564e-04
9.414524e-04	1.253123e+00	5.609694e-04
9.419487e-04	1.253437e+00	5.613827e-04
9.424453e-04	1.253751e+00	5.617962e-04
9.429421e-04	1.254065e+00	5.622101e-04
9.434391e-04	1.254379e+00	5.626242e-04
9.439363e-04	1.254694e+00	5.630386e-04
9.444338e-04	1.255008e+00	5.634533e-04
9.449316e-04	1.255322e+00	5.638683e-04
9.454295e-04	1.255637e+00	5.642835e-04
9.459277e-04	1.255951e+00	5.646991e-04
9.464262e-04	1.256266e+00	5.651149e-04
9.469249e-04	1.256580e+00	5.655310e-04
9.474238e-04	1.256895e+00	5.659474e-04
9.479230e-04	1.257210e+00	5.663641e-04
9.484225e-04	1.257524e+00	5.667810e-04
9.489221e-04	1.257839e+00	5.671983e-04
9.494220e-04	1.258154e+00	5.676158e-04
9.499222e-04	1.258469e+00	5.680336e-04
9.504226e-04	1.258784e+00	5.684517e-04
9.509232e-04	1.259099e+00	5.688701e-04
9.514241e-04	1.259414e+00	5.692888e-04
9.519252e-04	1.259729e+00	5.697077e-04
9.524266e-04	1.260044e+00	5.701269e-04
9.529282e-04	1.260359e+00	5.705465e-04
9.534300e-04	1.260675e+00	5.709663e-04
9.539321e-04	1.260990e+00	5.713864e-04
9.544344e-04	1.261305e+00	5.718067e-04
9.549370e-04	1.261621e+00	5.722274e-04
9.554398e-04	1.261936e+00	5.726484e-04
9.559429e-04	1.262252e+00	5.730696e-04
9.564462e-04	1.262567e+00	5.734911e-04
9.569497e-04	1.262883e+00	5.739129e-04
9.574535e-04	1.263199e+00	5.743350e-04
9.579575e-04	1.263514e+00	5.747574e-04
9.584618e-04	1.263830e+00	5.751801e-04
9.589663e-04	1.264146e+00	5.756030e-04
9.594711e-04	1.264462e+00	5.760263e-04
9.599761e-04	1.264778e+00	5.764498e-04
9.604814e-04	1.265094e+00	5.768736e-04
9.609869e-04	1.265410e+00	5.772978e-04
9.614926e-04	1.265726e+00	5.777222e-04
9.619986e-04	1.266042e+00	5.781468e-04
9.625048e-04	1.266358e+00	5.785718e-04
9.630113e-04	1.266674e+00	5.789971e-04
9.635180e-04	1.266991e+00	5.794227e-04
9.640250e-04	1.267307e+00	5.798485e-04
9.645322e-04	1.267624e+00	5.802746e-04
9.650397e-04	1.267940e+00	5.807011e-04
9.655474e-04	1.268257e+00	5.811278e-04
9.660553e-04	1.268573e+00	5.815548e-04
9.665635e-04	1.268890e+00	5.819821e-04
9.670719e-04	1.269206e+00	5.824097e-04
9.675806e-04	1.269523e+00	5.828375e-04
9.680896e-04	1.269840e+00	5.832657e-04
9.685987e-04	1.270157e+00	5.836942e-04
9.691082e-04	1.270474e+00	5.841229e-04
9.696178e-04	1.270791e+00	5.845520e-04
9.701277e-04	1.271108e+00	5.849813e-04
9.706379e-04	1.271425e+00	5.854109e-04
9.711483e-04	1.271742e+00	5.858408e-04
9.716590e-04	1.272059e+00	5.862711e-04
9.721699e-04	1.272376e+00	5.867016e-04
9.726810e-04	1.272693e+00	5.871324e-04
9.731924e-04	1.273011e+00	5.875635e-04
9.737041e-04	1.273328e+00	5.879948e-04
9.742160e-04	1.273645e+00	5.884265e-04
9.747281e-04	1.273963e+00	5.888585e-04
9.752405e-04	1.274280e+00	5.892907e-04
9.757531e-04	1.274598e+00	5.897233e-04
9.762660e-04	1.274916e+00	5.901562e-04
9.767791e-04	1.275233e+00	5.905893e-04
9.772925e-04	1.275551e+00	5.910227e-04
9.778061e-04	1.275869e+00	5.914565e-04
9.783200e-04	1.276187e+00	5.918905e-04
9.788341e-04	1.276505e+00	5.923248e-04
9.793485e-04	1.276823e+00	5.927594e-04
9.798631e-04	1.277140e+00	5.931944e-04
9.803780e-04	1.277459e+00	5.936296e-04
9.808931e-04	1.277777e+00	5.940651e-04
9.814085e-04	1.278095e+00	5.945009e-04
9.819241e-04	1.278413e+00	5.949370e-04
9.824399e-04	1.278731e+00	5.953734e-04
9.829560e-04	1.279050e+00	5.958101e-04
9.834724e-04	1.279368e+00	5.962470e-04
9.839890e-04	1.279686e+00	5.966843e-04
9.845059e-04	1.280005e+00	5.971219e-04
9.850230e-04	1.280323e+00	5.975598e-04
9.855404e-04	1.280642e+00	5.979980e-04
9.860580e-04	1.280961e+00	5.984364e-04
9.865758e-04	1.281279e+00	5.988752e-04
9.870939e-04	1.281598e+00	5.993143e-04
9.876123e-04	1.281917e+00	5.997537e-04
9.881309e-04	1.282236e+00	6.001933e-04
9.886498e-04	1.282555e+00	6.006333e-04
9.891689e-04	1.282873e+00	6.010735e-04
9.896883e-04	1.283192e+00	6.015141e-04
9.902079e-04	1.283512e+00	6.019550e-04
9.907277e-04	1.283831e+00	6.023961e-04
9.912479e-04	1.284150e+00	6.028376e-04
9.917682e-04	1.284469e+00	6.032794e-04
9.922888e-04	1.284788e+00	6.037214e-04
9.928097e-04	1.285108e+00	6.041638e-04
9.933308e-04	1.285427e+00	6.046064e-04
9.938522e-04	1.285746e+00	6.050494e-04
9.943738e-04	1.286066e+00	6.054927e-04
9.948957e-04	1.286385e+00	6.059362e-04
9.954179e-04	1.286705e+00	6.063801e-04
9.959402e-04	1.287025e+00	6.068243e-04
9.964629e-04	1.287344e+00	6.072687e-04
9.969858e-04	1.287664e+00	6.077135e-04
9.975089e-04	1.287984e+00	6.081586e-04
9.980323e-04	1.288304e+00	6.086039e-04
9.985559e-04	1.288624e+00	6.090496e-04
9.990798e-04	1.288943e+00	6.094956e-04
9.996040e-04	1.289264e+00	6.099419e-04
1.000128e-03	1.289584e+00	6.103885e-04
1.000653e-03	1.289904e+00	6.108354e-04
1.001178e-03	1.290224e+00	6.112825e-04
1.001703e-03	1.290544e+00	6.117300e-04
1.002229e-03	1.290864e+00	6.121778e-04
1.002754e-03	1.291185e+00	6.126259e-04
1.003280e-03	1.291505e+00	6.130743e-04
1.003806e-03	1.291825e+00	6.135231e-04
1.004333e-03	1.292146e+00	6.139721e-04
1.004859e-03	1.292466e+00	6.144214e-04
1.005386e-03	1.292787e+00	6.148710e-04
1.005914e-03	1.293108e+00	6.153209e-04
1.006441e-03	1.293428e+00	6.157712e-04
1.006969e-03	1.293749e+00	6.162217e-04
1.007497e-03	1.294070e+00	6.166726e-04
1.008025e-03	1.294391e+00	6.171237e-04
1.008553e-03	1.294712e+00	6.175752e-04
1.009082e-03	1.295033e+00	6.180269e-04
1.009611e-03	1.295354e+00	6.184790e-04
1.010140e-03	1.295675e+00	6.189314e-04
1.010670e-03	1.295996e+00	6.193841e-04
1.011200e-03	1.296317e+00	6.198371e-04
1.011730e-03	1.296638e+00	6.202904e-04
1.012260e-03	1.296960e+00	6.207440e-04
1.012790e-03	1.297281e+00	6.211979e-04
1.013321e-03	1.297602e+00	6.216521e-04
1.013852e-03	1.297924e+00	6.221066e-04
1.014383e-03	1.298245e+00	6.225615e-04
1.014915e-03	1.298567e+00	6.230166e-04
1.015447e-03	1.298888e+00	6.234721e-04
1.015979e-03	1.299210e+00	6.239278e-04
1.016511e-03	1.299532e+00	6.243839e-04
1.017044e-03	1.299854e+00	6.248403e-04
1.017577e-03	1.300175e+00	6.252970e-04
1.018110e-03	1.300497e+00	6.257540e-04
1.018643e-03	1.300819e+00	6.262113e-04
1.019177e-03	1.301141e+00	6.266689e-04
1.019710e-03	1.301463e+00	6.271268e-04
1.020245e-03	1.301785e+00	6.275851e-04
1.020779e-03	1.302107e+00	6.280436e-04
1.021314e-03	1.302430e+00	6.285025e-04
1.021848e-03	1.302752e+00	6.289617e-04
1.022384e-03	1.303074e+00	6.294211e-04
1.022919e-03	1.303396e+00	6.298809e-04
1.023455e-03	1.303719e+00	6.303411e-04
1.023991e-03	1.304041e+00	6.308015e-04
1.024527e-03	1.304364e+00	6.312622e-04
1.025063e-03	1.304686e+00	6.317232e-04
1.025600e-03	1.305009e+00	6.321846e-04
1.026137e-03	1.305332e+00	6.326463e-04
1.026674e-03	1.305654e+00	6.331083e-04
1.027212e-03	1.305977e+00	6.335706e-04
1.027749e-03	1.306300e+00	6.340332e-04
1.028287e-03	1.306623e+00	6.344961e-04
1.028826e-03	1.306946e+00	6.349593e-04
1.029364e-03	1.307269e+00	6.354229e-04
1.029903e-03	1.307592e+00	6.358867e-04
1.030442e-03	1.307915e+00	6.363509e-04
1.030981e-03	1.308238e+00	6.368154e-04
1.031521e-03	1.308561e+00	6.372802e-04
1.032061e-03	1.308885e+00	6.377453e-04
1.032601e-03	1.309208e+00	6.382108e-04
1.033141e-03	1.309531e+00	6.386765e-04
1.033682e-03	1.309855e+00	6.391426e-04
1.034222e-03	1.310178e+00	6.396090e-04
1.034764e-03	1.310502e+00	6.400757e-04
1.035305e-03	1.310825e+00	6.405427e-04
1.035847e-03	1.311149e+00	6.410100e-04
1.036388e-03	1.311473e+00	6.414777e-04
1.036931e-03	1.311796e+00	6.419456e-04
1.037473e-03	1.312120e+00	6.424139e-04
1.038016e-03	1.312444e+00	6.428825e-04
1.038559e-03	1.312768e+00	6.433514e-04
1.039102e-03	1.313092e+00	6.438207e-04
1.039645e-03	1.313416e+00	6.442902e-04
1.040189e-03	1.313740e+00	6.447601e-04
1.040733e-03	1.314064e+00	6.452303e-04
1.041277e-03	1.314388e+00	6.457008e-04
1.041822e-03	1.314712e+00	6.461716e-04
1.042367e-03	1.315037e+00	6.466427e-04
1.042912e-03	1.315361e+00	6.471142e-04
1.043457e-03	1.315685e+00	6.475860e-04
1.044003e-03	1.316010e+00	6.480581e-04
1.044548e-03	1.316334e+00	6.485305e-04
1.045095e-03	1.316659e+00	6.490033e-04
1.045641e-03	1.316983e+00	6.494763e-04
1.046188e-03	1.317308e+00	6.499497e-04
1.046734e-03	1.317633e+00	6.504234e-04
1.047282e-03	1.317958e+00	6.508974e-04
1.047829e-03	1.318282e+00	6.513718e-04
1.048377e-03	1.318607e+00	6.518464e-04
1.048925e-03	1.318932e+00	6.523214e-04
1.049473e-03	1.319257e+00	6.527967e-04
1.050021e-03	1.319582e+00	6.532723e-04
1.050570e-03	1.319907e+00	6.537483e-04
1.051119e-03	1.320232e+00	6.542246e-04
1.051668e-03	1.320558e+00	6.547012e-04
1.052218e-03	1.320883e+00	6.551781e-04
1.052768e-03	1.321208e+00	6.556553e-04
1.053318e-03	1.321534e+00	6.561329e-04
1.053868e-03	1.321859e+00	6.566108e-04
1.054419e-03	1.322184e+00	6.570890e-04
1.054969e-03	1.322510e+00	6.575675e-04
1.055521e-03	1.322835e+00	6.580464e-04
1.056072e-03	1.323161e+00	6.585255e-04
1.056624e-03	1.323487e+00	6.590050e-04
1.057176e-03	1.323813e+00	6.594849e-04
1.057728e-03	1.324138e+00	6.599650e-04
1.058280e-03	1.324464e+00	6.604455e-04
1.058833e-03	1.324790e+00	6.609263e-04
1.059386e-03	1.325116e+00	6.614074e-04
1.059939e-03	1.325442e+00	6.618889e-04
1.060493e-03	1.325768e+00	6.623707e-04
1.061047e-03	1.326094e+00	6.628528e-04
1.061601e-03	1.326420e+00	6.633352e-04
1.062155e-03	1.326747e+00	6.638180e-04
1.062709e-03	1.327073e+00	6.643011e-04
1.063264e-03	1.327399e+00	6.647845e-04
1.063819e-03	1.327725e+00	6.652682e-04
1.064375e-03	1.328052e+00	6.657523e-04
1.064931e-03	1.328378e+00	6.662367e-04
1.065486e-03	1.328705e+00	6.667214e-04
1.066043e-03	1.329032e+00	6.672064e-04
1.066599e-03	1.329358e+00	6.676918e-04
1.067156e-03	1.329685e+00	6.681775e-04
1.067713e-03	1.330012e+00	6.686635e-04
1.068270e-03	1.330338e+00	6.691499e-04
1.068828e-03	1.330665e+00	6.696366e-04
1.069385e-03	1.330992e+00	6.701236e-04
1.069944e-03	1.331319e+00	6.706109e-04
1.070502e-03	1.331646e+00	6.710986e-04
1.071061e-03	1.331973e+00	6.715866e-04
1.071619e-03	1.332300e+00	6.720750e-04
1.072179e-03	1.332628e+00	6.725636e-04
1.072738e-03	1.332955e+00	6.730526e-04
1.073298e-03	1.333282e+00	6.735420e-04
1.073858e-03	1.333610e+00	6.740316e-04
1.074418e-03	1.333937e+00	6.745216e-04
1.074978e-03	1.334264e+00	6.750119e-04
1.075539e-03	1.334592e+00	6.755026e-04
1.076100e-03	1.334919e+00	6.759936e-04
1.076662e-03	1.335247e+00	6.764849e-04
1.077223e-03	1.335575e+00	6.769765e-04
1.077785e-03	1.335903e+00	6.774685e-04
1.078347e-03	1.336230e+00	6.779608e-04
1.078909e-03	1.336558e+00	6.784535e-04
1.079472e-03	1.336886e+00	6.789464e-04
1.080035e-03	1.337214e+00	6.794397e-04
1.080598e-03	1.337542e+00	6.799334e-04
1.081162e-03	1.337870e+00	6.804274e-04
1.081726e-03	1.338198e+00	6.809217e-04
1.082290e-03	1.338526e+00	6.814163e-04
1.082854e-03	1.338855e+00	6.819113e-04
1.083418e-03	1.339183e+00	6.824066e-04
1.083983e-03	1.339511e+00	6.829023e-04
1.084548e-03	1.339840e+00	6.833982e-04
1.085114e-03	1.340168e+00	6.838946e-04
1.085679e-03	1.340496e+00	6.843912e-04
1.086245e-03	1.340825e+00	6.848882e-04
1.086812e-03	1.341154e+00	6.853855e-04
1.087378e-03	1.341482e+00	6.858832e-04
1.087945e-03	1.341811e+00	6.863812e-04
1.088512e-03	1.342140e+00	6.868795e-04
1.089079e-03	1.342469e+00	6.873782e-04
1.089647e-03	1.342797e+00	6.878772e-04
1.090215e-03	1.343126e+00	6.883765e-04
1.090783e-03	1.343455e+00	6.888762e-04
1.091351e-03	1.343784e+00	6.893762e-04
1.091920e-03	1.344113e+00	6.898766e-04
1.092489e-03	1.344443e+00	6.903773e-04
1.093058e-03	1.344772e+00	6.908783e-04
1.093627e-03	1.345101e+00	6.913797e-04
1.094197e-03	1.345430e+00	6.918814e-04
1.094767e-03	1.345760e+00	6.923834e-04
1.095337e-03	1.346089e+00	6.928858e-04
1.095908e-03	1.346419e+00	6.933885e-04
1.096479e-03	1.346748e+00	6.938916e-04
1.097050e-03	1.347078e+00	6.943950e-04
1.097621e-03	1.347407e+00	6.948987e-04
1.098193e-03	1.347737e+00	6.954028e-04
1.098765e-03	1.348067e+00	6.959072e-04
1.099337e-03	1.348397e+00	6.964120e-04
1.099910e-03	1.348726e+00	6.969171e-04
1.100483e-03	1.349056e+00	6.974225e-04
1.101056e-03	1.349386e+00	6.979283e-04
1.101629e-03	1.349716e+00	6.984345e-04
1.102203e-03	1.350046e+00	6.989409e-04
1.102777e-03	1.350377e+00	6.994477e-04
1.103351e-03	1.350707e+00	6.999549e-04
1.103925e-03	1.351037e+00	7.004624e-04
1.104500e-03	1.351367e+00	7.009702e-04
1.105075e-03	1.351698e+00	7.014784e-04
1.105650e-03	1.352028e+00	7.019869e-04
1.106226e-03	1.352358e+00	7.024958e-04
1.106802e-03	1.352689e+00	7.030050e-04
1.107378e-03	1.353020e+00	7.035146e-04
1.107954e-03	1.353350e+00	7.040245e-04
1.108531e-03	1.353681e+00	7.045347e-04
1.109108e-03	1.354012e+00	7.050453e-04
1.109685e-03	1.354342e+00	7.055562e-04
1.110262e-03	1.354673e+00	7.060675e-04
1.110840e-03	1.355004e+00	7.065791e-04
1.111418e-03	1.355335e+00	7.070911e-04
1.111996e-03	1.355666e+00	7.076034e-04
1.112575e-03	1.355997e+00	7.081160e-04
1.113154e-03	1.356328e+00	7.086290e-04
1.113733e-03	1.356659e+00	7.091424e-04
1.114313e-03	1.356991e+00	7.096561e-04
1.114892e-03	1.357322e+00	7.101701e-04
1.115472e-03	1.357653e+00	7.106845e-04
1.116053e-03	1.357985e+00	7.111992e-04
1.116633e-03	1.358316e+00	7.117143e-04
1.117214e-03	1.358647e+00	7.122297e-04
1.117795e-03	1.358979e+00	7.127455e-04
1.118377e-03	1.359311e+00	7.132616e-04
1.118958e-03	1.359642e+00	7.137781e-04
1.119540e-03	1.359974e+00	7.142949e-04
1.120122e-03	1.360306e+00	7.148121e-04
1.120705e-03	1.360638e+00	7.153296e-04
1.121288e-03	1.360969e+00	7.158475e-04
1.121871e-03	1.361301e+00	7.163657e-04
1.122454e-03	1.361633e+00	7.168842e-04
1.123038e-03	1.361965e+00	7.174031e-04
1.123622e-03	1.362297e+00	7.179224e-04
1.124206e-03	1.362630e+00	7.184420e-04
1.124790e-03	1.362962e+00	7.189620e-04
1.125375e-03	1.363294e+00	7.194823e-04
1.125960e-03	1.363626e+00	7.200030e-04
1.126546e-03	1.363959e+00	7.205240e-04
1.127131e-03	1.364291e+00	7.210453e-04
1.127717e-03	1.364624e+00	7.215671e-04
1.128303e-03	1.364956e+00	7.220891e-04
1.128890e-03	1.365289e+00	7.226115e-04
1.129477e-03	1.365621e+00	7.231343e-04
1.130064e-03	1.365954e+00	7.236574e-04
1.130651e-03	1.366287e+00	7.241809e-04
1.131238e-03	1.366620e+00	7.247047e-04
1.131826e-03	1.366953e+00	7.252289e-04
1.132414e-03	1.367286e+00	7.257535e-04
1.133003e-03	1.367618e+00	7.262784e-04
1.133592e-03	1.367952e+00	7.268036e-04
1.134181e-03	1.368285e+00	7.273292e-04
1.134770e-03	1.368618e+00	7.278551e-04
1.135360e-03	1.368951e+00	7.283815e-04
1.135949e-03	1.369284e+00	7.289081e-04
1.136540e-03	1.369617e+00	7.294351e-04
1.137130e-03	1.369951e+00	7.299625e-04
1.137721e-03	1.370284e+00	7.304902e-04
1.138312e-03	1.370618e+00	7.310183e-04
1.138903e-03	1.370951e+00	7.315467e-04
1.139494e-03	1.371285e+00	7.320755e-04
1.140086e-03	1.371618e+00	7.326047e-04
1.140678e-03	1.371952e+00	7.331342e-04
1.141271e-03	1.372286e+00	7.336640e-04
1.141864e-03	1.372620e+00	7.341943e-04
1.142457e-03	1.372954e+00	7.347248e-04
1.143050e-03	1.373287e+00	7.352558e-04
1.143643e-03	1.373621e+00	7.357871e-04
1.144237e-03	1.373955e+00	7.363187e-04
1.144831e-03	1.374290e+00	7.368507e-04
1.145426e-03	1.374624e+00	7.373831e-04
1.146020e-03	1.374958e+00	7.379158e-04
1.146615e-03	1.375292e+00	7.384489e-04
1.147211e-03	1.375626e+00	7.389823e-04
1.147806e-03	1.375961e+00	7.395161e-04
1.148402e-03	1.376295e+00	7.400503e-04
1.148998e-03	1.376630e+00	7.405848e-04
1.149595e-03	1.376964e+00	7.411197e-04
1.150191e-03	1.377299e+00	7.416549e-04
1.150788e-03	1.377633e+00	7.421905e-04
1.151386e-03	1.377968e+00	7.427265e-04
1.151983e-03	1.378303e+00	7.432628e-04
1.152581e-03	1.378638e+00	7.437995e-04
1.153179e-03	1.378972e+00	7.443365e-04
1.153778e-03	1.379307e+00	7.448739e-04
1.154376e-03	1.379642e+00	7.454117e-04
1.154975e-03	1.379977e+00	7.459498e-04
1.155575e-03	1.380312e+00	7.464883e-04
1.156174e-03	1.380647e+00	7.470271e-04
1.156774e-03	1.380983e+00	7.475664e-04
1.157374e-03	1.381318e+00	7.481059e-04
1.157975e-03	1.381653e+00	7.486459e-04
1.158576e-03	1.381989e+00	7.491862e-04
1.159177e-03	1.382324e+00	7.497269e-04
1.159778e-03	1.382659e+00	7.502679e-04
1.160379e-03	1.382995e+00	7.508093e-04
1.160981e-03	1.383331e+00	7.513510e-04
1.161584e-03	1.383666e+00	7.518932e-04
1.162186e-03	1.384002e+00	7.524356e-04
1.162789e-03	1.384338e+00	7.529785e-04
1.163392e-03	1.384673e+00	7.535217e-04
1.163995e-03	1.385009e+00	7.540653e-04
1.164599e-03	1.385345e+00	7.546093e-04
1.165203e-03	1.385681e+00	7.551536e-04
1.165807e-03	1.386017e+00	7.556983e-04
1.166411e-03	1.386353e+00	7.562433e-04
1.167016e-03	1.386689e+00	7.567887e-04
1.167621e-03	1.387025e+00	7.573345e-04
1.168227e-03	1.387362e+00	7.578806e-04
1.168832e-03	1.387698e+00	7.584272e-04
1.169438e-03	1.388034e+00	7.589740e-04
1.170045e-03	1.388371e+00	7.595213e-04
1.170651e-03	1.388707e+00	7.600689e-04
1.171258e-03	1.389044e+00	7.606169e-04
1.171865e-03	1.389380e+00	7.611653e-04
1.172473e-03	1.389717e+00	7.617140e-04
1.173080e-03	1.390054e+00	7.622631e-04
1.173688e-03	1.390390e+00	7.628125e-04
1.174297e-03	1.390727e+00	7.633624e-04
1.174905e-03	1.391064e+00	7.639126e-04
1.175514e-03	1.391401e+00	7.644632e-04
1.176123e-03	1.391738e+00	7.650141e-04
1.176733e-03	1.392075e+00	7.655654e-04
1.177342e-03	1.392412e+00	7.661171e-04
1.177953e-03	1.392749e+00	7.666691e-04
1.178563e-03	1.393086e+00	7.672216e-04
1.179174e-03	1.393423e+00	7.677744e-04
1.179784e-03	1.393761e+00	7.683275e-04
1.180396e-03	1.394098e+00	7.688811e-04
1.181007e-03	1.394435e+00	7.694350e-04
1.181619e-03	1.394773e+00	7.699893e-04
1.182231e-03	1.395110e+00	7.705439e-04
1.182844e-03	1.395448e+00	7.710990e-04
1.183456e-03	1.395786e+00	7.716544e-04
1.184069e-03	1.396123e+00	7.722101e-04
1.184683e-03	1.396461e+00	7.727663e-04
1.185296e-03	1.396799e+00	7.733228e-04
1.185910e-03	1.397137e+00	7.738797e-04
1.186524e-03	1.397475e+00	7.744370e-04
1.187139e-03	1.397813e+00	7.749946e-04
1.187753e-03	1.398151e+00	7.755527e-04
1.188368e-03	1.398489e+00	7.761111e-04
1.188984e-03	1.398827e+00	7.766698e-04
1.189599e-03	1.399165e+00	7.772290e-04
1.190215e-03	1.399503e+00	7.777885e-04
1.190832e-03	1.399841e+00	7.783484e-04
1.191448e-03	1.400180e+00	7.789087e-04
1.192065e-03	1.400518e+00	7.794693e-04
1.192682e-03	1.400857e+00	7.800303e-04
1.193300e-03	1.401195e+00	7.805918e-04
1.193917e-03	1.401534e+00	7.811535e-04
1.194535e-03	1.401872e+00	7.817157e-04
1.195154e-03	1.402211e+00	7.822782e-04
1.195772e-03	1.402550e+00	7.828411e-04
1.196391e-03	1.402889e+00	7.834044e-04
1.197010e-03	1.403227e+00	7.839681e-04
1.197630e-03	1.403566e+00	7.845322e-04
1.198250e-03	1.403905e+00	7.850966e-04
1.198870e-03	1.404244e+00	7.856614e-04
1.199490e-03	1.404583e+00	7.862266e-04
1.200111e-03	1.404923e+00	7.867922e-04
1.200732e-03	1.405262e+00	7.873581e-04
1.201353e-03	1.405601e+00	7.879244e-04
1.201975e-03	1.405940e+00	7.884911e-04
1.202597e-03	1.406280e+00	7.890582e-04
1.203219e-03	1.406619e+00	7.896257e-04
1.203841e-03	1.406959e+00	7.901935e-04
1.204464e-03	1.407298e+00	7.907618e-04
1.205087e-03	1.407638e+00	7.913304e-04
1.205711e-03	1.407977e+00	7.918994e-04
1.206334e-03	1.408317e+00	7.924688e-04
1.206958e-03	1.408657e+00	7.930385e-04
1.207583e-03	1.408997e+00	7.936087e-04
1.208207e-03	1.409336e+00	7.941792e-04
1.208832e-03	1.409676e+00	7.947501e-04
1.209457e-03	1.410016e+00	7.953214e-04
1.210083e-03	1.410356e+00	7.958931e-04
1.210709e-03	1.410696e+00	7.964651e-04
1.211335e-03	1.411037e+00	7.970375e-04
1.211961e-03	1.411377e+00	7.976104e-04
1.212588e-03	1.411717e+00	7.981836e-04
1.213215e-03	1.412057e+00	7.987572e-04
1.213842e-03	1.412398e+00	7.993312e-04
1.214470e-03	1.412738e+00	7.999055e-04
1.215098e-03	1.413079e+00	8.004803e-04
1.215726e-03	1.413419e+00	8.010554e-04
1.216354e-03	1.413760e+00	8.016309e-04
1.216983e-03	1.414100e+00	8.022068e-04
1.217612e-03	1.414441e+00	8.027831e-04
1.218242e-03	1.414782e+00	8.033598e-04
1.218871e-03	1.415123e+00	8.039369e-04
1.219501e-03	1.415463e+00	8.045143e-04
1.220132e-03	1.415804e+00	8.050922e-04
1.220762e-03	1.416145e+00	8.056704e-04
1.221393e-03	1.416486e+00	8.062490e-04
1.222024e-03	1.416827e+00	8.068280e-04
1.222656e-03	1.417169e+00	8.074074e-04
1.223288e-03	1.417510e+00	8.079872e-04
1.223920e-03	1.417851e+00	8.085674e-04
1.224552e-03	1.418192e+00	8.091480e-04
1.225185e-03	1.418534e+00	8.097289e-04
1.225818e-03	1.418875e+00	8.103103e-04
1.226452e-03	1.419217e+00	8.108920e-04
1.227085e-03	1.419558e+00	8.114741e-04
1.227719e-03	1.419900e+00	8.120566e-04
1.228353e-03	1.420242e+00	8.126395e-04
1.228988e-03	1.420583e+00	8.132228e-04
1.229623e-03	1.420925e+00	8.138065e-04
1.230258e-03	1.421267e+00	8.143906e-04
1.230894e-03	1.421609e+00	8.149751e-04
1.231529e-03	1.421951e+00	8.155599e-04
1.232165e-03	1.422293e+00	8.161452e-04
1.232802e-03	1.422635e+00	8.167308e-04
1.233439e-03	1.422977e+00	8.173168e-04
1.234076e-03	1.423319e+00	8.179033e-04
1.234713e-03	1.423661e+00	8.184901e-04
1.235350e-03	1.424003e+00	8.190773e-04
1.235988e-03	1.424346e+00	8.196649e-04
1.236627e-03	1.424688e+00	8.202529e-04
1.237265e-03	1.425031e+00	8.208413e-04
1.237904e-03	1.425373e+00	8.214301e-04
1.238543e-03	1.425716e+00	8.220193e-04
1.239183e-03	1.426058e+00	8.226089e-04
1.239822e-03	1.426401e+00	8.231989e-04
1.240463e-03	1.426744e+00	8.237893e-04
1.241103e-03	1.427087e+00	8.243800e-04
1.241744e-03	1.427429e+00	8.249712e-04
1.242385e-03	1.427772e+00	8.255628e-04
1.243026e-03	1.428115e+00	8.261547e-04
1.243668e-03	1.428458e+00	8.267471e-04
1.244309e-03	1.428801e+00	8.273398e-04
1.244952e-03	1.429144e+00	8.279330e-04
1.245594e-03	1.429488e+00	8.285265e-04
1.246237e-03	1.429831e+00	8.291205e-04
1.246880e-03	1.430174e+00	8.297148e-04
1.247524e-03	1.430517e+00	8.303096e-04
1.248167e-03	1.430861e+00	8.309047e-04
1.248812e-03	1.431204e+00	8.315002e-04
1.249456e-03	1.431548e+00	8.320962e-04
1.250101e-03	1.431891e+00	8.326925e-04
1.250746e-03	1.432235e+00	8.332893e-04
1.251391e-03	1.432579e+00	8.338864e-04
1.252037e-03	1.432923e+00	8.344839e-04
1.252683e-03	1.433266e+00	8.350819e-04
1.253329e-03	1.433610e+00	8.356802e-04
1.253975e-03	1.433954e+00	8.362790e-04
1.254622e-03	1.434298e+00	8.368781e-04
1.255269e-03	1.434642e+00	8.374776e-04
1.255917e-03	1.434986e+00	8.380776e-04
1.256565e-03	1.435330e+00	8.386779e-04
1.257213e-03	1.435675e+00	8.392787e-04
1.257861e-03	1.436019e+00	8.398798e-04
1.258510e-03	1.436363e+00	8.404814e-04
1.259159e-03	1.436707e+00	8.410833e-04
1.259808e-03	1.437052e+00	8.416857e-04
1.260458e-03	1.437396e+00	8.422885e-04
1.261108e-03	1.437741e+00	8.428916e-04
1.261758e-03	1.438086e+00	8.434952e-04
1.262409e-03	1.438430e+00	8.440992e-04
1.263060e-03	1.438775e+00	8.447035e-04
1.263711e-03	1.439120e+00	8.453083e-04
1.264363e-03	1.439464e+00	8.459135e-04
1.265015e-03	1.439809e+00	8.465191e-04
1.265667e-03	1.440154e+00	8.471251e-04
1.266319e-03	1.440499e+00	8.477315e-04
1.266972e-03	1.440844e+00	8.483383e-04
1.267625e-03	1.441189e+00	8.489456e-04
1.268279e-03	1.441535e+00	8.495532e-04
1.268932e-03	1.441880e+00	8.501612e-04
1.269586e-03	1.442225e+00	8.507696e-04
1.270241e-03	1.442570e+00	8.513785e-04
1.270895e-03	1.442916e+00	8.519877e-04
1.271550e-03	1.443261e+00	8.525974e-04
1.272206e-03	1.443607e+00	8.532075e-04
1.272861e-03	1.443952e+00	8.538180e-04
1.273517e-03	1.444298e+00	8.544288e-04
1.274174e-03	1.444644e+00	8.550401e-04
1.274830e-03	1.444989e+00	8.556518e-04
1.275487e-03	1.445335e+00	8.562640e-04
1.276144e-03	1.445681e+00	8.568765e-04
1.276802e-03	1.446027e+00	8.574894e-04
1.277460e-03	1.446373e+00	8.581028e-04
1.278118e-03	1.446719e+00	8.587165e-04
1.278776e-03	1.447065e+00	8.593307e-04
1.279435e-03	1.447411e+00	8.599453e-04
1.280094e-03	1.447757e+00	8.605603e-04
1.280753e-03	1.448104e+00	8.611757e-04
1.281413e-03	1.448450e+00	8.617915e-04
1.282073e-03	1.448796e+00	8.624077e-04
1.282734e-03	1.449143e+00	8.630243e-04
1.283394e-03	1.449489e+00	8.636414e-04
1.284055e-03	1.449836e+00	8.642588e-04
1.284717e-03	1.450182e+00	8.648767e-04
1.285378e-03	1.450529e+00	8.654950e-04
1.286040e-03	1.450876e+00	8.661137e-04
1.286702e-03	1.451222e+00	8.667328e-04
1.287365e-03	1.451569e+00	8.673524e-04
1.288028e-03	1.451916e+00	8.679723e-04
1.288691e-03	1.452263e+00	8.685927e-04
1.289355e-03	1.452610e+00	8.692134e-04
1.290018e-03	1.452957e+00	8.698346e-04
1.290683e-03	1.453304e+00	8.704562e-04
1.291347e-03	1.453651e+00	8.710782e-04
1.292012e-03	1.453998e+00	8.717007e-04
1.292677e-03	1.454346e+00	8.723235e-04
1.293343e-03	1.454693e+00	8.729468e-04
1.294008e-03	1.455040e+00	8.735705e-04
1.294674e-03	1.455388e+00	8.741946e-04
1.295341e-03	1.455735e+00	8.748191e-04
1.296008e-03	1.456083e+00	8.754441e-04
1.296675e-03	1.456431e+00	8.760694e-04
1.297342e-03	1.456778e+00	8.766952e-04
1.298010e-03	1.457126e+00	8.773214e-04
1.298678e-03	1.457474e+00	8.779480e-04
1.299346e-03	1.457822e+00	8.785750e-04
1.300015e-03	1.458169e+00	8.792025e-04
1.300684e-03	1.458517e+00	8.798304e-04
1.301353e-03	1.458865e+00	8.804587e-04
1.302022e-03	1.459214e+00	8.810874e-04
1.302692e-03	1.459562e+00	8.817165e-04
1.303363e-03	1.459910e+00	8.823460e-04
1.304033e-03	1.460258e+00	8.829760e-04
1.304704e-03	1.460606e+00	8.836064e-04
1.305375e-03	1.460955e+00	8.842372e-04
1.306047e-03	1.461303e+00	8.848685e-04
1.306719e-03	1.461652e+00	8.855001e-04
1.307391e-03	1.462000e+00	8.861322e-04
1.308063e-03	1.462349e+00	8.867647e-04
1.308736e-03	1.462697e+00	8.873976e-04
1.309409e-03	1.463046e+00	8.880310e-04
1.310083e-03	1.463395e+00	8.886648e-04
1.310757e-03	1.463744e+00	8.892990e-04
1.311431e-03	1.464093e+00	8.899336e-04
1.312105e-03	1.464442e+00	8.905686e-04
1.312780e-03	1.464791e+00	8.912041e-04
1.313455e-03	1.465140e+00	8.918400e-04
1.314130e-03	1.465489e+00	8.924763e-04
1.314806e-03	1.465838e+00	8.931131e-04
1.315482e-03	1.466187e+00	8.937502e-04
1.316159e-03	1.466536e+00	8.943878e-04
1.316835e-03	1.466886e+00	8.950259e-04
1.317512e-03	1.467235e+00	8.956643e-04
1.318190e-03	1.467585e+00	8.963032e-04
1.318867e-03	1.467934e+00	8.969425e-04
1.319545e-03	1.468284e+00	8.975822e-04
1.320224e-03	1.468633e+00	8.982224e-04
1.320902e-03	1.468983e+00	8.988630e-04
1.321581e-03	1.469333e+00	8.995040e-04
1.322261e-03	1.469682e+00	9.001454e-04
1.322940e-03	1.470032e+00	9.007873e-04
1.323620e-03	1.470382e+00	9.014296e-04
1.324301e-03	1.470732e+00	9.020723e-04
1.324981e-03	1.471082e+00	9.027155e-04
1.325662e-03	1.471432e+00	9.033590e-04
1.326343e-03	1.471782e+00	9.040031e-04
1.327025e-03	1.472133e+00	9.046475e-04
1.327707e-03	1.472483e+00	9.052924e-04
1.328389e-03	1.472833e+00	9.059377e-04
1.329072e-03	1.473184e+00	9.065834e-04
1.329755e-03	1.473534e+00	9.072296e-04
1.330438e-03	1.473884e+00	9.078762e-04
1.331121e-03	1.474235e+00	9.085232e-04
1.331805e-03	1.474586e+00	9.091707e-04
1.332490e-03	1.474936e+00	9.098186e-04
1.333174e-03	1.475287e+00	9.104669e-04
1.333859e-03	1.475638e+00	9.111157e-04
1.334544e-03	1.475989e+00	9.117649e-04
1.335230e-03	1.476340e+00	9.124145e-04
1.335916e-03	1.476690e+00	9.130646e-04
1.336602e-03	1.477041e+00	9.137151e-04
1.337288e-03	1.477393e+00	9.143660e-04
1.337975e-03	1.477744e+00	9.150174e-04
1.338662e-03	1.478095e+00	9.156692e-04
1.339350e-03	1.478446e+00	9.163214e-04
1.340038e-03	1.478797e+00	9.169741e-04
1.340726e-03	1.479149e+00	9.176272e-04
1.341414e-03	1.479500e+00	9.182808e-04
1.342103e-03	1.479852e+00	9.189348e-04
1.342792e-03	1.480203e+00	9.195892e-04
1.343482e-03	1.480555e+00	9.202440e-04
1.344171e-03	1.480906e+00	9.208993e-04
1.344862e-03	1.481258e+00	9.215550e-04
1.345552e-03	1.481610e+00	9.222112e-04
1.346243e-03	1.481962e+00	9.228678e-04
1.346934e-03	1.482313e+00	9.235249e-04
1.347625e-03	1.482665e+00	9.241823e-04
1.348317e-03	1.483017e+00	9.248403e-04
1.349009e-03	1.483369e+00	9.254986e-04
1.349702e-03	1.483722e+00	9.261574e-04
1.350395e-03	1.484074e+00	9.268167e-04
1.351088e-03	1.484426e+00	9.274763e-04
1.351781e-03	1.484778e+00	9.281365e-04
1.352475e-03	1.485131e+00	9.287970e-04
1.353169e-03	1.485483e+00	9.294580e-04
1.353864e-03	1.485835e+00	9.301195e-04
1.354558e-03	1.486188e+00	9.307814e-04
1.355253e-03	1.486540e+00	9.314437e-04
1.355949e-03	1.486893e+00	9.321065e-04
1.356645e-03	1.487246e+00	9.327697e-04
1.357341e-03	1.487599e+00	9.334333e-04
1.358037e-03	1.487951e+00	9.340974e-04
1.358734e-03	1.488304e+00	9.347619e-04
1.359431e-03	1.488657e+00	9.354269e-04
1.360129e-03	1.489010e+00	9.360924e-04
1.360826e-03	1.489363e+00	9.367582e-04
1.361525e-03	1.489716e+00	9.374245e-04
1.362223e-03	1.490069e+00	9.380913e-04
1.362922e-03	1.490423e+00	9.387585e-04
1.363621e-03	1.490776e+00	9.394261e-04
1.364320e-03	1.491129e+00	9.400942e-04
1.365020e-03	1.491482e+00	9.407628e-04
1.365720e-03	1.491836e+00	9.414318e-04
1.366421e-03	1.492189e+00	9.421012e-04
1.367122e-03	1.492543e+00	9.427711e-04
1.367823e-03	1.492897e+00	9.434414e-04
1.368524e-03	1.493250e+00	9.441122e-04
1.369226e-03	1.493604e+00	9.447834e-04
1.369928e-03	1.493958e+00	9.454550e-04
1.370631e-03	1.494312e+00	9.461272e-04
1.371333e-03	1.494666e+00	9.467997e-04
1.372037e-03	1.495019e+00	9.474727e-04
1.372740e-03	1.495373e+00	9.481462e-04
1.373444e-03	1.495728e+00	9.488201e-04
1.374148e-03	1.496082e+00	9.494945e-04
1.374853e-03	1.496436e+00	9.501693e-04
1.375557e-03	1.496790e+00	9.508445e-04
1.376263e-03	1.497144e+00	9.515202e-04
1.376968e-03	1.497499e+00	9.521964e-04
1.377674e-03	1.497853e+00	9.528730e-04
1.378380e-03	1.498208e+00	9.535501e-04
1.379087e-03	1.498562e+00	9.542276e-04
1.379794e-03	1.498917e+00	9.549055e-04
1.380501e-03	1.499272e+00	9.555840e-04
1.381208e-03	1.499626e+00	9.562628e-04
1.381916e-03	1.499981e+00	9.569421e-04
1.382624e-03	1.500336e+00	9.576219e-04
1.383333e-03	1.500691e+00	9.583021e-04
1.384042e-03	1.501046e+00	9.589828e-04
1.384751e-03	1.501401e+00	9.596640e-04
1.385461e-03	1.501756e+00	9.603456e-04
1.386171e-03	1.502111e+00	9.610276e-04
1.386881e-03	1.502466e+00	9.617101e-04
1.387591e-03	1.502821e+00	9.623930e-04
1.388302e-03	1.503177e+00	9.630764e-04
1.389014e-03	1.503532e+00	9.637603e-04
1.389725e-03	1.503887e+00	9.644446e-04
1.390437e-03	1.504243e+00	9.651294e-04
1.391150e-03	1.504598e+00	9.658146e-04
1.391862e-03	1.504954e+00	9.665003e-04
1.392575e-03	1.505310e+00	9.671865e-04
1.393289e-03	1.505665e+00	9.678731e-04
1.394002e-03	1.506021e+00	9.685601e-04
1.394716e-03	1.506377e+00	9.692476e-04
1.395431e-03	1.506733e+00	9.699356e-04
1.396145e-03	1.507089e+00	9.706240e-04
1.396860e-03	1.507445e+00	9.713129e-04
1.397576e-03	1.507801e+00	9.720023e-04
1.398291e-03	1.508157e+00	9.726921e-04
1.399007e-03	1.508513e+00	9.733824e-04
1.399724e-03	1.508869e+00	9.740731e-04
1.400441e-03	1.509226e+00	9.747643e-04
1.401158e-03	1.509582e+00	9.754559e-04
1.401875e-03	1.509938e+00	9.761481e-04
1.402593e-03	1.510295e+00	9.768406e-04
1.403311e-03	1.510651e+00	9.775337e-04
1.404030e-03	1.511008e+00	9.782272e-04
1.404748e-03	1.511365e+00	9.789211e-04
1.405468e-03	1.511721e+00	9.796155e-04
1.406187e-03	1.512078e+00	9.803104e-04
1.406907e-03	1.512435e+00	9.810058e-04
1.407627e-03	1.512792e+00	9.817016e-04
1.408348e-03	1.513149e+00	9.823978e-04
1.409068e-03	1.513506e+00	9.830946e-04
1.409790e-03	1.513863e+00	9.837918e-04
1.410511e-03	1.514220e+00	9.844894e-04
1.411233e-03	1.514577e+00	9.851876e-04
1.411955e-03	1.514934e+00	9.858861e-04
1.412678e-03	1.515292e+00	9.865852e-04
1.413401e-03	1.515649e+00	9.872847e-04
1.414124e-03	1.516006e+00	9.879847e-04
1.414848e-03	1.516364e+00	9.886852e-04
1.415572e-03	1.516721e+00	9.893861e-04
1.416296e-03	1.517079e+00	9.900875e-04
1.417021e-03	1.517437e+00	9.907893e-04
1.417746e-03	1.517794e+00	9.914917e-04
1.418471e-03	1.518152e+00	9.921945e-04
1.419197e-03	1.518510e+00	9.928977e-04
1.419923e-03	1.518868e+00	9.936014e-04
1.420650e-03	1.519226e+00	9.943056e-04
1.421376e-03	1.519584e+00	9.950103e-04
1.422103e-03	1.519942e+00	9.957154e-04
1.422831e-03	1.520300e+00	9.964210e-04
1.423559e-03	1.520658e+00	9.971271e-04
1.424287e-03	1.521016e+00	9.978336e-04
1.425015e-03	1.521374e+00	9.985407e-04
1.425744e-03	1.521733e+00	9.992481e-04
1.426474e-03	1.522091e+00	9.999561e-04
1.427203e-03	1.522450e+00	1.000665e-03
1.427933e-03	1.522808e+00	1.001373e-03
1.428663e-03	1.523167e+00	1.002083e-03
1.429394e-03	1.523525e+00	1.002793e-03
1.430125e-03	1.523884e+00	1.003503e-03
1.430856e-03	1.524243e+00	1.004214e-03
1.431588e-03	1.524602e+00	1.004925e-03
1.432320e-03	1.524961e+00	1.005637e-03
1.433052e-03	1.525320e+00	1.006349e-03
1.433785e-03	1.525679e+00	1.007062e-03
1.434518e-03	1.526038e+00	1.007775e-03
1.435251e-03	1.526397e+00	1.008488e-03
1.435985e-03	1.526756e+00	1.009202e-03
1.436719e-03	1.527115e+00	1.009917e-03
1.437454e-03	1.527474e+00	1.010632e-03
1.438188e-03	1.527834e+00	1.011348e-03
1.438924e-03	1.528193e+00	1.012064e-03
1.439659e-03	1.528553e+00	1.012780e-03
1.440395e-03	1.528912e+00	1.013497e-03
1.441131e-03	1.529272e+00	1.014215e-03
1.441868e-03	1.529631e+00	1.014932e-03
1.442605e-03	1.529991e+00	1.015651e-03
1.443342e-03	1.530351e+00	1.016370e-03
1.444080e-03	1.530711e+00	1.017089e-03
1.444818e-03	1.531070e+00	1.017809e-03
1.445556e-03	1.531430e+00	1.018529e-03
1.446295e-03	1.531790e+00	1.019250e-03
1.447034e-03	1.532150e+00	1.019971e-03
1.447773e-03	1.532511e+00	1.020693e-03
1.448513e-03	1.532871e+00	1.021415e-03
1.449253e-03	1.533231e+00	1.022138e-03
1.449993e-03	1.533591e+00	1.022861e-03
1.450734e-03	1.533952e+00	1.023585e-03
1.451475e-03	1.534312e+00	1.024309e-03
1.452217e-03	1.534672e+00	1.025033e-03
1.452959e-03	1.535033e+00	1.025759e-03
1.453701e-03	1.535394e+00	1.026484e-03
1.454444e-03	1.535754e+00	1.027210e-03
1.455186e-03	1.536115e+00	1.027937e-03
1.455930e-03	1.536476e+00	1.028664e-03
1.456673e-03	1.536837e+00	1.029391e-03
1.457417e-03	1.537197e+00	1.030119e-03
1.458162e-03	1.537558e+00	1.030848e-03
1.458907e-03	1.537919e+00	1.031577e-03
1.459652e-03	1.538280e+00	1.032306e-03
1.460397e-03	1.538642e+00	1.033036e-03
1.461143e-03	1.539003e+00	1.033767e-03
1.461889e-03	1.539364e+00	1.034498e-03
1.462635e-03	1.539725e+00	1.035229e-03
1.463382e-03	1.540087e+00	1.035961e-03
1.464130e-03	1.540448e+00	1.036693e-03
1.464877e-03	1.540810e+00	1.037426e-03
1.465625e-03	1.541171e+00	1.038159e-03
1.466373e-03	1.541533e+00	1.038893e-03
1.467122e-03	1.541894e+00	1.039628e-03
1.467871e-03	1.542256e+00	1.040362e-03
1.468620e-03	1.542618e+00	1.041098e-03
1.469370e-03	1.542980e+00	1.041833e-03
1.470120e-03	1.543341e+00	1.042570e-03
1.470871e-03	1.543703e+00	1.043307e-03
1.471621e-03	1.544065e+00	1.044044e-03
1.472373e-03	1.544428e+00	1.044782e-03
1.473124e-03	1.544790e+00	1.045520e-03
1.473876e-03	1.545152e+00	1.046258e-03
1.474628e-03	1.545514e+00	1.046998e-03
1.475381e-03	1.545876e+00	1.047737e-03
1.476134e-03	1.546239e+00	1.048478e-03
1.476887e-03	1.546601e+00	1.049218e-03
1.477641e-03	1.546964e+00	1.049959e-03
1.478395e-03	1.547326e+00	1.050701e-03
1.479149e-03	1.547689e+00	1.051443e-03
1.479904e-03	1.548051e+00	1.052186e-03
1.480659e-03	1.548414e+00	1.052929e-03
1.481415e-03	1.548777e+00	1.053673e-03
1.482170e-03	1.549140e+00	1.054417e-03
1.482927e-03	1.549503e+00	1.055162e-03
1.483683e-03	1.549866e+00	1.055907e-03
1.484440e-03	1.550229e+00	1.056652e-03
1.485197e-03	1.550592e+00	1.057398e-03
1.485955e-03	1.550955e+00	1.058145e-03
1.486713e-03	1.551318e+00	1.058892e-03
1.487471e-03	1.551681e+00	1.059640e-03
1.488230e-03	1.552045e+00	1.060388e-03
1.488989e-03	1.552408e+00	1.061137e-03
1.489749e-03	1.552771e+00	1.061886e-03
1.490509e-03	1.553135e+00	1.062635e-03
1.491269e-03	1.553499e+00	1.063385e-03
1.492029e-03	1.553862e+00	1.064136e-03
1.492790e-03	1.554226e+00	1.064887e-03
1.493551e-03	1.554590e+00	1.065639e-03
1.494313e-03	1.554953e+00	1.066391e-03
1.495075e-03	1.555317e+00	1.067143e-03
1.495837e-03	1.555681e+00	1.067896e-03
1.496600e-03	1.556045e+00	1.068650e-03
1.497363e-03	1.556409e+00	1.069404e-03
1.498127e-03	1.556773e+00	1.070159e-03
1.498891e-03	1.557137e+00	1.070914e-03
1.499655e-03	1.557502e+00	1.071669e-03
1.500419e-03	1.557866e+00	1.072425e-03
1.501184e-03	1.558230e+00	1.073182e-03
1.501950e-03	1.558595e+00	1.073939e-03
1.502715e-03	1.558959e+00	1.074697e-03
1.503481e-03	1.559323e+00	1.075455e-03
1.504248e-03	1.559688e+00	1.076213e-03
1.505014e-03	1.560053e+00	1.076973e-03
1.505782e-03	1.560417e+00	1.077732e-03
1.506549e-03	1.560782e+00	1.078492e-03
1.507317e-03	1.561147e+00	1.079253e-03
1.508085e-03	1.561512e+00	1.080014e-03
1.508854e-03	1.561877e+00	1.080776e-03
1.509623e-03	1.562242e+00	1.081538e-03
1.510392e-03	1.562607e+00	1.082300e-03
1.511162e-03	1.562972e+00	1.083064e-03
1.511932e-03	1.563337e+00	1.083827e-03
1.512702e-03	1.563702e+00	1.084591e-03
1.513473e-03	1.564068e+00	1.085356e-03
1.514244e-03	1.564433e+00	1.086121e-03
1.515016e-03	1.564798e+00	1.086887e-03
1.515788e-03	1.565164e+00	1.087653e-03
1.516560e-03	1.565529e+00	1.088420e-03
1.517333e-03	1.565895e+00	1.089187e-03
1.518106e-03	1.566261e+00	1.089955e-03
1.518879e-03	1.566626e+00	1.090723e-03
1.519653e-03	1.566992e+00	1.091492e-03
1.520427e-03	1.567358e+00	1.092261e-03
1.521201e-03	1.567724e+00	1.093031e-03
1.521976e-03	1.568090e+00	1.093801e-03
1.522751e-03	1.568456e+00	1.094572e-03
1.523527e-03	1.568822e+00	1.095343e-03
1.524303e-03	1.569188e+00	1.096115e-03
1.525079e-03	1.569554e+00	1.096887e-03
1.525856e-03	1.569920e+00	1.097660e-03
1.526633e-03	1.570287e+00	1.098433e-03
1.527411e-03	1.570653e+00	1.099207e-03
1.528188e-03	1.571019e+00	1.099982e-03
1.528967e-03	1.571386e+00	1.100757e-03
1.529745e-03	1.571752e+00	1.101532e-03
1.530524e-03	1.572119e+00	1.102308e-03
1.531303e-03	1.572486e+00	1.103084e-03
1.532083e-03	1.572852e+00	1.103861e-03
1.532863e-03	1.573219e+00	1.104639e-03
1.533644e-03	1.573586e+00	1.105417e-03
1.534424e-03	1.573953e+00	1.106195e-03
1.535206e-03	1.574320e+00	1.106974e-03
1.535987e-03	1.574687e+00	1.107754e-03
1.536769e-03	1.575054e+00	1.108534e-03
1.537551e-03	1.575421e+00	1.109314e-03
1.538334e-03	1.575788e+00	1.110095e-03
1.539117e-03	1.576156e+00	1.110877e-03
1.539901e-03	1.576523e+00	1.111659e-03
1.540684e-03	1.576890e+00	1.112442e-03
1.541469e-03	1.577258e+00	1.113225e-03
1.542253e-03	1.577625e+00	1.114009e-03
1.543038e-03	1.577993e+00	1.114793e-03
1.543823e-03	1.578360e+00	1.115577e-03
1.544609e-03	1.578728e+00	1.116363e-03
1.545395e-03	1.579096e+00	1.117148e-03
1.546181e-03	1.579464e+00	1.117935e-03
1.546968e-03	1.579832e+00	1.118721e-03
1.547755e-03	1.580199e+00	1.119509e-03
1.548543e-03	1.580567e+00	1.120297e-03
1.549331e-03	1.580936e+00	1.121085e-03
1.550119e-03	1.581304e+00	1.121874e-03
1.550908e-03	1.581672e+00	1.122663e-03
1.551697e-03	1.582040e+00	1.123453e-03
1.552486e-03	1.582408e+00	1.124244e-03
1.553276e-03	1.582777e+00	1.125035e-03
1.554066e-03	1.583145e+00	1.125826e-03
1.554857e-03	1.583514e+00	1.126618e-03
1.555648e-03	1.583882e+00	1.127411e-03
1.556439e-03	1.584251e+00	1.128204e-03
1.557231e-03	1.584619e+00	1.128997e-03
1.558023e-03	1.584988e+00	1.129791e-03
1.558815e-03	1.585357e+00	1.130586e-03
1.559608e-03	1.585726e+00	1.131381e-03
1.560401e-03	1.586095e+00	1.132177e-03
1.561195e-03	1.586463e+00	1.132973e-03
1.561989e-03	1.586832e+00	1.133770e-03
1.562783e-03	1.587202e+00	1.134567e-03
1.563578e-03	1.587571e+00	1.135365e-03
1.564373e-03	1.587940e+00	1.136163e-03
1.565169e-03	1.588309e+00	1.136962e-03
1.565965e-03	1.588678e+00	1.137762e-03
1.566761e-03	1.589048e+00	1.138562e-03
1.567557e-03	1.589417e+00	1.139362e-03
1.568354e-03	1.589787e+00	1.140163e-03
1.569152e-03	1.590156e+00	1.140965e-03
1.569950e-03	1.590526e+00	1.141767e-03
1.570748e-03	1.590896e+00	1.142569e-03
1.571546e-03	1.591265e+00	1.143372e-03
1.572345e-03	1.591635e+00	1.144176e-03
1.573145e-03	1.592005e+00	1.144980e-03
1.573944e-03	1.592375e+00	1.145785e-03
1.574744e-03	1.592745e+00	1.146590e-03
1.575545e-03	1.593115e+00	1.147396e-03
1.576346e-03	1.593485e+00	1.148202e-03
1.577147e-03	1.593855e+00	1.149009e-03
1.577948e-03	1.594225e+00	1.149816e-03
1.578750e-03	1.594596e+00	1.150624e-03
1.579553e-03	1.594966e+00	1.151433e-03
1.580355e-03	1.595336e+00	1.152242e-03
1.581159e-03	1.595707e+00	1.153051e-03
1.581962e-03	1.596077e+00	1.153861e-03
1.582766e-03	1.596448e+00	1.154672e-03
1.583570e-03	1.596819e+00	1.155483e-03
1.584375e-03	1.597189e+00	1.156295e-03
1.585180e-03	1.597560e+00	1.157107e-03
1.585985e-03	1.597931e+00	1.157920e-03
1.586791e-03	1.598302e+00	1.158733e-03
1.587597e-03	1.598673e+00	1.159547e-03
1.588404e-03	1.599044e+00	1.160361e-03
1.589211e-03	1.599415e+00	1.161176e-03
1.590018e-03	1.599786e+00	1.161992e-03
1.590826e-03	1.600157e+00	1.162808e-03
1.591634e-03	1.600529e+00	1.163624e-03
1.592443e-03	1.600900e+00	1.164441e-03
1.593251e-03	1.601271e+00	1.165259e-03
1.594061e-03	1.601643e+00	1.166077e-03
1.594870e-03	1.602014e+00	1.166896e-03
1.595680e-03	1.602386e+00	1.167715e-03
1.596491e-03	1.602757e+00	1.168535e-03
1.597302e-03	1.603129e+00	1.169355e-03
1.598113e-03	1.603501e+00	1.170176e-03
1.598925e-03	1.603873e+00	1.170997e-03
1.599737e-03	1.604244e+00	1.171819e-03
1.600549e-03	1.604616e+00	1.172642e-03
1.601362e-03	1.604988e+00	1.173465e-03
1.602175e-03	1.605360e+00	1.174288e-03
1.602988e-03	1.605732e+00	1.175112e-03
1.603802e-03	1.606105e+00	1.175937e-03
1.604617e-03	1.606477e+00	1.176762e-03
1.605431e-03	1.606849e+00	1.177588e-03
1.606246e-03	1.607221e+00	1.178414e-03
1.607062e-03	1.607594e+00	1.179241e-03
1.607878e-03	1.607966e+00	1.180069e-03
1.608694e-03	1.608339e+00	1.180896e-03
1.609511e-03	1.608711e+00	1.181725e-03
1.610328e-03	1.609084e+00	1.182554e-03
1.611145e-03	1.609457e+00	1.183384e-03
1.611963e-03	1.609830e+00	1.184214e-03
1.612781e-03	1.610202e+00	1.185044e-03
1.613600e-03	1.610575e+00	1.185876e-03
1.614419e-03	1.610948e+00	1.186707e-03
1.615238e-03	1.611321e+00	1.187540e-03
1.616058e-03	1.611694e+00	1.188373e-03
1.616878e-03	1.612068e+00	1.189206e-03
1.617699e-03	1.612441e+00	1.190040e-03
1.618520e-03	1.612814e+00	1.190875e-03
1.619341e-03	1.613187e+00	1.191710e-03
1.620163e-03	1.613561e+00	1.192545e-03
1.620985e-03	1.613934e+00	1.193382e-03
1.621807e-03	1.614308e+00	1.194218e-03
1.622630e-03	1.614681e+00	1.195056e-03
1.623454e-03	1.615055e+00	1.195894e-03
1.624277e-03	1.615429e+00	1.196732e-03
1.625101e-03	1.615802e+00	1.197571e-03
1.625926e-03	1.616176e+00	1.198410e-03
1.626751e-03	1.616550e+00	1.199251e-03
1.627576e-03	1.616924e+00	1.200091e-03
1.628402e-03	1.617298e+00	1.200932e-03
1.629228e-03	1.617672e+00	1.201774e-03
1.630054e-03	1.618046e+00	1.202616e-03
1.630881e-03	1.618420e+00	1.203459e-03
1.631708e-03	1.618795e+00	1.204303e-03
1.632536e-03	1.619169e+00	1.205147e-03
1.633364e-03	1.619543e+00	1.205991e-03
1.634192e-03	1.619918e+00	1.206836e-03
1.635021e-03	1.620292e+00	1.207682e-03
1.635850e-03	1.620667e+00	1.208528e-03
1.636680e-03	1.621041e+00	1.209375e-03
1.637510e-03	1.621416e+00	1.210222e-03
1.638340e-03	1.621791e+00	1.211070e-03
1.639171e-03	1.622165e+00	1.211919e-03
1.640002e-03	1.622540e+00	1.212768e-03
1.640834e-03	1.622915e+00	1.213617e-03
1.641666e-03	1.623290e+00	1.214467e-03
1.642498e-03	1.623665e+00	1.215318e-03
1.643331e-03	1.624040e+00	1.216169e-03
1.644164e-03	1.624415e+00	1.217021e-03
1.644998e-03	1.624791e+00	1.217874e-03
1.645832e-03	1.625166e+00	1.218727e-03
1.646666e-03	1.625541e+00	1.219580e-03
1.647501e-03	1.625917e+00	1.220434e-03
1.648336e-03	1.626292e+00	1.221289e-03
1.649172e-03	1.626668e+00	1.222144e-03
1.650008e-03	1.627043e+00	1.223000e-03
1.650844e-03	1.627419e+00	1.223856e-03
1.651681e-03	1.627795e+00	1.224713e-03
1.652518e-03	1.628170e+00	1.225570e-03
1.653356e-03	1.628546e+00	1.226429e-03
1.654194e-03	1.628922e+00	1.227287e-03
1.655032e-03	1.629298e+00	1.228146e-03
1.655871e-03	1.629674e+00	1.229006e-03
1.656710e-03	1.630050e+00	1.229866e-03
1.657549e-03	1.630426e+00	1.230727e-03
1.658389e-03	1.630803e+00	1.231589e-03
1.659230e-03	1.631179e+00	1.232451e-03
1.660071e-03	1.631555e+00	1.233313e-03
1.660912e-03	1.631932e+00	1.234176e-03
1.661753e-03	1.632308e+00	1.235040e-03
1.662595e-03	1.632685e+00	1.235904e-03
1.663438e-03	1.633061e+00	1.236769e-03
1.664280e-03	1.633438e+00	1.237635e-03
1.665124e-03	1.633814e+00	1.238501e-03
1.665967e-03	1.634191e+00	1.239367e-03
1.666811e-03	1.634568e+00	1.240235e-03
1.667656e-03	1.634945e+00	1.241102e-03
1.668500e-03	1.635322e+00	1.241971e-03
1.669346e-03	1.635699e+00	1.242839e-03
1.670191e-03	1.636076e+00	1.243709e-03
1.671037e-03	1.636453e+00	1.244579e-03
1.671883e-03	1.636830e+00	1.245450e-03
1.672730e-03	1.637207e+00	1.246321e-03
1.673577e-03	1.637585e+00	1.247192e-03
1.674425e-03	1.637962e+00	1.248065e-03
1.675273e-03	1.638340e+00	1.248938e-03
1.676122e-03	1.638717e+00	1.249811e-03
1.676970e-03	1.639095e+00	1.250685e-03
1.677820e-03	1.639472e+00	1.251560e-03
1.678669e-03	1.639850e+00	1.252435e-03
1.679519e-03	1.640228e+00	1.253311e-03
1.680370e-03	1.640605e+00	1.254187e-03
1.681221e-03	1.640983e+00	1.255064e-03
1.682072e-03	1.641361e+00	1.255942e-03
1.682923e-03	1.641739e+00	1.256820e-03
1.683776e-03	1.642117e+00	1.257699e-03
1.684628e-03	1.642495e+00	1.258578e-03
1.685481e-03	1.642874e+00	1.259458e-03
1.686334e-03	1.643252e+00	1.260338e-03
1.687188e-03	1.643630e+00	1.261219e-03
1.688042e-03	1.644008e+00	1.262101e-03
1.688897e-03	1.644387e+00	1.262983e-03
1.689751e-03	1.644765e+00	1.263866e-03
1.690607e-03	1.645144e+00	1.264749e-03
1.691462e-03	1.645523e+00	1.265633e-03
1.692319e-03	1.645901e+00	1.266517e-03
1.693175e-03	1.646280e+00	1.267402e-03
1.694032e-03	1.646659e+00	1.268288e-03
1.694889e-03	1.647038e+00	1.269174e-03
1.695747e-03	1.647417e+00	1.270061e-03
1.696605e-03	1.647796e+00	1.270949e-03
1.697464e-03	1.648175e+00	1.271837e-03
1.698323e-03	1.648554e+00	1.272725e-03
1.699182e-03	1.648933e+00	1.273614e-03
1.700042e-03	1.649312e+00	1.274504e-03
1.700903e-03	1.649691e+00	1.275395e-03
1.701763e-03	1.650071e+00	1.276286e-03
1.702624e-03	1.650450e+00	1.277177e-03
1.703486e-03	1.650830e+00	1.278069e-03
1.704348e-03	1.651209e+00	1.278962e-03
1.705210e-03	1.651589e+00	1.279855e-03
1.706073e-03	1.651968e+00	1.280749e-03
1.706936e-03	1.652348e+00	1.281644e-03
1.707799e-03	1.652728e+00	1.282539e-03
1.708663e-03	1.653108e+00	1.283434e-03
1.709527e-03	1.653488e+00	1.284331e-03
1.710392e-03	1.653868e+00	1.285227e-03
1.711257e-03	1.654248e+00	1.286125e-03
1.712123e-03	1.654628e+00	1.287023e-03
1.712989e-03	1.655008e+00	1.287922e-03
1.713855e-03	1.655388e+00	1.288821e-03
1.714722e-03	1.655768e+00	1.289721e-03
1.715589e-03	1.656149e+00	1.290621e-03
1.716457e-03	1.656529e+00	1.291522e-03
1.717325e-03	1.656910e+00	1.292424e-03
1.718194e-03	1.657290e+00	1.293326e-03
1.719062e-03	1.657671e+00	1.294229e-03
1.719932e-03	1.658051e+00	1.295132e-03
1.720801e-03	1.658432e+00	1.296036e-03
1.721672e-03	1.658813e+00	1.296941e-03
1.722542e-03	1.659194e+00	1.297846e-03
1.723413e-03	1.659575e+00	1.298751e-03
1.724284e-03	1.659956e+00	1.299658e-03
1.725156e-03	1.660337e+00	1.300565e-03
1.726028e-03	1.660718e+00	1.301472e-03
1.726901e-03	1.661099e+00	1.302381e-03
1.727774e-03	1.661480e+00	1.303289e-03
1.728648e-03	1.661861e+00	1.304199e-03
1.729521e-03	1.662243e+00	1.305109e-03
1.730396e-03	1.662624e+00	1.306019e-03
1.731270e-03	1.663005e+00	1.306930e-03
1.732146e-03	1.663387e+00	1.307842e-03
1.733021e-03	1.663769e+00	1.308754e-03
1.733897e-03	1.664150e+00	1.309667e-03
1.734773e-03	1.664532e+00	1.310581e-03
1.735650e-03	1.664914e+00	1.311495e-03
1.736527e-03	1.665296e+00	1.312410e-03
1.737405e-03	1.665677e+00	1.313325e-03
1.738283e-03	1.666059e+00	1.314241e-03
1.739162e-03	1.666441e+00	1.315158e-03
1.740040e-03	1.666824e+00	1.316075e-03
1.740920e-03	1.667206e+00	1.316993e-03
1.741799e-03	1.667588e+00	1.317911e-03
1.742680e-03	1.667970e+00	1.318830e-03
1.743560e-03	1.668352e+00	1.319750e-03
1.744441e-03	1.668735e+00	1.320670e-03
1.745322e-03	1.669117e+00	1.321591e-03
1.746204e-03	1.669500e+00	1.322512e-03
1.747087e-03	1.669882e+00	1.323434e-03
1.747969e-03	1.670265e+00	1.324357e-03
1.748852e-03	1.670648e+00	1.325280e-03
1.749736e-03	1.671031e+00	1.326204e-03
1.750620e-03	1.671413e+00	1.327129e-03
1.751504e-03	1.671796e+00	1.328054e-03
1.752389e-03	1.672179e+00	1.328979e-03
1.753274e-03	1.672562e+00	1.329906e-03
1.754160e-03	1.672945e+00	1.330833e-03
1.755046e-03	1.673329e+00	1.331760e-03
1.755932e-03	1.673712e+00	1.332688e-03
1.756819e-03	1.674095e+00	1.333617e-03
1.757706e-03	1.674478e+00	1.334546e-03
1.758594e-03	1.674862e+00	1.335476e-03
1.759482e-03	1.675245e+00	1.336407e-03
1.760371e-03	1.675629e+00	1.337338e-03
1.761260e-03	1.676012e+00	1.338270e-03
1.762149e-03	1.676396e+00	1.339202e-03
1.763039e-03	1.676780e+00	1.340135e-03
1.763929e-03	1.677163e+00	1.341069e-03
1.764820e-03	1.677547e+00	1.342003e-03
1.765711e-03	1.677931e+00	1.342938e-03
1.766602e-03	1.678315e+00	1.343874e-03
1.767494e-03	1.678699e+00	1.344810e-03
1.768387e-03	1.679083e+00	1.345746e-03
1.769280e-03	1.679467e+00	1.346684e-03
1.770173e-03	1.679852e+00	1.347622e-03
1.771066e-03	1.680236e+00	1.348560e-03
1.771961e-03	1.680620e+00	1.349500e-03
1.772855e-03	1.681005e+00	1.350439e-03
1.773750e-03	1.681389e+00	1.351380e-03
1.774645e-03	1.681774e+00	1.352321e-03
1.775541e-03	1.682158e+00	1.353263e-03
1.776437e-03	1.682543e+00	1.354205e-03
1.777334e-03	1.682928e+00	1.355148e-03
1.778231e-03	1.683312e+00	1.356091e-03
1.779129e-03	1.683697e+00	1.357036e-03
1.780026e-03	1.684082e+00	1.357980e-03
1.780925e-03	1.684467e+00	1.358926e-03
1.781824e-03	1.684852e+00	1.359872e-03
1.782723e-03	1.685237e+00	1.360818e-03
1.783622e-03	1.685622e+00	1.361766e-03
1.784523e-03	1.686007e+00	1.362714e-03
1.785423e-03	1.686393e+00	1.363662e-03
1.786324e-03	1.686778e+00	1.364611e-03
1.787225e-03	1.687163e+00	1.365561e-03
1.788127e-03	1.687549e+00	1.366511e-03
1.789029e-03	1.687934e+00	1.367463e-03
1.789932e-03	1.688320e+00	1.368414e-03
1.790835e-03	1.688706e+00	1.369366e-03
1.791738e-03	1.689091e+00	1.370319e-03
1.792642e-03	1.689477e+00	1.371273e-03
1.793547e-03	1.689863e+00	1.372227e-03
1.794452e-03	1.690249e+00	1.373182e-03
1.795357e-03	1.690635e+00	1.374137e-03
1.796262e-03	1.691021e+00	1.375093e-03
1.797169e-03	1.691407e+00	1.376050e-03
1.798075e-03	1.691793e+00	1.377007e-03
1.798982e-03	1.692179e+00	1.377965e-03
1.799889e-03	1.692566e+00	1.378924e-03
1.800797e-03	1.692952e+00	1.379883e-03
1.801705e-03	1.693338e+00	1.380843e-03
1.802614e-03	1.693725e+00	1.381803e-03
1.803523e-03	1.694111e+00	1.382765e-03
1.804433e-03	1.694498e+00	1.383726e-03
1.805343e-03	1.694885e+00	1.384689e-03
1.806253e-03	1.695271e+00	1.385652e-03
1.807164e-03	1.695658e+00	1.386615e-03
1.808075e-03	1.696045e+00	1.387580e-03
1.808987e-03	1.696432e+00	1.388544e-03
1.809899e-03	1.696819e+00	1.389510e-03
1.810812e-03	1.697206e+00	1.390476e-03
1.811725e-03	1.697593e+00	1.391443e-03
1.812638e-03	1.697980e+00	1.392410e-03
1.813552e-03	1.698368e+00	1.393378e-03
1.814466e-03	1.698755e+00	1.394347e-03
1.815381e-03	1.699142e+00	1.395317e-03
1.816296e-03	1.699530e+00	1.396287e-03
1.817212e-03	1.699917e+00	1.397257e-03
1.818128e-03	1.700305e+00	1.398228e-03
1.819044e-03	1.700692e+00	1.399200e-03
1.819961e-03	1.701080e+00	1.400173e-03
1.820879e-03	1.701468e+00	1.401146e-03
1.821797e-03	1.701855e+00	1.402120e-03
1.822715e-03	1.702243e+00	1.403094e-03
1.823634e-03	1.702631e+00	1.404070e-03
1.824553e-03	1.703019e+00	1.405045e-03
1.825472e-03	1.703407e+00	1.406022e-03
1.826392e-03	1.703795e+00	1.406999e-03
1.827313e-03	1.704184e+00	1.407976e-03
1.828233e-03	1.704572e+00	1.408955e-03
1.829155e-03	1.704960e+00	1.409934e-03
1.830077e-03	1.705348e+00	1.410913e-03
1.830999e-03	1.705737e+00	1.411894e-03
1.831921e-03	1.706125e+00	1.412875e-03
1.832844e-03	1.706514e+00	1.413856e-03
1.833768e-03	1.706903e+00	1.414838e-03
1.834692e-03	1.707291e+00	1.415821e-03
1.835616e-03	1.707680e+00	1.416805e-03
1.836541e-03	1.708069e+00	1.417789e-03
1.837466e-03	1.708458e+00	1.418774e-03
1.838392e-03	1.708847e+00	1.419759e-03
1.839318e-03	1.709236e+00	1.420745e-03
1.840245e-03	1.709625e+00	1.421732e-03
1.841172e-03	1.710014e+00	1.422719e-03
1.842099e-03	1.710403e+00	1.423707e-03
1.843027e-03	1.710792e+00	1.424696e-03
1.843956e-03	1.711182e+00	1.425685e-03
1.844884e-03	1.711571e+00	1.426675e-03
1.845814e-03	1.711960e+00	1.427666e-03
1.846743e-03	1.712350e+00	1.428657e-03
1.847673e-03	1.712739e+00	1.429649e-03
1.848604e-03	1.713129e+00	1.430642e-03
1.849535e-03	1.713519e+00	1.431635e-03
1.850466e-03	1.713909e+00	1.432629e-03
1.851398e-03	1.714298e+00	1.433623e-03
1.852331e-03	1.714688e+00	1.434619e-03
1.853263e-03	1.715078e+00	1.435614e-03
1.854197e-03	1.715468e+00	1.436611e-03
1.855130e-03	1.715858e+00	1.437608e-03
1.856064e-03	1.716248e+00	1.438606e-03
1.856999e-03	1.716639e+00	1.439604e-03
1.857934e-03	1.717029e+00	1.440604e-03
1.858869e-03	1.717419e+00	1.441603e-03
1.859805e-03	1.717810e+00	1.442604e-03
1.860742e-03	1.718200e+00	1.443605e-03
1.861678e-03	1.718591e+00	1.444607e-03
1.862616e-03	1.718981e+00	1.445609e-03
1.863553e-03	1.719372e+00	1.446612e-03
1.864491e-03	1.719763e+00	1.447616e-03
1.865430e-03	1.720153e+00	1.448620e-03
1.866369e-03	1.720544e+00	1.449625e-03
1.867308e-03	1.720935e+00	1.450631e-03
1.868248e-03	1.721326e+00	1.451638e-03
1.869189e-03	1.721717e+00	1.452645e-03
1.870130e-03	1.722108e+00	1.453652e-03
1.871071e-03	1.722499e+00	1.454661e-03
1.872013e-03	1.722891e+00	1.455670e-03
1.872955e-03	1.723282e+00	1.456679e-03
1.873897e-03	1.723673e+00	1.457690e-03
1.874840e-03	1.724065e+00	1.458701e-03
1.875784e-03	1.724456e+00	1.459713e-03
1.876728e-03	1.724848e+00	1.460725e-03
1.877672e-03	1.725239e+00	1.461738e-03
1.878617e-03	1.725631e+00	1.462752e-03
1.879562e-03	1.726023e+00	1.463766e-03
1.880508e-03	1.726414e+00	1.464781e-03
1.881454e-03	1.726806e+00	1.465797e-03
1.882401e-03	1.727198e+00	1.466813e-03
1.883348e-03	1.727590e+00	1.467830e-03
1.884295e-03	1.727982e+00	1.468848e-03
1.885243e-03	1.728374e+00	1.469866e-03
1.886192e-03	1.728767e+00	1.470885e-03
1.887141e-03	1.729159e+00	1.471905e-03
1.888090e-03	1.729551e+00	1.472925e-03
1.889040e-03	1.729944e+00	1.473946e-03
1.889990e-03	1.730336e+00	1.474968e-03
1.890941e-03	1.730728e+00	1.475990e-03
1.891892e-03	1.731121e+00	1.477013e-03
1.892844e-03	1.731514e+00	1.478037e-03
1.893796e-03	1.731906e+00	1.479062e-03
1.894748e-03	1.732299e+00	1.480087e-03
1.895701e-03	1.732692e+00	1.481112e-03
1.896655e-03	1.733085e+00	1.482139e-03
1.897608e-03	1.733478e+00	1.483166e-03
1.898563e-03	1.733871e+00	1.484194e-03
1.899518e-03	1.734264e+00	1.485222e-03
1.900473e-03	1.734657e+00	1.486251e-03
1.901429e-03	1.735050e+00	1.487281e-03
1.902385e-03	1.735443e+00	1.488312e-03
1.903341e-03	1.735837e+00	1.489343e-03
1.904298e-03	1.736230e+00	1.490375e-03
1.905256e-03	1.736624e+00	1.491407e-03
1.906214e-03	1.737017e+00	1.492440e-03
1.907172e-03	1.737411e+00	1.493474e-03
1.908131e-03	1.737804e+00	1.494509e-03
1.909090e-03	1.738198e+00	1.495544e-03
1.910050e-03	1.738592e+00	1.496580e-03
1.911010e-03	1.738986e+00	1.497616e-03
1.911971e-03	1.739380e+00	1.498654e-03
1.912932e-03	1.739774e+00	1.499692e-03
1.913894e-03	1.740168e+00	1.500730e-03
1.914856e-03	1.740562e+00	1.501769e-03
1.915819e-03	1.740956e+00	1.502809e-03
1.916782e-03	1.741350e+00	1.503850e-03
1.917745e-03	1.741744e+00	1.504892e-03
1.918709e-03	1.742139e+00	1.505934e-03
1.919673e-03	1.742533e+00	1.506976e-03
1.920638e-03	1.742928e+00	1.508020e-03
1.921603e-03	1.743322e+00	1.509064e-03
1.922569e-03	1.743717e+00	1.510109e-03
1.923535e-03	1.744112e+00	1.511154e-03
1.924502e-03	1.744506e+00	1.512200e-03
1.925469e-03	1.744901e+00	1.513247e-03
1.926437e-03	1.745296e+00	1.514295e-03
1.927405e-03	1.745691e+00	1.515343e-03
1.928373e-03	1.746086e+00	1.516392e-03
1.929342e-03	1.746481e+00	1.517441e-03
1.930312e-03	1.746876e+00	1.518492e-03
1.931281e-03	1.747271e+00	1.519543e-03
1.932252e-03	1.747667e+00	1.520594e-03
1.933223e-03	1.748062e+00	1.521647e-03
1.934194e-03	1.748457e+00	1.522700e-03
1.935166e-03	1.748853e+00	1.523753e-03
1.936138e-03	1.749248e+00	1.524808e-03
1.937110e-03	1.749644e+00	1.525863e-03
1.938084e-03	1.750039e+00	1.526919e-03
1.939057e-03	1.750435e+00	1.527975e-03
1.940031e-03	1.750831e+00	1.529032e-03
1.941006e-03	1.751227e+00	1.530090e-03
1.941981e-03	1.751623e+00	1.531149e-03
1.942956e-03	1.752019e+00	1.532208e-03
1.943932e-03	1.752415e+00	1.533268e-03
1.944908e-03	1.752811e+00	1.534329e-03
1.945885e-03	1.753207e+00	1.535390e-03
1.946863e-03	1.753603e+00	1.536452e-03
1.947840e-03	1.753999e+00	1.537515e-03
1.948818e-03	1.754396e+00	1.538579e-03
1.949797e-03	1.754792e+00	1.539643e-03
1.950776e-03	1.755189e+00	1.540708e-03
1.951756e-03	1.755585e+00	1.541773e-03
1.952736e-03	1.755982e+00	1.542839e-03
1.953717e-03	1.756379e+00	1.543906e-03
1.954698e-03	1.756775e+00	1.544974e-03
1.955679e-03	1.757172e+00	1.546042e-03
1.956661e-03	1.757569e+00	1.547111e-03
1.957643e-03	1.757966e+00	1.548181e-03
1.958626e-03	1.758363e+00	1.549252e-03
1.959610e-03	1.758760e+00	1.550323e-03
1.960593e-03	1.759157e+00	1.551395e-03
1.961578e-03	1.759554e+00	1.552467e-03
1.962563e-03	1.759952e+00	1.553540e-03
1.963548e-03	1.760349e+00	1.554614e-03
1.964533e-03	1.760746e+00	1.555689e-03
1.965520e-03	1.761144e+00	1.556765e-03
1.966506e-03	1.761541e+00	1.557841e-03
1.967493e-03	1.761939e+00	1.558917e-03
1.968481e-03	1.762336e+00	1.559995e-03
1.969469e-03	1.762734e+00	1.561073e-03
1.970457e-03	1.763132e+00	1.562152e-03
1.971446e-03	1.763530e+00	1.563232e-03
1.972436e-03	1.763928e+00	1.564312e-03
1.973426e-03	1.764326e+00	1.565393e-03
1.974416e-03	1.764724e+00	1.566475e-03
1.975407e-03	1.765122e+00	1.567557e-03
1.976398e-03	1.765520e+00	1.568640e-03
1.977390e-03	1.765918e+00	1.569724e-03
1.978382e-03	1.766316e+00	1.570809e-03
1.979375e-03	1.766715e+00	1.571894e-03
1.980368e-03	1.767113e+00	1.572980e-03
1.981362e-03	1.767512e+00	1.574067e-03
1.982356e-03	1.767910e+00	1.575154e-03
1.983351e-03	1.768309e+00	1.576243e-03
1.984346e-03	1.768708e+00	1.577331e-03
1.985342e-03	1.769106e+00	1.578421e-03
1.986338e-03	1.769505e+00	1.579511e-03
1.987334e-03	1.769904e+00	1.580602e-03
1.988331e-03	1.770303e+00	1.581694e-03
1.989329e-03	1.770702e+00	1.582787e-03
1.990326e-03	1.771101e+00	1.583880e-03
1.991325e-03	1.771500e+00	1.584974e-03
1.992324e-03	1.771899e+00	1.586068e-03
1.993323e-03	1.772299e+00	1.587163e-03
1.994323e-03	1.772698e+00	1.588260e-03
1.995323e-03	1.773097e+00	1.589356e-03
1.996324e-03	1.773497e+00	1.590454e-03
1.997325e-03	1.773896e+00	1.591552e-03
1.998327e-03	1.774296e+00	1.592651e-03
1.999329e-03	1.774696e+00	1.593750e-03
2.000332e-03	1.775095e+00	1.594851e-03
2.001335e-03	1.775495e+00	1.595952e-03
2.002339e-03	1.775895e+00	1.597054e-03
2.003343e-03	1.776295e+00	1.598156e-03
2.004348e-03	1.776695e+00	1.599259e-03
2.005353e-03	1.777095e+00	1.600363e-03
2.006358e-03	1.777495e+00	1.601468e-03
2.007364e-03	1.777895e+00	1.602574e-03
2.008371e-03	1.778295e+00	1.603680e-03
2.009378e-03	1.778696e+00	1.604786e-03
2.010385e-03	1.779096e+00	1.605894e-03
2.011393e-03	1.779496e+00	1.607002e-03
2.012402e-03	1.779897e+00	1.608111e-03
2.013411e-03	1.780298e+00	1.609221e-03
2.014420e-03	1.780698e+00	1.610332e-03
2.015430e-03	1.781099e+00	1.611443e-03
2.016440e-03	1.781500e+00	1.612555e-03
2.017451e-03	1.781900e+00	1.613668e-03
2.018462e-03	1.782301e+00	1.614781e-03
2.019474e-03	1.782702e+00	1.615895e-03
2.020486e-03	1.783103e+00	1.617010e-03
2.021499e-03	1.783504e+00	1.618126e-03
2.022512e-03	1.783906e+00	1.619242e-03
2.023526e-03	1.784307e+00	1.620359e-03
2.024540e-03	1.784708e+00	1.621477e-03
2.025555e-03	1.785109e+00	1.622595e-03
2.026570e-03	1.785511e+00	1.623715e-03
2.027586e-03	1.785912e+00	1.624835e-03
2.028602e-03	1.786314e+00	1.625955e-03
2.029619e-03	1.786715e+00	1.627077e-03
2.030636e-03	1.787117e+00	1.628199e-03
2.031653e-03	1.787519e+00	1.629322e-03
2.032671e-03	1.787921e+00	1.630445e-03
2.033690e-03	1.788322e+00	1.631570e-03
2.034709e-03	1.788724e+00	1.632695e-03
2.035728e-03	1.789126e+00	1.633821e-03
2.036748e-03	1.789528e+00	1.634948e-03
2.037769e-03	1.789931e+00	1.636075e-03
2.038790e-03	1.790333e+00	1.637203e-03
2.039811e-03	1.790735e+00	1.638332e-03
2.040833e-03	1.791137e+00	1.639461e-03
2.041856e-03	1.791540e+00	1.640592e-03
2.042879e-03	1.791942e+00	1.641723e-03
2.043902e-03	1.792345e+00	1.642855e-03
2.044926e-03	1.792747e+00	1.643987e-03
2.045950e-03	1.793150e+00	1.645120e-03
2.046975e-03	1.793553e+00	1.646254e-03
2.048000e-03	1.793956e+00	1.647389e-03
2.049026e-03	1.794358e+00	1.648525e-03
2.050053e-03	1.794761e+00	1.649661e-03
2.051079e-03	1.795164e+00	1.650798e-03
2.052107e-03	1.795567e+00	1.651936e-03
2.053134e-03	1.795970e+00	1.653074e-03
2.054163e-03	1.796374e+00	1.654213e-03
2.055191e-03	1.796777e+00	1.655353e-03
2.056221e-03	1.797180e+00	1.656494e-03
2.057250e-03	1.797584e+00	1.657635e-03
2.058281e-03	1.797987e+00	1.658778e-03
2.059311e-03	1.798390e+00	1.659921e-03
2.060343e-03	1.798794e+00	1.661064e-03
2.061374e-03	1.799198e+00	1.662209e-03
2.062406e-03	1.799601e+00	1.663354e-03
2.063439e-03	1.800005e+00	1.664500e-03
2.064472e-03	1.800409e+00	1.665647e-03
2.065506e-03	1.800813e+00	1.666794e-03
2.066540e-03	1.801217e+00	1.667942e-03
2.067575e-03	1.801621e+00	1.669091e-03
2.068610e-03	1.802025e+00	1.670241e-03
2.069645e-03	1.802429e+00	1.671391e-03
2.070682e-03	1.802833e+00	1.672543e-03
2.071718e-03	1.803238e+00	1.673695e-03
2.072755e-03	1.803642e+00	1.674847e-03
2.073793e-03	1.804046e+00	1.676001e-03
2.074831e-03	1.804451e+00	1.677155e-03
2.075870e-03	1.804855e+00	1.678310e-03
2.076909e-03	1.805260e+00	1.679466e-03
2.077948e-03	1.805665e+00	1.680622e-03
2.078988e-03	1.806070e+00	1.681780e-03
2.080029e-03	1.806474e+00	1.682938e-03
2.081070e-03	1.806879e+00	1.684096e-03
2.082111e-03	1.807284e+00	1.685256e-03
2.083153e-03	1.807689e+00	1.686416e-03
2.084196e-03	1.808094e+00	1.687577e-03
2.085239e-03	1.808499e+00	1.688739e-03
2.086282e-03	1.808905e+00	1.689902e-03
2.087326e-03	1.809310e+00	1.691065e-03
2.088371e-03	1.809715e+00	1.692229e-03
2.089416e-03	1.810121e+00	1.693394e-03
2.090461e-03	1.810526e+00	1.694560e-03
2.091507e-03	1.810932e+00	1.695726e-03
2.092554e-03	1.811337e+00	1.696893e-03
2.093601e-03	1.811743e+00	1.698061e-03
2.094648e-03	1.812149e+00	1.699230e-03
2.095696e-03	1.812554e+00	1.700399e-03
2.096745e-03	1.812960e+00	1.701569e-03
2.097794e-03	1.813366e+00	1.702740e-03
2.098843e-03	1.813772e+00	1.703912e-03
2.099893e-03	1.814178e+00	1.705085e-03
2.100944e-03	1.814585e+00	1.706258e-03
2.101995e-03	1.814991e+00	1.707432e-03
2.103046e-03	1.815397e+00	1.708607e-03
2.104098e-03	1.815803e+00	1.709782e-03
2.105151e-03	1.816210e+00	1.710959e-03
2.106204e-03	1.816616e+00	1.712136e-03
2.107257e-03	1.817023e+00	1.713314e-03
2.108311e-03	1.817429e+00	1.714492e-03
2.109366e-03	1.817836e+00	1.715672e-03
2.110421e-03	1.818243e+00	1.716852e-03
2.111476e-03	1.818649e+00	1.718033e-03
2.112532e-03	1.819056e+00	1.719215e-03
2.113589e-03	1.819463e+00	1.720397e-03
2.114645e-03	1.819870e+00	1.721581e-03
2.115703e-03	1.820277e+00	1.722765e-03
2.116761e-03	1.820684e+00	1.723949e-03
2.117819e-03	1.821092e+00	1.725135e-03
2.118878e-03	1.821499e+00	1.726321e-03
2.119938e-03	1.821906e+00	1.727509e-03
2.120998e-03	1.822314e+00	1.728697e-03
2.122058e-03	1.822721e+00	1.729885e-03
2.123119e-03	1.823129e+00	1.731075e-03
2.124181e-03	1.823536e+00	1.732265e-03
2.125243e-03	1.823944e+00	1.733456e-03
2.126305e-03	1.824352e+00	1.734648e-03
2.127368e-03	1.824759e+00	1.735841e-03
2.128432e-03	1.825167e+00	1.737034e-03
2.129496e-03	1.825575e+00	1.738228e-03
2.130561e-03	1.825983e+00	1.739423e-03
2.131626e-03	1.826391e+00	1.740619e-03
2.132691e-03	1.826799e+00	1.741815e-03
2.133757e-03	1.827207e+00	1.743013e-03
2.134824e-03	1.827616e+00	1.744211e-03
2.135891e-03	1.828024e+00	1.745410e-03
2.136958e-03	1.828432e+00	1.746609e-03
2.138026e-03	1.828841e+00	1.747810e-03
2.139095e-03	1.829249e+00	1.749011e-03
2.140164e-03	1.829658e+00	1.750213e-03
2.141234e-03	1.830067e+00	1.751416e-03
2.142304e-03	1.830475e+00	1.752619e-03
2.143374e-03	1.830884e+00	1.753824e-03
2.144446e-03	1.831293e+00	1.755029e-03
2.145517e-03	1.831702e+00	1.756235e-03
2.146589e-03	1.832111e+00	1.757442e-03
2.147662e-03	1.832520e+00	1.758649e-03
2.148735e-03	1.832929e+00	1.759857e-03
2.149809e-03	1.833338e+00	1.761066e-03
2.150883e-03	1.833747e+00	1.762276e-03
2.151958e-03	1.834157e+00	1.763487e-03
2.153033e-03	1.834566e+00	1.764698e-03
2.154109e-03	1.834976e+00	1.765911e-03
2.155185e-03	1.835385e+00	1.767124e-03
2.156262e-03	1.835795e+00	1.768338e-03
2.157339e-03	1.836204e+00	1.769552e-03
2.158417e-03	1.836614e+00	1.770768e-03
2.159495e-03	1.837024e+00	1.771984e-03
2.160574e-03	1.837434e+00	1.773201e-03
2.161653e-03	1.837844e+00	1.774419e-03
2.162733e-03	1.838253e+00	1.775637e-03
2.163813e-03	1.838664e+00	1.776857e-03
2.164894e-03	1.839074e+00	1.778077e-03
2.165975e-03	1.839484e+00	1.779298e-03
2.167057e-03	1.839894e+00	1.780520e-03
2.168139e-03	1.840304e+00	1.781743e-03
2.169222e-03	1.840715e+00	1.782966e-03
2.170306e-03	1.841125e+00	1.784190e-03
2.171389e-03	1.841536e+00	1.785415e-03
2.172474e-03	1.841946e+00	1.786641e-03
2.173559e-03	1.842357e+00	1.787868e-03
2.174644e-03	1.842768e+00	1.789095e-03
2.175730e-03	1.843178e+00	1.790323e-03
2.176817e-03	1.843589e+00	1.791552e-03
2.177904e-03	1.844000e+00	1.792782e-03
2.178991e-03	1.844411e+00	1.794013e-03
2.180079e-03	1.844822e+00	1.795244e-03
2.181168e-03	1.845233e+00	1.796476e-03
2.182257e-03	1.845644e+00	1.797709e-03
2.183346e-03	1.846056e+00	1.798943e-03
2.184437e-03	1.846467e+00	1.800178e-03
2.185527e-03	1.846878e+00	1.801413e-03
2.186618e-03	1.847290e+00	1.802650e-03
2.187710e-03	1.847701e+00	1.803887e-03
2.188802e-03	1.848113e+00	1.805124e-03
2.189895e-03	1.848525e+00	1.806363e-03
2.190988e-03	1.848936e+00	1.807603e-03
2.192082e-03	1.849348e+00	1.808843e-03
2.193176e-03	1.849760e+00	1.810084e-03
2.194271e-03	1.850172e+00	1.811326e-03
2.195366e-03	1.850584e+00	1.812569e-03
2.196462e-03	1.850996e+00	1.813812e-03
2.197558e-03	1.851408e+00	1.815057e-03
2.198655e-03	1.851820e+00	1.816302e-03
2.199752e-03	1.852232e+00	1.817548e-03
2.200850e-03	1.852645e+00	1.818795e-03
2.201949e-03	1.853057e+00	1.820042e-03
2.203047e-03	1.853469e+00	1.821291e-03
2.204147e-03	1.853882e+00	1.822540e-03
2.205247e-03	1.854295e+00	1.823790e-03
2.206347e-03	1.854707e+00	1.825041e-03
2.207448e-03	1.855120e+00	1.826293e-03
2.208550e-03	1.855533e+00	1.827545e-03
2.209652e-03	1.855946e+00	1.828798e-03
2.210755e-03	1.856358e+00	1.830053e-03
2.211858e-03	1.856771e+00	1.831307e-03
2.212961e-03	1.857184e+00	1.832563e-03
2.214065e-03	1.857598e+00	1.833820e-03
2.215170e-03	1.858011e+00	1.835077e-03
2.216275e-03	1.858424e+00	1.836336e-03
2.217381e-03	1.858837e+00	1.837595e-03
2.218487e-03	1.859251e+00	1.838855e-03
2.219594e-03	1.859664e+00	1.840115e-03
2.220701e-03	1.860078e+00	1.841377e-03
2.221809e-03	1.860491e+00	1.842639e-03
2.222917e-03	1.860905e+00	1.843902e-03
2.224026e-03	1.861319e+00	1.845166e-03
2.225136e-03	1.861732e+00	1.846431e-03
2.226246e-03	1.862146e+00	1.847697e-03
2.227356e-03	1.862560e+00	1.848963e-03
2.228467e-03	1.862974e+00	1.850231e-03
2.229579e-03	1.863388e+00	1.851499e-03
2.230691e-03	1.863802e+00	1.852768e-03
2.231803e-03	1.864217e+00	1.854038e-03
2.232916e-03	1.864631e+00	1.855308e-03
2.234030e-03	1.865045e+00	1.856580e-03
2.235144e-03	1.865460e+00	1.857852e-03
2.236259e-03	1.865874e+00	1.859125e-03
2.237374e-03	1.866289e+00	1.860399e-03
2.238490e-03	1.866703e+00	1.861674e-03
2.239606e-03	1.867118e+00	1.862949e-03
2.240723e-03	1.867532e+00	1.864226e-03
2.241840e-03	1.867947e+00	1.865503e-03
2.242958e-03	1.868362e+00	1.866781e-03
2.244076e-03	1.868777e+00	1.868060e-03
2.245195e-03	1.869192e+00	1.869340e-03
2.246315e-03	1.869607e+00	1.870621e-03
2.247435e-03	1.870022e+00	1.871902e-03
2.248555e-03	1.870437e+00	1.873184e-03
2.249676e-03	1.870853e+00	1.874468e-03
2.250798e-03	1.871268e+00	1.875751e-03
2.251920e-03	1.871683e+00	1.877036e-03
2.253042e-03	1.872099e+00	1.878322e-03
2.254165e-03	1.872514e+00	1.879608e-03
2.255289e-03	1.872930e+00	1.880896e-03
2.256413e-03	1.873346e+00	1.882184e-03
2.257538e-03	1.873761e+00	1.883473e-03
2.258663e-03	1.874177e+00	1.884763e-03
2.259789e-03	1.874593e+00	1.886053e-03
2.260916e-03	1.875009e+00	1.887345e-03
2.262043e-03	1.875425e+00	1.888637e-03
2.263170e-03	1.875841e+00	1.889931e-03
2.264298e-03	1.876257e+00	1.891225e-03
2.265426e-03	1.876673e+00	1.892520e-03
2.266555e-03	1.877090e+00	1.893815e-03
2.267685e-03	1.877506e+00	1.895112e-03
2.268815e-03	1.877922e+00	1.896409e-03
2.269946e-03	1.878339e+00	1.897708e-03
2.271077e-03	1.878756e+00	1.899007e-03
2.272209e-03	1.879172e+00	1.900307e-03
2.273341e-03	1.879589e+00	1.901608e-03
2.274474e-03	1.880006e+00	1.902909e-03
2.275607e-03	1.880422e+00	1.904212e-03
2.276741e-03	1.880839e+00	1.905515e-03
2.277875e-03	1.881256e+00	1.906819e-03
2.279010e-03	1.881673e+00	1.908124e-03
2.280146e-03	1.882090e+00	1.909430e-03
2.281282e-03	1.882507e+00	1.910737e-03
2.282418e-03	1.882925e+00	1.912045e-03
2.283555e-03	1.883342e+00	1.913353e-03
2.284693e-03	1.883759e+00	1.914663e-03
2.285831e-03	1.884177e+00	1.915973e-03
2.286970e-03	1.884594e+00	1.917284e-03
2.288109e-03	1.885012e+00	1.918596e-03
2.289249e-03	1.885429e+00	1.919908e-03
2.290389e-03	1.885847e+00	1.921222e-03
2.291530e-03	1.886265e+00	1.922537e-03
2.292672e-03	1.886683e+00	1.923852e-03
2.293813e-03	1.887101e+00	1.925168e-03
2.294956e-03	1.887519e+00	1.926485e-03
2.296099e-03	1.887937e+00	1.927803e-03
2.297243e-03	1.888355e+00	1.929122e-03
2.298387e-03	1.888773e+00	1.930441e-03
2.299531e-03	1.889191e+00	1.931762e-03
2.300677e-03	1.889609e+00	1.933083e-03
2.301822e-03	1.890028e+00	1.934405e-03
2.302969e-03	1.890446e+00	1.935729e-03
2.304115e-03	1.890865e+00	1.937052e-03
2.305263e-03	1.891283e+00	1.938377e-03
2.306411e-03	1.891702e+00	1.939703e-03
2.307559e-03	1.892121e+00	1.941029e-03
2.308708e-03	1.892539e+00	1.942357e-03
2.309858e-03	1.892958e+00	1.943685e-03
2.311008e-03	1.893377e+00	1.945014e-03
2.312159e-03	1.893796e+00	1.946344e-03
2.313310e-03	1.894215e+00	1.947675e-03
2.314461e-03	1.894634e+00	1.949007e-03
2.315614e-03	1.895053e+00	1.950339e-03
2.316767e-03	1.895473e+00	1.951673e-03
2.317920e-03	1.895892e+00	1.953007e-03
2.319074e-03	1.896311e+00	1.954342e-03
2.320228e-03	1.896731e+00	1.955678e-03
2.321383e-03	1.897150e+00	1.957015e-03
2.322539e-03	1.897570e+00	1.958353e-03
2.323695e-03	1.897990e+00	1.959692e-03
2.324852e-03	1.898409e+00	1.961031e-03
2.326009e-03	1.898829e+00	1.962372e-03
2.327167e-03	1.899249e+00	1.963713e-03
2.328325e-03	1.899669e+00	1.965055e-03
2.329484e-03	1.900089e+00	1.966398e-03
2.330643e-03	1.900509e+00	1.967742e-03
2.331803e-03	1.900929e+00	1.969087e-03
2.332964e-03	1.901349e+00	1.970433e-03
2.334125e-03	1.901770e+00	1.971779e-03
2.335286e-03	1.902190e+00	1.973127e-03
2.336449e-03	1.902610e+00	1.974475e-03
2.337611e-03	1.903031e+00	1.975824e-03
2.338775e-03	1.903451e+00	1.977174e-03
2.339938e-03	1.903872e+00	1.978525e-03
2.341103e-03	1.904293e+00	1.979877e-03
2.342268e-03	1.904714e+00	1.981230e-03
2.343433e-03	1.905134e+00	1.982583e-03
2.344599e-03	1.905555e+00	1.983938e-03
2.345766e-03	1.905976e+00	1.985293e-03
2.346933e-03	1.906397e+00	1.986649e-03
2.348100e-03	1.906818e+00	1.988007e-03
2.349269e-03	1.907239e+00	1.989365e-03
2.350437e-03	1.907661e+00	1.990724e-03
2.351607e-03	1.908082e+00	1.992083e-03
2.352777e-03	1.908503e+00	1.993444e-03
2.353947e-03	1.908925e+00	1.994806e-03
2.355118e-03	1.909346e+00	1.996168e-03
2.356290e-03	1.909768e+00	1.997531e-03
2.357462e-03	1.910189e+00	1.998896e-03
2.358634e-03	1.910611e+00	2.000261e-03
2.359808e-03	1.911033e+00	2.001627e-03
2.360982e-03	1.911455e+00	2.002994e-03
2.362156e-03	1.911877e+00	2.004361e-03
2.363331e-03	1.912299e+00	2.005730e-03
2.364506e-03	1.912721e+00	2.007100e-03
2.365682e-03	1.913143e+00	2.008470e-03
2.366859e-03	1.913565e+00	2.009841e-03
2.368036e-03	1.913987e+00	2.011214e-03
2.369214e-03	1.914410e+00	2.012587e-03
2.370392e-03	1.914832e+00	2.013961e-03
2.371571e-03	1.915254e+00	2.015336e-03
2.372750e-03	1.915677e+00	2.016711e-03
2.373930e-03	1.916100e+00	2.018088e-03
2.375110e-03	1.916522e+00	2.019466e-03
2.376291e-03	1.916945e+00	2.020844e-03
2.377473e-03	1.917368e+00	2.022224e-03
2.378655e-03	1.917791e+00	2.023604e-03
2.379838e-03	1.918214e+00	2.024985e-03
2.381021e-03	1.918637e+00	2.026367e-03
2.382205e-03	1.919060e+00	2.027750e-03
2.383389e-03	1.919483e+00	2.029134e-03
2.384574e-03	1.919906e+00	2.030519e-03
2.385760e-03	1.920329e+00	2.031905e-03
2.386946e-03	1.920753e+00	2.033291e-03
2.388132e-03	1.921176e+00	2.034679e-03
2.389320e-03	1.921599e+00	2.036067e-03
2.390507e-03	1.922023e+00	2.037457e-03
2.391696e-03	1.922447e+00	2.038847e-03
2.392885e-03	1.922870e+00	2.040238e-03
2.394074e-03	1.923294e+00	2.041630e-03
2.395264e-03	1.923718e+00	2.043023e-03
2.396455e-03	1.924142e+00	2.044417e-03
2.397646e-03	1.924566e+00	2.045811e-03
2.398838e-03	1.924990e+00	2.047207e-03
2.400030e-03	1.925414e+00	2.048604e-03
2.401223e-03	1.925838e+00	2.050001e-03
2.402416e-03	1.926262e+00	2.051400e-03
2.403610e-03	1.926687e+00	2.052799e-03
2.404805e-03	1.927111e+00	2.054199e-03
2.406000e-03	1.927535e+00	2.055600e-03
2.407195e-03	1.927960e+00	2.057002e-03
2.408392e-03	1.928385e+00	2.058405e-03
2.409588e-03	1.928809e+00	2.059809e-03
2.410786e-03	1.929234e+00	2.061214e-03
2.411984e-03	1.929659e+00	2.062620e-03
2.413182e-03	1.930084e+00	2.064026e-03
2.414381e-03	1.930508e+00	2.065434e-03
2.415581e-03	1.930933e+00	2.066842e-03
2.416781e-03	1.931359e+00	2.068251e-03
2.417982e-03	1.931784e+00	2.069662e-03
2.419183e-03	1.932209e+00	2.071073e-03
2.420385e-03	1.932634e+00	2.072485e-03
2.421588e-03	1.933059e+00	2.073898e-03
2.422791e-03	1.933485e+00	2.075312e-03
2.423994e-03	1.933910e+00	2.076727e-03
2.425199e-03	1.934336e+00	2.078143e-03
2.426403e-03	1.934762e+00	2.079559e-03
2.427609e-03	1.935187e+00	2.080977e-03
2.428815e-03	1.935613e+00	2.082396e-03
2.430021e-03	1.936039e+00	2.083815e-03
2.431228e-03	1.936465e+00	2.085235e-03
2.432436e-03	1.936891e+00	2.086657e-03
2.433644e-03	1.937317e+00	2.088079e-03
2.434853e-03	1.937743e+00	2.089502e-03
2.436062e-03	1.938169e+00	2.090926e-03
2.437272e-03	1.938595e+00	2.092351e-03
2.438482e-03	1.939021e+00	2.093777e-03
2.439693e-03	1.939448e+00	2.095204e-03
2.440905e-03	1.939874e+00	2.096632e-03
2.442117e-03	1.940301e+00	2.098061e-03
2.443330e-03	1.940727e+00	2.099490e-03
2.444543e-03	1.941154e+00	2.100921e-03
2.445757e-03	1.941581e+00	2.102353e-03
2.446972e-03	1.942007e+00	2.103785e-03
2.448187e-03	1.942434e+00	2.105219e-03
2.449403e-03	1.942861e+00	2.106653e-03
2.450619e-03	1.943288e+00	2.108088e-03
2.451836e-03	1.943715e+00	2.109524e-03
2.453053e-03	1.944142e+00	2.110961e-03
2.454271e-03	1.944570e+00	2.112400e-03
2.455489e-03	1.944997e+00	2.113839e-03
2.456709e-03	1.945424e+00	2.115278e-03
2.457928e-03	1.945852e+00	2.116719e-03
2.459149e-03	1.946279e+00	2.118161e-03
2.460369e-03	1.946707e+00	2.119604e-03
2.461591e-03	1.947134e+00	2.121048e-03
2.462813e-03	1.947562e+00	2.122492e-03
2.464035e-03	1.947990e+00	2.123938e-03
2.465259e-03	1.948418e+00	2.125384e-03
2.466482e-03	1.948845e+00	2.126832e-03
2.467707e-03	1.949273e+00	2.128280e-03
2.468932e-03	1.949701e+00	2.129729e-03
2.470157e-03	1.950130e+00	2.131180e-03
2.471383e-03	1.950558e+00	2.132631e-03
2.472610e-03	1.950986e+00	2.134083e-03
2.473837e-03	1.951414e+00	2.135536e-03
2.475065e-03	1.951843e+00	2.136990e-03
2.476293e-03	1.952271e+00	2.138445e-03
2.477522e-03	1.952700e+00	2.139901e-03
2.478752e-03	1.953128e+00	2.141358e-03
2.479982e-03	1.953557e+00	2.142816e-03
2.481212e-03	1.953986e+00	2.144275e-03
2.482444e-03	1.954414e+00	2.145735e-03
2.483676e-03	1.954843e+00	2.147195e-03
2.484908e-03	1.955272e+00	2.148657e-03
2.486141e-03	1.955701e+00	2.150119e-03
2.487375e-03	1.956130e+00	2.151583e-03
2.488609e-03	1.956559e+00	2.153048e-03
2.489844e-03	1.956989e+00	2.154513e-03
2.491079e-03	1.957418e+00	2.155979e-03
2.492315e-03	1.957847e+00	2.157447e-03
2.493552e-03	1.958277e+00	2.158915e-03
2.494789e-03	1.958706e+00	2.160384e-03
2.496027e-03	1.959136e+00	2.161854e-03
2.497265e-03	1.959565e+00	2.163326e-03
2.498504e-03	1.959995e+00	2.164798e-03
2.499743e-03	1.960425e+00	2.166271e-03
2.500983e-03	1.960855e+00	2.167745e-03
2.502224e-03	1.961284e+00	2.169220e-03
2.503465e-03	1.961714e+00	2.170696e-03
2.504707e-03	1.962144e+00	2.172173e-03
2.505949e-03	1.962575e+00	2.173651e-03
2.507192e-03	1.963005e+00	2.175130e-03
2.508436e-03	1.963435e+00	2.176609e-03
2.509680e-03	1.963865e+00	2.178090e-03
2.510925e-03	1.964296e+00	2.179572e-03
2.512170e-03	1.964726e+00	2.181055e-03
2.513416e-03	1.965157e+00	2.182538e-03
2.514663e-03	1.965587e+00	2.184023e-03
2.515910e-03	1.966018e+00	2.185508e-03
2.517158e-03	1.966449e+00	2.186995e-03
2.518406e-03	1.966880e+00	2.188482e-03
2.519655e-03	1.967310e+00	2.189971e-03
2.520904e-03	1.967741e+00	2.191460e-03
2.522154e-03	1.968172e+00	2.192951e-03
2.523405e-03	1.968603e+00	2.194442e-03
2.524656e-03	1.969035e+00	2.195935e-03
2.525908e-03	1.969466e+00	2.197428e-03
2.527161e-03	1.969897e+00	2.198922e-03
2.528414e-03	1.970328e+00	2.200417e-03
2.529667e-03	1.970760e+00	2.201914e-03
2.530922e-03	1.971191e+00	2.203411e-03
2.532177e-03	1.971623e+00	2.204909e-03
2.533432e-03	1.972055e+00	2.206408e-03
2.534688e-03	1.972486e+00	2.207908e-03
2.535945e-03	1.972918e+00	2.209410e-03
2.537202e-03	1.973350e+00	2.210912e-03
2.538460e-03	1.973782e+00	2.212415e-03
2.539718e-03	1.974214e+00	2.213919e-03
2.540977e-03	1.974646e+00	2.215424e-03
2.542237e-03	1.975078e+00	2.216930e-03
2.543497e-03	1.975510e+00	2.218437e-03
2.544758e-03	1.975943e+00	2.219945e-03
2.546019e-03	1.976375e+00	2.221454e-03
2.547281e-03	1.976807e+00	2.222963e-03
2.548543e-03	1.977240e+00	2.224474e-03
2.549807e-03	1.977672e+00	2.225986e-03
2.551070e-03	1.978105e+00	2.227499e-03
2.552335e-03	1.978538e+00	2.229013e-03
2.553600e-03	1.978970e+00	2.230528e-03
2.554865e-03	1.979403e+00	2.232044e-03
2.556131e-03	1.979836e+00	2.233560e-03
2.557398e-03	1.980269e+00	2.235078e-03
2.558666e-03	1.980702e+00	2.236597e-03
2.559934e-03	1.981135e+00	2.238117e-03
2.561202e-03	1.981568e+00	2.239637e-03
2.562471e-03	1.982002e+00	2.241159e-03
2.563741e-03	1.982435e+00	2.242682e-03
2.565011e-03	1.982868e+00	2.244206e-03
2.566282e-03	1.983302e+00	2.245730e-03
2.567554e-03	1.983735e+00	2.247256e-03
2.568826e-03	1.984169e+00	2.248783e-03
2.570099e-03	1.984603e+00	2.250310e-03
2.571372e-03	1.985036e+00	2.251839e-03
2.572646e-03	1.985470e+00	2.253369e-03
2.573921e-03	1.985904e+00	2.254899e-03
2.575196e-03	1.986338e+00	2.256431e-03
2.576472e-03	1.986772e+00	2.257963e-03
2.577748e-03	1.987206e+00	2.259497e-03
2.579025e-03	1.987640e+00	2.261032e-03
2.580303e-03	1.988075e+00	2.262567e-03
2.581581e-03	1.988509e+00	2.264104e-03
2.582860e-03	1.988943e+00	2.265642e-03
2.584139e-03	1.989378e+00	2.267180e-03
2.585419e-03	1.989812e+00	2.268720e-03
2.586700e-03	1.990247e+00	2.270260e-03
2.587981e-03	1.990681e+00	2.271802e-03
2.589263e-03	1.991116e+00	2.273345e-03
2.590545e-03	1.991551e+00	2.274888e-03
2.591828e-03	1.991986e+00	2.276433e-03
2.593112e-03	1.992421e+00	2.277979e-03
2.594396e-03	1.992856e+00	2.279525e-03
2.595681e-03	1.993291e+00	2.281073e-03
2.596967e-03	1.993726e+00	2.282621e-03
2.598253e-03	1.994161e+00	2.284171e-03
2.599540e-03	1.994597e+00	2.285722e-03
2.600827e-03	1.995032e+00	2.287273e-03
2.602115e-03	1.995467e+00	2.288826e-03
2.603403e-03	1.995903e+00	2.290380e-03
2.604692e-03	1.996338e+00	2.291934e-03
2.605982e-03	1.996774e+00	2.293490e-03
2.607273e-03	1.997210e+00	2.295047e-03
2.608563e-03	1.997645e+00	2.296605e-03
2.609855e-03	1.998081e+00	2.298163e-03
2.611147e-03	1.998517e+00	2.299723e-03
2.612440e-03	1.998953e+00	2.301284e-03
2.613733e-03	1.999389e+00	2.302846e-03
2.615027e-03	1.999825e+00	2.304408e-03
2.616322e-03	2.000262e+00	2.305972e-03
2.617617e-03	2.000698e+00	2.307537e-03
2.618913e-03	2.001134e+00	2.309103e-03
2.620210e-03	2.001571e+00	2.310670e-03
2.621507e-03	2.002007e+00	2.312237e-03
2.622804e-03	2.002444e+00	2.313806e-03
2.624103e-03	2.002880e+00	2.315376e-03
2.625402e-03	2.003317e+00	2.316947e-03
2.626701e-03	2.003754e+00	2.318519e-03
2.628001e-03	2.004191e+00	2.320092e-03
2.629302e-03	2.004628e+00	2.321666e-03
2.630604e-03	2.005065e+00	2.323241e-03
2.631906e-03	2.005502e+00	2.324817e-03
2.633208e-03	2.005939e+00	2.326394e-03
2.634511e-03	2.006376e+00	2.327972e-03
2.635815e-03	2.006813e+00	2.329551e-03
2.637120e-03	2.007250e+00	2.331131e-03
2.638425e-03	2.007688e+00	2.332712e-03
2.639731e-03	2.008125e+00	2.334295e-03
2.641037e-03	2.008563e+00	2.335878e-03
2.642344e-03	2.009000e+00	2.337462e-03
2.643651e-03	2.009438e+00	2.339047e-03
2.644960e-03	2.009876e+00	2.340633e-03
2.646268e-03	2.010314e+00	2.342221e-03
2.647578e-03	2.010752e+00	2.343809e-03
2.648888e-03	2.011190e+00	2.345398e-03
2.650198e-03	2.011628e+00	2.346989e-03
2.651510e-03	2.012066e+00	2.348580e-03
2.652822e-03	2.012504e+00	2.350173e-03
2.654134e-03	2.012942e+00	2.351766e-03
2.655447e-03	2.013380e+00	2.353361e-03
2.656761e-03	2.013819e+00	2.354956e-03
2.658075e-03	2.014257e+00	2.356553e-03
2.659390e-03	2.014696e+00	2.358151e-03
2.660706e-03	2.015134e+00	2.359749e-03
2.662022e-03	2.015573e+00	2.361349e-03
2.663339e-03	2.016012e+00	2.362950e-03
2.664657e-03	2.016451e+00	2.364551e-03
2.665975e-03	2.016890e+00	2.366154e-03
2.667294e-03	2.017329e+00	2.367758e-03
2.668613e-03	2.017768e+00	2.369363e-03
2.669933e-03	2.018207e+00	2.370969e-03
2.671254e-03	2.018646e+00	2.372576e-03
2.672575e-03	2.019085e+00	2.374184e-03
2.673897e-03	2.019524e+00	2.375793e-03
2.675219e-03	2.019964e+00	2.377403e-03
2.676542e-03	2.020403e+00	2.379014e-03
2.677866e-03	2.020843e+00	2.380627e-03
2.679190e-03	2.021282e+00	2.382240e-03
2.680515e-03	2.021722e+00	2.383854e-03
2.681841e-03	2.022162e+00	2.385469e-03
2.683167e-03	2.022602e+00	2.387086e-03
2.684494e-03	2.023041e+00	2.388703e-03
2.685822e-03	2.023481e+00	2.390322e-03
2.687150e-03	2.023921e+00	2.391941e-03
2.688478e-03	2.024362e+00	2.393562e-03
2.689808e-03	2.024802e+00	2.395184e-03
2.691138e-03	2.025242e+00	2.396806e-03
2.692468e-03	2.025682e+00	2.398430e-03
2.693800e-03	2.026123e+00	2.400055e-03
2.695132e-03	2.026563e+00	2.401681e-03
2.696464e-03	2.027004e+00	2.403308e-03
2.697797e-03	2.027444e+00	2.404936e-03
2.699131e-03	2.027885e+00	2.406565e-03
2.700466e-03	2.028326e+00	2.408195e-03
2.701801e-03	2.028766e+00	2.409826e-03
2.703136e-03	2.029207e+00	2.411458e-03
2.704473e-03	2.029648e+00	2.413091e-03
2.705810e-03	2.030089e+00	2.414726e-03
2.707147e-03	2.030530e+00	2.416361e-03
2.708485e-03	2.030971e+00	2.417997e-03
2.709824e-03	2.031413e+00	2.419635e-03
2.711164e-03	2.031854e+00	2.421273e-03
2.712504e-03	2.032295e+00	2.422913e-03
2.713844e-03	2.032737e+00	2.424554e-03
2.715186e-03	2.033178e+00	2.426195e-03
2.716528e-03	2.033620e+00	2.427838e-03
2.717871e-03	2.034062e+00	2.429482e-03
2.719214e-03	2.034503e+00	2.431127e-03
2.720558e-03	2.034945e+00	2.432773e-03
2.721902e-03	2.035387e+00	2.434420e-03
2.723247e-03	2.035829e+00	2.436068e-03
2.724593e-03	2.036271e+00	2.437717e-03
2.725940e-03	2.036713e+00	2.439368e-03
2.727287e-03	2.037155e+00	2.441019e-03
2.728635e-03	2.037597e+00	2.442671e-03
2.729983e-03	2.038040e+00	2.444325e-03
2.731332e-03	2.038482e+00	2.445979e-03
2.732682e-03	2.038924e+00	2.447635e-03
2.734032e-03	2.039367e+00	2.449292e-03
2.735383e-03	2.039810e+00	2.450950e-03
2.736734e-03	2.040252e+00	2.452608e-03
2.738087e-03	2.040695e+00	2.454268e-03
2.739439e-03	2.041138e+00	2.455929e-03
2.740793e-03	2.041581e+00	2.457591e-03
2.742147e-03	2.042024e+00	2.459255e-03
2.743502e-03	2.042467e+00	2.460919e-03
2.744857e-03	2.042910e+00	2.462584e-03
2.746213e-03	2.043353e+00	2.464251e-03
2.747570e-03	2.043796e+00	2.465918e-03
2.748927e-03	2.044239e+00	2.467587e-03
2.750285e-03	2.044683e+00	2.469256e-03
2.751644e-03	2.045126e+00	2.470927e-03
2.753003e-03	2.045570e+00	2.472599e-03
2.754363e-03	2.046013e+00	2.474272e-03
2.755724e-03	2.046457e+00	2.475946e-03
2.757085e-03	2.046901e+00	2.477621e-03
2.758447e-03	2.047344e+00	2.479297e-03
2.759809e-03	2.047788e+00	2.480974e-03
2.761172e-03	2.048232e+00	2.482652e-03
2.762536e-03	2.048676e+00	2.484332e-03
2.763900e-03	2.049120e+00	2.486012e-03
2.765265e-03	2.049565e+00	2.487694e-03
2.766631e-03	2.050009e+00	2.489376e-03
2.767997e-03	2.050453e+00	2.491060e-03
2.769364e-03	2.050897e+00	2.492745e-03
2.770732e-03	2.051342e+00	2.494431e-03
2.772100e-03	2.051786e+00	2.496118e-03
2.773469e-03	2.052231e+00	2.497806e-03
2.774839e-03	2.052676e+00	2.499495e-03
2.776209e-03	2.053120e+00	2.501186e-03
2.777580e-03	2.053565e+00	2.502877e-03
2.778951e-03	2.054010e+00	2.504570e-03
2.780323e-03	2.054455e+00	2.506263e-03
2.781696e-03	2.054900e+00	2.507958e-03
2.783070e-03	2.055345e+00	2.509654e-03
2.784444e-03	2.055790e+00	2.511351e-03
2.785819e-03	2.056236e+00	2.513049e-03
2.787194e-03	2.056681e+00	2.514748e-03
2.788570e-03	2.057126e+00	2.516448e-03
2.789947e-03	2.057572e+00	2.518149e-03
2.791324e-03	2.058017e+00	2.519852e-03
2.792702e-03	2.058463e+00	2.521555e-03
2.794081e-03	2.058908e+00	2.523260e-03
2.795460e-03	2.059354e+00	2.524965e-03
2.796840e-03	2.059800e+00	2.526672e-03
2.798221e-03	2.060246e+00	2.528380e-03
2.799602e-03	2.060692e+00	2.530089e-03
2.800984e-03	2.061138e+00	2.531799e-03
2.802367e-03	2.061584e+00	2.533511e-03
2.803750e-03	2.062030e+00	2.535223e-03
2.805134e-03	2.062476e+00	2.536936e-03
2.806518e-03	2.062923e+00	2.538651e-03
2.807903e-03	2.063369e+00	2.540367e-03
2.809289e-03	2.063816e+00	2.542083e-03
2.810676e-03	2.064262e+00	2.543801e-03
2.812063e-03	2.064709e+00	2.545520e-03
2.813451e-03	2.065155e+00	2.547240e-03
2.814839e-03	2.065602e+00	2.548962e-03
2.816228e-03	2.066049e+00	2.550684e-03
2.817618e-03	2.066496e+00	2.552407e-03
2.819009e-03	2.066943e+00	2.554132e-03
2.820400e-03	2.067390e+00	2.555858e-03
2.821791e-03	2.067837e+00	2.557585e-03
2.823184e-03	2.068284e+00	2.559313e-03
2.824577e-03	2.068731e+00	2.561042e-03
2.825971e-03	2.069179e+00	2.562772e-03
2.827365e-03	2.069626e+00	2.564503e-03
2.828760e-03	2.070074e+00	2.566235e-03
2.830156e-03	2.070521e+00	2.567969e-03
2.831552e-03	2.070969e+00	2.569704e-03
2.832949e-03	2.071416e+00	2.571439e-03
2.834347e-03	2.071864e+00	2.573176e-03
2.835745e-03	2.072312e+00	2.574914e-03
2.837144e-03	2.072760e+00	2.576654e-03
2.838544e-03	2.073208e+00	2.578394e-03
2.839944e-03	2.073656e+00	2.580135e-03
2.841345e-03	2.074104e+00	2.581878e-03
2.842747e-03	2.074552e+00	2.583622e-03
2.844149e-03	2.075000e+00	2.585366e-03
2.845552e-03	2.075449e+00	2.587112e-03
2.846956e-03	2.075897e+00	2.588859e-03
2.848360e-03	2.076346e+00	2.590607e-03
2.849765e-03	2.076794e+00	2.592357e-03
2.851171e-03	2.077243e+00	2.594107e-03
2.852577e-03	2.077691e+00	2.595859e-03
2.853984e-03	2.078140e+00	2.597612e-03
2.855391e-03	2.078589e+00	2.599365e-03
2.856800e-03	2.079038e+00	2.601120e-03
2.858209e-03	2.079487e+00	2.602877e-03
2.859618e-03	2.079936e+00	2.604634e-03
2.861029e-03	2.080385e+00	2.606392e-03
2.862440e-03	2.080834e+00	2.608152e-03
2.863851e-03	2.081284e+00	2.609912e-03
2.865263e-03	2.081733e+00	2.611674e-03
2.866676e-03	2.082182e+00	2.613437e-03
2.868090e-03	2.082632e+00	2.615201e-03
2.869504e-03	2.083081e+00	2.616967e-03
2.870919e-03	2.083531e+00	2.618733e-03
2.872335e-03	2.083981e+00	2.620500e-03
2.873751e-03	2.084431e+00	2.622269e-03
2.875168e-03	2.084880e+00	2.624039e-03
2.876586e-03	2.085330e+00	2.625810e-03
2.878004e-03	2.085780e+00	2.627582e-03
2.879423e-03	2.086230e+00	2.629355e-03
2.880843e-03	2.086681e+00	2.631130e-03


==> anc/data/DMEoS_350.txt <==
# dark matter EoS converted to units with G=c=Msun=1
# dark matter particle mass: 350 MeV
# dark matter treated as ideal fermi gas
#
# rho0=nB*mB           epsl=(rho-rho0)/rho0    P
#
8.224933e-14	9.329440e-08	1.581899e-20
1.511017e-13	2.476917e-07	2.731082e-20
2.326363e-13	3.346247e-07	5.504726e-20
3.251192e-13	4.135790e-07	9.769234e-20
4.273804e-13	5.371926e-07	1.366250e-19
5.385610e-13	5.831106e-07	2.243507e-19
6.579954e-13	6.724542e-07	3.092862e-19
7.851484e-13	7.642681e-07	4.090948e-19
9.195770e-13	8.678972e-07	5.151696e-19
1.060907e-12	9.468636e-07	6.620805e-19
1.208816e-12	1.030459e-06	8.259691e-19
1.363024e-12	1.109727e-06	1.017949e-18
1.523283e-12	1.197645e-06	1.221255e-18
1.689373e-12	1.280963e-06	1.454922e-18
1.861095e-12	1.366887e-06	1.708688e-18
2.038272e-12	1.454750e-06	1.983357e-18
2.220739e-12	1.543715e-06	2.280489e-18
2.408349e-12	1.628970e-06	2.611766e-18
2.600962e-12	1.712088e-06	2.975910e-18
2.798453e-12	1.797765e-06	3.361761e-18
3.000705e-12	1.883504e-06	3.775987e-18
3.207606e-12	1.968704e-06	4.221141e-18
3.419056e-12	2.060070e-06	4.675305e-18
3.634959e-12	2.140463e-06	5.197426e-18
3.855224e-12	2.227378e-06	5.727871e-18
4.079767e-12	2.316467e-06	6.280661e-18
4.308507e-12	2.400163e-06	6.887505e-18
4.541370e-12	2.484743e-06	7.524214e-18
4.778283e-12	2.571033e-06	8.186814e-18
5.019178e-12	2.653892e-06	8.900466e-18
5.263991e-12	2.742282e-06	9.621070e-18
5.512659e-12	2.825812e-06	1.040237e-17
5.765125e-12	2.912637e-06	1.120155e-17
6.021331e-12	2.999383e-06	1.203695e-17
6.281224e-12	3.084929e-06	1.291620e-17
6.544752e-12	3.170359e-06	1.383365e-17
6.811866e-12	3.256644e-06	1.478331e-17
7.082518e-12	3.341902e-06	1.577832e-17
7.356663e-12	3.427157e-06	1.681249e-17
7.634257e-12	3.513107e-06	1.788100e-17
7.915257e-12	3.598844e-06	1.899093e-17
8.199622e-12	3.684754e-06	2.013978e-17
8.487314e-12	3.770141e-06	2.133379e-17
8.778294e-12	3.856937e-06	2.255694e-17
9.072525e-12	3.941245e-06	2.384379e-17
9.369973e-12	4.027349e-06	2.515688e-17
9.670601e-12	4.113149e-06	2.651538e-17
9.974378e-12	4.199262e-06	2.791383e-17
1.028127e-11	4.284270e-06	2.936701e-17
1.059125e-11	4.370935e-06	3.084709e-17
1.090428e-11	4.456008e-06	3.238841e-17
1.122034e-11	4.541393e-06	3.397154e-17
1.153939e-11	4.627606e-06	3.559066e-17
1.186141e-11	4.712574e-06	3.726998e-17
1.218637e-11	4.799393e-06	3.897342e-17
1.251425e-11	4.884795e-06	4.074046e-17
1.284501e-11	4.970287e-06	4.255357e-17
1.317864e-11	5.055491e-06	4.441803e-17
1.351511e-11	5.140503e-06	4.633329e-17
1.385440e-11	5.226633e-06	4.828175e-17
1.419647e-11	5.312749e-06	5.027877e-17
1.454132e-11	5.398741e-06	5.232635e-17
1.488892e-11	5.483781e-06	5.443735e-17
1.523924e-11	5.570330e-06	5.657563e-17
1.559227e-11	5.655654e-06	5.878263e-17
1.594798e-11	5.741093e-06	6.103867e-17
1.630635e-11	5.826953e-06	6.333902e-17
1.666738e-11	5.912615e-06	6.569390e-17
1.703102e-11	5.997802e-06	6.810865e-17
1.739728e-11	6.083532e-06	7.056643e-17
1.776612e-11	6.169475e-06	7.307288e-17
1.813753e-11	6.255445e-06	7.563154e-17
1.851150e-11	6.340982e-06	7.825120e-17
1.888800e-11	6.426586e-06	8.092331e-17
1.926702e-11	6.512043e-06	8.365226e-17
1.964855e-11	6.598047e-06	8.642496e-17
2.003255e-11	6.683874e-06	8.925564e-17
2.041903e-11	6.769707e-06	9.214108e-17
2.080796e-11	6.855603e-06	9.508048e-17
2.119933e-11	6.940901e-06	9.808812e-17
2.159313e-11	7.026641e-06	1.011426e-16
2.198933e-11	7.112413e-06	1.042527e-16
2.238793e-11	7.197822e-06	1.074277e-16
2.278891e-11	7.283597e-06	1.106516e-16
2.319225e-11	7.369020e-06	1.139410e-16
2.359794e-11	7.454766e-06	1.172808e-16
2.400598e-11	7.540955e-06	1.206681e-16
2.441633e-11	7.626226e-06	1.241358e-16
2.482900e-11	7.712182e-06	1.276456e-16
2.524397e-11	7.797412e-06	1.312326e-16
2.566123e-11	7.883314e-06	1.348622e-16
2.608076e-11	7.969226e-06	1.385510e-16
2.650255e-11	8.055124e-06	1.423002e-16
2.692659e-11	8.140563e-06	1.461219e-16
2.735287e-11	8.226026e-06	1.500039e-16
2.778138e-11	8.311685e-06	1.539417e-16
2.821210e-11	8.397205e-06	1.579447e-16
2.864502e-11	8.482917e-06	1.620041e-16
2.908014e-11	8.568862e-06	1.661187e-16
2.951744e-11	8.654371e-06	1.703083e-16
2.995690e-11	8.740298e-06	1.745481e-16
3.039853e-11	8.825763e-06	1.788646e-16
3.084231e-11	8.911541e-06	1.832349e-16
3.128822e-11	8.996979e-06	1.876793e-16
3.173627e-11	9.082910e-06	1.921721e-16
3.218643e-11	9.168495e-06	1.967400e-16
3.263870e-11	9.254405e-06	2.013618e-16
3.309307e-11	9.339910e-06	2.060615e-16
3.354953e-11	9.425579e-06	2.108209e-16
3.400807e-11	9.511371e-06	2.156416e-16
3.446868e-11	9.596830e-06	2.205392e-16
3.493135e-11	9.682774e-06	2.254860e-16
3.539607e-11	9.768279e-06	2.305144e-16
3.586284e-11	9.854120e-06	2.355974e-16
3.633163e-11	9.940094e-06	2.407423e-16
3.680246e-11	1.002540e-05	2.459784e-16
3.727530e-11	1.011113e-05	2.512668e-16
3.775015e-11	1.019714e-05	2.566121e-16
3.822700e-11	1.028255e-05	2.620478e-16
3.870584e-11	1.036822e-05	2.675420e-16
3.918666e-11	1.045406e-05	2.730982e-16
3.966946e-11	1.053953e-05	2.787377e-16
4.015422e-11	1.062527e-05	2.844358e-16
4.064095e-11	1.071100e-05	2.902033e-16
4.112962e-11	1.079688e-05	2.960347e-16
4.162024e-11	1.088256e-05	3.019441e-16
4.211279e-11	1.096827e-05	3.079222e-16
4.260727e-11	1.105354e-05	3.139894e-16
4.310367e-11	1.113934e-05	3.201053e-16
4.360199e-11	1.122492e-05	3.263015e-16
4.410221e-11	1.131107e-05	3.325437e-16
4.460433e-11	1.139666e-05	3.388827e-16
4.510834e-11	1.148210e-05	3.452999e-16
4.561423e-11	1.156787e-05	3.517746e-16
4.612201e-11	1.165343e-05	3.583311e-16
4.663165e-11	1.173932e-05	3.649452e-16
4.714315e-11	1.182500e-05	3.716419e-16
4.765652e-11	1.191081e-05	3.784055e-16
4.817173e-11	1.199625e-05	3.852601e-16
4.868879e-11	1.208207e-05	3.921704e-16
4.920768e-11	1.216762e-05	3.991679e-16
4.972840e-11	1.225319e-05	4.062384e-16
5.025095e-11	1.233908e-05	4.133679e-16
5.077532e-11	1.242481e-05	4.205800e-16
5.130150e-11	1.251038e-05	4.278748e-16
5.182948e-11	1.259635e-05	4.352248e-16
5.235926e-11	1.268176e-05	4.426793e-16
5.289084e-11	1.276749e-05	4.501929e-16
5.342420e-11	1.285329e-05	4.577786e-16
5.395934e-11	1.293895e-05	4.654479e-16
5.449626e-11	1.302467e-05	4.731908e-16
5.503495e-11	1.311020e-05	4.810210e-16
5.557540e-11	1.319601e-05	4.889131e-16
5.611761e-11	1.328167e-05	4.968904e-16
5.666157e-11	1.336753e-05	5.049338e-16
5.720727e-11	1.345310e-05	5.130715e-16
5.775472e-11	1.353872e-05	5.212851e-16
5.830391e-11	1.362448e-05	5.295685e-16
5.885482e-11	1.371003e-05	5.379427e-16
5.940746e-11	1.379596e-05	5.463731e-16
5.996181e-11	1.388161e-05	5.548993e-16
6.051788e-11	1.396738e-05	5.634976e-16
6.107566e-11	1.405299e-05	5.721854e-16
6.163515e-11	1.413857e-05	5.809543e-16
6.219633e-11	1.422420e-05	5.898007e-16
6.275920e-11	1.431007e-05	5.987121e-16
6.332376e-11	1.439552e-05	6.077305e-16
6.389001e-11	1.448143e-05	6.168003e-16
6.445793e-11	1.456710e-05	6.259668e-16
6.502753e-11	1.465269e-05	6.352195e-16
6.559879e-11	1.473843e-05	6.445443e-16
6.617172e-11	1.482395e-05	6.539646e-16
6.674630e-11	1.490983e-05	6.634436e-16
6.732254e-11	1.499557e-05	6.730138e-16
6.790043e-11	1.508113e-05	6.826783e-16
6.847997e-11	1.516685e-05	6.924151e-16
6.906114e-11	1.525259e-05	7.022331e-16
6.964395e-11	1.533814e-05	7.121475e-16
7.022838e-11	1.542398e-05	7.221247e-16
7.081445e-11	1.550961e-05	7.322008e-16
7.140213e-11	1.559527e-05	7.423580e-16
7.199143e-11	1.568104e-05	7.525918e-16
7.258235e-11	1.576671e-05	7.629171e-16
7.317487e-11	1.585232e-05	7.733312e-16
7.376900e-11	1.593813e-05	7.838155e-16
7.436472e-11	1.602380e-05	7.943948e-16
7.496205e-11	1.610941e-05	8.050635e-16
7.556096e-11	1.619503e-05	8.158180e-16
7.616146e-11	1.628068e-05	8.266551e-16
7.676354e-11	1.636652e-05	8.375639e-16
7.736720e-11	1.645227e-05	8.485649e-16
7.797243e-11	1.653807e-05	8.596493e-16
7.857924e-11	1.662360e-05	8.708407e-16
7.918761e-11	1.670925e-05	8.821096e-16
7.979754e-11	1.679497e-05	8.934604e-16
8.040903e-11	1.688068e-05	9.048985e-16
8.102208e-11	1.696642e-05	9.164218e-16
8.163667e-11	1.705195e-05	9.280502e-16
8.225281e-11	1.713779e-05	9.397413e-16
8.287050e-11	1.722344e-05	9.515353e-16
8.348972e-11	1.730926e-05	9.634039e-16
8.411048e-11	1.739485e-05	9.753801e-16
8.473277e-11	1.748061e-05	9.874317e-16
8.535658e-11	1.756628e-05	9.995790e-16
8.598192e-11	1.765184e-05	1.011825e-15
8.660878e-11	1.773756e-05	1.024147e-15
8.723716e-11	1.782334e-05	1.036553e-15
8.786705e-11	1.790904e-05	1.049055e-15
8.849845e-11	1.799460e-05	1.061661e-15
8.913135e-11	1.808034e-05	1.074341e-15
8.976575e-11	1.816602e-05	1.087117e-15
9.040166e-11	1.825176e-05	1.099978e-15
9.103905e-11	1.833736e-05	1.112943e-15
9.167794e-11	1.842313e-05	1.125983e-15
9.231832e-11	1.850881e-05	1.139122e-15
9.296018e-11	1.859446e-05	1.152357e-15
9.360352e-11	1.868031e-05	1.165664e-15
9.424834e-11	1.876592e-05	1.179086e-15
9.489463e-11	1.885161e-05	1.192592e-15
9.554240e-11	1.893725e-05	1.206195e-15
9.619163e-11	1.902299e-05	1.219882e-15
9.684232e-11	1.910865e-05	1.233670e-15
9.749448e-11	1.919444e-05	1.247537e-15
9.814809e-11	1.928004e-05	1.261516e-15
9.880316e-11	1.936576e-05	1.275577e-15
9.945968e-11	1.945133e-05	1.289747e-15
1.001176e-10	1.953720e-05	1.303981e-15
1.007771e-10	1.962288e-05	1.318327e-15
1.014379e-10	1.970842e-05	1.332782e-15
1.021002e-10	1.979427e-05	1.347300e-15
1.027639e-10	1.987991e-05	1.361935e-15
1.034291e-10	1.996557e-05	1.376661e-15
1.040957e-10	2.005127e-05	1.391480e-15
1.047637e-10	2.013701e-05	1.406388e-15
1.054331e-10	2.022268e-05	1.421401e-15
1.061040e-10	2.030826e-05	1.436518e-15
1.067763e-10	2.039398e-05	1.451716e-15
1.074500e-10	2.047968e-05	1.467013e-15
1.081251e-10	2.056549e-05	1.482394e-15
1.088016e-10	2.065107e-05	1.497896e-15
1.094795e-10	2.073675e-05	1.513484e-15
1.101588e-10	2.082237e-05	1.529176e-15
1.108395e-10	2.090818e-05	1.544944e-15
1.115216e-10	2.099382e-05	1.560828e-15
1.122051e-10	2.107948e-05	1.576809e-15
1.128900e-10	2.116530e-05	1.592867e-15
1.135763e-10	2.125087e-05	1.609053e-15
1.142640e-10	2.133667e-05	1.625310e-15
1.149530e-10	2.142237e-05	1.641677e-15
1.156435e-10	2.150805e-05	1.658145e-15
1.163353e-10	2.159373e-05	1.674712e-15
1.170285e-10	2.167935e-05	1.691384e-15
1.177230e-10	2.176511e-05	1.708139e-15
1.184189e-10	2.185079e-05	1.725003e-15
1.191162e-10	2.193650e-05	1.741962e-15
1.198149e-10	2.202213e-05	1.759032e-15
1.205149e-10	2.210787e-05	1.776187e-15
1.212163e-10	2.219346e-05	1.793461e-15
1.219190e-10	2.227921e-05	1.810816e-15
1.226231e-10	2.236485e-05	1.828285e-15
1.233285e-10	2.245064e-05	1.845835e-15
1.240353e-10	2.253628e-05	1.863507e-15
1.247434e-10	2.262194e-05	1.881275e-15
1.254529e-10	2.270766e-05	1.899137e-15
1.261637e-10	2.279341e-05	1.917097e-15
1.268758e-10	2.287908e-05	1.935170e-15
1.275893e-10	2.296480e-05	1.953337e-15
1.283041e-10	2.305043e-05	1.971618e-15
1.290203e-10	2.313617e-05	1.989987e-15
1.297377e-10	2.322178e-05	2.008475e-15
1.304565e-10	2.330745e-05	2.027058e-15
1.311766e-10	2.339325e-05	2.045727e-15
1.318981e-10	2.347885e-05	2.064525e-15
1.326208e-10	2.356453e-05	2.083415e-15
1.333449e-10	2.365029e-05	2.102398e-15
1.340703e-10	2.373603e-05	2.121487e-15
1.347970e-10	2.382164e-05	2.140698e-15
1.355250e-10	2.390739e-05	2.159994e-15
1.362543e-10	2.399310e-05	2.179398e-15
1.369849e-10	2.407874e-05	2.198918e-15
1.377168e-10	2.416436e-05	2.218544e-15
1.384501e-10	2.425015e-05	2.238251e-15
1.391846e-10	2.433580e-05	2.258081e-15
1.399204e-10	2.442151e-05	2.278010e-15
1.406575e-10	2.450723e-05	2.298041e-15
1.413959e-10	2.459282e-05	2.318197e-15
1.421355e-10	2.467862e-05	2.338429e-15
1.428765e-10	2.476435e-05	2.358775e-15
1.436187e-10	2.484997e-05	2.379244e-15
1.443623e-10	2.493566e-05	2.399808e-15
1.451071e-10	2.502137e-05	2.420477e-15
1.458532e-10	2.510703e-05	2.441258e-15
1.466005e-10	2.519268e-05	2.462149e-15
1.473491e-10	2.527837e-05	2.483140e-15
1.480990e-10	2.536411e-05	2.504230e-15
1.488502e-10	2.544986e-05	2.525426e-15
1.496026e-10	2.553548e-05	2.546750e-15
1.503563e-10	2.562118e-05	2.568168e-15
1.511113e-10	2.570690e-05	2.589690e-15
1.518675e-10	2.579257e-05	2.611329e-15
1.526250e-10	2.587832e-05	2.633065e-15
1.533837e-10	2.596392e-05	2.654931e-15
1.541437e-10	2.604962e-05	2.676889e-15
1.549050e-10	2.613538e-05	2.698948e-15
1.556674e-10	2.622094e-05	2.721145e-15
1.564312e-10	2.630679e-05	2.743408e-15
1.571961e-10	2.639238e-05	2.765819e-15
1.579624e-10	2.647808e-05	2.788323e-15
1.587298e-10	2.656383e-05	2.810929e-15
1.594985e-10	2.664949e-05	2.833659e-15
1.602685e-10	2.673518e-05	2.856493e-15
1.610396e-10	2.682088e-05	2.879436e-15
1.618120e-10	2.690656e-05	2.902494e-15
1.625857e-10	2.699220e-05	2.925667e-15
1.633606e-10	2.707792e-05	2.948938e-15
1.641366e-10	2.716366e-05	2.972317e-15
1.649140e-10	2.724932e-05	2.995818e-15
1.656925e-10	2.733509e-05	3.019414e-15
1.664723e-10	2.742072e-05	3.043144e-15
1.672533e-10	2.750639e-05	3.066978e-15
1.680355e-10	2.759212e-05	3.090915e-15
1.688189e-10	2.767785e-05	3.114963e-15
1.696035e-10	2.776349e-05	3.139138e-15
1.703893e-10	2.784922e-05	3.163411e-15
1.711764e-10	2.793486e-05	3.187811e-15
1.719647e-10	2.802056e-05	3.212314e-15
1.727541e-10	2.810627e-05	3.236927e-15
1.735448e-10	2.819195e-05	3.261657e-15
1.743367e-10	2.827762e-05	3.286504e-15
1.751298e-10	2.836332e-05	3.311457e-15
1.759240e-10	2.844901e-05	3.336526e-15
1.767195e-10	2.853471e-05	3.361706e-15
1.775162e-10	2.862040e-05	3.387003e-15
1.783140e-10	2.870614e-05	3.412405e-15
1.791131e-10	2.879182e-05	3.437931e-15
1.799133e-10	2.887749e-05	3.463572e-15
1.807148e-10	2.896315e-05	3.489330e-15
1.815174e-10	2.904886e-05	3.515194e-15
1.823212e-10	2.913460e-05	3.541167e-15
1.831262e-10	2.922033e-05	3.567257e-15
1.839324e-10	2.930596e-05	3.593480e-15
1.847397e-10	2.939163e-05	3.619810e-15
1.855482e-10	2.947740e-05	3.646238e-15
1.863579e-10	2.956301e-05	3.672810e-15
1.871688e-10	2.964873e-05	3.699479e-15
1.879809e-10	2.973437e-05	3.726277e-15
1.887941e-10	2.982011e-05	3.753174e-15
1.896085e-10	2.990581e-05	3.780195e-15
1.904240e-10	2.999152e-05	3.807329e-15
1.912408e-10	3.007719e-05	3.834589e-15
1.920587e-10	3.016284e-05	3.861967e-15
1.928777e-10	3.024855e-05	3.889453e-15
1.936979e-10	3.033424e-05	3.917057e-15
1.945193e-10	3.041994e-05	3.944779e-15
1.953418e-10	3.050563e-05	3.972620e-15
1.961655e-10	3.059140e-05	4.000561e-15
1.969904e-10	3.067707e-05	4.028641e-15
1.978164e-10	3.076277e-05	4.056833e-15
1.986435e-10	3.084841e-05	4.085156e-15
1.994718e-10	3.093413e-05	4.113578e-15
2.003013e-10	3.101983e-05	4.142125e-15
2.011319e-10	3.110552e-05	4.170791e-15
2.019636e-10	3.119119e-05	4.199582e-15
2.027965e-10	3.127691e-05	4.228480e-15
2.036305e-10	3.136262e-05	4.257498e-15
2.044657e-10	3.144826e-05	4.286651e-15
2.053020e-10	3.153395e-05	4.315915e-15
2.061394e-10	3.161962e-05	4.345300e-15
2.069780e-10	3.170538e-05	4.374787e-15
2.078177e-10	3.179104e-05	4.404414e-15
2.086585e-10	3.187670e-05	4.434161e-15
2.095005e-10	3.196237e-05	4.464027e-15
2.103436e-10	3.204816e-05	4.493987e-15
2.111879e-10	3.213382e-05	4.524095e-15
2.120332e-10	3.221953e-05	4.554314e-15
2.128797e-10	3.230521e-05	4.584661e-15
2.137273e-10	3.239090e-05	4.615126e-15
2.145760e-10	3.247664e-05	4.645700e-15
2.154259e-10	3.256234e-05	4.676404e-15
2.162769e-10	3.264797e-05	4.707246e-15
2.171290e-10	3.273365e-05	4.738198e-15
2.179822e-10	3.281935e-05	4.769269e-15
2.188365e-10	3.290506e-05	4.800458e-15
2.196919e-10	3.299077e-05	4.831769e-15
2.205485e-10	3.307649e-05	4.863201e-15
2.214061e-10	3.316215e-05	4.894769e-15
2.222649e-10	3.324784e-05	4.926452e-15
2.231248e-10	3.333350e-05	4.958264e-15
2.239857e-10	3.341927e-05	4.990176e-15
2.248478e-10	3.350490e-05	5.022240e-15
2.257110e-10	3.359062e-05	5.054409e-15
2.265753e-10	3.367627e-05	5.086716e-15
2.274407e-10	3.376202e-05	5.119125e-15
2.283072e-10	3.384769e-05	5.151676e-15
2.291748e-10	3.393339e-05	5.184343e-15
2.300434e-10	3.401910e-05	5.217131e-15
2.309132e-10	3.410476e-05	5.250056e-15
2.317841e-10	3.419048e-05	5.283091e-15
2.326561e-10	3.427614e-05	5.316265e-15
2.335291e-10	3.436186e-05	5.349549e-15
2.344033e-10	3.444759e-05	5.382956e-15
2.352785e-10	3.453320e-05	5.416515e-15
2.361548e-10	3.461897e-05	5.450163e-15
2.370322e-10	3.470462e-05	5.483964e-15
2.379107e-10	3.479033e-05	5.517874e-15
2.387903e-10	3.487602e-05	5.551918e-15
2.396709e-10	3.496170e-05	5.586087e-15
2.405527e-10	3.504741e-05	5.620377e-15
2.414355e-10	3.513305e-05	5.654807e-15
2.423194e-10	3.521876e-05	5.689348e-15
2.432043e-10	3.530447e-05	5.724018e-15
2.440904e-10	3.539015e-05	5.758817e-15
2.449775e-10	3.547589e-05	5.793732e-15
2.458657e-10	3.556156e-05	5.828787e-15
2.467549e-10	3.564721e-05	5.863978e-15
2.476453e-10	3.573291e-05	5.899280e-15
2.485367e-10	3.581861e-05	5.934712e-15
2.494291e-10	3.590430e-05	5.970272e-15
2.503227e-10	3.599003e-05	6.005952e-15
2.512173e-10	3.607571e-05	6.041769e-15
2.521129e-10	3.616145e-05	6.077700e-15
2.530096e-10	3.624709e-05	6.113786e-15
2.539074e-10	3.633280e-05	6.149982e-15
2.548063e-10	3.641849e-05	6.186310e-15
2.557062e-10	3.650419e-05	6.222764e-15
2.566071e-10	3.658987e-05	6.259351e-15
2.575091e-10	3.667555e-05	6.296067e-15
2.584122e-10	3.676129e-05	6.332898e-15
2.593163e-10	3.684697e-05	6.369873e-15
2.602215e-10	3.693266e-05	6.406974e-15
2.611277e-10	3.701835e-05	6.444206e-15
2.620350e-10	3.710409e-05	6.481554e-15
2.629433e-10	3.718974e-05	6.519054e-15
2.638527e-10	3.727546e-05	6.556665e-15
2.647631e-10	3.736112e-05	6.594423e-15
2.656746e-10	3.744686e-05	6.632289e-15
2.665871e-10	3.753251e-05	6.670310e-15
2.675006e-10	3.761820e-05	6.708452e-15
2.684152e-10	3.770392e-05	6.746714e-15
2.693308e-10	3.778959e-05	6.785121e-15
2.702475e-10	3.787531e-05	6.823645e-15
2.711652e-10	3.796099e-05	6.862313e-15
2.720840e-10	3.804666e-05	6.901113e-15
2.730037e-10	3.813238e-05	6.940029e-15
2.739245e-10	3.821808e-05	6.979086e-15
2.748464e-10	3.830377e-05	7.018274e-15
2.757693e-10	3.838948e-05	7.057591e-15
2.766932e-10	3.847517e-05	7.097044e-15
2.776181e-10	3.856086e-05	7.136628e-15
2.785441e-10	3.864657e-05	7.176340e-15
2.794711e-10	3.873224e-05	7.216196e-15
2.803991e-10	3.881794e-05	7.256173e-15
2.813281e-10	3.890361e-05	7.296293e-15
2.822582e-10	3.898932e-05	7.336536e-15
2.831893e-10	3.907501e-05	7.376917e-15
2.841214e-10	3.916070e-05	7.417428e-15
2.850546e-10	3.924639e-05	7.458076e-15
2.859887e-10	3.933212e-05	7.498843e-15
2.869239e-10	3.941778e-05	7.539766e-15
2.878601e-10	3.950350e-05	7.580803e-15
2.887973e-10	3.958917e-05	7.621992e-15
2.897355e-10	3.967490e-05	7.663294e-15
2.906747e-10	3.976055e-05	7.704753e-15
2.916150e-10	3.984629e-05	7.746324e-15
2.925563e-10	3.993197e-05	7.788042e-15
2.934985e-10	4.001768e-05	7.829890e-15
2.944418e-10	4.010335e-05	7.871883e-15
2.953861e-10	4.018906e-05	7.913997e-15
2.963314e-10	4.027474e-05	7.956255e-15
2.972777e-10	4.036041e-05	7.998654e-15
2.982250e-10	4.044614e-05	8.041168e-15
2.991733e-10	4.053183e-05	8.083829e-15
3.001227e-10	4.061754e-05	8.126623e-15
3.010730e-10	4.070322e-05	8.169559e-15
3.020243e-10	4.078890e-05	8.212631e-15
3.029766e-10	4.087458e-05	8.255839e-15
3.039299e-10	4.096028e-05	8.299177e-15
3.048843e-10	4.104598e-05	8.342651e-15
3.058396e-10	4.113166e-05	8.386270e-15
3.067959e-10	4.121739e-05	8.430007e-15
3.077532e-10	4.130307e-05	8.473897e-15
3.087115e-10	4.138875e-05	8.517923e-15
3.096708e-10	4.147444e-05	8.562084e-15
3.106311e-10	4.156015e-05	8.606377e-15
3.115923e-10	4.164583e-05	8.650815e-15
3.125546e-10	4.173157e-05	8.695372e-15
3.135179e-10	4.181727e-05	8.740079e-15
3.144821e-10	4.190294e-05	8.784932e-15
3.154473e-10	4.198864e-05	8.829915e-15
3.164136e-10	4.207435e-05	8.875030e-15
3.173808e-10	4.216005e-05	8.920291e-15
3.183489e-10	4.224572e-05	8.965694e-15
3.193181e-10	4.233143e-05	9.011227e-15
3.202883e-10	4.241714e-05	9.056899e-15
3.212594e-10	4.250279e-05	9.102726e-15
3.222315e-10	4.258853e-05	9.148662e-15
3.232046e-10	4.267417e-05	9.194772e-15
3.241786e-10	4.275989e-05	9.240993e-15
3.251537e-10	4.284557e-05	9.287368e-15
3.261297e-10	4.293128e-05	9.333875e-15
3.271067e-10	4.301696e-05	9.380525e-15
3.280847e-10	4.310269e-05	9.427304e-15
3.290636e-10	4.318838e-05	9.474232e-15
3.300435e-10	4.327407e-05	9.521303e-15
3.310244e-10	4.335977e-05	9.568507e-15
3.320063e-10	4.344545e-05	9.615860e-15
3.329891e-10	4.353113e-05	9.663353e-15
3.339729e-10	4.361684e-05	9.710978e-15
3.349576e-10	4.370254e-05	9.758744e-15
3.359434e-10	4.378823e-05	9.806655e-15
3.369300e-10	4.387391e-05	9.854712e-15
3.379177e-10	4.395965e-05	9.902888e-15
3.389063e-10	4.404529e-05	9.951242e-15
3.398959e-10	4.413102e-05	9.999702e-15
3.408864e-10	4.421671e-05	1.004832e-14
3.418779e-10	4.430243e-05	1.009707e-14
3.428704e-10	4.438813e-05	1.014597e-14
3.438638e-10	4.447379e-05	1.019502e-14
3.448582e-10	4.455952e-05	1.024419e-14
3.458535e-10	4.464518e-05	1.029353e-14
3.468498e-10	4.473091e-05	1.034298e-14
3.478471e-10	4.481658e-05	1.039260e-14
3.488453e-10	4.490230e-05	1.044234e-14
3.498444e-10	4.498796e-05	1.049225e-14
3.508445e-10	4.507365e-05	1.054229e-14
3.518456e-10	4.515934e-05	1.059247e-14
3.528476e-10	4.524506e-05	1.064279e-14
3.538506e-10	4.533078e-05	1.069324e-14
3.548545e-10	4.541645e-05	1.074386e-14
3.558593e-10	4.550213e-05	1.079462e-14
3.568651e-10	4.558785e-05	1.084551e-14
3.578719e-10	4.567352e-05	1.089656e-14
3.588796e-10	4.575922e-05	1.094774e-14
3.598882e-10	4.584493e-05	1.099906e-14
3.608978e-10	4.593062e-05	1.105054e-14
3.619083e-10	4.601633e-05	1.110215e-14
3.629198e-10	4.610200e-05	1.115392e-14
3.639322e-10	4.618770e-05	1.120582e-14
3.649455e-10	4.627341e-05	1.125787e-14
3.659598e-10	4.635908e-05	1.131007e-14
3.669750e-10	4.644479e-05	1.136241e-14
3.679912e-10	4.653049e-05	1.141489e-14
3.690083e-10	4.661619e-05	1.146752e-14
3.700263e-10	4.670187e-05	1.152030e-14
3.710453e-10	4.678757e-05	1.157322e-14
3.720652e-10	4.687325e-05	1.162629e-14
3.730860e-10	4.695896e-05	1.167950e-14
3.741078e-10	4.704466e-05	1.173286e-14
3.751305e-10	4.713036e-05	1.178636e-14
3.761541e-10	4.721604e-05	1.184002e-14
3.771787e-10	4.730174e-05	1.189381e-14
3.782042e-10	4.738744e-05	1.194775e-14
3.792306e-10	4.747313e-05	1.200185e-14
3.802579e-10	4.755882e-05	1.205608e-14
3.812862e-10	4.764453e-05	1.211046e-14
3.823154e-10	4.773025e-05	1.216498e-14
3.833455e-10	4.781592e-05	1.221967e-14
3.843765e-10	4.790162e-05	1.227449e-14
3.854085e-10	4.798733e-05	1.232946e-14
3.864414e-10	4.807302e-05	1.238458e-14
3.874752e-10	4.815872e-05	1.243984e-14
3.885099e-10	4.824442e-05	1.249526e-14
3.895456e-10	4.833007e-05	1.255084e-14
3.905822e-10	4.841582e-05	1.260653e-14
3.916196e-10	4.850148e-05	1.266240e-14
3.926580e-10	4.858719e-05	1.271840e-14
3.936974e-10	4.867292e-05	1.277454e-14
3.947376e-10	4.875859e-05	1.283086e-14
3.957788e-10	4.884429e-05	1.288731e-14
3.968208e-10	4.892999e-05	1.294391e-14
3.978638e-10	4.901568e-05	1.300066e-14
3.989077e-10	4.910137e-05	1.305756e-14
3.999525e-10	4.918704e-05	1.311462e-14
4.009982e-10	4.927277e-05	1.317181e-14
4.020448e-10	4.935846e-05	1.322915e-14
4.030924e-10	4.944419e-05	1.328664e-14
4.041408e-10	4.952987e-05	1.334429e-14
4.051901e-10	4.961557e-05	1.340209e-14
4.062404e-10	4.970128e-05	1.346002e-14
4.072916e-10	4.978693e-05	1.351814e-14
4.083436e-10	4.987265e-05	1.357638e-14
4.093966e-10	4.995833e-05	1.363478e-14
4.104505e-10	5.004404e-05	1.369332e-14
4.115053e-10	5.012975e-05	1.375201e-14
4.125609e-10	5.021541e-05	1.381087e-14
4.136175e-10	5.030112e-05	1.386987e-14
4.146750e-10	5.038681e-05	1.392902e-14
4.157334e-10	5.047251e-05	1.398832e-14
4.167927e-10	5.055822e-05	1.404777e-14
4.178529e-10	5.064391e-05	1.410738e-14
4.189139e-10	5.072961e-05	1.416713e-14
4.199759e-10	5.081532e-05	1.422703e-14
4.210388e-10	5.090102e-05	1.428708e-14
4.221025e-10	5.098668e-05	1.434731e-14
4.231672e-10	5.107239e-05	1.440767e-14
4.242328e-10	5.115807e-05	1.446819e-14
4.252992e-10	5.124378e-05	1.452885e-14
4.263666e-10	5.132946e-05	1.458968e-14
4.274348e-10	5.141520e-05	1.465063e-14
4.285039e-10	5.150087e-05	1.471177e-14
4.295739e-10	5.158658e-05	1.477304e-14
4.306448e-10	5.167227e-05	1.483447e-14
4.317166e-10	5.175796e-05	1.489606e-14
4.327893e-10	5.184365e-05	1.495780e-14
4.338629e-10	5.192933e-05	1.501969e-14
4.349373e-10	5.201507e-05	1.508172e-14
4.360127e-10	5.210075e-05	1.514392e-14
4.370889e-10	5.218647e-05	1.520626e-14
4.381660e-10	5.227216e-05	1.526877e-14
4.392440e-10	5.235783e-05	1.533144e-14
4.403229e-10	5.244355e-05	1.539424e-14
4.414026e-10	5.252921e-05	1.545722e-14
4.424833e-10	5.261493e-05	1.552033e-14
4.435648e-10	5.270062e-05	1.558361e-14
4.446472e-10	5.278631e-05	1.564704e-14
4.457305e-10	5.287203e-05	1.571062e-14
4.468146e-10	5.295774e-05	1.577435e-14
4.478997e-10	5.304342e-05	1.583825e-14
4.489856e-10	5.312909e-05	1.590231e-14
4.500724e-10	5.321480e-05	1.596651e-14
4.511600e-10	5.330049e-05	1.603087e-14
4.522486e-10	5.338620e-05	1.609538e-14
4.533380e-10	5.347188e-05	1.616006e-14
4.544283e-10	5.355761e-05	1.622487e-14
4.555194e-10	5.364330e-05	1.628985e-14
4.566115e-10	5.372899e-05	1.635500e-14
4.577044e-10	5.381469e-05	1.642029e-14
4.587981e-10	5.390041e-05	1.648573e-14
4.598928e-10	5.398607e-05	1.655135e-14
4.609883e-10	5.407176e-05	1.661711e-14
4.620847e-10	5.415748e-05	1.668302e-14
4.631819e-10	5.424317e-05	1.674910e-14
4.642801e-10	5.432886e-05	1.681533e-14
4.653791e-10	5.441457e-05	1.688172e-14
4.664789e-10	5.450026e-05	1.694827e-14
4.675796e-10	5.458594e-05	1.701498e-14
4.686812e-10	5.467167e-05	1.708183e-14
4.697837e-10	5.475736e-05	1.714885e-14
4.708870e-10	5.484304e-05	1.721603e-14
4.719911e-10	5.492877e-05	1.728335e-14
4.730962e-10	5.501445e-05	1.735085e-14
4.742021e-10	5.510013e-05	1.741851e-14
4.753088e-10	5.518586e-05	1.748630e-14
4.764164e-10	5.527152e-05	1.755428e-14
4.775249e-10	5.535725e-05	1.762239e-14
4.786343e-10	5.544292e-05	1.769069e-14
4.797445e-10	5.552865e-05	1.775911e-14
4.808555e-10	5.561433e-05	1.782772e-14
4.819674e-10	5.570003e-05	1.789647e-14
4.830802e-10	5.578575e-05	1.796538e-14
4.841938e-10	5.587141e-05	1.803447e-14
4.853083e-10	5.595712e-05	1.810370e-14
4.864236e-10	5.604283e-05	1.817309e-14
4.875398e-10	5.612850e-05	1.824265e-14
4.886568e-10	5.621421e-05	1.831236e-14
4.897747e-10	5.629992e-05	1.838223e-14
4.908934e-10	5.638561e-05	1.845226e-14
4.920130e-10	5.647130e-05	1.852246e-14
4.931335e-10	5.655699e-05	1.859281e-14
4.942547e-10	5.664270e-05	1.866332e-14
4.953769e-10	5.672841e-05	1.873399e-14
4.964999e-10	5.681411e-05	1.880482e-14
4.976237e-10	5.689980e-05	1.887582e-14
4.987484e-10	5.698552e-05	1.894696e-14
4.998739e-10	5.707118e-05	1.901829e-14
5.010003e-10	5.715688e-05	1.908977e-14
5.021275e-10	5.724258e-05	1.916140e-14
5.032556e-10	5.732830e-05	1.923319e-14
5.043845e-10	5.741398e-05	1.930515e-14
5.055142e-10	5.749970e-05	1.937727e-14
5.066448e-10	5.758538e-05	1.944955e-14
5.077762e-10	5.767107e-05	1.952200e-14
5.089085e-10	5.775679e-05	1.959460e-14
5.100416e-10	5.784249e-05	1.966736e-14
5.111756e-10	5.792815e-05	1.974031e-14
5.123104e-10	5.801387e-05	1.981338e-14
5.134460e-10	5.809957e-05	1.988663e-14
5.145825e-10	5.818527e-05	1.996005e-14
5.157198e-10	5.827096e-05	2.003363e-14
5.168579e-10	5.835666e-05	2.010737e-14
5.179969e-10	5.844236e-05	2.018127e-14
5.191367e-10	5.852806e-05	2.025534e-14
5.202774e-10	5.861374e-05	2.032957e-14
5.214189e-10	5.869946e-05	2.040395e-14
5.225612e-10	5.878514e-05	2.047851e-14
5.237044e-10	5.887084e-05	2.055323e-14
5.248483e-10	5.895653e-05	2.062812e-14
5.259932e-10	5.904224e-05	2.070315e-14
5.271388e-10	5.912794e-05	2.077836e-14
5.282853e-10	5.921365e-05	2.085373e-14
5.294326e-10	5.929933e-05	2.092927e-14
5.305808e-10	5.938505e-05	2.100495e-14
5.317297e-10	5.947072e-05	2.108083e-14
5.328795e-10	5.955645e-05	2.115684e-14
5.340301e-10	5.964213e-05	2.123305e-14
5.351816e-10	5.972781e-05	2.130941e-14
5.363339e-10	5.981353e-05	2.138592e-14
5.374870e-10	5.989924e-05	2.146260e-14
5.386409e-10	5.998491e-05	2.153946e-14
5.397957e-10	6.007061e-05	2.161647e-14
5.409513e-10	6.015632e-05	2.169365e-14
5.421077e-10	6.024201e-05	2.177100e-14
5.432649e-10	6.032770e-05	2.184851e-14
5.444230e-10	6.041341e-05	2.192618e-14
5.455818e-10	6.049912e-05	2.200401e-14
5.467415e-10	6.058482e-05	2.208202e-14
5.479020e-10	6.067050e-05	2.216020e-14
5.490634e-10	6.075622e-05	2.223853e-14
5.502255e-10	6.084192e-05	2.231703e-14
5.513885e-10	6.092761e-05	2.239570e-14
5.525523e-10	6.101330e-05	2.247455e-14
5.537169e-10	6.109902e-05	2.255354e-14
5.548823e-10	6.118470e-05	2.263272e-14
5.560486e-10	6.127039e-05	2.271206e-14
5.572157e-10	6.135611e-05	2.279155e-14
5.583835e-10	6.144179e-05	2.287123e-14
5.595522e-10	6.152751e-05	2.295105e-14
5.607217e-10	6.161319e-05	2.303106e-14
5.618921e-10	6.169887e-05	2.311124e-14
5.630632e-10	6.178459e-05	2.319156e-14
5.642351e-10	6.187029e-05	2.327207e-14
5.654079e-10	6.195600e-05	2.335274e-14
5.665815e-10	6.204167e-05	2.343359e-14
5.677559e-10	6.212739e-05	2.351459e-14
5.689311e-10	6.221307e-05	2.359577e-14
5.701071e-10	6.229876e-05	2.367712e-14
5.712839e-10	6.238447e-05	2.375862e-14
5.724615e-10	6.247019e-05	2.384029e-14
5.736399e-10	6.255589e-05	2.392213e-14
5.748192e-10	6.264157e-05	2.400416e-14
5.759992e-10	6.272728e-05	2.408634e-14
5.771801e-10	6.281298e-05	2.416869e-14
5.783617e-10	6.289868e-05	2.425121e-14
5.795442e-10	6.298436e-05	2.433391e-14
5.807275e-10	6.307007e-05	2.441677e-14
5.819115e-10	6.315576e-05	2.449980e-14
5.830964e-10	6.324145e-05	2.458300e-14
5.842821e-10	6.332717e-05	2.466636e-14
5.854686e-10	6.341287e-05	2.474989e-14
5.866559e-10	6.349857e-05	2.483360e-14
5.878440e-10	6.358427e-05	2.491747e-14
5.890328e-10	6.366997e-05	2.500151e-14
5.902225e-10	6.375566e-05	2.508574e-14
5.914130e-10	6.384137e-05	2.517011e-14
5.926043e-10	6.392705e-05	2.525468e-14
5.937964e-10	6.401275e-05	2.533941e-14
5.949893e-10	6.409846e-05	2.542429e-14
5.961830e-10	6.418416e-05	2.550936e-14
5.973775e-10	6.426985e-05	2.559460e-14
5.985727e-10	6.435555e-05	2.568001e-14
5.997688e-10	6.444125e-05	2.576558e-14
6.009657e-10	6.452695e-05	2.585133e-14
6.021634e-10	6.461267e-05	2.593724e-14
6.033618e-10	6.469835e-05	2.602334e-14
6.045611e-10	6.478405e-05	2.610961e-14
6.057611e-10	6.486975e-05	2.619603e-14
6.069620e-10	6.495545e-05	2.628264e-14
6.081636e-10	6.504115e-05	2.636942e-14
6.093661e-10	6.512683e-05	2.645638e-14
6.105693e-10	6.521255e-05	2.654348e-14
6.117733e-10	6.529824e-05	2.663078e-14
6.129781e-10	6.538396e-05	2.671824e-14
6.141837e-10	6.546965e-05	2.680588e-14
6.153901e-10	6.555536e-05	2.689368e-14
6.165973e-10	6.564104e-05	2.698167e-14
6.178052e-10	6.572674e-05	2.706983e-14
6.190140e-10	6.581242e-05	2.715816e-14
6.202235e-10	6.589814e-05	2.724665e-14
6.214338e-10	6.598384e-05	2.733532e-14
6.226449e-10	6.606954e-05	2.742416e-14
6.238568e-10	6.615523e-05	2.751319e-14
6.250695e-10	6.624093e-05	2.760238e-14
6.262830e-10	6.632664e-05	2.769174e-14
6.274972e-10	6.641233e-05	2.778128e-14
6.287123e-10	6.649805e-05	2.787098e-14
6.299281e-10	6.658373e-05	2.796087e-14
6.311447e-10	6.666945e-05	2.805092e-14
6.323621e-10	6.675514e-05	2.814115e-14
6.335803e-10	6.684085e-05	2.823156e-14
6.347992e-10	6.692652e-05	2.832215e-14
6.360189e-10	6.701221e-05	2.841291e-14
6.372395e-10	6.709795e-05	2.850382e-14
6.384607e-10	6.718362e-05	2.859494e-14
6.396828e-10	6.726933e-05	2.868621e-14
6.409057e-10	6.735504e-05	2.877766e-14
6.421293e-10	6.744073e-05	2.886929e-14
6.433537e-10	6.752643e-05	2.896109e-14
6.445789e-10	6.761211e-05	2.905308e-14
6.458048e-10	6.769782e-05	2.914522e-14
6.470316e-10	6.778352e-05	2.923755e-14
6.482591e-10	6.786923e-05	2.933004e-14
6.494874e-10	6.795494e-05	2.942272e-14
6.507165e-10	6.804062e-05	2.951558e-14
6.519463e-10	6.812632e-05	2.960861e-14
6.531769e-10	6.821202e-05	2.970181e-14
6.544083e-10	6.829771e-05	2.979520e-14
6.556405e-10	6.838343e-05	2.988874e-14
6.568734e-10	6.846913e-05	2.998247e-14
6.581071e-10	6.855484e-05	3.007638e-14
6.593416e-10	6.864052e-05	3.017047e-14
6.605768e-10	6.872624e-05	3.026473e-14
6.618128e-10	6.881193e-05	3.035917e-14
6.630496e-10	6.889764e-05	3.045377e-14
6.642872e-10	6.898331e-05	3.054858e-14
6.655255e-10	6.906904e-05	3.064353e-14
6.667646e-10	6.915473e-05	3.073868e-14
6.680045e-10	6.924043e-05	3.083400e-14
6.692451e-10	6.932612e-05	3.092951e-14
6.704865e-10	6.941183e-05	3.102518e-14
6.717287e-10	6.949754e-05	3.112103e-14
6.729716e-10	6.958323e-05	3.121706e-14
6.742153e-10	6.966892e-05	3.131328e-14
6.754598e-10	6.975462e-05	3.140966e-14
6.767050e-10	6.984033e-05	3.150622e-14
6.779510e-10	6.992602e-05	3.160297e-14
6.791978e-10	7.001172e-05	3.169989e-14
6.804453e-10	7.009742e-05	3.179699e-14
6.816936e-10	7.018314e-05	3.189425e-14
6.829426e-10	7.026883e-05	3.199171e-14
6.841925e-10	7.035452e-05	3.208935e-14
6.854430e-10	7.044023e-05	3.218716e-14
6.866944e-10	7.052592e-05	3.228515e-14
6.879465e-10	7.061164e-05	3.238331e-14
6.891993e-10	7.069733e-05	3.248166e-14
6.904529e-10	7.078304e-05	3.258018e-14
6.917073e-10	7.086874e-05	3.267889e-14
6.929625e-10	7.095443e-05	3.277778e-14
6.942183e-10	7.104012e-05	3.287685e-14
6.954750e-10	7.112584e-05	3.297609e-14
6.967324e-10	7.121152e-05	3.307552e-14
6.979906e-10	7.129724e-05	3.317511e-14
6.992495e-10	7.138294e-05	3.327490e-14
7.005092e-10	7.146864e-05	3.337486e-14
7.017696e-10	7.155432e-05	3.347502e-14
7.030308e-10	7.164005e-05	3.357532e-14
7.042928e-10	7.172573e-05	3.367584e-14
7.055555e-10	7.181144e-05	3.377651e-14
7.068189e-10	7.189714e-05	3.387738e-14
7.080831e-10	7.198284e-05	3.397843e-14
7.093481e-10	7.206853e-05	3.407966e-14
7.106138e-10	7.215424e-05	3.418106e-14
7.118803e-10	7.223993e-05	3.428265e-14
7.131475e-10	7.232563e-05	3.438442e-14
7.144155e-10	7.241135e-05	3.448635e-14
7.156842e-10	7.249703e-05	3.458850e-14
7.169537e-10	7.258273e-05	3.469081e-14
7.182239e-10	7.266843e-05	3.479330e-14
7.194948e-10	7.275415e-05	3.489597e-14
7.207666e-10	7.283983e-05	3.499883e-14
7.220390e-10	7.292553e-05	3.510188e-14
7.233123e-10	7.301123e-05	3.520509e-14
7.245862e-10	7.309693e-05	3.530849e-14
7.258609e-10	7.318263e-05	3.541208e-14
7.271364e-10	7.326834e-05	3.551584e-14
7.284126e-10	7.335404e-05	3.561979e-14
7.296896e-10	7.343975e-05	3.572391e-14
7.309673e-10	7.352543e-05	3.582823e-14
7.322457e-10	7.361115e-05	3.593272e-14
7.335249e-10	7.369684e-05	3.603740e-14
7.348048e-10	7.378254e-05	3.614227e-14
7.360855e-10	7.386824e-05	3.624731e-14
7.373669e-10	7.395395e-05	3.635253e-14
7.386491e-10	7.403965e-05	3.645794e-14
7.399320e-10	7.412536e-05	3.656352e-14
7.412156e-10	7.421103e-05	3.666932e-14
7.425000e-10	7.429676e-05	3.677526e-14
7.437852e-10	7.438246e-05	3.688141e-14
7.450710e-10	7.446816e-05	3.698773e-14
7.463576e-10	7.455387e-05	3.709424e-14
7.476450e-10	7.463954e-05	3.720095e-14
7.489331e-10	7.472525e-05	3.730782e-14
7.502219e-10	7.481097e-05	3.741487e-14
7.515115e-10	7.489666e-05	3.752212e-14
7.528018e-10	7.498237e-05	3.762955e-14
7.540929e-10	7.506806e-05	3.773717e-14
7.553846e-10	7.515377e-05	3.784497e-14
7.566772e-10	7.523947e-05	3.795295e-14
7.579704e-10	7.532515e-05	3.806113e-14
7.592644e-10	7.541085e-05	3.816949e-14
7.605591e-10	7.549655e-05	3.827802e-14
7.618546e-10	7.558227e-05	3.838674e-14
7.631508e-10	7.566797e-05	3.849565e-14
7.644477e-10	7.575367e-05	3.860474e-14
7.657454e-10	7.583936e-05	3.871403e-14
7.670438e-10	7.592508e-05	3.882347e-14
7.683430e-10	7.601077e-05	3.893313e-14
7.696428e-10	7.609647e-05	3.904297e-14
7.709434e-10	7.618218e-05	3.915298e-14
7.722448e-10	7.626787e-05	3.926320e-14
7.735468e-10	7.635358e-05	3.937359e-14
7.748496e-10	7.643928e-05	3.948417e-14
7.761532e-10	7.652498e-05	3.959493e-14
7.774574e-10	7.661068e-05	3.970589e-14
7.787624e-10	7.669637e-05	3.981703e-14
7.800681e-10	7.678209e-05	3.992834e-14
7.813746e-10	7.686780e-05	4.003985e-14
7.826818e-10	7.695349e-05	4.015155e-14
7.839897e-10	7.703920e-05	4.026343e-14
7.852983e-10	7.712488e-05	4.037551e-14
7.866077e-10	7.721059e-05	4.048777e-14
7.879178e-10	7.729629e-05	4.060021e-14
7.892286e-10	7.738198e-05	4.071285e-14
7.905401e-10	7.746769e-05	4.082567e-14
7.918524e-10	7.755339e-05	4.093868e-14
7.931654e-10	7.763909e-05	4.105187e-14
7.944791e-10	7.772480e-05	4.116525e-14
7.957935e-10	7.781049e-05	4.127882e-14
7.971087e-10	7.789620e-05	4.139257e-14
7.984246e-10	7.798190e-05	4.150652e-14
7.997412e-10	7.806759e-05	4.162066e-14
8.010586e-10	7.815330e-05	4.173498e-14
8.023766e-10	7.823900e-05	4.184949e-14
8.036954e-10	7.832471e-05	4.196418e-14
8.050149e-10	7.841041e-05	4.207908e-14
8.063352e-10	7.849612e-05	4.219414e-14
8.076561e-10	7.858183e-05	4.230940e-14
8.089778e-10	7.866752e-05	4.242486e-14
8.103002e-10	7.875322e-05	4.254050e-14
8.116233e-10	7.883892e-05	4.265633e-14
8.129471e-10	7.892462e-05	4.277235e-14
8.142717e-10	7.901032e-05	4.288856e-14
8.155969e-10	7.909602e-05	4.300497e-14
8.169229e-10	7.918173e-05	4.312155e-14
8.182496e-10	7.926742e-05	4.323833e-14
8.195771e-10	7.935312e-05	4.335530e-14
8.209052e-10	7.943882e-05	4.347245e-14
8.222341e-10	7.952454e-05	4.358979e-14
8.235636e-10	7.961023e-05	4.370733e-14
8.248939e-10	7.969593e-05	4.382506e-14
8.262249e-10	7.978165e-05	4.394296e-14
8.275567e-10	7.986735e-05	4.406107e-14
8.288891e-10	7.995304e-05	4.417937e-14
8.302223e-10	8.003875e-05	4.429785e-14
8.315561e-10	8.012445e-05	4.441653e-14
8.328907e-10	8.021016e-05	4.453539e-14
8.342260e-10	8.029585e-05	4.465446e-14
8.355620e-10	8.038156e-05	4.477370e-14
8.368987e-10	8.046725e-05	4.489315e-14
8.382362e-10	8.055297e-05	4.501277e-14
8.395743e-10	8.063867e-05	4.513259e-14
8.409132e-10	8.072436e-05	4.525262e-14
8.422527e-10	8.081006e-05	4.537282e-14
8.435930e-10	8.089576e-05	4.549321e-14
8.449340e-10	8.098146e-05	4.561380e-14
8.462757e-10	8.106716e-05	4.573458e-14
8.476181e-10	8.115289e-05	4.585554e-14
8.489613e-10	8.123857e-05	4.597671e-14
8.503051e-10	8.132429e-05	4.609806e-14
8.516496e-10	8.140999e-05	4.621960e-14
8.529949e-10	8.149569e-05	4.634135e-14
8.543408e-10	8.158138e-05	4.646328e-14
8.556875e-10	8.166708e-05	4.658541e-14
8.570349e-10	8.175279e-05	4.670772e-14
8.583829e-10	8.183849e-05	4.683023e-14
8.597317e-10	8.192419e-05	4.695293e-14
8.610812e-10	8.200989e-05	4.707583e-14
8.624314e-10	8.209560e-05	4.719890e-14
8.637823e-10	8.218131e-05	4.732218e-14
8.651339e-10	8.226701e-05	4.744565e-14
8.664862e-10	8.235271e-05	4.756932e-14
8.678392e-10	8.243841e-05	4.769318e-14
8.691929e-10	8.252410e-05	4.781724e-14
8.705474e-10	8.260980e-05	4.794148e-14
8.719025e-10	8.269551e-05	4.806592e-14
8.732583e-10	8.278121e-05	4.819056e-14
8.746148e-10	8.286692e-05	4.831538e-14
8.759721e-10	8.295262e-05	4.844039e-14
8.773300e-10	8.303833e-05	4.856560e-14
8.786886e-10	8.312403e-05	4.869101e-14
8.800480e-10	8.320973e-05	4.881662e-14
8.814080e-10	8.329544e-05	4.894240e-14
8.827687e-10	8.338114e-05	4.906840e-14
8.841302e-10	8.346683e-05	4.919459e-14
8.854923e-10	8.355253e-05	4.932097e-14
8.868552e-10	8.363824e-05	4.944754e-14
8.882187e-10	8.372394e-05	4.957432e-14
8.895829e-10	8.380965e-05	4.970127e-14
8.909479e-10	8.389535e-05	4.982843e-14
8.923135e-10	8.398104e-05	4.995579e-14
8.936798e-10	8.406675e-05	5.008334e-14
8.950468e-10	8.415246e-05	5.021107e-14
8.964145e-10	8.423815e-05	5.033902e-14
8.977830e-10	8.432386e-05	5.046715e-14
8.991521e-10	8.440957e-05	5.059548e-14
9.005219e-10	8.449526e-05	5.072401e-14
9.018924e-10	8.458099e-05	5.085272e-14
9.032636e-10	8.466668e-05	5.098164e-14
9.046355e-10	8.475237e-05	5.111076e-14
9.060081e-10	8.483807e-05	5.124008e-14
9.073813e-10	8.492377e-05	5.136958e-14
9.087553e-10	8.500948e-05	5.149928e-14
9.101300e-10	8.509519e-05	5.162917e-14
9.115053e-10	8.518089e-05	5.175926e-14
9.128814e-10	8.526659e-05	5.188956e-14
9.142581e-10	8.535230e-05	5.202004e-14
9.156356e-10	8.543800e-05	5.215072e-14
9.170137e-10	8.552370e-05	5.228161e-14
9.183925e-10	8.560940e-05	5.241269e-14
9.197720e-10	8.569510e-05	5.254397e-14
9.330474e-10	8.651767e-05	5.381395e-14
9.469408e-10	8.737435e-05	5.515603e-14
9.609025e-10	8.823105e-05	5.651799e-14
9.749322e-10	8.908775e-05	5.789994e-14
9.890296e-10	8.994444e-05	5.930197e-14
1.003194e-09	9.080114e-05	6.072418e-14
1.017426e-09	9.165783e-05	6.216666e-14
1.031725e-09	9.251454e-05	6.362951e-14
1.046089e-09	9.337124e-05	6.511282e-14
1.060520e-09	9.422794e-05	6.661671e-14
1.075017e-09	9.508464e-05	6.814123e-14
1.089579e-09	9.594135e-05	6.968651e-14
1.104207e-09	9.679807e-05	7.125261e-14
1.118899e-09	9.765478e-05	7.283966e-14
1.133656e-09	9.851148e-05	7.444775e-14
1.148478e-09	9.936820e-05	7.607694e-14
1.163363e-09	1.002249e-04	7.772735e-14
1.178312e-09	1.010816e-04	7.939904e-14
1.193325e-09	1.019383e-04	8.109215e-14
1.208401e-09	1.027951e-04	8.280672e-14
1.223540e-09	1.036518e-04	8.454288e-14
1.238742e-09	1.045085e-04	8.630070e-14
1.254006e-09	1.053652e-04	8.808026e-14
1.269333e-09	1.062219e-04	8.988168e-14
1.284721e-09	1.070787e-04	9.170502e-14
1.300172e-09	1.079354e-04	9.355037e-14
1.315683e-09	1.087921e-04	9.541783e-14
1.331256e-09	1.096489e-04	9.730748e-14
1.346890e-09	1.105056e-04	9.921944e-14
1.362585e-09	1.113623e-04	1.011537e-13
1.378340e-09	1.122191e-04	1.031105e-13
1.394156e-09	1.130758e-04	1.050898e-13
1.410032e-09	1.139326e-04	1.070917e-13
1.425967e-09	1.147893e-04	1.091164e-13
1.441962e-09	1.156460e-04	1.111638e-13
1.458017e-09	1.165028e-04	1.132342e-13
1.474131e-09	1.173595e-04	1.153274e-13
1.490303e-09	1.182163e-04	1.174438e-13
1.506535e-09	1.190730e-04	1.195833e-13
1.522825e-09	1.199298e-04	1.217460e-13
1.539173e-09	1.207865e-04	1.239320e-13
1.555580e-09	1.216433e-04	1.261414e-13
1.572044e-09	1.225000e-04	1.283743e-13
1.588566e-09	1.233568e-04	1.306307e-13
1.605146e-09	1.242135e-04	1.329108e-13
1.621783e-09	1.250703e-04	1.352146e-13
1.638477e-09	1.259271e-04	1.375421e-13
1.655228e-09	1.267838e-04	1.398936e-13
1.672036e-09	1.276406e-04	1.422690e-13
1.688901e-09	1.284974e-04	1.446685e-13
1.705821e-09	1.293541e-04	1.470920e-13
1.722798e-09	1.302109e-04	1.495398e-13
1.739831e-09	1.310677e-04	1.520119e-13
1.756920e-09	1.319244e-04	1.545083e-13
1.774064e-09	1.327812e-04	1.570292e-13
1.791264e-09	1.336380e-04	1.595746e-13
1.808519e-09	1.344948e-04	1.621446e-13
1.825830e-09	1.353516e-04	1.647393e-13
1.843195e-09	1.362083e-04	1.673588e-13
1.860615e-09	1.370651e-04	1.700031e-13
1.878089e-09	1.379219e-04	1.726723e-13
1.895618e-09	1.387787e-04	1.753665e-13
1.913201e-09	1.396355e-04	1.780857e-13
1.930839e-09	1.404923e-04	1.808301e-13
1.948530e-09	1.413490e-04	1.835998e-13
1.966275e-09	1.422058e-04	1.863947e-13
1.984073e-09	1.430626e-04	1.892151e-13
2.001925e-09	1.439194e-04	1.920608e-13
2.019831e-09	1.447762e-04	1.949322e-13
2.037789e-09	1.456330e-04	1.978291e-13
2.055800e-09	1.464898e-04	2.007517e-13
2.073864e-09	1.473466e-04	2.037001e-13
2.091981e-09	1.482034e-04	2.066743e-13
2.110150e-09	1.490602e-04	2.096744e-13
2.128372e-09	1.499170e-04	2.127005e-13
2.146646e-09	1.507738e-04	2.157527e-13
2.164972e-09	1.516307e-04	2.188310e-13
2.183349e-09	1.524875e-04	2.219355e-13
2.201779e-09	1.533443e-04	2.250663e-13
2.220260e-09	1.542011e-04	2.282234e-13
2.238793e-09	1.550579e-04	2.314070e-13
2.257377e-09	1.559147e-04	2.346171e-13
2.276012e-09	1.567715e-04	2.378537e-13
2.294698e-09	1.576284e-04	2.411170e-13
2.313435e-09	1.584852e-04	2.444071e-13
2.332223e-09	1.593420e-04	2.477239e-13
2.351062e-09	1.601988e-04	2.510676e-13
2.369951e-09	1.610556e-04	2.544383e-13
2.388890e-09	1.619125e-04	2.578359e-13
2.407880e-09	1.627693e-04	2.612606e-13
2.426920e-09	1.636261e-04	2.647125e-13
2.446009e-09	1.644830e-04	2.681917e-13
2.465149e-09	1.653398e-04	2.716981e-13
2.484338e-09	1.661966e-04	2.752319e-13
2.503577e-09	1.670535e-04	2.787931e-13
2.522865e-09	1.679103e-04	2.823819e-13
2.542203e-09	1.687672e-04	2.859982e-13
2.561590e-09	1.696240e-04	2.896422e-13
2.581026e-09	1.704808e-04	2.933139e-13
2.600511e-09	1.713377e-04	2.970134e-13
2.620045e-09	1.721945e-04	3.007408e-13
2.639627e-09	1.730514e-04	3.044961e-13
2.659258e-09	1.739082e-04	3.082794e-13
2.678938e-09	1.747651e-04	3.120908e-13
2.698666e-09	1.756219e-04	3.159303e-13
2.718442e-09	1.764788e-04	3.197980e-13
2.738267e-09	1.773356e-04	3.236940e-13
2.758139e-09	1.781925e-04	3.276184e-13
2.778059e-09	1.790494e-04	3.315711e-13
2.798027e-09	1.799062e-04	3.355524e-13
2.818043e-09	1.807631e-04	3.395622e-13
2.838106e-09	1.816199e-04	3.436007e-13
2.858217e-09	1.824768e-04	3.476678e-13
2.878375e-09	1.833337e-04	3.517637e-13
2.898580e-09	1.841905e-04	3.558884e-13
2.918833e-09	1.850474e-04	3.600420e-13
2.939132e-09	1.859043e-04	3.642245e-13
2.959479e-09	1.867612e-04	3.684361e-13
2.979872e-09	1.876180e-04	3.726768e-13
3.000311e-09	1.884749e-04	3.769467e-13
3.020798e-09	1.893318e-04	3.812457e-13
3.041331e-09	1.901887e-04	3.855741e-13
3.061910e-09	1.910456e-04	3.899318e-13
3.082535e-09	1.919024e-04	3.943190e-13
3.103207e-09	1.927593e-04	3.987356e-13
3.123925e-09	1.936162e-04	4.031818e-13
3.144688e-09	1.944731e-04	4.076577e-13
3.165498e-09	1.953300e-04	4.121632e-13
3.186353e-09	1.961869e-04	4.166984e-13
3.207254e-09	1.970438e-04	4.212635e-13
3.228201e-09	1.979007e-04	4.258585e-13
3.249193e-09	1.987575e-04	4.304834e-13
3.270230e-09	1.996144e-04	4.351384e-13
3.291312e-09	2.004713e-04	4.398234e-13
3.312440e-09	2.013282e-04	4.445386e-13
3.333613e-09	2.021851e-04	4.492840e-13
3.354831e-09	2.030421e-04	4.540596e-13
3.376094e-09	2.038990e-04	4.588656e-13
3.397401e-09	2.047559e-04	4.637020e-13
3.418753e-09	2.056128e-04	4.685689e-13
3.440150e-09	2.064697e-04	4.734663e-13
3.461592e-09	2.073266e-04	4.783943e-13
3.483077e-09	2.081835e-04	4.833529e-13
3.504607e-09	2.090404e-04	4.883423e-13
3.526182e-09	2.098973e-04	4.933625e-13
3.547800e-09	2.107542e-04	4.984135e-13
3.569463e-09	2.116112e-04	5.034954e-13
3.591169e-09	2.124681e-04	5.086083e-13
3.612920e-09	2.133250e-04	5.137522e-13
3.634714e-09	2.141819e-04	5.189272e-13
3.656552e-09	2.150389e-04	5.241334e-13
3.678433e-09	2.158958e-04	5.293708e-13
3.700358e-09	2.167527e-04	5.346395e-13
3.722327e-09	2.176096e-04	5.399396e-13
3.744339e-09	2.184666e-04	5.452710e-13
3.766394e-09	2.193235e-04	5.506339e-13
3.788492e-09	2.201804e-04	5.560284e-13
3.810634e-09	2.210374e-04	5.614545e-13
3.832818e-09	2.218943e-04	5.669122e-13
3.855046e-09	2.227513e-04	5.724016e-13
3.877316e-09	2.236082e-04	5.779229e-13
3.899629e-09	2.244651e-04	5.834759e-13
3.921985e-09	2.253221e-04	5.890609e-13
3.944383e-09	2.261790e-04	5.946778e-13
3.966824e-09	2.270360e-04	6.003268e-13
3.989308e-09	2.278929e-04	6.060078e-13
4.011834e-09	2.287499e-04	6.117210e-13
4.034402e-09	2.296068e-04	6.174664e-13
4.057012e-09	2.304638e-04	6.232441e-13
4.079665e-09	2.313207e-04	6.290541e-13
4.102359e-09	2.321777e-04	6.348965e-13
4.125096e-09	2.330346e-04	6.407713e-13
4.147874e-09	2.338916e-04	6.466786e-13
4.170694e-09	2.347486e-04	6.526185e-13
4.193557e-09	2.356055e-04	6.585911e-13
4.216460e-09	2.364625e-04	6.645963e-13
4.239406e-09	2.373195e-04	6.706343e-13
4.262393e-09	2.381764e-04	6.767050e-13
4.285421e-09	2.390334e-04	6.828087e-13
4.308491e-09	2.398904e-04	6.889453e-13
4.331602e-09	2.407473e-04	6.951148e-13
4.354754e-09	2.416043e-04	7.013174e-13
4.377948e-09	2.424613e-04	7.075531e-13
4.401182e-09	2.433183e-04	7.138220e-13
4.424458e-09	2.441752e-04	7.201241e-13
4.447774e-09	2.450322e-04	7.264594e-13
4.471132e-09	2.458892e-04	7.328281e-13
4.494530e-09	2.467462e-04	7.392302e-13
4.517969e-09	2.476032e-04	7.456658e-13
4.541449e-09	2.484602e-04	7.521348e-13
4.564969e-09	2.493172e-04	7.586375e-13
4.588530e-09	2.501741e-04	7.651737e-13
4.612131e-09	2.510311e-04	7.717437e-13
4.635773e-09	2.518881e-04	7.783474e-13
4.659455e-09	2.527451e-04	7.849849e-13
4.683177e-09	2.536021e-04	7.916562e-13
4.706939e-09	2.544591e-04	7.983615e-13
4.730742e-09	2.553161e-04	8.051007e-13
4.754584e-09	2.561731e-04	8.118740e-13
4.778467e-09	2.570301e-04	8.186814e-13
4.802390e-09	2.578871e-04	8.255229e-13
4.826352e-09	2.587441e-04	8.323986e-13
4.850354e-09	2.596011e-04	8.393086e-13
4.874396e-09	2.604581e-04	8.462529e-13
4.898478e-09	2.613151e-04	8.532316e-13
4.922599e-09	2.621722e-04	8.602447e-13
4.946759e-09	2.630292e-04	8.672923e-13
4.970960e-09	2.638862e-04	8.743744e-13
4.995199e-09	2.647432e-04	8.814911e-13
5.019478e-09	2.656002e-04	8.886425e-13
5.043796e-09	2.664572e-04	8.958286e-13
5.068154e-09	2.673143e-04	9.030495e-13
5.092550e-09	2.681713e-04	9.103052e-13
5.116986e-09	2.690283e-04	9.175958e-13
5.141460e-09	2.698853e-04	9.249213e-13
5.165974e-09	2.707424e-04	9.322818e-13
5.190527e-09	2.715994e-04	9.396774e-13
5.215118e-09	2.724564e-04	9.471080e-13
5.239748e-09	2.733135e-04	9.545738e-13
5.264417e-09	2.741705e-04	9.620749e-13
5.289125e-09	2.750275e-04	9.696112e-13
5.313871e-09	2.758846e-04	9.771828e-13
5.338655e-09	2.767416e-04	9.847898e-13
5.363479e-09	2.775986e-04	9.924323e-13
5.388340e-09	2.784557e-04	1.000110e-12
5.413240e-09	2.793127e-04	1.007824e-12
5.438178e-09	2.801698e-04	1.015573e-12
5.463155e-09	2.810268e-04	1.023358e-12
5.488170e-09	2.818839e-04	1.031178e-12
5.513223e-09	2.827409e-04	1.039034e-12
5.538314e-09	2.835980e-04	1.046926e-12
5.563443e-09	2.844550e-04	1.054854e-12
5.588609e-09	2.853121e-04	1.062818e-12
5.613814e-09	2.861691e-04	1.070818e-12
5.639057e-09	2.870262e-04	1.078854e-12
5.664337e-09	2.878832e-04	1.086926e-12
5.689656e-09	2.887403e-04	1.095034e-12
5.715012e-09	2.895974e-04	1.103178e-12
5.740405e-09	2.904544e-04	1.111359e-12
5.765836e-09	2.913115e-04	1.119575e-12
5.791305e-09	2.921686e-04	1.127829e-12
5.816811e-09	2.930256e-04	1.136118e-12
5.842354e-09	2.938827e-04	1.144444e-12
5.867935e-09	2.947398e-04	1.152807e-12
5.893553e-09	2.955968e-04	1.161206e-12
5.919209e-09	2.964539e-04	1.169642e-12
5.944901e-09	2.973110e-04	1.178115e-12
5.970631e-09	2.981681e-04	1.186624e-12
5.996398e-09	2.990251e-04	1.195170e-12
6.022202e-09	2.998822e-04	1.203753e-12
6.048042e-09	3.007393e-04	1.212372e-12
6.073920e-09	3.015964e-04	1.221029e-12
6.099835e-09	3.024535e-04	1.229723e-12
6.125786e-09	3.033106e-04	1.238454e-12
6.151774e-09	3.041677e-04	1.247221e-12
6.177799e-09	3.050247e-04	1.256026e-12
6.203861e-09	3.058818e-04	1.264869e-12
6.229959e-09	3.067389e-04	1.273748e-12
6.256094e-09	3.075960e-04	1.282665e-12
6.282265e-09	3.084531e-04	1.291619e-12
6.308473e-09	3.093102e-04	1.300611e-12
6.334717e-09	3.101673e-04	1.309640e-12
6.360998e-09	3.110244e-04	1.318706e-12
6.387315e-09	3.118815e-04	1.327811e-12
6.413668e-09	3.127386e-04	1.336952e-12
6.440057e-09	3.135957e-04	1.346132e-12
6.466483e-09	3.144528e-04	1.355349e-12
6.492945e-09	3.153100e-04	1.364604e-12
6.519442e-09	3.161671e-04	1.373897e-12
6.545976e-09	3.170242e-04	1.383227e-12
6.572546e-09	3.178813e-04	1.392596e-12
6.599151e-09	3.187384e-04	1.402003e-12
6.625793e-09	3.195955e-04	1.411447e-12
6.652470e-09	3.204526e-04	1.420930e-12
6.679184e-09	3.213098e-04	1.430451e-12
6.705932e-09	3.221669e-04	1.440010e-12
6.732717e-09	3.230240e-04	1.449607e-12
6.759537e-09	3.238811e-04	1.459243e-12
6.786393e-09	3.247383e-04	1.468917e-12
6.813284e-09	3.255954e-04	1.478629e-12
6.840211e-09	3.264525e-04	1.488380e-12
6.867174e-09	3.273096e-04	1.498170e-12
6.894171e-09	3.281668e-04	1.507998e-12
6.921205e-09	3.290239e-04	1.517864e-12
6.948273e-09	3.298810e-04	1.527769e-12
6.975377e-09	3.307382e-04	1.537713e-12
7.002516e-09	3.315953e-04	1.547696e-12
7.029690e-09	3.324525e-04	1.557717e-12
7.056899e-09	3.333096e-04	1.567777e-12
7.084143e-09	3.341667e-04	1.577876e-12
7.111423e-09	3.350239e-04	1.588014e-12
7.138737e-09	3.358810e-04	1.598192e-12
7.166086e-09	3.367382e-04	1.608408e-12
7.193471e-09	3.375953e-04	1.618663e-12
7.220890e-09	3.384525e-04	1.628957e-12
7.248344e-09	3.393096e-04	1.639291e-12
7.275833e-09	3.401668e-04	1.649664e-12
7.303356e-09	3.410240e-04	1.660076e-12
7.330914e-09	3.418811e-04	1.670528e-12
7.358507e-09	3.427383e-04	1.681018e-12
7.386135e-09	3.435954e-04	1.691549e-12
7.413797e-09	3.444526e-04	1.702119e-12
7.441493e-09	3.453098e-04	1.712728e-12
7.469224e-09	3.461669e-04	1.723377e-12
7.496990e-09	3.470241e-04	1.734066e-12
7.524790e-09	3.478813e-04	1.744794e-12
7.552624e-09	3.487384e-04	1.755562e-12
7.580492e-09	3.495956e-04	1.766370e-12
7.608395e-09	3.504528e-04	1.777218e-12
7.636332e-09	3.513100e-04	1.788106e-12
7.664303e-09	3.521671e-04	1.799033e-12
7.692309e-09	3.530243e-04	1.810001e-12
7.720348e-09	3.538815e-04	1.821009e-12
7.748422e-09	3.547387e-04	1.832057e-12
7.776530e-09	3.555959e-04	1.843144e-12
7.804671e-09	3.564530e-04	1.854272e-12
7.832847e-09	3.573102e-04	1.865441e-12
7.861056e-09	3.581674e-04	1.876649e-12
7.889299e-09	3.590246e-04	1.887898e-12
7.917576e-09	3.598818e-04	1.899188e-12
7.945887e-09	3.607390e-04	1.910517e-12
7.974232e-09	3.615962e-04	1.921888e-12
8.002610e-09	3.624534e-04	1.933298e-12
8.031022e-09	3.633106e-04	1.944750e-12
8.059468e-09	3.641678e-04	1.956242e-12
8.087947e-09	3.650250e-04	1.967774e-12
8.116460e-09	3.658822e-04	1.979348e-12
8.145006e-09	3.667394e-04	1.990962e-12
8.173586e-09	3.675966e-04	2.002617e-12
8.202199e-09	3.684538e-04	2.014313e-12
8.230846e-09	3.693110e-04	2.026049e-12
8.259526e-09	3.701682e-04	2.037827e-12
8.288239e-09	3.710254e-04	2.049646e-12
8.316986e-09	3.718826e-04	2.061505e-12
8.345765e-09	3.727398e-04	2.073406e-12
8.374578e-09	3.735971e-04	2.085348e-12
8.403424e-09	3.744543e-04	2.097331e-12
8.432304e-09	3.753115e-04	2.109356e-12
8.461216e-09	3.761687e-04	2.121422e-12
8.490161e-09	3.770259e-04	2.133529e-12
8.519140e-09	3.778832e-04	2.145677e-12
8.548151e-09	3.787404e-04	2.157867e-12
8.577196e-09	3.795976e-04	2.170098e-12
8.606273e-09	3.804548e-04	2.182371e-12
8.635383e-09	3.813121e-04	2.194686e-12
8.664526e-09	3.821693e-04	2.207042e-12
8.693702e-09	3.830265e-04	2.219440e-12
8.722910e-09	3.838838e-04	2.231879e-12
8.752151e-09	3.847410e-04	2.244361e-12
8.781425e-09	3.855982e-04	2.256884e-12
8.810732e-09	3.864555e-04	2.269449e-12
8.840071e-09	3.873127e-04	2.282055e-12
8.869443e-09	3.881700e-04	2.294704e-12
8.898847e-09	3.890272e-04	2.307395e-12
8.928284e-09	3.898845e-04	2.320128e-12
8.957753e-09	3.907417e-04	2.332903e-12
8.987255e-09	3.915990e-04	2.345720e-12
9.016789e-09	3.924562e-04	2.358579e-12
9.046355e-09	3.933135e-04	2.371480e-12
9.075954e-09	3.941707e-04	2.384424e-12
9.105585e-09	3.950280e-04	2.397410e-12
9.135248e-09	3.958852e-04	2.410439e-12
9.164944e-09	3.967425e-04	2.423510e-12
9.194672e-09	3.975997e-04	2.436623e-12
9.224432e-09	3.984570e-04	2.449779e-12
9.254224e-09	3.993143e-04	2.462977e-12
9.284048e-09	4.001715e-04	2.476218e-12
9.313904e-09	4.010288e-04	2.489502e-12
9.343792e-09	4.018861e-04	2.502828e-12
9.373712e-09	4.027433e-04	2.516197e-12
9.403665e-09	4.036006e-04	2.529609e-12
9.433649e-09	4.044579e-04	2.543064e-12
9.463665e-09	4.053152e-04	2.556561e-12
9.493712e-09	4.061724e-04	2.570102e-12
9.523792e-09	4.070297e-04	2.583685e-12
9.553903e-09	4.078870e-04	2.597312e-12
9.584047e-09	4.087443e-04	2.610981e-12
9.614222e-09	4.096016e-04	2.624694e-12
9.644428e-09	4.104588e-04	2.638449e-12
9.674666e-09	4.113161e-04	2.652248e-12
9.704936e-09	4.121734e-04	2.666091e-12
9.735238e-09	4.130307e-04	2.679976e-12
9.765571e-09	4.138880e-04	2.693905e-12
9.795935e-09	4.147453e-04	2.707877e-12
9.826331e-09	4.156026e-04	2.721893e-12
9.856759e-09	4.164599e-04	2.735952e-12
9.887218e-09	4.173172e-04	2.750054e-12
9.917708e-09	4.181745e-04	2.764200e-12
9.948230e-09	4.190318e-04	2.778390e-12
9.978783e-09	4.198891e-04	2.792623e-12
1.000937e-08	4.207464e-04	2.806900e-12
1.003998e-08	4.216037e-04	2.821221e-12
1.007063e-08	4.224610e-04	2.835586e-12
1.010131e-08	4.233183e-04	2.849994e-12
1.013202e-08	4.241756e-04	2.864446e-12
1.016276e-08	4.250329e-04	2.878943e-12
1.019353e-08	4.258902e-04	2.893483e-12
1.022433e-08	4.267475e-04	2.908067e-12
1.025516e-08	4.276048e-04	2.922695e-12
1.028603e-08	4.284622e-04	2.937367e-12
1.031692e-08	4.293195e-04	2.952084e-12
1.034785e-08	4.301768e-04	2.966844e-12
1.037881e-08	4.310341e-04	2.981649e-12
1.040980e-08	4.318914e-04	2.996498e-12
1.044082e-08	4.327488e-04	3.011392e-12
1.047187e-08	4.336061e-04	3.026329e-12
1.050295e-08	4.344634e-04	3.041311e-12
1.053406e-08	4.353208e-04	3.056338e-12
1.056520e-08	4.361781e-04	3.071409e-12
1.059637e-08	4.370354e-04	3.086525e-12
1.062758e-08	4.378927e-04	3.101685e-12
1.065881e-08	4.387501e-04	3.116890e-12
1.069008e-08	4.396074e-04	3.132139e-12
1.072137e-08	4.404648e-04	3.147433e-12
1.075270e-08	4.413221e-04	3.162772e-12
1.078406e-08	4.421794e-04	3.178156e-12
1.081544e-08	4.430368e-04	3.193585e-12
1.084686e-08	4.438941e-04	3.209058e-12
1.087831e-08	4.447515e-04	3.224576e-12
1.090979e-08	4.456088e-04	3.240140e-12
1.094130e-08	4.464662e-04	3.255748e-12
1.097284e-08	4.473235e-04	3.271402e-12
1.100441e-08	4.481809e-04	3.287100e-12
1.103601e-08	4.490382e-04	3.302844e-12
1.106764e-08	4.498956e-04	3.318633e-12
1.109930e-08	4.507529e-04	3.334467e-12
1.113099e-08	4.516103e-04	3.350346e-12
1.116271e-08	4.524677e-04	3.366271e-12
1.119446e-08	4.533250e-04	3.382241e-12
1.122624e-08	4.541824e-04	3.398256e-12
1.125805e-08	4.550398e-04	3.414317e-12
1.128990e-08	4.558971e-04	3.430424e-12
1.132177e-08	4.567545e-04	3.446576e-12
1.135367e-08	4.576119e-04	3.462773e-12
1.138560e-08	4.584692e-04	3.479016e-12
1.141756e-08	4.593266e-04	3.495305e-12
1.144955e-08	4.601840e-04	3.511640e-12
1.148158e-08	4.610414e-04	3.528020e-12
1.151363e-08	4.618987e-04	3.544446e-12
1.154571e-08	4.627561e-04	3.560918e-12
1.157782e-08	4.636135e-04	3.577435e-12
1.160996e-08	4.644709e-04	3.593999e-12
1.164213e-08	4.653283e-04	3.610609e-12
1.167433e-08	4.661857e-04	3.627264e-12
1.170656e-08	4.670430e-04	3.643966e-12
1.173882e-08	4.679004e-04	3.660714e-12
1.177111e-08	4.687578e-04	3.677508e-12
1.180343e-08	4.696152e-04	3.694348e-12
1.183578e-08	4.704726e-04	3.711234e-12
1.186816e-08	4.713300e-04	3.728167e-12
1.190057e-08	4.721874e-04	3.745146e-12
1.193300e-08	4.730448e-04	3.762171e-12
1.196547e-08	4.739022e-04	3.779243e-12
1.199797e-08	4.747596e-04	3.796361e-12
1.203049e-08	4.756170e-04	3.813525e-12
1.206305e-08	4.764744e-04	3.830736e-12
1.209563e-08	4.773318e-04	3.847994e-12
1.212825e-08	4.781892e-04	3.865298e-12
1.216089e-08	4.790466e-04	3.882649e-12
1.219356e-08	4.799040e-04	3.900046e-12
1.222626e-08	4.807615e-04	3.917490e-12
1.225900e-08	4.816189e-04	3.934981e-12
1.229176e-08	4.824763e-04	3.952519e-12
1.232455e-08	4.833337e-04	3.970104e-12
1.235737e-08	4.841911e-04	3.987735e-12
1.239021e-08	4.850485e-04	4.005414e-12
1.242309e-08	4.859060e-04	4.023139e-12
1.245600e-08	4.867634e-04	4.040912e-12
1.248893e-08	4.876208e-04	4.058731e-12
1.252190e-08	4.884782e-04	4.076598e-12
1.255489e-08	4.893357e-04	4.094512e-12
1.258791e-08	4.901931e-04	4.112473e-12
1.262097e-08	4.910505e-04	4.130481e-12
1.265405e-08	4.919080e-04	4.148537e-12
1.268716e-08	4.927654e-04	4.166639e-12
1.272029e-08	4.936228e-04	4.184789e-12
1.275346e-08	4.944803e-04	4.202987e-12
1.278666e-08	4.953377e-04	4.221232e-12
1.281988e-08	4.961952e-04	4.239524e-12
1.285314e-08	4.970526e-04	4.257864e-12
1.288642e-08	4.979100e-04	4.276252e-12
1.291973e-08	4.987675e-04	4.294687e-12
1.295307e-08	4.996249e-04	4.313170e-12
1.298644e-08	5.004824e-04	4.331700e-12
1.301984e-08	5.013398e-04	4.350278e-12
1.305327e-08	5.021973e-04	4.368904e-12
1.308672e-08	5.030547e-04	4.387578e-12
1.312020e-08	5.039122e-04	4.406299e-12
1.315372e-08	5.047697e-04	4.425069e-12
1.318726e-08	5.056271e-04	4.443886e-12
1.322083e-08	5.064846e-04	4.462752e-12
1.325442e-08	5.073420e-04	4.481665e-12
1.328805e-08	5.081995e-04	4.500626e-12
1.332171e-08	5.090570e-04	4.519636e-12
1.335539e-08	5.099144e-04	4.538694e-12
1.338910e-08	5.107719e-04	4.557799e-12
1.342284e-08	5.116294e-04	4.576953e-12
1.345661e-08	5.124868e-04	4.596156e-12
1.349041e-08	5.133443e-04	4.615406e-12
1.352423e-08	5.142018e-04	4.634705e-12
1.355809e-08	5.150593e-04	4.654052e-12
1.359197e-08	5.159167e-04	4.673448e-12
1.362588e-08	5.167742e-04	4.692892e-12
1.365982e-08	5.176317e-04	4.712385e-12
1.369378e-08	5.184892e-04	4.731926e-12
1.372778e-08	5.193467e-04	4.751516e-12
1.376180e-08	5.202041e-04	4.771154e-12
1.379585e-08	5.210616e-04	4.790841e-12
1.382993e-08	5.219191e-04	4.810577e-12
1.386404e-08	5.227766e-04	4.830362e-12
1.389818e-08	5.236341e-04	4.850195e-12
1.393234e-08	5.244916e-04	4.870077e-12
1.396653e-08	5.253491e-04	4.890008e-12
1.400075e-08	5.262066e-04	4.909988e-12
1.403500e-08	5.270641e-04	4.930017e-12
1.406927e-08	5.279216e-04	4.950094e-12
1.410358e-08	5.287791e-04	4.970221e-12
1.413791e-08	5.296366e-04	4.990397e-12
1.417227e-08	5.304941e-04	5.010622e-12
1.420666e-08	5.313516e-04	5.030896e-12
1.424107e-08	5.322091e-04	5.051219e-12
1.427552e-08	5.330666e-04	5.071592e-12
1.430999e-08	5.339241e-04	5.092014e-12
1.434449e-08	5.347816e-04	5.112485e-12
1.437901e-08	5.356391e-04	5.133005e-12
1.441357e-08	5.364967e-04	5.153575e-12
1.444815e-08	5.373542e-04	5.174194e-12
1.448276e-08	5.382117e-04	5.194863e-12
1.451740e-08	5.390692e-04	5.215581e-12
1.455206e-08	5.399267e-04	5.236349e-12
1.458675e-08	5.407843e-04	5.257166e-12
1.462147e-08	5.416418e-04	5.278033e-12
1.465622e-08	5.424993e-04	5.298950e-12
1.469100e-08	5.433568e-04	5.319916e-12
1.472580e-08	5.442144e-04	5.340932e-12
1.476063e-08	5.450719e-04	5.361998e-12
1.479549e-08	5.459294e-04	5.383114e-12
1.483038e-08	5.467870e-04	5.404279e-12
1.486529e-08	5.476445e-04	5.425494e-12
1.490023e-08	5.485020e-04	5.446760e-12
1.493520e-08	5.493596e-04	5.468075e-12
1.497019e-08	5.502171e-04	5.489440e-12
1.500522e-08	5.510747e-04	5.510856e-12
1.504027e-08	5.519322e-04	5.532321e-12
1.507534e-08	5.527897e-04	5.553837e-12
1.511045e-08	5.536473e-04	5.575402e-12
1.514558e-08	5.545048e-04	5.597018e-12
1.518074e-08	5.553624e-04	5.618685e-12
1.521593e-08	5.562199e-04	5.640401e-12
1.525114e-08	5.570775e-04	5.662168e-12
1.528638e-08	5.579350e-04	5.683985e-12
1.532165e-08	5.587926e-04	5.705853e-12
1.535695e-08	5.596502e-04	5.727771e-12
1.539227e-08	5.605077e-04	5.749739e-12
1.542762e-08	5.613653e-04	5.771758e-12
1.546300e-08	5.622228e-04	5.793828e-12
1.549840e-08	5.630804e-04	5.815948e-12
1.553383e-08	5.639380e-04	5.838119e-12
1.556929e-08	5.647955e-04	5.860341e-12
1.560477e-08	5.656531e-04	5.882613e-12
1.564029e-08	5.665107e-04	5.904936e-12
1.567583e-08	5.673682e-04	5.927310e-12
1.571139e-08	5.682258e-04	5.949734e-12
1.574699e-08	5.690834e-04	5.972210e-12
1.578261e-08	5.699410e-04	5.994736e-12
1.581825e-08	5.707986e-04	6.017314e-12
1.585393e-08	5.716561e-04	6.039942e-12
1.588963e-08	5.725137e-04	6.062621e-12
1.592536e-08	5.733713e-04	6.085352e-12
1.596111e-08	5.742289e-04	6.108133e-12
1.599689e-08	5.750865e-04	6.130966e-12
1.603270e-08	5.759441e-04	6.153850e-12
1.606853e-08	5.768016e-04	6.176785e-12
1.610440e-08	5.776592e-04	6.199771e-12
1.614028e-08	5.785168e-04	6.222809e-12
1.617620e-08	5.793744e-04	6.245898e-12
1.621214e-08	5.802320e-04	6.269038e-12
1.624811e-08	5.810896e-04	6.292230e-12
1.628411e-08	5.819472e-04	6.315473e-12
1.632013e-08	5.828048e-04	6.338768e-12
1.635618e-08	5.836624e-04	6.362114e-12
1.639225e-08	5.845200e-04	6.385512e-12
1.642835e-08	5.853776e-04	6.408961e-12
1.646448e-08	5.862352e-04	6.432462e-12
1.650064e-08	5.870928e-04	6.456015e-12
1.653682e-08	5.879504e-04	6.479620e-12
1.657303e-08	5.888081e-04	6.503276e-12
1.660926e-08	5.896657e-04	6.526984e-12
1.664552e-08	5.905233e-04	6.550744e-12
1.668181e-08	5.913809e-04	6.574555e-12
1.671812e-08	5.922385e-04	6.598419e-12
1.675446e-08	5.930961e-04	6.622334e-12
1.679083e-08	5.939538e-04	6.646302e-12
1.682722e-08	5.948114e-04	6.670321e-12
1.686364e-08	5.956690e-04	6.694393e-12
1.690009e-08	5.965266e-04	6.718517e-12
1.693656e-08	5.973842e-04	6.742692e-12
1.697306e-08	5.982419e-04	6.766920e-12
1.700958e-08	5.990995e-04	6.791201e-12
1.704613e-08	5.999571e-04	6.815533e-12
1.708271e-08	6.008148e-04	6.839918e-12
1.711931e-08	6.016724e-04	6.864355e-12
1.715594e-08	6.025300e-04	6.888844e-12
1.719260e-08	6.033877e-04	6.913386e-12
1.722928e-08	6.042453e-04	6.937980e-12
1.726599e-08	6.051030e-04	6.962627e-12
1.730272e-08	6.059606e-04	6.987326e-12
1.733948e-08	6.068182e-04	7.012078e-12
1.737627e-08	6.076759e-04	7.036882e-12
1.741308e-08	6.085335e-04	7.061739e-12
1.744992e-08	6.093912e-04	7.086649e-12
1.748678e-08	6.102488e-04	7.111611e-12
1.752367e-08	6.111065e-04	7.136626e-12
1.756059e-08	6.119641e-04	7.161694e-12
1.759753e-08	6.128218e-04	7.186815e-12
1.763450e-08	6.136795e-04	7.211988e-12
1.767150e-08	6.145371e-04	7.237214e-12
1.770852e-08	6.153948e-04	7.262494e-12
1.774556e-08	6.162524e-04	7.287826e-12
1.778264e-08	6.171101e-04	7.313211e-12
1.781973e-08	6.179678e-04	7.338649e-12
1.785686e-08	6.188254e-04	7.364141e-12
1.789401e-08	6.196831e-04	7.389685e-12
1.793118e-08	6.205408e-04	7.415283e-12
1.796839e-08	6.213984e-04	7.440934e-12
1.800561e-08	6.222561e-04	7.466638e-12
1.804287e-08	6.231138e-04	7.492395e-12
1.808014e-08	6.239715e-04	7.518205e-12
1.811745e-08	6.248291e-04	7.544069e-12
1.815478e-08	6.256868e-04	7.569986e-12
1.819214e-08	6.265445e-04	7.595957e-12
1.822952e-08	6.274022e-04	7.621981e-12
1.826693e-08	6.282599e-04	7.648059e-12
1.830436e-08	6.291175e-04	7.674190e-12
1.834182e-08	6.299752e-04	7.700374e-12
1.837930e-08	6.308329e-04	7.726612e-12
1.841681e-08	6.316906e-04	7.752904e-12
1.845435e-08	6.325483e-04	7.779250e-12
1.849191e-08	6.334060e-04	7.805649e-12
1.852949e-08	6.342637e-04	7.832102e-12
1.856711e-08	6.351214e-04	7.858608e-12
1.860474e-08	6.359791e-04	7.885169e-12
1.864241e-08	6.368368e-04	7.911783e-12
1.868010e-08	6.376945e-04	7.938451e-12
1.871781e-08	6.385522e-04	7.965174e-12
1.875555e-08	6.394099e-04	7.991950e-12
1.879332e-08	6.402676e-04	8.018780e-12
1.883111e-08	6.411253e-04	8.045664e-12
1.886892e-08	6.419830e-04	8.072602e-12
1.890676e-08	6.428407e-04	8.099594e-12
1.894463e-08	6.436984e-04	8.126641e-12
1.898252e-08	6.445561e-04	8.153741e-12
1.902044e-08	6.454139e-04	8.180896e-12
1.905838e-08	6.462716e-04	8.208105e-12
1.909635e-08	6.471293e-04	8.235368e-12
1.913434e-08	6.479870e-04	8.262686e-12
1.917236e-08	6.488447e-04	8.290058e-12
1.921041e-08	6.497025e-04	8.317484e-12
1.924848e-08	6.505602e-04	8.344965e-12
1.928657e-08	6.514179e-04	8.372500e-12
1.932469e-08	6.522756e-04	8.400090e-12
1.936283e-08	6.531334e-04	8.427734e-12
1.940100e-08	6.539911e-04	8.455433e-12
1.943920e-08	6.548488e-04	8.483186e-12
1.947742e-08	6.557066e-04	8.510994e-12
1.951566e-08	6.565643e-04	8.538857e-12
1.955393e-08	6.574220e-04	8.566775e-12
1.959223e-08	6.582798e-04	8.594747e-12
1.963055e-08	6.591375e-04	8.622774e-12
1.966890e-08	6.599953e-04	8.650856e-12
1.970727e-08	6.608530e-04	8.678992e-12
1.974566e-08	6.617107e-04	8.707184e-12
1.978408e-08	6.625685e-04	8.735430e-12
1.982253e-08	6.634262e-04	8.763732e-12
1.986100e-08	6.642840e-04	8.792088e-12
1.989950e-08	6.651417e-04	8.820500e-12
1.993802e-08	6.659995e-04	8.848966e-12
1.997656e-08	6.668572e-04	8.877488e-12
2.001513e-08	6.677150e-04	8.906065e-12
2.005373e-08	6.685728e-04	8.934697e-12
2.009235e-08	6.694305e-04	8.963384e-12
2.013099e-08	6.702883e-04	8.992127e-12
2.016966e-08	6.711460e-04	9.020925e-12
2.020836e-08	6.720038e-04	9.049778e-12
2.024708e-08	6.728616e-04	9.078686e-12
2.028582e-08	6.737193e-04	9.107650e-12
2.032459e-08	6.745771e-04	9.136669e-12
2.036339e-08	6.754349e-04	9.165744e-12
2.040220e-08	6.762926e-04	9.194874e-12
2.044105e-08	6.771504e-04	9.224060e-12
2.047992e-08	6.780082e-04	9.253302e-12
2.051881e-08	6.788660e-04	9.282599e-12
2.055773e-08	6.797237e-04	9.311951e-12
2.059667e-08	6.805815e-04	9.341359e-12
2.063564e-08	6.814393e-04	9.370823e-12
2.067463e-08	6.822971e-04	9.400343e-12
2.071364e-08	6.831549e-04	9.429919e-12
2.075269e-08	6.840127e-04	9.459550e-12
2.079175e-08	6.848704e-04	9.489237e-12
2.083084e-08	6.857282e-04	9.518981e-12
2.086996e-08	6.865860e-04	9.548780e-12
2.090909e-08	6.874438e-04	9.578635e-12
2.094826e-08	6.883016e-04	9.608546e-12
2.098745e-08	6.891594e-04	9.638513e-12
2.102666e-08	6.900172e-04	9.668536e-12
2.106590e-08	6.908750e-04	9.698615e-12
2.110516e-08	6.917328e-04	9.728750e-12
2.114445e-08	6.925906e-04	9.758942e-12
2.118376e-08	6.934484e-04	9.789190e-12
2.122309e-08	6.943062e-04	9.819494e-12
2.126245e-08	6.951640e-04	9.849854e-12
2.130184e-08	6.960218e-04	9.880271e-12
2.134124e-08	6.968796e-04	9.910743e-12
2.138068e-08	6.977374e-04	9.941273e-12
2.142013e-08	6.985953e-04	9.971859e-12
2.145962e-08	6.994531e-04	1.000250e-11
2.149912e-08	7.003109e-04	1.003320e-11
2.153865e-08	7.011687e-04	1.006395e-11
2.157821e-08	7.020265e-04	1.009477e-11
2.161779e-08	7.028843e-04	1.012563e-11
2.165739e-08	7.037422e-04	1.015656e-11
2.169702e-08	7.046000e-04	1.018754e-11
2.173667e-08	7.054578e-04	1.021858e-11
2.177634e-08	7.063156e-04	1.024967e-11
2.181604e-08	7.071735e-04	1.028083e-11
2.185577e-08	7.080313e-04	1.031204e-11
2.189552e-08	7.088891e-04	1.034330e-11
2.193529e-08	7.097470e-04	1.037462e-11
2.197509e-08	7.106048e-04	1.040600e-11
2.201491e-08	7.114626e-04	1.043744e-11
2.205475e-08	7.123205e-04	1.046893e-11
2.209462e-08	7.131783e-04	1.050048e-11
2.213452e-08	7.140361e-04	1.053209e-11
2.217443e-08	7.148940e-04	1.056375e-11
2.221437e-08	7.157518e-04	1.059547e-11
2.225434e-08	7.166097e-04	1.062725e-11
2.229433e-08	7.174675e-04	1.065909e-11
2.233434e-08	7.183254e-04	1.069098e-11
2.237438e-08	7.191832e-04	1.072293e-11
2.241444e-08	7.200411e-04	1.075494e-11
2.245453e-08	7.208989e-04	1.078700e-11
2.249464e-08	7.217568e-04	1.081913e-11
2.253477e-08	7.226146e-04	1.085131e-11
2.257493e-08	7.234725e-04	1.088354e-11
2.261511e-08	7.243304e-04	1.091584e-11
2.265532e-08	7.251882e-04	1.094819e-11
2.269555e-08	7.260461e-04	1.098060e-11
2.273580e-08	7.269039e-04	1.101307e-11
2.277608e-08	7.277618e-04	1.104559e-11
2.281638e-08	7.286197e-04	1.107817e-11
2.285670e-08	7.294776e-04	1.111081e-11
2.289705e-08	7.303354e-04	1.114351e-11
2.293743e-08	7.311933e-04	1.117627e-11
2.297782e-08	7.320512e-04	1.120908e-11
2.301824e-08	7.329090e-04	1.124195e-11
2.305869e-08	7.337669e-04	1.127488e-11
2.309915e-08	7.346248e-04	1.130787e-11
2.313965e-08	7.354827e-04	1.134091e-11
2.318016e-08	7.363406e-04	1.137401e-11
2.322070e-08	7.371984e-04	1.140717e-11
2.326126e-08	7.380563e-04	1.144039e-11
2.330185e-08	7.389142e-04	1.147367e-11
2.334246e-08	7.397721e-04	1.150700e-11
2.338309e-08	7.406300e-04	1.154040e-11
2.342375e-08	7.414879e-04	1.157385e-11
2.346443e-08	7.423458e-04	1.160736e-11
2.350514e-08	7.432037e-04	1.164092e-11
2.354587e-08	7.440616e-04	1.167455e-11
2.358662e-08	7.449195e-04	1.170823e-11
2.362739e-08	7.457774e-04	1.174197e-11
2.366819e-08	7.466353e-04	1.177577e-11
2.370902e-08	7.474932e-04	1.180963e-11
2.374986e-08	7.483511e-04	1.184355e-11
2.379073e-08	7.492090e-04	1.187753e-11
2.383163e-08	7.500669e-04	1.191156e-11
2.387254e-08	7.509248e-04	1.194565e-11
2.391348e-08	7.517827e-04	1.197980e-11
2.395445e-08	7.526406e-04	1.201401e-11
2.399544e-08	7.534985e-04	1.204828e-11
2.403645e-08	7.543564e-04	1.208261e-11
2.407748e-08	7.552144e-04	1.211700e-11
2.411854e-08	7.560723e-04	1.215144e-11
2.415962e-08	7.569302e-04	1.218594e-11
2.420072e-08	7.577881e-04	1.222051e-11
2.424185e-08	7.586460e-04	1.225513e-11
2.428300e-08	7.595040e-04	1.228981e-11
2.432418e-08	7.603619e-04	1.232454e-11
2.436538e-08	7.612198e-04	1.235934e-11
2.440660e-08	7.620777e-04	1.239420e-11
2.444784e-08	7.629357e-04	1.242911e-11
2.448911e-08	7.637936e-04	1.246409e-11
2.453040e-08	7.646515e-04	1.249912e-11
2.457172e-08	7.655095e-04	1.253421e-11
2.461306e-08	7.663674e-04	1.256937e-11
2.465442e-08	7.672254e-04	1.260458e-11
2.469580e-08	7.680833e-04	1.263985e-11
2.473721e-08	7.689412e-04	1.267518e-11
2.477864e-08	7.697992e-04	1.271056e-11
2.482010e-08	7.706571e-04	1.274601e-11
2.486157e-08	7.715151e-04	1.278152e-11
2.490307e-08	7.723730e-04	1.281709e-11
2.494460e-08	7.732310e-04	1.285271e-11
2.498615e-08	7.740889e-04	1.288840e-11
2.502772e-08	7.749469e-04	1.292414e-11
2.506931e-08	7.758048e-04	1.295995e-11
2.511093e-08	7.766628e-04	1.299581e-11
2.515257e-08	7.775207e-04	1.303173e-11
2.519423e-08	7.783787e-04	1.306772e-11
2.523591e-08	7.792367e-04	1.310376e-11
2.527762e-08	7.800946e-04	1.313986e-11
2.531936e-08	7.809526e-04	1.317602e-11
2.536111e-08	7.818105e-04	1.321224e-11
2.540289e-08	7.826685e-04	1.324853e-11
2.544469e-08	7.835265e-04	1.328487e-11
2.548651e-08	7.843845e-04	1.332127e-11
2.552836e-08	7.852424e-04	1.335773e-11
2.557023e-08	7.861004e-04	1.339425e-11
2.561213e-08	7.869584e-04	1.343083e-11
2.565404e-08	7.878163e-04	1.346747e-11
2.569598e-08	7.886743e-04	1.350417e-11
2.573794e-08	7.895323e-04	1.354093e-11
2.577993e-08	7.903903e-04	1.357775e-11
2.582194e-08	7.912483e-04	1.361463e-11
2.586397e-08	7.921063e-04	1.365157e-11
2.590602e-08	7.929642e-04	1.368858e-11
2.594810e-08	7.938222e-04	1.372564e-11
2.599020e-08	7.946802e-04	1.376276e-11
2.603232e-08	7.955382e-04	1.379994e-11
2.607447e-08	7.963962e-04	1.383718e-11
2.611663e-08	7.972542e-04	1.387448e-11
2.615882e-08	7.981122e-04	1.391185e-11
2.620104e-08	7.989702e-04	1.394927e-11
2.624327e-08	7.998282e-04	1.398675e-11
2.628553e-08	8.006862e-04	1.402430e-11
2.632782e-08	8.015442e-04	1.406190e-11
2.637012e-08	8.024022e-04	1.409957e-11
2.641245e-08	8.032602e-04	1.413729e-11
2.645480e-08	8.041182e-04	1.417508e-11
2.649717e-08	8.049762e-04	1.421292e-11
2.653957e-08	8.058342e-04	1.425083e-11
2.658199e-08	8.066922e-04	1.428880e-11
2.662443e-08	8.075502e-04	1.432683e-11
2.666689e-08	8.084082e-04	1.436492e-11
2.670938e-08	8.092663e-04	1.440307e-11
2.675189e-08	8.101243e-04	1.444128e-11
2.679442e-08	8.109823e-04	1.447955e-11
2.683697e-08	8.118403e-04	1.451788e-11
2.687955e-08	8.126983e-04	1.455627e-11
2.692215e-08	8.135564e-04	1.459473e-11
2.696477e-08	8.144144e-04	1.463324e-11
2.700742e-08	8.152724e-04	1.467182e-11
2.705009e-08	8.161304e-04	1.471046e-11
2.709278e-08	8.169885e-04	1.474916e-11
2.713549e-08	8.178465e-04	1.478792e-11
2.717822e-08	8.187045e-04	1.482674e-11
2.722098e-08	8.195626e-04	1.486562e-11
2.726376e-08	8.204206e-04	1.490456e-11
2.730657e-08	8.212786e-04	1.494357e-11
2.734939e-08	8.221367e-04	1.498263e-11
2.739224e-08	8.229947e-04	1.502176e-11
2.743511e-08	8.238528e-04	1.506095e-11
2.747800e-08	8.247108e-04	1.510020e-11
2.752092e-08	8.255689e-04	1.513951e-11
2.756385e-08	8.264269e-04	1.517888e-11
2.760681e-08	8.272850e-04	1.521831e-11
2.764980e-08	8.281430e-04	1.525781e-11
2.769280e-08	8.290011e-04	1.529736e-11
2.773583e-08	8.298591e-04	1.533698e-11
2.777888e-08	8.307172e-04	1.537666e-11
2.782195e-08	8.315752e-04	1.541640e-11
2.786505e-08	8.324333e-04	1.545621e-11
2.790816e-08	8.332913e-04	1.549607e-11
2.795130e-08	8.341494e-04	1.553600e-11
2.799446e-08	8.350075e-04	1.557599e-11
2.803765e-08	8.358655e-04	1.561604e-11
2.808085e-08	8.367236e-04	1.565615e-11
2.812408e-08	8.375817e-04	1.569632e-11
2.816733e-08	8.384397e-04	1.573656e-11
2.821060e-08	8.392978e-04	1.577686e-11
2.825390e-08	8.401559e-04	1.581722e-11
2.829722e-08	8.410139e-04	1.585764e-11
2.834056e-08	8.418720e-04	1.589812e-11
2.838392e-08	8.427301e-04	1.593867e-11
2.842730e-08	8.435882e-04	1.597927e-11
2.847071e-08	8.444463e-04	1.601994e-11
2.851414e-08	8.453043e-04	1.606067e-11
2.855759e-08	8.461624e-04	1.610147e-11
2.860106e-08	8.470205e-04	1.614232e-11
2.864456e-08	8.478786e-04	1.618324e-11
2.868807e-08	8.487367e-04	1.622422e-11
2.873161e-08	8.495948e-04	1.626527e-11
2.877517e-08	8.504529e-04	1.630637e-11
2.881876e-08	8.513110e-04	1.634754e-11
2.886236e-08	8.521690e-04	1.638877e-11
2.890599e-08	8.530271e-04	1.643006e-11
2.894964e-08	8.538852e-04	1.647141e-11
2.899331e-08	8.547433e-04	1.651283e-11
2.903701e-08	8.556014e-04	1.655431e-11
2.908072e-08	8.564595e-04	1.659585e-11
2.912446e-08	8.573176e-04	1.663746e-11
2.918073e-08	8.584210e-04	1.669105e-11
2.926827e-08	8.601360e-04	1.677455e-11
2.935589e-08	8.618510e-04	1.685829e-11
2.944360e-08	8.635660e-04	1.694229e-11
2.953140e-08	8.652810e-04	1.702655e-11
2.961929e-08	8.669960e-04	1.711105e-11
2.970727e-08	8.687111e-04	1.719580e-11
2.979533e-08	8.704261e-04	1.728081e-11
2.988348e-08	8.721411e-04	1.736606e-11
2.997172e-08	8.738562e-04	1.745157e-11
3.006004e-08	8.755712e-04	1.753734e-11
3.014845e-08	8.772863e-04	1.762335e-11
3.023695e-08	8.790013e-04	1.770962e-11
3.032553e-08	8.807164e-04	1.779614e-11
3.041421e-08	8.824315e-04	1.788292e-11
3.050296e-08	8.841466e-04	1.796994e-11
3.059181e-08	8.858617e-04	1.805723e-11
3.068074e-08	8.875767e-04	1.814476e-11
3.076976e-08	8.892918e-04	1.823255e-11
3.085886e-08	8.910070e-04	1.832060e-11
3.094806e-08	8.927221e-04	1.840890e-11
3.103733e-08	8.944372e-04	1.849746e-11
3.112670e-08	8.961523e-04	1.858627e-11
3.121615e-08	8.978674e-04	1.867533e-11
3.130568e-08	8.995826e-04	1.876466e-11
3.139530e-08	9.012977e-04	1.885424e-11
3.148501e-08	9.030129e-04	1.894407e-11
3.157481e-08	9.047280e-04	1.903416e-11
3.166469e-08	9.064432e-04	1.912451e-11
3.175465e-08	9.081584e-04	1.921512e-11
3.184470e-08	9.098735e-04	1.930599e-11
3.193484e-08	9.115887e-04	1.939711e-11
3.202506e-08	9.133039e-04	1.948849e-11
3.211536e-08	9.150191e-04	1.958012e-11
3.220576e-08	9.167343e-04	1.967202e-11
3.229623e-08	9.184495e-04	1.976418e-11
3.238679e-08	9.201647e-04	1.985659e-11
3.247744e-08	9.218799e-04	1.994926e-11
3.256817e-08	9.235952e-04	2.004220e-11
3.265899e-08	9.253104e-04	2.013539e-11
3.274989e-08	9.270256e-04	2.022884e-11
3.284088e-08	9.287409e-04	2.032255e-11
3.293195e-08	9.304561e-04	2.041652e-11
3.302311e-08	9.321714e-04	2.051076e-11
3.311435e-08	9.338867e-04	2.060525e-11
3.320567e-08	9.356019e-04	2.070001e-11
3.329708e-08	9.373172e-04	2.079502e-11
3.338857e-08	9.390325e-04	2.089030e-11
3.348015e-08	9.407478e-04	2.098584e-11
3.357181e-08	9.424631e-04	2.108164e-11
3.366355e-08	9.441784e-04	2.117771e-11
3.375538e-08	9.458937e-04	2.127403e-11
3.384730e-08	9.476090e-04	2.137062e-11
3.393929e-08	9.493243e-04	2.146748e-11
3.403137e-08	9.510396e-04	2.156459e-11
3.412354e-08	9.527550e-04	2.166197e-11
3.421579e-08	9.544703e-04	2.175961e-11
3.430812e-08	9.561856e-04	2.185752e-11
3.440053e-08	9.579010e-04	2.195569e-11
3.449303e-08	9.596164e-04	2.205413e-11
3.458561e-08	9.613317e-04	2.215283e-11
3.467828e-08	9.630471e-04	2.225180e-11
3.477102e-08	9.647625e-04	2.235103e-11
3.486385e-08	9.664779e-04	2.245052e-11
3.495677e-08	9.681932e-04	2.255029e-11
3.504977e-08	9.699086e-04	2.265031e-11
3.514284e-08	9.716240e-04	2.275061e-11
3.523601e-08	9.733394e-04	2.285117e-11
3.532925e-08	9.750549e-04	2.295200e-11
3.542258e-08	9.767703e-04	2.305309e-11
3.551599e-08	9.784857e-04	2.315445e-11
3.560948e-08	9.802011e-04	2.325608e-11
3.570306e-08	9.819166e-04	2.335798e-11
3.579672e-08	9.836320e-04	2.346014e-11
3.589046e-08	9.853475e-04	2.356257e-11
3.598428e-08	9.870629e-04	2.366527e-11
3.607818e-08	9.887784e-04	2.376824e-11
3.617217e-08	9.904939e-04	2.387148e-11
3.626624e-08	9.922093e-04	2.397498e-11
3.636039e-08	9.939248e-04	2.407876e-11
3.645462e-08	9.956403e-04	2.418281e-11
3.654893e-08	9.973558e-04	2.428712e-11
3.664333e-08	9.990713e-04	2.439171e-11
3.673781e-08	1.000787e-03	2.449656e-11
3.683236e-08	1.002502e-03	2.460169e-11
3.692700e-08	1.004218e-03	2.470708e-11
3.702173e-08	1.005933e-03	2.481275e-11
3.711653e-08	1.007649e-03	2.491869e-11
3.721141e-08	1.009364e-03	2.502490e-11
3.730638e-08	1.011080e-03	2.513138e-11
3.740143e-08	1.012796e-03	2.523813e-11
3.749656e-08	1.014511e-03	2.534516e-11
3.759177e-08	1.016227e-03	2.545245e-11
3.768706e-08	1.017942e-03	2.556002e-11
3.778243e-08	1.019658e-03	2.566787e-11
3.787788e-08	1.021373e-03	2.577598e-11
3.797341e-08	1.023089e-03	2.588437e-11
3.806902e-08	1.024805e-03	2.599303e-11
3.816472e-08	1.026520e-03	2.610197e-11
3.826049e-08	1.028236e-03	2.621118e-11
3.835635e-08	1.029951e-03	2.632066e-11
3.845228e-08	1.031667e-03	2.643042e-11
3.854830e-08	1.033383e-03	2.654045e-11
3.864440e-08	1.035098e-03	2.665076e-11
3.874057e-08	1.036814e-03	2.676134e-11
3.883683e-08	1.038530e-03	2.687220e-11
3.893317e-08	1.040245e-03	2.698334e-11
3.902959e-08	1.041961e-03	2.709475e-11
3.912608e-08	1.043677e-03	2.720643e-11
3.922266e-08	1.045392e-03	2.731839e-11
3.931932e-08	1.047108e-03	2.743063e-11
3.941605e-08	1.048824e-03	2.754315e-11
3.951287e-08	1.050539e-03	2.765594e-11
3.960977e-08	1.052255e-03	2.776901e-11
3.970674e-08	1.053971e-03	2.788235e-11
3.980380e-08	1.055686e-03	2.799598e-11
3.990093e-08	1.057402e-03	2.810988e-11
3.999815e-08	1.059118e-03	2.822406e-11
4.009544e-08	1.060834e-03	2.833852e-11
4.019282e-08	1.062549e-03	2.845325e-11
4.029027e-08	1.064265e-03	2.856827e-11
4.038780e-08	1.065981e-03	2.868356e-11
4.048541e-08	1.067697e-03	2.879914e-11
4.058310e-08	1.069412e-03	2.891499e-11
4.068087e-08	1.071128e-03	2.903112e-11
4.077872e-08	1.072844e-03	2.914753e-11
4.087664e-08	1.074560e-03	2.926423e-11
4.097465e-08	1.076275e-03	2.938120e-11
4.107273e-08	1.077991e-03	2.949845e-11
4.117090e-08	1.079707e-03	2.961599e-11
4.126914e-08	1.081423e-03	2.973380e-11
4.136746e-08	1.083139e-03	2.985190e-11
4.146586e-08	1.084854e-03	2.997028e-11
4.156433e-08	1.086570e-03	3.008894e-11
4.166289e-08	1.088286e-03	3.020788e-11
4.176152e-08	1.090002e-03	3.032710e-11
4.186023e-08	1.091718e-03	3.044661e-11
4.195902e-08	1.093434e-03	3.056640e-11
4.205789e-08	1.095149e-03	3.068647e-11
4.215684e-08	1.096865e-03	3.080682e-11
4.225586e-08	1.098581e-03	3.092746e-11
4.235497e-08	1.100297e-03	3.104838e-11
4.245415e-08	1.102013e-03	3.116959e-11
4.255341e-08	1.103729e-03	3.129108e-11
4.265274e-08	1.105445e-03	3.141285e-11
4.275216e-08	1.107161e-03	3.153491e-11
4.285165e-08	1.108877e-03	3.165725e-11
4.295122e-08	1.110592e-03	3.177988e-11
4.305086e-08	1.112308e-03	3.190279e-11
4.315059e-08	1.114024e-03	3.202599e-11
4.325039e-08	1.115740e-03	3.214947e-11
4.335027e-08	1.117456e-03	3.227324e-11
4.345023e-08	1.119172e-03	3.239729e-11
4.355026e-08	1.120888e-03	3.252163e-11
4.365037e-08	1.122604e-03	3.264626e-11
4.375056e-08	1.124320e-03	3.277117e-11
4.385082e-08	1.126036e-03	3.289637e-11
4.395117e-08	1.127752e-03	3.302186e-11
4.405159e-08	1.129468e-03	3.314764e-11
4.415208e-08	1.131184e-03	3.327370e-11
4.425265e-08	1.132900e-03	3.340005e-11
4.435330e-08	1.134616e-03	3.352669e-11
4.445403e-08	1.136332e-03	3.365361e-11
4.455483e-08	1.138048e-03	3.378083e-11
4.465571e-08	1.139764e-03	3.390833e-11
4.475667e-08	1.141480e-03	3.403612e-11
4.485770e-08	1.143196e-03	3.416421e-11
4.495881e-08	1.144912e-03	3.429258e-11
4.506000e-08	1.146628e-03	3.442124e-11
4.516126e-08	1.148344e-03	3.455019e-11
4.526260e-08	1.150060e-03	3.467943e-11
4.536402e-08	1.151776e-03	3.480896e-11
4.546551e-08	1.153492e-03	3.493878e-11
4.556708e-08	1.155208e-03	3.506889e-11
4.566872e-08	1.156924e-03	3.519929e-11
4.577044e-08	1.158641e-03	3.532998e-11
4.587223e-08	1.160357e-03	3.546097e-11
4.597411e-08	1.162073e-03	3.559224e-11
4.607605e-08	1.163789e-03	3.572381e-11
4.617808e-08	1.165505e-03	3.585567e-11
4.628018e-08	1.167221e-03	3.598782e-11
4.638235e-08	1.168937e-03	3.612026e-11
4.648460e-08	1.170653e-03	3.625300e-11
4.658693e-08	1.172369e-03	3.638603e-11
4.668933e-08	1.174086e-03	3.651935e-11
4.679181e-08	1.175802e-03	3.665296e-11
4.689436e-08	1.177518e-03	3.678687e-11
4.699699e-08	1.179234e-03	3.692107e-11
4.709969e-08	1.180950e-03	3.705557e-11
4.720247e-08	1.182666e-03	3.719036e-11
4.730532e-08	1.184383e-03	3.732545e-11
4.740825e-08	1.186099e-03	3.746082e-11
4.751126e-08	1.187815e-03	3.759650e-11
4.761433e-08	1.189531e-03	3.773247e-11
4.771749e-08	1.191247e-03	3.786873e-11
4.782072e-08	1.192964e-03	3.800529e-11
4.792402e-08	1.194680e-03	3.814214e-11
4.802740e-08	1.196396e-03	3.827930e-11
4.813085e-08	1.198112e-03	3.841674e-11
4.823438e-08	1.199829e-03	3.855448e-11
4.833799e-08	1.201545e-03	3.869252e-11
4.844166e-08	1.203261e-03	3.883086e-11
4.854542e-08	1.204977e-03	3.896949e-11
4.864924e-08	1.206694e-03	3.910842e-11
4.875315e-08	1.208410e-03	3.924765e-11
4.885712e-08	1.210126e-03	3.938718e-11
4.896117e-08	1.211842e-03	3.952700e-11
4.906530e-08	1.213559e-03	3.966712e-11
4.916950e-08	1.215275e-03	3.980754e-11
4.927377e-08	1.216991e-03	3.994826e-11
4.937812e-08	1.218708e-03	4.008927e-11
4.948254e-08	1.220424e-03	4.023059e-11
4.958704e-08	1.222140e-03	4.037220e-11
4.969161e-08	1.223857e-03	4.051411e-11
4.979625e-08	1.225573e-03	4.065632e-11
4.990097e-08	1.227289e-03	4.079884e-11
5.000576e-08	1.229006e-03	4.094165e-11
5.011062e-08	1.230722e-03	4.108476e-11
5.021556e-08	1.232438e-03	4.122817e-11
5.032058e-08	1.234155e-03	4.137189e-11
5.042566e-08	1.235871e-03	4.151590e-11
5.053082e-08	1.237587e-03	4.166021e-11
5.063606e-08	1.239304e-03	4.180483e-11
5.074137e-08	1.241020e-03	4.194975e-11
5.084675e-08	1.242737e-03	4.209497e-11
5.095220e-08	1.244453e-03	4.224049e-11
5.105773e-08	1.246169e-03	4.238631e-11
5.116333e-08	1.247886e-03	4.253243e-11
5.126901e-08	1.249602e-03	4.267886e-11
5.137475e-08	1.251319e-03	4.282559e-11
5.148058e-08	1.253035e-03	4.297262e-11
5.158647e-08	1.254751e-03	4.311996e-11
5.169244e-08	1.256468e-03	4.326760e-11
5.179848e-08	1.258184e-03	4.341554e-11
5.190459e-08	1.259901e-03	4.356379e-11
5.201078e-08	1.261617e-03	4.371234e-11
5.211704e-08	1.263334e-03	4.386119e-11
5.222337e-08	1.265050e-03	4.401035e-11
5.232977e-08	1.266767e-03	4.415982e-11
5.243625e-08	1.268483e-03	4.430958e-11
5.254280e-08	1.270200e-03	4.445966e-11
5.264943e-08	1.271916e-03	4.461003e-11
5.275612e-08	1.273633e-03	4.476072e-11
5.286289e-08	1.275349e-03	4.491171e-11
5.296973e-08	1.277066e-03	4.506300e-11
5.307665e-08	1.278782e-03	4.521460e-11
5.318363e-08	1.280499e-03	4.536651e-11
5.329069e-08	1.282215e-03	4.551872e-11
5.339782e-08	1.283932e-03	4.567124e-11
5.350502e-08	1.285648e-03	4.582407e-11
5.361230e-08	1.287365e-03	4.597720e-11
5.371965e-08	1.289082e-03	4.613065e-11
5.382707e-08	1.290798e-03	4.628439e-11
5.393456e-08	1.292515e-03	4.643845e-11
5.404212e-08	1.294231e-03	4.659282e-11
5.414976e-08	1.295948e-03	4.674749e-11
5.425747e-08	1.297665e-03	4.690247e-11
5.436525e-08	1.299381e-03	4.705776e-11
5.447310e-08	1.301098e-03	4.721336e-11
5.458102e-08	1.302814e-03	4.736926e-11
5.468902e-08	1.304531e-03	4.752548e-11
5.479708e-08	1.306248e-03	4.768200e-11
5.490522e-08	1.307964e-03	4.783884e-11
5.501343e-08	1.309681e-03	4.799598e-11
5.512171e-08	1.311398e-03	4.815344e-11
5.523007e-08	1.313114e-03	4.831120e-11
5.533849e-08	1.314831e-03	4.846928e-11
5.544699e-08	1.316548e-03	4.862766e-11
5.555556e-08	1.318264e-03	4.878636e-11
5.566420e-08	1.319981e-03	4.894537e-11
5.577291e-08	1.321698e-03	4.910469e-11
5.588169e-08	1.323414e-03	4.926432e-11
5.599054e-08	1.325131e-03	4.942426e-11
5.609947e-08	1.326848e-03	4.958451e-11
5.620846e-08	1.328564e-03	4.974508e-11
5.631753e-08	1.330281e-03	4.990596e-11
5.642667e-08	1.331998e-03	5.006715e-11
5.653588e-08	1.333715e-03	5.022865e-11
5.664516e-08	1.335431e-03	5.039046e-11
5.675451e-08	1.337148e-03	5.055259e-11
5.686393e-08	1.338865e-03	5.071504e-11
5.697342e-08	1.340582e-03	5.087779e-11
5.708299e-08	1.342298e-03	5.104086e-11
5.719262e-08	1.344015e-03	5.120424e-11
5.730233e-08	1.345732e-03	5.136794e-11
5.741210e-08	1.347449e-03	5.153195e-11
5.752195e-08	1.349165e-03	5.169628e-11
5.763186e-08	1.350882e-03	5.186092e-11
5.774185e-08	1.352599e-03	5.202587e-11
5.785191e-08	1.354316e-03	5.219114e-11
5.796204e-08	1.356033e-03	5.235673e-11
5.807224e-08	1.357749e-03	5.252263e-11
5.818251e-08	1.359466e-03	5.268885e-11
5.829285e-08	1.361183e-03	5.285538e-11
5.840326e-08	1.362900e-03	5.302223e-11
5.851374e-08	1.364617e-03	5.318939e-11
5.862429e-08	1.366334e-03	5.335687e-11
5.873491e-08	1.368050e-03	5.352467e-11
5.884560e-08	1.369767e-03	5.369279e-11
5.895636e-08	1.371484e-03	5.386122e-11
5.906719e-08	1.373201e-03	5.402997e-11
5.917809e-08	1.374918e-03	5.419904e-11
5.928906e-08	1.376635e-03	5.436842e-11
5.940010e-08	1.378352e-03	5.453812e-11
5.951121e-08	1.380069e-03	5.470814e-11
5.962239e-08	1.381786e-03	5.487848e-11
5.973364e-08	1.383502e-03	5.504914e-11
5.984496e-08	1.385219e-03	5.522012e-11
5.995635e-08	1.386936e-03	5.539141e-11
6.006781e-08	1.388653e-03	5.556303e-11
6.017934e-08	1.390370e-03	5.573496e-11
6.029094e-08	1.392087e-03	5.590722e-11
6.040260e-08	1.393804e-03	5.607979e-11
6.051434e-08	1.395521e-03	5.625268e-11
6.062615e-08	1.397238e-03	5.642589e-11
6.073802e-08	1.398955e-03	5.659943e-11
6.084997e-08	1.400672e-03	5.677328e-11
6.096199e-08	1.402389e-03	5.694746e-11
6.107407e-08	1.404106e-03	5.712195e-11
6.118622e-08	1.405823e-03	5.729677e-11
6.129845e-08	1.407540e-03	5.747191e-11
6.141074e-08	1.409257e-03	5.764737e-11
6.152310e-08	1.410974e-03	5.782315e-11
6.163553e-08	1.412691e-03	5.799925e-11
6.174803e-08	1.414408e-03	5.817568e-11
6.186060e-08	1.416125e-03	5.835242e-11
6.197323e-08	1.417842e-03	5.852949e-11
6.208594e-08	1.419559e-03	5.870689e-11
6.219871e-08	1.421276e-03	5.888460e-11
6.231156e-08	1.422993e-03	5.906264e-11
6.242447e-08	1.424710e-03	5.924100e-11
6.253745e-08	1.426427e-03	5.941969e-11
6.265050e-08	1.428144e-03	5.959870e-11
6.276362e-08	1.429861e-03	5.977803e-11
6.287681e-08	1.431579e-03	5.995769e-11
6.299006e-08	1.433296e-03	6.013767e-11
6.310339e-08	1.435013e-03	6.031798e-11
6.321678e-08	1.436730e-03	6.049861e-11
6.333024e-08	1.438447e-03	6.067957e-11
6.344377e-08	1.440164e-03	6.086085e-11
6.355737e-08	1.441881e-03	6.104245e-11
6.367104e-08	1.443598e-03	6.122439e-11
6.378477e-08	1.445315e-03	6.140664e-11
6.389858e-08	1.447033e-03	6.158923e-11
6.401245e-08	1.448750e-03	6.177214e-11
6.412639e-08	1.450467e-03	6.195537e-11
6.424040e-08	1.452184e-03	6.213894e-11
6.435447e-08	1.453901e-03	6.232282e-11
6.446862e-08	1.455618e-03	6.250704e-11
6.458283e-08	1.457336e-03	6.269158e-11
6.469711e-08	1.459053e-03	6.287645e-11
6.481146e-08	1.460770e-03	6.306165e-11
6.492587e-08	1.462487e-03	6.324718e-11
6.504036e-08	1.464204e-03	6.343303e-11
6.515491e-08	1.465922e-03	6.361921e-11
6.526953e-08	1.467639e-03	6.380572e-11
6.538422e-08	1.469356e-03	6.399256e-11
6.549897e-08	1.471073e-03	6.417973e-11
6.561379e-08	1.472791e-03	6.436722e-11
6.572869e-08	1.474508e-03	6.455505e-11
6.584364e-08	1.476225e-03	6.474320e-11
6.595867e-08	1.477942e-03	6.493168e-11
6.607376e-08	1.479660e-03	6.512050e-11
6.618892e-08	1.481377e-03	6.530964e-11
6.630415e-08	1.483094e-03	6.549911e-11
6.641945e-08	1.484811e-03	6.568891e-11
6.653481e-08	1.486529e-03	6.587905e-11
6.665024e-08	1.488246e-03	6.606951e-11
6.676574e-08	1.489963e-03	6.626031e-11
6.688131e-08	1.491681e-03	6.645143e-11
6.699694e-08	1.493398e-03	6.664289e-11
6.711264e-08	1.495115e-03	6.683468e-11
6.722841e-08	1.496833e-03	6.702680e-11
6.734424e-08	1.498550e-03	6.721925e-11
6.746014e-08	1.500267e-03	6.741203e-11
6.757611e-08	1.501985e-03	6.760515e-11
6.769215e-08	1.503702e-03	6.779860e-11
6.780825e-08	1.505419e-03	6.799238e-11
6.792442e-08	1.507137e-03	6.818649e-11
6.804065e-08	1.508854e-03	6.838094e-11
6.815696e-08	1.510571e-03	6.857571e-11
6.827333e-08	1.512289e-03	6.877083e-11
6.838976e-08	1.514006e-03	6.896627e-11
6.850627e-08	1.515724e-03	6.916205e-11
6.862284e-08	1.517441e-03	6.935817e-11
6.873948e-08	1.519158e-03	6.955461e-11
6.885618e-08	1.520876e-03	6.975140e-11
6.897295e-08	1.522593e-03	6.994851e-11
6.908979e-08	1.524311e-03	7.014596e-11
6.920669e-08	1.526028e-03	7.034375e-11
6.932366e-08	1.527746e-03	7.054187e-11
6.944070e-08	1.529463e-03	7.074033e-11
6.955780e-08	1.531180e-03	7.093912e-11
6.967497e-08	1.532898e-03	7.113825e-11
6.979221e-08	1.534615e-03	7.133771e-11
6.990951e-08	1.536333e-03	7.153751e-11
7.002688e-08	1.538050e-03	7.173764e-11
7.014431e-08	1.539768e-03	7.193812e-11
7.026181e-08	1.541485e-03	7.213892e-11
7.037938e-08	1.543203e-03	7.234007e-11
7.049701e-08	1.544920e-03	7.254155e-11
7.061471e-08	1.546638e-03	7.274337e-11
7.073248e-08	1.548355e-03	7.294553e-11
7.085031e-08	1.550073e-03	7.314802e-11
7.096821e-08	1.551790e-03	7.335085e-11
7.108617e-08	1.553508e-03	7.355402e-11
7.120420e-08	1.555225e-03	7.375753e-11
7.132230e-08	1.556943e-03	7.396138e-11
7.144046e-08	1.558661e-03	7.416556e-11
7.155869e-08	1.560378e-03	7.437008e-11
7.167698e-08	1.562096e-03	7.457495e-11
7.179534e-08	1.563813e-03	7.478015e-11
7.191376e-08	1.565531e-03	7.498569e-11
7.203226e-08	1.567248e-03	7.519157e-11
7.215081e-08	1.568966e-03	7.539779e-11
7.226943e-08	1.570684e-03	7.560435e-11
7.238812e-08	1.572401e-03	7.581125e-11
7.250687e-08	1.574119e-03	7.601848e-11
7.262569e-08	1.575836e-03	7.622606e-11
7.274458e-08	1.577554e-03	7.643399e-11
7.286353e-08	1.579272e-03	7.664225e-11
7.298254e-08	1.580989e-03	7.685085e-11
7.310162e-08	1.582707e-03	7.705979e-11
7.322077e-08	1.584425e-03	7.726908e-11
7.333998e-08	1.586142e-03	7.747870e-11
7.345926e-08	1.587860e-03	7.768867e-11
7.357860e-08	1.589578e-03	7.789898e-11
7.369800e-08	1.591295e-03	7.810963e-11
7.381748e-08	1.593013e-03	7.832063e-11
7.393701e-08	1.594731e-03	7.853196e-11
7.405662e-08	1.596448e-03	7.874364e-11
7.417628e-08	1.598166e-03	7.895566e-11
7.429602e-08	1.599884e-03	7.916803e-11
7.441581e-08	1.601601e-03	7.938074e-11
7.453568e-08	1.603319e-03	7.959379e-11
7.465560e-08	1.605037e-03	7.980718e-11
7.477560e-08	1.606755e-03	8.002092e-11
7.489565e-08	1.608472e-03	8.023501e-11
7.501578e-08	1.610190e-03	8.044943e-11
7.513596e-08	1.611908e-03	8.066421e-11
7.525622e-08	1.613626e-03	8.087932e-11
7.537653e-08	1.615343e-03	8.109478e-11
7.549692e-08	1.617061e-03	8.131059e-11
7.561736e-08	1.618779e-03	8.152674e-11
7.573787e-08	1.620497e-03	8.174323e-11
7.585845e-08	1.622214e-03	8.196008e-11
7.597909e-08	1.623932e-03	8.217726e-11
7.609979e-08	1.625650e-03	8.239480e-11
7.622056e-08	1.627368e-03	8.261268e-11
7.634140e-08	1.629086e-03	8.283090e-11
7.646229e-08	1.630803e-03	8.304947e-11
7.658326e-08	1.632521e-03	8.326839e-11
7.670428e-08	1.634239e-03	8.348766e-11
7.682538e-08	1.635957e-03	8.370727e-11
7.694653e-08	1.637675e-03	8.392723e-11
7.706775e-08	1.639393e-03	8.414753e-11
7.718904e-08	1.641111e-03	8.436819e-11
7.731038e-08	1.642828e-03	8.458919e-11
7.743180e-08	1.644546e-03	8.481054e-11
7.755327e-08	1.646264e-03	8.503224e-11
7.767482e-08	1.647982e-03	8.525428e-11
7.779642e-08	1.649700e-03	8.547668e-11
7.791809e-08	1.651418e-03	8.569942e-11
7.803982e-08	1.653136e-03	8.592251e-11
7.816162e-08	1.654854e-03	8.614595e-11
7.828348e-08	1.656572e-03	8.636974e-11
7.840541e-08	1.658289e-03	8.659388e-11
7.852740e-08	1.660007e-03	8.681837e-11
7.864945e-08	1.661725e-03	8.704321e-11
7.877157e-08	1.663443e-03	8.726840e-11
7.889375e-08	1.665161e-03	8.749394e-11
7.901599e-08	1.666879e-03	8.771982e-11
7.913830e-08	1.668597e-03	8.794606e-11
7.926068e-08	1.670315e-03	8.817265e-11
7.938311e-08	1.672033e-03	8.839959e-11
7.950561e-08	1.673751e-03	8.862689e-11
7.962818e-08	1.675469e-03	8.885453e-11
7.975080e-08	1.677187e-03	8.908252e-11
7.987349e-08	1.678905e-03	8.931087e-11
7.999625e-08	1.680623e-03	8.953957e-11
8.011906e-08	1.682341e-03	8.976862e-11
8.024195e-08	1.684059e-03	8.999802e-11
8.036489e-08	1.685777e-03	9.022777e-11
8.048790e-08	1.687495e-03	9.045788e-11
8.061097e-08	1.689213e-03	9.068834e-11
8.073410e-08	1.690931e-03	9.091915e-11
8.085730e-08	1.692649e-03	9.115032e-11
8.098056e-08	1.694367e-03	9.138184e-11
8.110389e-08	1.696085e-03	9.161371e-11
8.122728e-08	1.697803e-03	9.184593e-11
8.135073e-08	1.699521e-03	9.207851e-11
8.147424e-08	1.701239e-03	9.231145e-11
8.159782e-08	1.702958e-03	9.254474e-11
8.172146e-08	1.704676e-03	9.277838e-11
8.184516e-08	1.706394e-03	9.301237e-11
8.196893e-08	1.708112e-03	9.324672e-11
8.209276e-08	1.709830e-03	9.348143e-11
8.221665e-08	1.711548e-03	9.371649e-11
8.234061e-08	1.713266e-03	9.395191e-11
8.246463e-08	1.714984e-03	9.418768e-11
8.299684e-08	1.722348e-03	9.520215e-11
8.361570e-08	1.730890e-03	9.638721e-11
8.423610e-08	1.739432e-03	9.758111e-11
8.485805e-08	1.747975e-03	9.878386e-11
8.548154e-08	1.756518e-03	9.999549e-11
8.610657e-08	1.765061e-03	1.012160e-10
8.673313e-08	1.773604e-03	1.024455e-10
8.736122e-08	1.782147e-03	1.036838e-10
8.799084e-08	1.790690e-03	1.049312e-10
8.862198e-08	1.799234e-03	1.061875e-10
8.925464e-08	1.807777e-03	1.074529e-10
8.988882e-08	1.816321e-03	1.087273e-10
9.052451e-08	1.824865e-03	1.100107e-10
9.116171e-08	1.833409e-03	1.113032e-10
9.180041e-08	1.841954e-03	1.126048e-10
9.244062e-08	1.850498e-03	1.139155e-10
9.308233e-08	1.859043e-03	1.152354e-10
9.372554e-08	1.867587e-03	1.165644e-10
9.437023e-08	1.876132e-03	1.179026e-10
9.501642e-08	1.884677e-03	1.192500e-10
9.566410e-08	1.893222e-03	1.206066e-10
9.631325e-08	1.901768e-03	1.219724e-10
9.696389e-08	1.910313e-03	1.233476e-10
9.761601e-08	1.918859e-03	1.247320e-10
9.826960e-08	1.927405e-03	1.261257e-10
9.892466e-08	1.935951e-03	1.275288e-10
9.958118e-08	1.944497e-03	1.289412e-10
1.002392e-07	1.953043e-03	1.303630e-10
1.008986e-07	1.961590e-03	1.317942e-10
1.015595e-07	1.970136e-03	1.332348e-10
1.022219e-07	1.978683e-03	1.346848e-10
1.028857e-07	1.987230e-03	1.361443e-10
1.035510e-07	1.995777e-03	1.376133e-10
1.042177e-07	2.004325e-03	1.390917e-10
1.048859e-07	2.012872e-03	1.405797e-10
1.055555e-07	2.021419e-03	1.420773e-10
1.062265e-07	2.029967e-03	1.435844e-10
1.068990e-07	2.038515e-03	1.451010e-10
1.075729e-07	2.047063e-03	1.466273e-10
1.082482e-07	2.055611e-03	1.481632e-10
1.089250e-07	2.064160e-03	1.497088e-10
1.096032e-07	2.072708e-03	1.512640e-10
1.102828e-07	2.081257e-03	1.528289e-10
1.109638e-07	2.089806e-03	1.544035e-10
1.116463e-07	2.098354e-03	1.559878e-10
1.123301e-07	2.106904e-03	1.575819e-10
1.130154e-07	2.115453e-03	1.591857e-10
1.137021e-07	2.124002e-03	1.607993e-10
1.143901e-07	2.132552e-03	1.624228e-10
1.150796e-07	2.141102e-03	1.640560e-10
1.157705e-07	2.149651e-03	1.656991e-10
1.164628e-07	2.158202e-03	1.673521e-10
1.171564e-07	2.166752e-03	1.690150e-10
1.178515e-07	2.175302e-03	1.706878e-10
1.185479e-07	2.183853e-03	1.723705e-10
1.192458e-07	2.192403e-03	1.740631e-10
1.199450e-07	2.200954e-03	1.757657e-10
1.206456e-07	2.209505e-03	1.774784e-10
1.213476e-07	2.218056e-03	1.792010e-10
1.220509e-07	2.226608e-03	1.809336e-10
1.227556e-07	2.235159e-03	1.826763e-10
1.234617e-07	2.243711e-03	1.844291e-10
1.241692e-07	2.252262e-03	1.861919e-10
1.248781e-07	2.260814e-03	1.879649e-10
1.255883e-07	2.269366e-03	1.897480e-10
1.262998e-07	2.277919e-03	1.915412e-10
1.270127e-07	2.286471e-03	1.933446e-10
1.277270e-07	2.295024e-03	1.951582e-10
1.284426e-07	2.303576e-03	1.969820e-10
1.291596e-07	2.312129e-03	1.988160e-10
1.298780e-07	2.320682e-03	2.006603e-10
1.305976e-07	2.329235e-03	2.025148e-10
1.313187e-07	2.337789e-03	2.043796e-10
1.320410e-07	2.346342e-03	2.062547e-10
1.327647e-07	2.354896e-03	2.081402e-10
1.334898e-07	2.363449e-03	2.100360e-10
1.342162e-07	2.372003e-03	2.119421e-10
1.349439e-07	2.380557e-03	2.138586e-10
1.356729e-07	2.389112e-03	2.157856e-10
1.364033e-07	2.397666e-03	2.177229e-10
1.371350e-07	2.406221e-03	2.196707e-10
1.378680e-07	2.414775e-03	2.216289e-10
1.386024e-07	2.423330e-03	2.235976e-10
1.393380e-07	2.431885e-03	2.255768e-10
1.400750e-07	2.440441e-03	2.275666e-10
1.408133e-07	2.448996e-03	2.295668e-10
1.415529e-07	2.457551e-03	2.315776e-10
1.422939e-07	2.466107e-03	2.335990e-10
1.430361e-07	2.474663e-03	2.356310e-10
1.437796e-07	2.483219e-03	2.376736e-10
1.445245e-07	2.491775e-03	2.397268e-10
1.452706e-07	2.500331e-03	2.417907e-10
1.460181e-07	2.508888e-03	2.438652e-10
1.467668e-07	2.517444e-03	2.459504e-10
1.475169e-07	2.526001e-03	2.480463e-10
1.482682e-07	2.534558e-03	2.501530e-10
1.490209e-07	2.543115e-03	2.522704e-10
1.497748e-07	2.551672e-03	2.543985e-10
1.505300e-07	2.560230e-03	2.565374e-10
1.512865e-07	2.568787e-03	2.586871e-10
1.520443e-07	2.577345e-03	2.608477e-10
1.528033e-07	2.585903e-03	2.630190e-10
1.535637e-07	2.594461e-03	2.652013e-10
1.543253e-07	2.603019e-03	2.673944e-10
1.550882e-07	2.611577e-03	2.695984e-10
1.558524e-07	2.620136e-03	2.718133e-10
1.566179e-07	2.628694e-03	2.740391e-10
1.573846e-07	2.637253e-03	2.762758e-10
1.581526e-07	2.645812e-03	2.785236e-10
1.589218e-07	2.654371e-03	2.807823e-10
1.596923e-07	2.662930e-03	2.830520e-10
1.604641e-07	2.671490e-03	2.853328e-10
1.612372e-07	2.680049e-03	2.876245e-10
1.620115e-07	2.688609e-03	2.899274e-10
1.627870e-07	2.697169e-03	2.922413e-10
1.635639e-07	2.705729e-03	2.945663e-10
1.643419e-07	2.714289e-03	2.969024e-10
1.651213e-07	2.722849e-03	2.992496e-10
1.659018e-07	2.731410e-03	3.016080e-10
1.666837e-07	2.739970e-03	3.039775e-10
1.674667e-07	2.748531e-03	3.063583e-10
1.682511e-07	2.757092e-03	3.087502e-10
1.690366e-07	2.765653e-03	3.111534e-10
1.698234e-07	2.774215e-03	3.135677e-10
1.706114e-07	2.782776e-03	3.159934e-10
1.714007e-07	2.791338e-03	3.184303e-10
1.721912e-07	2.799899e-03	3.208785e-10
1.729830e-07	2.808461e-03	3.233380e-10
1.737760e-07	2.817023e-03	3.258089e-10
1.745702e-07	2.825586e-03	3.282911e-10
1.753656e-07	2.834148e-03	3.307846e-10
1.761623e-07	2.842710e-03	3.332895e-10
1.769602e-07	2.851273e-03	3.358059e-10
1.777593e-07	2.859836e-03	3.383336e-10
1.785596e-07	2.868399e-03	3.408728e-10
1.793612e-07	2.876962e-03	3.434234e-10
1.801639e-07	2.885525e-03	3.459855e-10
1.809679e-07	2.894089e-03	3.485591e-10
1.817731e-07	2.902652e-03	3.511442e-10
1.825796e-07	2.911216e-03	3.537408e-10
1.833872e-07	2.919780e-03	3.563490e-10
1.841960e-07	2.928344e-03	3.589687e-10
1.850061e-07	2.936908e-03	3.616000e-10
1.858173e-07	2.945473e-03	3.642429e-10
1.866298e-07	2.954037e-03	3.668974e-10
1.874435e-07	2.962602e-03	3.695635e-10
1.882583e-07	2.971167e-03	3.722412e-10
1.890744e-07	2.979732e-03	3.749307e-10
1.898917e-07	2.988297e-03	3.776318e-10
1.907102e-07	2.996862e-03	3.803446e-10
1.915298e-07	3.005428e-03	3.830691e-10
1.923507e-07	3.013994e-03	3.858053e-10
1.931727e-07	3.022559e-03	3.885533e-10
1.939960e-07	3.031125e-03	3.913131e-10
1.948204e-07	3.039691e-03	3.940846e-10
1.956460e-07	3.048258e-03	3.968680e-10
1.964728e-07	3.056824e-03	3.996632e-10
1.973008e-07	3.065391e-03	4.024702e-10
1.981300e-07	3.073957e-03	4.052890e-10
1.989603e-07	3.082524e-03	4.081197e-10
1.997919e-07	3.091091e-03	4.109624e-10
2.006246e-07	3.099659e-03	4.138169e-10
2.014585e-07	3.108226e-03	4.166833e-10
2.022935e-07	3.116793e-03	4.195617e-10
2.031298e-07	3.125361e-03	4.224520e-10
2.039672e-07	3.133929e-03	4.253543e-10
2.048058e-07	3.142497e-03	4.282686e-10
2.056455e-07	3.151065e-03	4.311950e-10
2.064865e-07	3.159633e-03	4.341333e-10
2.073286e-07	3.168202e-03	4.370837e-10
2.081718e-07	3.176770e-03	4.400461e-10
2.090162e-07	3.185339e-03	4.430206e-10
2.098618e-07	3.193908e-03	4.460072e-10
2.107086e-07	3.202477e-03	4.490059e-10
2.115565e-07	3.211046e-03	4.520167e-10
2.124055e-07	3.219616e-03	4.550397e-10
2.132558e-07	3.228185e-03	4.580748e-10
2.141071e-07	3.236755e-03	4.611221e-10
2.149597e-07	3.245325e-03	4.641816e-10
2.158133e-07	3.253895e-03	4.672533e-10
2.166682e-07	3.262465e-03	4.703373e-10
2.175242e-07	3.271035e-03	4.734335e-10
2.183813e-07	3.279606e-03	4.765419e-10
2.192396e-07	3.288177e-03	4.796626e-10
2.200990e-07	3.296747e-03	4.827956e-10
2.209596e-07	3.305318e-03	4.859410e-10
2.218213e-07	3.313889e-03	4.890986e-10
2.226841e-07	3.322461e-03	4.922686e-10
2.235481e-07	3.331032e-03	4.954510e-10
2.244133e-07	3.339604e-03	4.986457e-10
2.252796e-07	3.348175e-03	5.018528e-10
2.261470e-07	3.356747e-03	5.050723e-10
2.270155e-07	3.365319e-03	5.083043e-10
2.278852e-07	3.373891e-03	5.115487e-10
2.287560e-07	3.382464e-03	5.148056e-10
2.296279e-07	3.391036e-03	5.180749e-10
2.305010e-07	3.399609e-03	5.213567e-10
2.313752e-07	3.408182e-03	5.246511e-10
2.322505e-07	3.416755e-03	5.279579e-10
2.331270e-07	3.425328e-03	5.312774e-10
2.340046e-07	3.433901e-03	5.346093e-10
2.348833e-07	3.442475e-03	5.379539e-10
2.357631e-07	3.451048e-03	5.413110e-10
2.366440e-07	3.459622e-03	5.446807e-10
2.375261e-07	3.468196e-03	5.480631e-10
2.384093e-07	3.476770e-03	5.514581e-10
2.392936e-07	3.485344e-03	5.548658e-10
2.401790e-07	3.493919e-03	5.582861e-10
2.410655e-07	3.502493e-03	5.617191e-10
2.419532e-07	3.511068e-03	5.651648e-10
2.428419e-07	3.519643e-03	5.686233e-10
2.437318e-07	3.528218e-03	5.720945e-10
2.446228e-07	3.536793e-03	5.755784e-10
2.455148e-07	3.545368e-03	5.790751e-10
2.464080e-07	3.553944e-03	5.825846e-10
2.473023e-07	3.562519e-03	5.861069e-10
2.481977e-07	3.571095e-03	5.896420e-10
2.490942e-07	3.579671e-03	5.931900e-10
2.499918e-07	3.588247e-03	5.967508e-10
2.508905e-07	3.596823e-03	6.003244e-10
2.517904e-07	3.605400e-03	6.039110e-10
2.526913e-07	3.613976e-03	6.075104e-10
2.535933e-07	3.622553e-03	6.111228e-10
2.544964e-07	3.631130e-03	6.147481e-10
2.554006e-07	3.639707e-03	6.183863e-10
2.563059e-07	3.648284e-03	6.220376e-10
2.572122e-07	3.656862e-03	6.257017e-10
2.581197e-07	3.665439e-03	6.293789e-10
2.590283e-07	3.674017e-03	6.330691e-10
2.599379e-07	3.682595e-03	6.367723e-10
2.608487e-07	3.691173e-03	6.404886e-10
2.617605e-07	3.699751e-03	6.442179e-10
2.626734e-07	3.708329e-03	6.479603e-10
2.635874e-07	3.716907e-03	6.517158e-10
2.645025e-07	3.725486e-03	6.554844e-10
2.654187e-07	3.734065e-03	6.592661e-10
2.663359e-07	3.742644e-03	6.630609e-10
2.672542e-07	3.751223e-03	6.668689e-10
2.681736e-07	3.759802e-03	6.706901e-10
2.690941e-07	3.768381e-03	6.745244e-10
2.700157e-07	3.776961e-03	6.783720e-10
2.709383e-07	3.785541e-03	6.822328e-10
2.718620e-07	3.794120e-03	6.861068e-10
2.727868e-07	3.802700e-03	6.899940e-10
2.737127e-07	3.811281e-03	6.938946e-10
2.746396e-07	3.819861e-03	6.978084e-10
2.755676e-07	3.828441e-03	7.017354e-10
2.764967e-07	3.837022e-03	7.056758e-10
2.774268e-07	3.845603e-03	7.096296e-10
2.783580e-07	3.854184e-03	7.135966e-10
2.792903e-07	3.862765e-03	7.175771e-10
2.802236e-07	3.871346e-03	7.215709e-10
2.811580e-07	3.879928e-03	7.255781e-10
2.820935e-07	3.888509e-03	7.295987e-10
2.830300e-07	3.897091e-03	7.336327e-10
2.839676e-07	3.905673e-03	7.376801e-10
2.849063e-07	3.914255e-03	7.417410e-10
2.858460e-07	3.922837e-03	7.458154e-10
2.867867e-07	3.931419e-03	7.499032e-10
2.877285e-07	3.940002e-03	7.540046e-10
2.886714e-07	3.948585e-03	7.581194e-10
2.896153e-07	3.957167e-03	7.622478e-10
2.905603e-07	3.965750e-03	7.663898e-10
2.915064e-07	3.974333e-03	7.705453e-10
2.924534e-07	3.982917e-03	7.747143e-10
2.934016e-07	3.991500e-03	7.788970e-10
2.943508e-07	4.000084e-03	7.830932e-10
2.953010e-07	4.008668e-03	7.873031e-10
2.962523e-07	4.017251e-03	7.915266e-10
2.972046e-07	4.025836e-03	7.957638e-10
2.981580e-07	4.034420e-03	8.000146e-10
2.991124e-07	4.043004e-03	8.042791e-10
3.000678e-07	4.051589e-03	8.085574e-10
3.010243e-07	4.060173e-03	8.128493e-10
3.019819e-07	4.068758e-03	8.171549e-10
3.029405e-07	4.077343e-03	8.214743e-10
3.039001e-07	4.085928e-03	8.258075e-10
3.048608e-07	4.094514e-03	8.301544e-10
3.058225e-07	4.103099e-03	8.345151e-10
3.067852e-07	4.111685e-03	8.388897e-10
3.077490e-07	4.120271e-03	8.432780e-10
3.087138e-07	4.128857e-03	8.476802e-10
3.096796e-07	4.137443e-03	8.520962e-10
3.106465e-07	4.146029e-03	8.565261e-10
3.116144e-07	4.154615e-03	8.609698e-10
3.125833e-07	4.163202e-03	8.654275e-10
3.135533e-07	4.171789e-03	8.698991e-10
3.145243e-07	4.180376e-03	8.743846e-10
3.154963e-07	4.188963e-03	8.788840e-10
3.164693e-07	4.197550e-03	8.833974e-10
3.174434e-07	4.206137e-03	8.879248e-10
3.184185e-07	4.214725e-03	8.924661e-10
3.193946e-07	4.223312e-03	8.970215e-10
3.203718e-07	4.231900e-03	9.015908e-10
3.213499e-07	4.240488e-03	9.061742e-10
3.223291e-07	4.249076e-03	9.107717e-10
3.233093e-07	4.257665e-03	9.153832e-10
3.242906e-07	4.266253e-03	9.200087e-10
3.252728e-07	4.274842e-03	9.246484e-10
3.262561e-07	4.283430e-03	9.293022e-10
3.272403e-07	4.292019e-03	9.339701e-10
3.282256e-07	4.300608e-03	9.386521e-10
3.292120e-07	4.309198e-03	9.433483e-10
3.301993e-07	4.317787e-03	9.480586e-10
3.311876e-07	4.326377e-03	9.527831e-10
3.321770e-07	4.334966e-03	9.575218e-10
3.331673e-07	4.343556e-03	9.622748e-10
3.341587e-07	4.352146e-03	9.670419e-10
3.351511e-07	4.360736e-03	9.718233e-10
3.361445e-07	4.369327e-03	9.766189e-10
3.371389e-07	4.377917e-03	9.814289e-10
3.381343e-07	4.386508e-03	9.862531e-10
3.391307e-07	4.395099e-03	9.910915e-10
3.401281e-07	4.403690e-03	9.959443e-10
3.411265e-07	4.412281e-03	1.000811e-09
3.421260e-07	4.420872e-03	1.005693e-09
3.431264e-07	4.429463e-03	1.010589e-09
3.441278e-07	4.438055e-03	1.015499e-09
3.451302e-07	4.446647e-03	1.020424e-09
3.461337e-07	4.455239e-03	1.025363e-09
3.471381e-07	4.463831e-03	1.030316e-09
3.481435e-07	4.472423e-03	1.035284e-09
3.491499e-07	4.481015e-03	1.040266e-09
3.501574e-07	4.489608e-03	1.045263e-09
3.511658e-07	4.498200e-03	1.050274e-09
3.521752e-07	4.506793e-03	1.055300e-09
3.531856e-07	4.515386e-03	1.060340e-09
3.541970e-07	4.523979e-03	1.065395e-09
3.552094e-07	4.532573e-03	1.070464e-09
3.562228e-07	4.541166e-03	1.075548e-09
3.572371e-07	4.549760e-03	1.080646e-09
3.582525e-07	4.558353e-03	1.085759e-09
3.592689e-07	4.566947e-03	1.090887e-09
3.602862e-07	4.575541e-03	1.096029e-09
3.613045e-07	4.584136e-03	1.101186e-09
3.623238e-07	4.592730e-03	1.106357e-09
3.633441e-07	4.601325e-03	1.111543e-09
3.643654e-07	4.609919e-03	1.116744e-09
3.653877e-07	4.618514e-03	1.121959e-09
3.664109e-07	4.627109e-03	1.127189e-09
3.674352e-07	4.635704e-03	1.132434e-09
3.684604e-07	4.644300e-03	1.137694e-09
3.694866e-07	4.652895e-03	1.142968e-09
3.705138e-07	4.661491e-03	1.148257e-09
3.715419e-07	4.670087e-03	1.153561e-09
3.725711e-07	4.678683e-03	1.158879e-09
3.736012e-07	4.687279e-03	1.164213e-09
3.746323e-07	4.695875e-03	1.169561e-09
3.756643e-07	4.704471e-03	1.174924e-09
3.766974e-07	4.713068e-03	1.180301e-09
3.777314e-07	4.721665e-03	1.185694e-09
3.787664e-07	4.730262e-03	1.191102e-09
3.798023e-07	4.738859e-03	1.196524e-09
3.808393e-07	4.747456e-03	1.201961e-09
3.818772e-07	4.756053e-03	1.207414e-09
3.829160e-07	4.764651e-03	1.212881e-09
3.839559e-07	4.773248e-03	1.218363e-09
3.849967e-07	4.781846e-03	1.223860e-09
3.860385e-07	4.790444e-03	1.229372e-09
3.870812e-07	4.799042e-03	1.234899e-09
3.881250e-07	4.807641e-03	1.240441e-09
3.891696e-07	4.816239e-03	1.245998e-09
3.902153e-07	4.824838e-03	1.251570e-09
3.912619e-07	4.833437e-03	1.257157e-09
3.923095e-07	4.842036e-03	1.262759e-09
3.933580e-07	4.850635e-03	1.268376e-09
3.944075e-07	4.859234e-03	1.274008e-09
3.954580e-07	4.867833e-03	1.279656e-09
3.965094e-07	4.876433e-03	1.285318e-09
3.975618e-07	4.885033e-03	1.290996e-09
3.986151e-07	4.893632e-03	1.296688e-09
3.996694e-07	4.902232e-03	1.302396e-09
4.007247e-07	4.910833e-03	1.308119e-09
4.017809e-07	4.919433e-03	1.313857e-09
4.028381e-07	4.928034e-03	1.319611e-09
4.038962e-07	4.936634e-03	1.325379e-09
4.049553e-07	4.945235e-03	1.331163e-09
4.060153e-07	4.953836e-03	1.336962e-09
4.070763e-07	4.962437e-03	1.342777e-09
4.081383e-07	4.971038e-03	1.348606e-09
4.092012e-07	4.979640e-03	1.354451e-09
4.102650e-07	4.988241e-03	1.360311e-09
4.113298e-07	4.996843e-03	1.366187e-09
4.123956e-07	5.005445e-03	1.372077e-09
4.134623e-07	5.014047e-03	1.377983e-09
4.145299e-07	5.022649e-03	1.383905e-09
4.155985e-07	5.031252e-03	1.389842e-09
4.166681e-07	5.039854e-03	1.395794e-09
4.177385e-07	5.048457e-03	1.401761e-09
4.188100e-07	5.057060e-03	1.407744e-09
4.198824e-07	5.065663e-03	1.413743e-09
4.209557e-07	5.074266e-03	1.419757e-09
4.220299e-07	5.082869e-03	1.425786e-09
4.231051e-07	5.091473e-03	1.431831e-09
4.241813e-07	5.100076e-03	1.437891e-09
4.252584e-07	5.108680e-03	1.443966e-09
4.263364e-07	5.117284e-03	1.450058e-09
4.274154e-07	5.125888e-03	1.456164e-09
4.284953e-07	5.134492e-03	1.462287e-09
4.295762e-07	5.143097e-03	1.468424e-09
4.306579e-07	5.151701e-03	1.474578e-09
4.317407e-07	5.160306e-03	1.480747e-09
4.328243e-07	5.168911e-03	1.486931e-09
4.339089e-07	5.177516e-03	1.493131e-09
4.349945e-07	5.186121e-03	1.499347e-09
4.360809e-07	5.194727e-03	1.505578e-09
4.371683e-07	5.203332e-03	1.511825e-09
4.382567e-07	5.211938e-03	1.518088e-09
4.393459e-07	5.220544e-03	1.524366e-09
4.404361e-07	5.229150e-03	1.530660e-09
4.415273e-07	5.237756e-03	1.536970e-09
4.426193e-07	5.246362e-03	1.543295e-09
4.437123e-07	5.254969e-03	1.549636e-09
4.448062e-07	5.263575e-03	1.555993e-09
4.459011e-07	5.272182e-03	1.562365e-09
4.469969e-07	5.280789e-03	1.568754e-09
4.480936e-07	5.289396e-03	1.575158e-09
4.491912e-07	5.298003e-03	1.581578e-09
4.502898e-07	5.306611e-03	1.588014e-09
4.513892e-07	5.315218e-03	1.594465e-09
4.524896e-07	5.323826e-03	1.600932e-09
4.535910e-07	5.332434e-03	1.607416e-09
4.546932e-07	5.341042e-03	1.613915e-09
4.557964e-07	5.349650e-03	1.620430e-09
4.569005e-07	5.358258e-03	1.626960e-09
4.580055e-07	5.366867e-03	1.633507e-09
4.591115e-07	5.375475e-03	1.640070e-09
4.602183e-07	5.384084e-03	1.646648e-09
4.613261e-07	5.392693e-03	1.653243e-09
4.624348e-07	5.401302e-03	1.659853e-09
4.635444e-07	5.409911e-03	1.666480e-09
4.646550e-07	5.418521e-03	1.673122e-09
4.657664e-07	5.427130e-03	1.679781e-09
4.668788e-07	5.435740e-03	1.686455e-09
4.679921e-07	5.444350e-03	1.693145e-09
4.691063e-07	5.452960e-03	1.699852e-09
4.702214e-07	5.461570e-03	1.706574e-09
4.713374e-07	5.470181e-03	1.713313e-09
4.724544e-07	5.478791e-03	1.720068e-09
4.735722e-07	5.487402e-03	1.726838e-09
4.746910e-07	5.496013e-03	1.733625e-09
4.758107e-07	5.504624e-03	1.740428e-09
4.769312e-07	5.513235e-03	1.747247e-09
4.780527e-07	5.521846e-03	1.754083e-09
4.791751e-07	5.530458e-03	1.760934e-09
4.802985e-07	5.539069e-03	1.767802e-09
4.814227e-07	5.547681e-03	1.774685e-09
4.825478e-07	5.556293e-03	1.781585e-09
4.836739e-07	5.564905e-03	1.788502e-09
4.848008e-07	5.573517e-03	1.795434e-09
4.859287e-07	5.582130e-03	1.802383e-09
4.870574e-07	5.590742e-03	1.809347e-09
4.881871e-07	5.599355e-03	1.816329e-09
4.893176e-07	5.607968e-03	1.823326e-09
4.904491e-07	5.616581e-03	1.830340e-09
4.915815e-07	5.625194e-03	1.837370e-09
4.927148e-07	5.633808e-03	1.844416e-09
4.938489e-07	5.642421e-03	1.851479e-09
4.949840e-07	5.651035e-03	1.858558e-09
4.961200e-07	5.659649e-03	1.865653e-09
4.972569e-07	5.668262e-03	1.872765e-09
4.983947e-07	5.676877e-03	1.879893e-09
4.995333e-07	5.685491e-03	1.887038e-09
5.006729e-07	5.694105e-03	1.894199e-09
5.018134e-07	5.702720e-03	1.901376e-09
5.029547e-07	5.711335e-03	1.908570e-09
5.040970e-07	5.719950e-03	1.915780e-09
5.052402e-07	5.728565e-03	1.923007e-09
5.063842e-07	5.737180e-03	1.930250e-09
5.075292e-07	5.745795e-03	1.937510e-09
5.086750e-07	5.754411e-03	1.944786e-09
5.098218e-07	5.763027e-03	1.952079e-09
5.109694e-07	5.771642e-03	1.959388e-09
5.121179e-07	5.780258e-03	1.966714e-09
5.132673e-07	5.788875e-03	1.974056e-09
5.144176e-07	5.797491e-03	1.981415e-09
5.155688e-07	5.806107e-03	1.988791e-09
5.167209e-07	5.814724e-03	1.996183e-09
5.178739e-07	5.823341e-03	2.003592e-09
5.190278e-07	5.831958e-03	2.011017e-09
5.201825e-07	5.840575e-03	2.018459e-09
5.213382e-07	5.849192e-03	2.025918e-09
5.224947e-07	5.857810e-03	2.033393e-09
5.236521e-07	5.866427e-03	2.040885e-09
5.248104e-07	5.875045e-03	2.048394e-09
5.259696e-07	5.883663e-03	2.055919e-09
5.271297e-07	5.892281e-03	2.063461e-09
5.282907e-07	5.900899e-03	2.071020e-09
5.294525e-07	5.909517e-03	2.078596e-09
5.306152e-07	5.918136e-03	2.086188e-09
5.317788e-07	5.926755e-03	2.093797e-09
5.329433e-07	5.935373e-03	2.101423e-09
5.341087e-07	5.943992e-03	2.109066e-09
5.352750e-07	5.952612e-03	2.116725e-09
5.364421e-07	5.961231e-03	2.124401e-09
5.376101e-07	5.969850e-03	2.132095e-09
5.387790e-07	5.978470e-03	2.139805e-09
5.399488e-07	5.987090e-03	2.147531e-09
5.411194e-07	5.995710e-03	2.155275e-09
5.422910e-07	6.004330e-03	2.163036e-09
5.434634e-07	6.012950e-03	2.170813e-09
5.446367e-07	6.021570e-03	2.178608e-09
5.458108e-07	6.030191e-03	2.186419e-09
5.469859e-07	6.038812e-03	2.194247e-09
5.481618e-07	6.047433e-03	2.202093e-09
5.493386e-07	6.056054e-03	2.209955e-09
5.505162e-07	6.064675e-03	2.217834e-09
5.516948e-07	6.073296e-03	2.225730e-09
5.528742e-07	6.081918e-03	2.233643e-09
5.540545e-07	6.090539e-03	2.241574e-09
5.552356e-07	6.099161e-03	2.249521e-09
5.564177e-07	6.107783e-03	2.257485e-09
5.576006e-07	6.116405e-03	2.265466e-09
5.587843e-07	6.125028e-03	2.273465e-09
5.599690e-07	6.133650e-03	2.281480e-09
5.611545e-07	6.142273e-03	2.289513e-09
5.623408e-07	6.150895e-03	2.297563e-09
5.635281e-07	6.159518e-03	2.305629e-09
5.647162e-07	6.168141e-03	2.313713e-09
5.659052e-07	6.176765e-03	2.321815e-09
5.670950e-07	6.185388e-03	2.329933e-09
5.682858e-07	6.194011e-03	2.338068e-09
5.694773e-07	6.202635e-03	2.346221e-09
5.706698e-07	6.211259e-03	2.354391e-09
5.718631e-07	6.219883e-03	2.362578e-09
5.730573e-07	6.228507e-03	2.370782e-09
5.742523e-07	6.237132e-03	2.379003e-09
5.754482e-07	6.245756e-03	2.387242e-09
5.766450e-07	6.254381e-03	2.395498e-09
5.778426e-07	6.263005e-03	2.403771e-09
5.790411e-07	6.271630e-03	2.412062e-09
5.802405e-07	6.280256e-03	2.420370e-09
5.814407e-07	6.288881e-03	2.428695e-09
5.826418e-07	6.297506e-03	2.437038e-09
5.838437e-07	6.306132e-03	2.445397e-09
5.850465e-07	6.314758e-03	2.453775e-09
5.862501e-07	6.323383e-03	2.462169e-09
5.874546e-07	6.332010e-03	2.470581e-09
5.886600e-07	6.340636e-03	2.479010e-09
5.898662e-07	6.349262e-03	2.487457e-09
5.910733e-07	6.357889e-03	2.495921e-09
5.922813e-07	6.366515e-03	2.504403e-09
5.934901e-07	6.375142e-03	2.512902e-09
5.946997e-07	6.383769e-03	2.521418e-09
5.959102e-07	6.392396e-03	2.529952e-09
5.971216e-07	6.401024e-03	2.538504e-09
5.983338e-07	6.409651e-03	2.547073e-09
5.995469e-07	6.418279e-03	2.555659e-09
6.007608e-07	6.426906e-03	2.564263e-09
6.019756e-07	6.435534e-03	2.572885e-09
6.031912e-07	6.444162e-03	2.581524e-09
6.044077e-07	6.452791e-03	2.590180e-09
6.056250e-07	6.461419e-03	2.598854e-09
6.068432e-07	6.470048e-03	2.607546e-09
6.080622e-07	6.478676e-03	2.616255e-09
6.092821e-07	6.487305e-03	2.624982e-09
6.105028e-07	6.495934e-03	2.633727e-09
6.117244e-07	6.504564e-03	2.642489e-09
6.129468e-07	6.513193e-03	2.651269e-09
6.141701e-07	6.521822e-03	2.660066e-09
6.153942e-07	6.530452e-03	2.668882e-09
6.166192e-07	6.539082e-03	2.677714e-09
6.178450e-07	6.547712e-03	2.686565e-09
6.190717e-07	6.556342e-03	2.695433e-09
6.202992e-07	6.564972e-03	2.704319e-09
6.215276e-07	6.573603e-03	2.713223e-09
6.227567e-07	6.582233e-03	2.722144e-09
6.239868e-07	6.590864e-03	2.731084e-09
6.252177e-07	6.599495e-03	2.740041e-09
6.264494e-07	6.608126e-03	2.749015e-09
6.276820e-07	6.616757e-03	2.758008e-09
6.289154e-07	6.625389e-03	2.767018e-09
6.301496e-07	6.634020e-03	2.776046e-09
6.313847e-07	6.642652e-03	2.785093e-09
6.326207e-07	6.651284e-03	2.794156e-09
6.338575e-07	6.659916e-03	2.803238e-09
6.350951e-07	6.668548e-03	2.812338e-09
6.363335e-07	6.677180e-03	2.821455e-09
6.375728e-07	6.685813e-03	2.830591e-09
6.388130e-07	6.694446e-03	2.839744e-09
6.400540e-07	6.703078e-03	2.848915e-09
6.412958e-07	6.711711e-03	2.858104e-09
6.425384e-07	6.720344e-03	2.867312e-09
6.437819e-07	6.728978e-03	2.876537e-09
6.450262e-07	6.737611e-03	2.885780e-09
6.462714e-07	6.746245e-03	2.895041e-09
6.475174e-07	6.754878e-03	2.904320e-09
6.487642e-07	6.763512e-03	2.913617e-09
6.500119e-07	6.772146e-03	2.922932e-09
6.512604e-07	6.780781e-03	2.932265e-09
6.525097e-07	6.789415e-03	2.941616e-09
6.537599e-07	6.798050e-03	2.950985e-09
6.550109e-07	6.806684e-03	2.960373e-09
6.562627e-07	6.815319e-03	2.969778e-09
6.575154e-07	6.823954e-03	2.979201e-09
6.587689e-07	6.832589e-03	2.988643e-09
6.600232e-07	6.841225e-03	2.998103e-09
6.612783e-07	6.849860e-03	3.007581e-09
6.625343e-07	6.858496e-03	3.017076e-09
6.637911e-07	6.867131e-03	3.026591e-09
6.650488e-07	6.875767e-03	3.036123e-09
6.663073e-07	6.884404e-03	3.045673e-09
6.675666e-07	6.893040e-03	3.055242e-09
6.688267e-07	6.901676e-03	3.064829e-09
6.700877e-07	6.910313e-03	3.074434e-09
6.713494e-07	6.918950e-03	3.084058e-09
6.726121e-07	6.927586e-03	3.093699e-09
6.738755e-07	6.936223e-03	3.103359e-09
6.751398e-07	6.944861e-03	3.113037e-09
6.764049e-07	6.953498e-03	3.122734e-09
6.776708e-07	6.962136e-03	3.132448e-09
6.789375e-07	6.970773e-03	3.142181e-09
6.802051e-07	6.979411e-03	3.151933e-09
6.814735e-07	6.988049e-03	3.161702e-09
6.827427e-07	6.996687e-03	3.171490e-09
6.840127e-07	7.005325e-03	3.181297e-09
6.852836e-07	7.013964e-03	3.191121e-09
6.865553e-07	7.022603e-03	3.200965e-09
6.878278e-07	7.031241e-03	3.210826e-09
6.891011e-07	7.039880e-03	3.220706e-09
6.903752e-07	7.048519e-03	3.230604e-09
6.916502e-07	7.057159e-03	3.240521e-09
6.929260e-07	7.065798e-03	3.250456e-09
6.942026e-07	7.074438e-03	3.260410e-09
6.954800e-07	7.083077e-03	3.270382e-09
6.967583e-07	7.091717e-03	3.280373e-09
6.980373e-07	7.100357e-03	3.290382e-09
6.993172e-07	7.108997e-03	3.300410e-09
7.005979e-07	7.117638e-03	3.310456e-09
7.018794e-07	7.126278e-03	3.320521e-09
7.031617e-07	7.134919e-03	3.330604e-09
7.044449e-07	7.143560e-03	3.340706e-09
7.057288e-07	7.152201e-03	3.350826e-09
7.070136e-07	7.160842e-03	3.360965e-09
7.082992e-07	7.169483e-03	3.371122e-09
7.095856e-07	7.178125e-03	3.381298e-09
7.108729e-07	7.186766e-03	3.391493e-09
7.121609e-07	7.195408e-03	3.401707e-09
7.134497e-07	7.204050e-03	3.411939e-09
7.147394e-07	7.212692e-03	3.422189e-09
7.160299e-07	7.221334e-03	3.432459e-09
7.173212e-07	7.229977e-03	3.442747e-09
7.186133e-07	7.238619e-03	3.453053e-09
7.199062e-07	7.247262e-03	3.463379e-09
7.211999e-07	7.255905e-03	3.473723e-09
7.224944e-07	7.264548e-03	3.484086e-09
7.237898e-07	7.273191e-03	3.494467e-09
7.250859e-07	7.281834e-03	3.504867e-09
7.263829e-07	7.290478e-03	3.515286e-09
7.276807e-07	7.299121e-03	3.525724e-09
7.289793e-07	7.307765e-03	3.536181e-09
7.302787e-07	7.316409e-03	3.546656e-09
7.315789e-07	7.325053e-03	3.557151e-09
7.328799e-07	7.333698e-03	3.567664e-09
7.341817e-07	7.342342e-03	3.578196e-09
7.354843e-07	7.350987e-03	3.588746e-09
7.367877e-07	7.359631e-03	3.599316e-09
7.380920e-07	7.368276e-03	3.609904e-09
7.393970e-07	7.376921e-03	3.620512e-09
7.407028e-07	7.385567e-03	3.631138e-09
7.420095e-07	7.394212e-03	3.641783e-09
7.433169e-07	7.402857e-03	3.652447e-09
7.446252e-07	7.411503e-03	3.663130e-09
7.459343e-07	7.420149e-03	3.673832e-09
7.472441e-07	7.428795e-03	3.684553e-09
7.485548e-07	7.437441e-03	3.695293e-09
7.498663e-07	7.446087e-03	3.706052e-09
7.511785e-07	7.454734e-03	3.716830e-09
7.524916e-07	7.463381e-03	3.727627e-09
7.538055e-07	7.472027e-03	3.738442e-09
7.551202e-07	7.480674e-03	3.749277e-09
7.564357e-07	7.489321e-03	3.760131e-09
7.577519e-07	7.497969e-03	3.771004e-09
7.590690e-07	7.506616e-03	3.781896e-09
7.603869e-07	7.515264e-03	3.792807e-09
7.617056e-07	7.523911e-03	3.803738e-09
7.630250e-07	7.532559e-03	3.814687e-09
7.643453e-07	7.541207e-03	3.825655e-09
7.656664e-07	7.549856e-03	3.836643e-09
7.669883e-07	7.558504e-03	3.847650e-09
7.683109e-07	7.567152e-03	3.858675e-09
7.696344e-07	7.575801e-03	3.869720e-09
7.709587e-07	7.584450e-03	3.880785e-09
7.722837e-07	7.593099e-03	3.891868e-09
7.736096e-07	7.601748e-03	3.902970e-09
7.749362e-07	7.610397e-03	3.914092e-09
7.762637e-07	7.619047e-03	3.925233e-09
7.775919e-07	7.627697e-03	3.936393e-09
7.789209e-07	7.636346e-03	3.947573e-09
7.802508e-07	7.644996e-03	3.958772e-09
7.815814e-07	7.653646e-03	3.969990e-09
7.829128e-07	7.662297e-03	3.981227e-09
7.842450e-07	7.670947e-03	3.992483e-09
7.855780e-07	7.679598e-03	4.003759e-09
7.869118e-07	7.688248e-03	4.015054e-09
7.882464e-07	7.696899e-03	4.026369e-09
7.895818e-07	7.705550e-03	4.037703e-09
7.909179e-07	7.714201e-03	4.049056e-09
7.922549e-07	7.722853e-03	4.060428e-09
7.935926e-07	7.731504e-03	4.071820e-09
7.949312e-07	7.740156e-03	4.083232e-09
7.962705e-07	7.748808e-03	4.094662e-09
7.976106e-07	7.757460e-03	4.106112e-09
7.989515e-07	7.766112e-03	4.117582e-09
8.002932e-07	7.774764e-03	4.129071e-09
8.016357e-07	7.783417e-03	4.140579e-09
8.029790e-07	7.792069e-03	4.152107e-09
8.043230e-07	7.800722e-03	4.163655e-09
8.056679e-07	7.809375e-03	4.175221e-09
8.070135e-07	7.818028e-03	4.186808e-09
8.083599e-07	7.826681e-03	4.198414e-09
8.097071e-07	7.835335e-03	4.210039e-09
8.110551e-07	7.843988e-03	4.221684e-09
8.124039e-07	7.852642e-03	4.233348e-09
8.137535e-07	7.861296e-03	4.245032e-09
8.151038e-07	7.869950e-03	4.256736e-09
8.164550e-07	7.878604e-03	4.268459e-09
8.178069e-07	7.887259e-03	4.280202e-09
8.191596e-07	7.895913e-03	4.291964e-09
8.205131e-07	7.904568e-03	4.303746e-09
8.218673e-07	7.913222e-03	4.315547e-09
8.232224e-07	7.921877e-03	4.327368e-09
8.245782e-07	7.930533e-03	4.339209e-09
8.259348e-07	7.939188e-03	4.351070e-09
8.272922e-07	7.947843e-03	4.362950e-09
8.286504e-07	7.956499e-03	4.374850e-09
8.300093e-07	7.965155e-03	4.386769e-09
8.313691e-07	7.973811e-03	4.398709e-09
8.327296e-07	7.982467e-03	4.410667e-09
8.340909e-07	7.991123e-03	4.422646e-09
8.354530e-07	7.999779e-03	4.434645e-09
8.368158e-07	8.008436e-03	4.446663e-09
8.381795e-07	8.017093e-03	4.458701e-09
8.395439e-07	8.025749e-03	4.470758e-09
8.409091e-07	8.034406e-03	4.482836e-09
8.422750e-07	8.043064e-03	4.494933e-09
8.436418e-07	8.051721e-03	4.507050e-09
8.450093e-07	8.060379e-03	4.519187e-09
8.463776e-07	8.069036e-03	4.531344e-09
8.477467e-07	8.077694e-03	4.543521e-09
8.491166e-07	8.086352e-03	4.555717e-09
8.504872e-07	8.095010e-03	4.567934e-09
8.518586e-07	8.103668e-03	4.580170e-09
8.532308e-07	8.112327e-03	4.592426e-09
8.546037e-07	8.120985e-03	4.604702e-09
8.559775e-07	8.129644e-03	4.616998e-09
8.573520e-07	8.138303e-03	4.629314e-09
8.587272e-07	8.146962e-03	4.641650e-09
8.601033e-07	8.155621e-03	4.654006e-09
8.614801e-07	8.164281e-03	4.666381e-09
8.628577e-07	8.172940e-03	4.678777e-09
8.642361e-07	8.181600e-03	4.691193e-09
8.656152e-07	8.190260e-03	4.703628e-09
8.669952e-07	8.198920e-03	4.716084e-09
8.683759e-07	8.207580e-03	4.728560e-09
8.697573e-07	8.216240e-03	4.741056e-09
8.711395e-07	8.224901e-03	4.753572e-09
8.725225e-07	8.233561e-03	4.766107e-09
8.739063e-07	8.242222e-03	4.778663e-09
8.752909e-07	8.250883e-03	4.791239e-09
8.766762e-07	8.259544e-03	4.803836e-09
8.780623e-07	8.268206e-03	4.816452e-09
8.794491e-07	8.276867e-03	4.829088e-09
8.808367e-07	8.285529e-03	4.841745e-09
8.822251e-07	8.294190e-03	4.854421e-09
8.836143e-07	8.302852e-03	4.867118e-09
8.850042e-07	8.311514e-03	4.879835e-09
8.863949e-07	8.320177e-03	4.892572e-09
8.877863e-07	8.328839e-03	4.905329e-09
8.891786e-07	8.337501e-03	4.918107e-09
8.905716e-07	8.346164e-03	4.930905e-09
8.919653e-07	8.354827e-03	4.943722e-09
8.933598e-07	8.363490e-03	4.956561e-09
8.947551e-07	8.372153e-03	4.969419e-09
8.961512e-07	8.380817e-03	4.982298e-09
8.975480e-07	8.389480e-03	4.995197e-09
8.989456e-07	8.398144e-03	5.008116e-09
9.003439e-07	8.406807e-03	5.021055e-09
9.017430e-07	8.415471e-03	5.034015e-09
9.031429e-07	8.424135e-03	5.046995e-09
9.045436e-07	8.432800e-03	5.059996e-09
9.059450e-07	8.441464e-03	5.073016e-09
9.073471e-07	8.450129e-03	5.086057e-09
9.087501e-07	8.458794e-03	5.099119e-09
9.101537e-07	8.467458e-03	5.112201e-09
9.115582e-07	8.476123e-03	5.125303e-09
9.129634e-07	8.484789e-03	5.138426e-09
9.143694e-07	8.493454e-03	5.151569e-09
9.157761e-07	8.502120e-03	5.164732e-09
9.171836e-07	8.510785e-03	5.177916e-09
9.185919e-07	8.519451e-03	5.191120e-09
9.200009e-07	8.528117e-03	5.204345e-09
9.214107e-07	8.536783e-03	5.217590e-09
9.228212e-07	8.545450e-03	5.230856e-09
9.242325e-07	8.554116e-03	5.244142e-09
9.256445e-07	8.562783e-03	5.257449e-09
9.270574e-07	8.571449e-03	5.270776e-09
9.284709e-07	8.580116e-03	5.284124e-09
9.298853e-07	8.588784e-03	5.297492e-09
9.341330e-07	8.614787e-03	5.337722e-09
9.423609e-07	8.665042e-03	5.415990e-09
9.506142e-07	8.715302e-03	5.494952e-09
9.588928e-07	8.765568e-03	5.574611e-09
9.671966e-07	8.815839e-03	5.654968e-09
9.755257e-07	8.866115e-03	5.736025e-09
9.838799e-07	8.916397e-03	5.817785e-09
9.922592e-07	8.966683e-03	5.900250e-09
1.000664e-06	9.016976e-03	5.983423e-09
1.009093e-06	9.067273e-03	6.067305e-09
1.017547e-06	9.117576e-03	6.151898e-09
1.026026e-06	9.167884e-03	6.237205e-09
1.034530e-06	9.218197e-03	6.323229e-09
1.043059e-06	9.268516e-03	6.409970e-09
1.051612e-06	9.318840e-03	6.497432e-09
1.060190e-06	9.369169e-03	6.585617e-09
1.068793e-06	9.419503e-03	6.674526e-09
1.077420e-06	9.469843e-03	6.764162e-09
1.086072e-06	9.520188e-03	6.854527e-09
1.094749e-06	9.570539e-03	6.945624e-09
1.103449e-06	9.620895e-03	7.037454e-09
1.112174e-06	9.671256e-03	7.130019e-09
1.120924e-06	9.721622e-03	7.223323e-09
1.129697e-06	9.771994e-03	7.317366e-09
1.138495e-06	9.822371e-03	7.412151e-09
1.147317e-06	9.872753e-03	7.507680e-09
1.156163e-06	9.923141e-03	7.603956e-09
1.165034e-06	9.973533e-03	7.700980e-09
1.173928e-06	1.002393e-02	7.798755e-09
1.182846e-06	1.007434e-02	7.897282e-09
1.191788e-06	1.012474e-02	7.996564e-09
1.200754e-06	1.017516e-02	8.096603e-09
1.209744e-06	1.022558e-02	8.197402e-09
1.218758e-06	1.027600e-02	8.298961e-09
1.227796e-06	1.032643e-02	8.401284e-09
1.236857e-06	1.037687e-02	8.504372e-09
1.245942e-06	1.042731e-02	8.608228e-09
1.255050e-06	1.047775e-02	8.712853e-09
1.264182e-06	1.052821e-02	8.818250e-09
1.273338e-06	1.057866e-02	8.924421e-09
1.282517e-06	1.062912e-02	9.031368e-09
1.291720e-06	1.067959e-02	9.139093e-09
1.300946e-06	1.073006e-02	9.247598e-09
1.310196e-06	1.078054e-02	9.356886e-09
1.319468e-06	1.083103e-02	9.466957e-09
1.328764e-06	1.088151e-02	9.577815e-09
1.338084e-06	1.093201e-02	9.689461e-09
1.347427e-06	1.098251e-02	9.801898e-09
1.356792e-06	1.103301e-02	9.915128e-09
1.366181e-06	1.108352e-02	1.002915e-08
1.375593e-06	1.113404e-02	1.014397e-08
1.385028e-06	1.118456e-02	1.025959e-08
1.394487e-06	1.123508e-02	1.037601e-08
1.403968e-06	1.128561e-02	1.049324e-08
1.413472e-06	1.133615e-02	1.061126e-08
1.422999e-06	1.138669e-02	1.073010e-08
1.432549e-06	1.143724e-02	1.084975e-08
1.442122e-06	1.148779e-02	1.097020e-08
1.451717e-06	1.153835e-02	1.109147e-08
1.461335e-06	1.158891e-02	1.121355e-08
1.470976e-06	1.163948e-02	1.133645e-08
1.480640e-06	1.169006e-02	1.146018e-08
1.490327e-06	1.174063e-02	1.158472e-08
1.500036e-06	1.179122e-02	1.171008e-08
1.509767e-06	1.184181e-02	1.183627e-08
1.519522e-06	1.189240e-02	1.196329e-08
1.529298e-06	1.194300e-02	1.209114e-08
1.539098e-06	1.199361e-02	1.221982e-08
1.548919e-06	1.204422e-02	1.234933e-08
1.558763e-06	1.209484e-02	1.247968e-08
1.568630e-06	1.214546e-02	1.261086e-08
1.578519e-06	1.219609e-02	1.274289e-08
1.588430e-06	1.224672e-02	1.287576e-08
1.598363e-06	1.229736e-02	1.300947e-08
1.608319e-06	1.234800e-02	1.314402e-08
1.618297e-06	1.239865e-02	1.327943e-08
1.628297e-06	1.244930e-02	1.341568e-08
1.638320e-06	1.249996e-02	1.355278e-08
1.648364e-06	1.255062e-02	1.369074e-08
1.658431e-06	1.260129e-02	1.382955e-08
1.668519e-06	1.265197e-02	1.396923e-08
1.678630e-06	1.270265e-02	1.410976e-08
1.688763e-06	1.275333e-02	1.425115e-08
1.698917e-06	1.280403e-02	1.439341e-08
1.709094e-06	1.285472e-02	1.453653e-08
1.719292e-06	1.290542e-02	1.468052e-08
1.729513e-06	1.295613e-02	1.482537e-08
1.739755e-06	1.300684e-02	1.497110e-08
1.750019e-06	1.305756e-02	1.511771e-08
1.760305e-06	1.310828e-02	1.526519e-08
1.770613e-06	1.315901e-02	1.541354e-08
1.780942e-06	1.320975e-02	1.556278e-08
1.791293e-06	1.326048e-02	1.571289e-08
1.801666e-06	1.331123e-02	1.586389e-08
1.812061e-06	1.336198e-02	1.601578e-08
1.822477e-06	1.341273e-02	1.616855e-08
1.832914e-06	1.346349e-02	1.632221e-08
1.843374e-06	1.351426e-02	1.647677e-08
1.853854e-06	1.356503e-02	1.663221e-08
1.864357e-06	1.361581e-02	1.678856e-08
1.874881e-06	1.366659e-02	1.694579e-08
1.885426e-06	1.371738e-02	1.710393e-08
1.895993e-06	1.376817e-02	1.726297e-08
1.906581e-06	1.381897e-02	1.742291e-08
1.917190e-06	1.386977e-02	1.758376e-08
1.927821e-06	1.392058e-02	1.774551e-08
1.938473e-06	1.397139e-02	1.790817e-08
1.949147e-06	1.402221e-02	1.807174e-08
1.959842e-06	1.407304e-02	1.823623e-08
1.970558e-06	1.412387e-02	1.840163e-08
1.981295e-06	1.417470e-02	1.856794e-08
1.992053e-06	1.422554e-02	1.873518e-08
2.002833e-06	1.427639e-02	1.890333e-08
2.013634e-06	1.432724e-02	1.907241e-08
2.024456e-06	1.437810e-02	1.924241e-08
2.035299e-06	1.442896e-02	1.941333e-08
2.046163e-06	1.447982e-02	1.958519e-08
2.057048e-06	1.453070e-02	1.975797e-08
2.067954e-06	1.458158e-02	1.993169e-08
2.078881e-06	1.463246e-02	2.010634e-08
2.089829e-06	1.468335e-02	2.028193e-08
2.100799e-06	1.473424e-02	2.045845e-08
2.111789e-06	1.478514e-02	2.063592e-08
2.122800e-06	1.483605e-02	2.081432e-08
2.133831e-06	1.488696e-02	2.099367e-08
2.144884e-06	1.493787e-02	2.117396e-08
2.155958e-06	1.498879e-02	2.135521e-08
2.167052e-06	1.503972e-02	2.153740e-08
2.178167e-06	1.509065e-02	2.172054e-08
2.189303e-06	1.514159e-02	2.190463e-08
2.200460e-06	1.519253e-02	2.208968e-08
2.211637e-06	1.524348e-02	2.227569e-08
2.222835e-06	1.529443e-02	2.246265e-08
2.234054e-06	1.534539e-02	2.265058e-08
2.245294e-06	1.539635e-02	2.283947e-08
2.256554e-06	1.544732e-02	2.302932e-08
2.267835e-06	1.549830e-02	2.322014e-08
2.279136e-06	1.554928e-02	2.341192e-08
2.290458e-06	1.560026e-02	2.360468e-08
2.301800e-06	1.565125e-02	2.379841e-08
2.313163e-06	1.570225e-02	2.399311e-08
2.324547e-06	1.575325e-02	2.418879e-08
2.335951e-06	1.580426e-02	2.438545e-08
2.347375e-06	1.585527e-02	2.458308e-08
2.358820e-06	1.590628e-02	2.478170e-08
2.370285e-06	1.595731e-02	2.498130e-08
2.381771e-06	1.600834e-02	2.518189e-08
2.393277e-06	1.605937e-02	2.538346e-08
2.404804e-06	1.611041e-02	2.558602e-08
2.416351e-06	1.616145e-02	2.578957e-08
2.427918e-06	1.621250e-02	2.599412e-08
2.439505e-06	1.626356e-02	2.619966e-08
2.451113e-06	1.631462e-02	2.640619e-08
2.462741e-06	1.636568e-02	2.661373e-08
2.474389e-06	1.641675e-02	2.682226e-08
2.486058e-06	1.646783e-02	2.703180e-08
2.497746e-06	1.651891e-02	2.724234e-08
2.509455e-06	1.657000e-02	2.745389e-08
2.521184e-06	1.662109e-02	2.766644e-08
2.532934e-06	1.667219e-02	2.788001e-08
2.544703e-06	1.672329e-02	2.809458e-08
2.556492e-06	1.677440e-02	2.831017e-08
2.568302e-06	1.682552e-02	2.852677e-08
2.580132e-06	1.687663e-02	2.874440e-08
2.591981e-06	1.692776e-02	2.896304e-08
2.603851e-06	1.697889e-02	2.918270e-08
2.615741e-06	1.703003e-02	2.940338e-08
2.627650e-06	1.708117e-02	2.962509e-08
2.639580e-06	1.713231e-02	2.984782e-08
2.651530e-06	1.718346e-02	3.007158e-08
2.663499e-06	1.723462e-02	3.029637e-08
2.675489e-06	1.728578e-02	3.052220e-08
2.687499e-06	1.733695e-02	3.074906e-08
2.699528e-06	1.738812e-02	3.097695e-08
2.711577e-06	1.743930e-02	3.120588e-08
2.723646e-06	1.749049e-02	3.143585e-08
2.735735e-06	1.754168e-02	3.166686e-08
2.747844e-06	1.759287e-02	3.189892e-08
2.759973e-06	1.764407e-02	3.213201e-08
2.772121e-06	1.769528e-02	3.236616e-08
2.784289e-06	1.774649e-02	3.260135e-08
2.796477e-06	1.779770e-02	3.283760e-08
2.808685e-06	1.784892e-02	3.307490e-08
2.820912e-06	1.790015e-02	3.331325e-08
2.833159e-06	1.795138e-02	3.355265e-08
2.845426e-06	1.800262e-02	3.379312e-08
2.857712e-06	1.805386e-02	3.403464e-08
2.870019e-06	1.810511e-02	3.427723e-08
2.882344e-06	1.815637e-02	3.452088e-08
2.894690e-06	1.820763e-02	3.476559e-08
2.907055e-06	1.825889e-02	3.501137e-08
2.919439e-06	1.831016e-02	3.525822e-08
2.931843e-06	1.836144e-02	3.550614e-08
2.944267e-06	1.841272e-02	3.575514e-08
2.956710e-06	1.846400e-02	3.600520e-08
2.969173e-06	1.851530e-02	3.625635e-08
2.981656e-06	1.856659e-02	3.650857e-08
2.994157e-06	1.861789e-02	3.676187e-08
3.006679e-06	1.866920e-02	3.701625e-08
3.019220e-06	1.872052e-02	3.727172e-08
3.031780e-06	1.877183e-02	3.752827e-08
3.044359e-06	1.882316e-02	3.778591e-08
3.056959e-06	1.887449e-02	3.804463e-08
3.069577e-06	1.892582e-02	3.830445e-08
3.082215e-06	1.897716e-02	3.856536e-08
3.094872e-06	1.902851e-02	3.882737e-08
3.107549e-06	1.907986e-02	3.909047e-08
3.120245e-06	1.913121e-02	3.935467e-08
3.132960e-06	1.918258e-02	3.961997e-08
3.145695e-06	1.923394e-02	3.988637e-08
3.158449e-06	1.928532e-02	4.015387e-08
3.171222e-06	1.933669e-02	4.042248e-08
3.184015e-06	1.938808e-02	4.069220e-08
3.196826e-06	1.943947e-02	4.096302e-08
3.209657e-06	1.949086e-02	4.123496e-08
3.222508e-06	1.954226e-02	4.150800e-08
3.235377e-06	1.959366e-02	4.178217e-08
3.248266e-06	1.964507e-02	4.205745e-08
3.261174e-06	1.969649e-02	4.233384e-08
3.274101e-06	1.974791e-02	4.261136e-08
3.287047e-06	1.979934e-02	4.289000e-08
3.300013e-06	1.985077e-02	4.316976e-08
3.312997e-06	1.990221e-02	4.345065e-08
3.326001e-06	1.995365e-02	4.373266e-08
3.339024e-06	2.000510e-02	4.401581e-08
3.352066e-06	2.005655e-02	4.430008e-08
3.365126e-06	2.010801e-02	4.458549e-08
3.378207e-06	2.015947e-02	4.487203e-08
3.391306e-06	2.021094e-02	4.515970e-08
3.404424e-06	2.026242e-02	4.544852e-08
3.417561e-06	2.031390e-02	4.573847e-08
3.430717e-06	2.036539e-02	4.602957e-08
3.443892e-06	2.041688e-02	4.632180e-08
3.457087e-06	2.046837e-02	4.661519e-08
3.470300e-06	2.051988e-02	4.690972e-08
3.483532e-06	2.057138e-02	4.720540e-08
3.496783e-06	2.062290e-02	4.750223e-08
3.510053e-06	2.067441e-02	4.780021e-08
3.523342e-06	2.072594e-02	4.809935e-08
3.536650e-06	2.077747e-02	4.839964e-08
3.549977e-06	2.082900e-02	4.870109e-08
3.563322e-06	2.088054e-02	4.900370e-08
3.576687e-06	2.093209e-02	4.930747e-08
3.590070e-06	2.098364e-02	4.961240e-08
3.603473e-06	2.103519e-02	4.991850e-08
3.616894e-06	2.108676e-02	5.022577e-08
3.630334e-06	2.113832e-02	5.053420e-08
3.643793e-06	2.118990e-02	5.084380e-08
3.657270e-06	2.124147e-02	5.115458e-08
3.670767e-06	2.129306e-02	5.146653e-08
3.684282e-06	2.134464e-02	5.177965e-08
3.697816e-06	2.139624e-02	5.209396e-08
3.711369e-06	2.144784e-02	5.240944e-08
3.724940e-06	2.149944e-02	5.272610e-08
3.738530e-06	2.155105e-02	5.304395e-08
3.752139e-06	2.160267e-02	5.336298e-08
3.765767e-06	2.165429e-02	5.368320e-08
3.779413e-06	2.170592e-02	5.400460e-08
3.793078e-06	2.175755e-02	5.432719e-08
3.806762e-06	2.180919e-02	5.465098e-08
3.820464e-06	2.186083e-02	5.497596e-08
3.834185e-06	2.191248e-02	5.530214e-08
3.847925e-06	2.196413e-02	5.562951e-08
3.861684e-06	2.201579e-02	5.595808e-08
3.875460e-06	2.206746e-02	5.628785e-08
3.889256e-06	2.211913e-02	5.661883e-08
3.903070e-06	2.217080e-02	5.695100e-08
3.916903e-06	2.222248e-02	5.728439e-08
3.930754e-06	2.227417e-02	5.761898e-08
3.944624e-06	2.232586e-02	5.795478e-08
3.958513e-06	2.237756e-02	5.829179e-08
3.972420e-06	2.242926e-02	5.863002e-08
3.986346e-06	2.248097e-02	5.896946e-08
4.000290e-06	2.253268e-02	5.931012e-08
4.014252e-06	2.258440e-02	5.965200e-08
4.028233e-06	2.263612e-02	5.999509e-08
4.042233e-06	2.268785e-02	6.033941e-08
4.056251e-06	2.273959e-02	6.068495e-08
4.070288e-06	2.279133e-02	6.103172e-08
4.084343e-06	2.284307e-02	6.137971e-08
4.098416e-06	2.289483e-02	6.172894e-08
4.112508e-06	2.294658e-02	6.207939e-08
4.126619e-06	2.299834e-02	6.243108e-08
4.140748e-06	2.305011e-02	6.278400e-08
4.154895e-06	2.310189e-02	6.313816e-08
4.169061e-06	2.315366e-02	6.349356e-08
4.183245e-06	2.320545e-02	6.385019e-08
4.197447e-06	2.325724e-02	6.420807e-08
4.211668e-06	2.330903e-02	6.456719e-08
4.225907e-06	2.336083e-02	6.492756e-08
4.240165e-06	2.341264e-02	6.528917e-08
4.254441e-06	2.346445e-02	6.565203e-08
4.268735e-06	2.351627e-02	6.601614e-08
4.283047e-06	2.356809e-02	6.638150e-08
4.297378e-06	2.361992e-02	6.674812e-08
4.311728e-06	2.367175e-02	6.711599e-08
4.326095e-06	2.372359e-02	6.748512e-08
4.340481e-06	2.377543e-02	6.785551e-08
4.354885e-06	2.382728e-02	6.822716e-08
4.369307e-06	2.387913e-02	6.860008e-08
4.383748e-06	2.393099e-02	6.897426e-08
4.398207e-06	2.398286e-02	6.934970e-08
4.412684e-06	2.403473e-02	6.972641e-08
4.427179e-06	2.408661e-02	7.010439e-08
4.441693e-06	2.413849e-02	7.048365e-08
4.456224e-06	2.419038e-02	7.086418e-08
4.470774e-06	2.424227e-02	7.124598e-08
4.485343e-06	2.429417e-02	7.162906e-08
4.499929e-06	2.434607e-02	7.201341e-08
4.514533e-06	2.439798e-02	7.239905e-08
4.529156e-06	2.444989e-02	7.278597e-08
4.543797e-06	2.450181e-02	7.317418e-08
4.558456e-06	2.455374e-02	7.356367e-08
4.573133e-06	2.460567e-02	7.395444e-08
4.587829e-06	2.465761e-02	7.434651e-08
4.602542e-06	2.470955e-02	7.473987e-08
4.617274e-06	2.476149e-02	7.513452e-08
4.632023e-06	2.481345e-02	7.553046e-08
4.646791e-06	2.486540e-02	7.592770e-08
4.661577e-06	2.491737e-02	7.632624e-08
4.676381e-06	2.496934e-02	7.672608e-08
4.691203e-06	2.502131e-02	7.712722e-08
4.706043e-06	2.507329e-02	7.752966e-08
4.720901e-06	2.512528e-02	7.793341e-08
4.735777e-06	2.517727e-02	7.833847e-08
4.750672e-06	2.522926e-02	7.874483e-08
4.765584e-06	2.528126e-02	7.915251e-08
4.780514e-06	2.533327e-02	7.956149e-08
4.795463e-06	2.538528e-02	7.997179e-08
4.810429e-06	2.543730e-02	8.038341e-08
4.825413e-06	2.548933e-02	8.079634e-08
4.840416e-06	2.554135e-02	8.121059e-08
4.855436e-06	2.559339e-02	8.162617e-08
4.870474e-06	2.564543e-02	8.204306e-08
4.885531e-06	2.569747e-02	8.246128e-08
4.900605e-06	2.574952e-02	8.288083e-08
4.915697e-06	2.580158e-02	8.330170e-08
4.930807e-06	2.585364e-02	8.372391e-08
4.945935e-06	2.590571e-02	8.414744e-08
4.961081e-06	2.595778e-02	8.457231e-08
4.976245e-06	2.600986e-02	8.499851e-08
4.991427e-06	2.606194e-02	8.542605e-08
5.006627e-06	2.611403e-02	8.585493e-08
5.021845e-06	2.616613e-02	8.628515e-08
5.037080e-06	2.621823e-02	8.671671e-08
5.052334e-06	2.627033e-02	8.714961e-08
5.067605e-06	2.632244e-02	8.758386e-08
5.082894e-06	2.637456e-02	8.801946e-08
5.098201e-06	2.642668e-02	8.845641e-08
5.113526e-06	2.647881e-02	8.889470e-08
5.128869e-06	2.653094e-02	8.933435e-08
5.144230e-06	2.658308e-02	8.977535e-08
5.159608e-06	2.663522e-02	9.021771e-08
5.175004e-06	2.668737e-02	9.066143e-08
5.190419e-06	2.673952e-02	9.110651e-08
5.205850e-06	2.679168e-02	9.155294e-08
5.221300e-06	2.684385e-02	9.200074e-08
5.236768e-06	2.689602e-02	9.244991e-08
5.252253e-06	2.694820e-02	9.290044e-08
5.267756e-06	2.700038e-02	9.335234e-08
5.283277e-06	2.705257e-02	9.380561e-08
5.298816e-06	2.710476e-02	9.426025e-08
5.314372e-06	2.715696e-02	9.471626e-08
5.329946e-06	2.720916e-02	9.517365e-08
5.345538e-06	2.726137e-02	9.563242e-08
5.361148e-06	2.731358e-02	9.609257e-08
5.376775e-06	2.736580e-02	9.655409e-08
5.392420e-06	2.741803e-02	9.701700e-08
5.408083e-06	2.747026e-02	9.748129e-08
5.423764e-06	2.752250e-02	9.794697e-08
5.439462e-06	2.757474e-02	9.841403e-08
5.455178e-06	2.762699e-02	9.888249e-08
5.470912e-06	2.767924e-02	9.935233e-08
5.486663e-06	2.773150e-02	9.982357e-08
5.502432e-06	2.778376e-02	1.002962e-07
5.518219e-06	2.783603e-02	1.007702e-07
5.534023e-06	2.788830e-02	1.012457e-07
5.549845e-06	2.794059e-02	1.017225e-07
5.565685e-06	2.799287e-02	1.022007e-07
5.581542e-06	2.804516e-02	1.026803e-07
5.597417e-06	2.809746e-02	1.031614e-07
5.613310e-06	2.814976e-02	1.036438e-07
5.629220e-06	2.820207e-02	1.041277e-07
5.645148e-06	2.825438e-02	1.046129e-07
5.661093e-06	2.830670e-02	1.050996e-07
5.677057e-06	2.835902e-02	1.055877e-07
5.693037e-06	2.841135e-02	1.060772e-07
5.709036e-06	2.846369e-02	1.065681e-07
5.725052e-06	2.851603e-02	1.070604e-07
5.741085e-06	2.856837e-02	1.075542e-07
5.757136e-06	2.862073e-02	1.080494e-07
5.773205e-06	2.867308e-02	1.085460e-07
5.789291e-06	2.872545e-02	1.090440e-07
5.805395e-06	2.877781e-02	1.095435e-07
5.821516e-06	2.883019e-02	1.100444e-07
5.837655e-06	2.888257e-02	1.105467e-07
5.853812e-06	2.893495e-02	1.110504e-07
5.869985e-06	2.898734e-02	1.115556e-07
5.886177e-06	2.903974e-02	1.120622e-07
5.902386e-06	2.909214e-02	1.125703e-07
5.918613e-06	2.914454e-02	1.130798e-07
5.934857e-06	2.919695e-02	1.135907e-07
5.951118e-06	2.924937e-02	1.141031e-07
5.967397e-06	2.930179e-02	1.146170e-07
5.983694e-06	2.935422e-02	1.151322e-07
6.000008e-06	2.940666e-02	1.156490e-07
6.016340e-06	2.945910e-02	1.161671e-07
6.032689e-06	2.951154e-02	1.166868e-07
6.049055e-06	2.956399e-02	1.172079e-07
6.065439e-06	2.961645e-02	1.177304e-07
6.081841e-06	2.966891e-02	1.182544e-07
6.098260e-06	2.972137e-02	1.187798e-07
6.114696e-06	2.977385e-02	1.193067e-07
6.131150e-06	2.982632e-02	1.198351e-07
6.147621e-06	2.987881e-02	1.203650e-07
6.164110e-06	2.993130e-02	1.208963e-07
6.180616e-06	2.998379e-02	1.214290e-07
6.197139e-06	3.003629e-02	1.219633e-07
6.213680e-06	3.008879e-02	1.224990e-07
6.230239e-06	3.014130e-02	1.230362e-07
6.246815e-06	3.019382e-02	1.235749e-07
6.263408e-06	3.024634e-02	1.241150e-07
6.280018e-06	3.029887e-02	1.246566e-07
6.296646e-06	3.035140e-02	1.251997e-07
6.313292e-06	3.040394e-02	1.257443e-07
6.329954e-06	3.045648e-02	1.262903e-07
6.346635e-06	3.050903e-02	1.268379e-07
6.363332e-06	3.056159e-02	1.273869e-07
6.380047e-06	3.061415e-02	1.279374e-07
6.396779e-06	3.066671e-02	1.284895e-07
6.413529e-06	3.071928e-02	1.290430e-07
6.430296e-06	3.077186e-02	1.295980e-07
6.447080e-06	3.082444e-02	1.301545e-07
6.463882e-06	3.087703e-02	1.307124e-07
6.480701e-06	3.092962e-02	1.312719e-07
6.497537e-06	3.098222e-02	1.318329e-07
6.514391e-06	3.103483e-02	1.323954e-07
6.531262e-06	3.108744e-02	1.329594e-07
6.548150e-06	3.114005e-02	1.335249e-07
6.565056e-06	3.119267e-02	1.340919e-07
6.581978e-06	3.124530e-02	1.346605e-07
6.598919e-06	3.129793e-02	1.352305e-07
6.615876e-06	3.135057e-02	1.358020e-07
6.632851e-06	3.140321e-02	1.363751e-07
6.649843e-06	3.145586e-02	1.369497e-07
6.666852e-06	3.150851e-02	1.375258e-07
6.683879e-06	3.156117e-02	1.381034e-07
6.700923e-06	3.161383e-02	1.386825e-07
6.717984e-06	3.166651e-02	1.392632e-07
6.735063e-06	3.171918e-02	1.398454e-07
6.752158e-06	3.177186e-02	1.404291e-07
6.769271e-06	3.182455e-02	1.410143e-07
6.786402e-06	3.187724e-02	1.416011e-07
6.803549e-06	3.192994e-02	1.421894e-07
6.820714e-06	3.198264e-02	1.427792e-07
6.837896e-06	3.203535e-02	1.433706e-07
6.855095e-06	3.208807e-02	1.439635e-07
6.872311e-06	3.214078e-02	1.445580e-07
6.889545e-06	3.219351e-02	1.451539e-07
6.906796e-06	3.224624e-02	1.457515e-07
6.924064e-06	3.229898e-02	1.463506e-07
6.941349e-06	3.235172e-02	1.469512e-07
6.958652e-06	3.240447e-02	1.475533e-07
6.975971e-06	3.245722e-02	1.481571e-07
6.993308e-06	3.250998e-02	1.487623e-07
7.010662e-06	3.256274e-02	1.493692e-07
7.028034e-06	3.261551e-02	1.499775e-07
7.045422e-06	3.266829e-02	1.505875e-07
7.062828e-06	3.272107e-02	1.511990e-07
7.080251e-06	3.277385e-02	1.518120e-07
7.097691e-06	3.282664e-02	1.524266e-07
7.115148e-06	3.287944e-02	1.530428e-07
7.132622e-06	3.293224e-02	1.536606e-07
7.150114e-06	3.298505e-02	1.542799e-07
7.167622e-06	3.303787e-02	1.549007e-07
7.185148e-06	3.309068e-02	1.555232e-07
7.202691e-06	3.314351e-02	1.561472e-07
7.220251e-06	3.319634e-02	1.567728e-07
7.237828e-06	3.324917e-02	1.574000e-07
7.255423e-06	3.330202e-02	1.580287e-07
7.273034e-06	3.335486e-02	1.586591e-07
7.290663e-06	3.340772e-02	1.592910e-07
7.308309e-06	3.346057e-02	1.599245e-07
7.325971e-06	3.351344e-02	1.605595e-07
7.343651e-06	3.356631e-02	1.611962e-07
7.361348e-06	3.361918e-02	1.618345e-07
7.379063e-06	3.367206e-02	1.624743e-07
7.396794e-06	3.372494e-02	1.631157e-07
7.414542e-06	3.377784e-02	1.637588e-07
7.432308e-06	3.383073e-02	1.644034e-07
7.450090e-06	3.388363e-02	1.650496e-07
7.467890e-06	3.393654e-02	1.656974e-07
7.485707e-06	3.398945e-02	1.663468e-07
7.503541e-06	3.404237e-02	1.669978e-07
7.521392e-06	3.409530e-02	1.676504e-07
7.539260e-06	3.414823e-02	1.683047e-07
7.557145e-06	3.420116e-02	1.689605e-07
7.575047e-06	3.425410e-02	1.696179e-07
7.592966e-06	3.430705e-02	1.702770e-07
7.610902e-06	3.436000e-02	1.709377e-07
7.628855e-06	3.441296e-02	1.715999e-07
7.646826e-06	3.446592e-02	1.722638e-07
7.664813e-06	3.451889e-02	1.729293e-07
7.682818e-06	3.457186e-02	1.735965e-07
7.700839e-06	3.462484e-02	1.742652e-07
7.718878e-06	3.467783e-02	1.749356e-07
7.736933e-06	3.473082e-02	1.756076e-07
7.755006e-06	3.478381e-02	1.762812e-07
7.773095e-06	3.483682e-02	1.769565e-07
7.791202e-06	3.488982e-02	1.776333e-07
7.809326e-06	3.494284e-02	1.783119e-07
7.827466e-06	3.499585e-02	1.789920e-07
7.845624e-06	3.504888e-02	1.796738e-07
7.863799e-06	3.510191e-02	1.803572e-07
7.881990e-06	3.515494e-02	1.810423e-07
7.900199e-06	3.520798e-02	1.817290e-07
7.918425e-06	3.526103e-02	1.824173e-07
7.936667e-06	3.531408e-02	1.831073e-07
7.954927e-06	3.536714e-02	1.837989e-07
7.973204e-06	3.542020e-02	1.844922e-07
7.991497e-06	3.547327e-02	1.851871e-07
8.009808e-06	3.552634e-02	1.858837e-07
8.028136e-06	3.557942e-02	1.865819e-07
8.046480e-06	3.563251e-02	1.872818e-07
8.064842e-06	3.568560e-02	1.879833e-07
8.083220e-06	3.573869e-02	1.886865e-07
8.101616e-06	3.579179e-02	1.893914e-07
8.120028e-06	3.584490e-02	1.900979e-07
8.138458e-06	3.589801e-02	1.908061e-07
8.156904e-06	3.595113e-02	1.915159e-07
8.175368e-06	3.600425e-02	1.922274e-07
8.193848e-06	3.605738e-02	1.929406e-07
8.212345e-06	3.611052e-02	1.936554e-07
8.230859e-06	3.616366e-02	1.943719e-07
8.249390e-06	3.621680e-02	1.950901e-07
8.267938e-06	3.626996e-02	1.958100e-07
8.286503e-06	3.632311e-02	1.965315e-07
8.305085e-06	3.637627e-02	1.972548e-07
8.323684e-06	3.642944e-02	1.979797e-07
8.342300e-06	3.648262e-02	1.987063e-07
8.360933e-06	3.653580e-02	1.994345e-07
8.379582e-06	3.658898e-02	2.001645e-07
8.398249e-06	3.664217e-02	2.008961e-07
8.416932e-06	3.669537e-02	2.016294e-07
8.435633e-06	3.674857e-02	2.023645e-07
8.454350e-06	3.680177e-02	2.031012e-07
8.473084e-06	3.685499e-02	2.038396e-07
8.491835e-06	3.690820e-02	2.045797e-07
8.510603e-06	3.696143e-02	2.053215e-07
8.529388e-06	3.701466e-02	2.060650e-07
8.548190e-06	3.706789e-02	2.068102e-07
8.567008e-06	3.712113e-02	2.075571e-07
8.585844e-06	3.717438e-02	2.083057e-07
8.604696e-06	3.722763e-02	2.090560e-07
8.623566e-06	3.728089e-02	2.098080e-07
8.642452e-06	3.733415e-02	2.105618e-07
8.661355e-06	3.738742e-02	2.113172e-07
8.680275e-06	3.744069e-02	2.120744e-07
8.699212e-06	3.749397e-02	2.128333e-07
8.718165e-06	3.754725e-02	2.135938e-07
8.737136e-06	3.760054e-02	2.143562e-07
8.756123e-06	3.765384e-02	2.151202e-07
8.775127e-06	3.770714e-02	2.158859e-07
8.794149e-06	3.776045e-02	2.166534e-07
8.813187e-06	3.781376e-02	2.174226e-07
8.832241e-06	3.786708e-02	2.181936e-07
8.851313e-06	3.792040e-02	2.189662e-07
8.870402e-06	3.797373e-02	2.197406e-07
8.889507e-06	3.802707e-02	2.205167e-07
8.908629e-06	3.808041e-02	2.212946e-07
8.927768e-06	3.813375e-02	2.220742e-07
8.946924e-06	3.818711e-02	2.228555e-07
8.966097e-06	3.824046e-02	2.236386e-07
8.985287e-06	3.829382e-02	2.244234e-07
9.004493e-06	3.834719e-02	2.252100e-07
9.023716e-06	3.840057e-02	2.259983e-07
9.042956e-06	3.845395e-02	2.267883e-07
9.062213e-06	3.850733e-02	2.275801e-07
9.081487e-06	3.856072e-02	2.283737e-07
9.100777e-06	3.861412e-02	2.291690e-07
9.120085e-06	3.866752e-02	2.299660e-07
9.139409e-06	3.872093e-02	2.307648e-07
9.158750e-06	3.877434e-02	2.315654e-07
9.178108e-06	3.882776e-02	2.323677e-07
9.197482e-06	3.888118e-02	2.331718e-07
9.216874e-06	3.893461e-02	2.339777e-07
9.236282e-06	3.898805e-02	2.347853e-07
9.255707e-06	3.904149e-02	2.355946e-07
9.275148e-06	3.909493e-02	2.364058e-07
9.294607e-06	3.914839e-02	2.372187e-07
9.314082e-06	3.920184e-02	2.380334e-07
9.333575e-06	3.925531e-02	2.388499e-07
9.353084e-06	3.930877e-02	2.396681e-07
9.372609e-06	3.936225e-02	2.404881e-07
9.392152e-06	3.941573e-02	2.413099e-07
9.411711e-06	3.946921e-02	2.421335e-07
9.431287e-06	3.952270e-02	2.429588e-07
9.450880e-06	3.957620e-02	2.437860e-07
9.470490e-06	3.962970e-02	2.446149e-07
9.490116e-06	3.968321e-02	2.454456e-07
9.509759e-06	3.973672e-02	2.462781e-07
9.529419e-06	3.979024e-02	2.471124e-07
9.549096e-06	3.984377e-02	2.479485e-07
9.568789e-06	3.989730e-02	2.487864e-07
9.588500e-06	3.995083e-02	2.496260e-07
9.608227e-06	4.000437e-02	2.504675e-07
9.627970e-06	4.005792e-02	2.513108e-07
9.647731e-06	4.011147e-02	2.521558e-07
9.667508e-06	4.016503e-02	2.530027e-07
9.687302e-06	4.021859e-02	2.538514e-07
9.707113e-06	4.027216e-02	2.547019e-07
9.726940e-06	4.032574e-02	2.555542e-07
9.746785e-06	4.037932e-02	2.564083e-07
9.766646e-06	4.043290e-02	2.572642e-07
9.786523e-06	4.048650e-02	2.581219e-07
9.806418e-06	4.054009e-02	2.589815e-07
9.826329e-06	4.059369e-02	2.598428e-07
9.846257e-06	4.064730e-02	2.607060e-07
9.866202e-06	4.070092e-02	2.615710e-07
9.886163e-06	4.075454e-02	2.624378e-07
9.906141e-06	4.080816e-02	2.633065e-07
9.926136e-06	4.086179e-02	2.641770e-07
9.946148e-06	4.091543e-02	2.650493e-07
9.966176e-06	4.096907e-02	2.659234e-07
9.986221e-06	4.102272e-02	2.667994e-07
1.000628e-05	4.107637e-02	2.676772e-07
1.002636e-05	4.113003e-02	2.685568e-07
1.004646e-05	4.118369e-02	2.694383e-07
1.006657e-05	4.123736e-02	2.703216e-07
1.008670e-05	4.129104e-02	2.712067e-07
1.010684e-05	4.134472e-02	2.720937e-07
1.012700e-05	4.139840e-02	2.729825e-07
1.014718e-05	4.145210e-02	2.738732e-07
1.016738e-05	4.150579e-02	2.747657e-07
1.018759e-05	4.155950e-02	2.756601e-07
1.020782e-05	4.161321e-02	2.765563e-07
1.022807e-05	4.166692e-02	2.774544e-07
1.024833e-05	4.172064e-02	2.783543e-07
1.026861e-05	4.177437e-02	2.792561e-07
1.028890e-05	4.182810e-02	2.801597e-07
1.030922e-05	4.188184e-02	2.810652e-07
1.032954e-05	4.193558e-02	2.819726e-07
1.034989e-05	4.198933e-02	2.828818e-07
1.037025e-05	4.204308e-02	2.837929e-07
1.039063e-05	4.209684e-02	2.847059e-07
1.041103e-05	4.215060e-02	2.856207e-07
1.043144e-05	4.220437e-02	2.865374e-07
1.045187e-05	4.225815e-02	2.874560e-07
1.047232e-05	4.231193e-02	2.883764e-07
1.049278e-05	4.236572e-02	2.892987e-07
1.051326e-05	4.241951e-02	2.902229e-07
1.053375e-05	4.247331e-02	2.911490e-07
1.055427e-05	4.252712e-02	2.920770e-07
1.057479e-05	4.258093e-02	2.930068e-07
1.059534e-05	4.263474e-02	2.939385e-07
1.061590e-05	4.268856e-02	2.948721e-07
1.063648e-05	4.274239e-02	2.958076e-07
1.065708e-05	4.279622e-02	2.967450e-07
1.067769e-05	4.285006e-02	2.976843e-07
1.069832e-05	4.290390e-02	2.986254e-07
1.071897e-05	4.295775e-02	2.995685e-07
1.073963e-05	4.301161e-02	3.005135e-07
1.076031e-05	4.306547e-02	3.014603e-07
1.078100e-05	4.311933e-02	3.024091e-07
1.080172e-05	4.317320e-02	3.033597e-07
1.082245e-05	4.322708e-02	3.043123e-07
1.084319e-05	4.328096e-02	3.052668e-07
1.086395e-05	4.333485e-02	3.062231e-07
1.088473e-05	4.338875e-02	3.071814e-07
1.090553e-05	4.344265e-02	3.081416e-07
1.092634e-05	4.349655e-02	3.091037e-07
1.094717e-05	4.355046e-02	3.100678e-07
1.096802e-05	4.360438e-02	3.110337e-07
1.098888e-05	4.365830e-02	3.120016e-07
1.100976e-05	4.371223e-02	3.129713e-07
1.103066e-05	4.376616e-02	3.139430e-07
1.105157e-05	4.382010e-02	3.149167e-07
1.107250e-05	4.387404e-02	3.158922e-07
1.109344e-05	4.392800e-02	3.168697e-07
1.111440e-05	4.398195e-02	3.178491e-07
1.113538e-05	4.403591e-02	3.188304e-07
1.115638e-05	4.408988e-02	3.198137e-07
1.117739e-05	4.414385e-02	3.207989e-07
1.119842e-05	4.419783e-02	3.217860e-07
1.121947e-05	4.425181e-02	3.227751e-07
1.124053e-05	4.430580e-02	3.237661e-07
1.126161e-05	4.435980e-02	3.247590e-07
1.128270e-05	4.441380e-02	3.257539e-07
1.130381e-05	4.446781e-02	3.267508e-07
1.132494e-05	4.452182e-02	3.277496e-07
1.134609e-05	4.457584e-02	3.287503e-07
1.136725e-05	4.462986e-02	3.297530e-07
1.138843e-05	4.468389e-02	3.307576e-07
1.140962e-05	4.473792e-02	3.317642e-07
1.143084e-05	4.479196e-02	3.327728e-07
1.145206e-05	4.484601e-02	3.337833e-07
1.147331e-05	4.490006e-02	3.347957e-07
1.149457e-05	4.495412e-02	3.358101e-07
1.151585e-05	4.500818e-02	3.368265e-07
1.153714e-05	4.506225e-02	3.378449e-07
1.155846e-05	4.511632e-02	3.388652e-07
1.157978e-05	4.517040e-02	3.398875e-07
1.160113e-05	4.522449e-02	3.409117e-07
1.162249e-05	4.527858e-02	3.419379e-07
1.164387e-05	4.533267e-02	3.429661e-07
1.166526e-05	4.538678e-02	3.439963e-07
1.168667e-05	4.544088e-02	3.450285e-07
1.170810e-05	4.549500e-02	3.460626e-07
1.172955e-05	4.554912e-02	3.470987e-07
1.175101e-05	4.560324e-02	3.481368e-07
1.177248e-05	4.565737e-02	3.491769e-07
1.179398e-05	4.571151e-02	3.502189e-07
1.181549e-05	4.576565e-02	3.512630e-07
1.183702e-05	4.581980e-02	3.523090e-07
1.185856e-05	4.587395e-02	3.533570e-07
1.188012e-05	4.592811e-02	3.544070e-07
1.190170e-05	4.598227e-02	3.554591e-07
1.192329e-05	4.603644e-02	3.565131e-07
1.194490e-05	4.609062e-02	3.575691e-07
1.196653e-05	4.614480e-02	3.586271e-07
1.198817e-05	4.619898e-02	3.596871e-07
1.200983e-05	4.625318e-02	3.607491e-07
1.203151e-05	4.630738e-02	3.618131e-07
1.205320e-05	4.636158e-02	3.628792e-07
1.207491e-05	4.641579e-02	3.639472e-07
1.209664e-05	4.647000e-02	3.650172e-07
1.211838e-05	4.652422e-02	3.660893e-07
1.214014e-05	4.657845e-02	3.671634e-07
1.216192e-05	4.663268e-02	3.682395e-07
1.218371e-05	4.668692e-02	3.693176e-07
1.220552e-05	4.674116e-02	3.703977e-07
1.222735e-05	4.679541e-02	3.714798e-07
1.224919e-05	4.684967e-02	3.725640e-07
1.227105e-05	4.690393e-02	3.736502e-07
1.229293e-05	4.695819e-02	3.747384e-07
1.231482e-05	4.701246e-02	3.758287e-07
1.233673e-05	4.706674e-02	3.769210e-07
1.235865e-05	4.712102e-02	3.780153e-07
1.238060e-05	4.717531e-02	3.791116e-07
1.240255e-05	4.722960e-02	3.802100e-07
1.242453e-05	4.728390e-02	3.813104e-07
1.244652e-05	4.733821e-02	3.824129e-07
1.246853e-05	4.739252e-02	3.835174e-07
1.249056e-05	4.744684e-02	3.846239e-07
1.251260e-05	4.750116e-02	3.857325e-07
1.253466e-05	4.755549e-02	3.868432e-07
1.255673e-05	4.760982e-02	3.879558e-07
1.257882e-05	4.766416e-02	3.890706e-07
1.260093e-05	4.771850e-02	3.901874e-07
1.262306e-05	4.777286e-02	3.913062e-07
1.264520e-05	4.782721e-02	3.924271e-07
1.266735e-05	4.788157e-02	3.935501e-07
1.268953e-05	4.793594e-02	3.946751e-07
1.271172e-05	4.799031e-02	3.958022e-07
1.273393e-05	4.804469e-02	3.969313e-07
1.275615e-05	4.809908e-02	3.980625e-07
1.277839e-05	4.815347e-02	3.991958e-07
1.280065e-05	4.820786e-02	4.003311e-07
1.282292e-05	4.826226e-02	4.014685e-07
1.284521e-05	4.831667e-02	4.026080e-07
1.286752e-05	4.837108e-02	4.037495e-07
1.288984e-05	4.842550e-02	4.048932e-07
1.291218e-05	4.847993e-02	4.060389e-07
1.293454e-05	4.853436e-02	4.071867e-07
1.295691e-05	4.858879e-02	4.083365e-07
1.297930e-05	4.864323e-02	4.094885e-07
1.300171e-05	4.869768e-02	4.106425e-07
1.302413e-05	4.875213e-02	4.117986e-07
1.304657e-05	4.880659e-02	4.129568e-07
1.306903e-05	4.886105e-02	4.141171e-07
1.309150e-05	4.891552e-02	4.152795e-07
1.311399e-05	4.897000e-02	4.164440e-07
1.313650e-05	4.902448e-02	4.176106e-07
1.315902e-05	4.907897e-02	4.187793e-07
1.318156e-05	4.913346e-02	4.199500e-07
1.320411e-05	4.918796e-02	4.211229e-07
1.322668e-05	4.924246e-02	4.222979e-07
1.324927e-05	4.929697e-02	4.234750e-07
1.327188e-05	4.935148e-02	4.246541e-07
1.329450e-05	4.940600e-02	4.258354e-07
1.331714e-05	4.946053e-02	4.270188e-07
1.333979e-05	4.951506e-02	4.282044e-07
1.336246e-05	4.956960e-02	4.293920e-07
1.338515e-05	4.962414e-02	4.305817e-07
1.340786e-05	4.967869e-02	4.317736e-07
1.343058e-05	4.973325e-02	4.329676e-07
1.345331e-05	4.978781e-02	4.341637e-07
1.347607e-05	4.984237e-02	4.353619e-07
1.349884e-05	4.989694e-02	4.365623e-07
1.352163e-05	4.995152e-02	4.377647e-07
1.354443e-05	5.000610e-02	4.389693e-07
1.356725e-05	5.006069e-02	4.401761e-07
1.359009e-05	5.011529e-02	4.413849e-07
1.361294e-05	5.016988e-02	4.425959e-07
1.363581e-05	5.022449e-02	4.438091e-07
1.365870e-05	5.027910e-02	4.450243e-07
1.368160e-05	5.033372e-02	4.462418e-07
1.370452e-05	5.038834e-02	4.474613e-07
1.372746e-05	5.044297e-02	4.486830e-07
1.375041e-05	5.049760e-02	4.499068e-07
1.377338e-05	5.055224e-02	4.511328e-07
1.379637e-05	5.060689e-02	4.523610e-07
1.381937e-05	5.066154e-02	4.535912e-07
1.384239e-05	5.071620e-02	4.548237e-07
1.386542e-05	5.077086e-02	4.560583e-07
1.388848e-05	5.082553e-02	4.572950e-07
1.391154e-05	5.088020e-02	4.585339e-07
1.393463e-05	5.093488e-02	4.597750e-07
1.395773e-05	5.098956e-02	4.610182e-07
1.398085e-05	5.104426e-02	4.622636e-07
1.400399e-05	5.109895e-02	4.635111e-07
1.402714e-05	5.115365e-02	4.647608e-07
1.405030e-05	5.120836e-02	4.660127e-07
1.407349e-05	5.126308e-02	4.672667e-07
1.409669e-05	5.131779e-02	4.685230e-07
1.411991e-05	5.137252e-02	4.697814e-07
1.414314e-05	5.142725e-02	4.710419e-07
1.416639e-05	5.148199e-02	4.723047e-07
1.418966e-05	5.153673e-02	4.735696e-07
1.421295e-05	5.159148e-02	4.748367e-07
1.423625e-05	5.164623e-02	4.761060e-07
1.425956e-05	5.170099e-02	4.773775e-07
1.428290e-05	5.175575e-02	4.786511e-07
1.430625e-05	5.181052e-02	4.799270e-07
1.432961e-05	5.186530e-02	4.812050e-07
1.435300e-05	5.192008e-02	4.824852e-07
1.437640e-05	5.197487e-02	4.837677e-07
1.439981e-05	5.202966e-02	4.850523e-07
1.445983e-05	5.216994e-02	4.883505e-07
1.458014e-05	5.245052e-02	4.949882e-07
1.470084e-05	5.273114e-02	5.016810e-07
1.482192e-05	5.301178e-02	5.084290e-07
1.494338e-05	5.329246e-02	5.152325e-07
1.506523e-05	5.357316e-02	5.220916e-07
1.518745e-05	5.385390e-02	5.290065e-07
1.531006e-05	5.413467e-02	5.359773e-07
1.543304e-05	5.441547e-02	5.430043e-07
1.555641e-05	5.469630e-02	5.500876e-07
1.568015e-05	5.497716e-02	5.572273e-07
1.580427e-05	5.525806e-02	5.644238e-07
1.592877e-05	5.553898e-02	5.716771e-07
1.605365e-05	5.581993e-02	5.789873e-07
1.617890e-05	5.610092e-02	5.863547e-07
1.630453e-05	5.638194e-02	5.937795e-07
1.643054e-05	5.666298e-02	6.012618e-07
1.655692e-05	5.694406e-02	6.088018e-07
1.668368e-05	5.722517e-02	6.163996e-07
1.681081e-05	5.750631e-02	6.240554e-07
1.693832e-05	5.778748e-02	6.317695e-07
1.706620e-05	5.806868e-02	6.395420e-07
1.719446e-05	5.834991e-02	6.473729e-07
1.732309e-05	5.863117e-02	6.552626e-07
1.745209e-05	5.891246e-02	6.632112e-07
1.758147e-05	5.919378e-02	6.712189e-07
1.771121e-05	5.947514e-02	6.792858e-07
1.784133e-05	5.975652e-02	6.874120e-07
1.797182e-05	6.003794e-02	6.955979e-07
1.810269e-05	6.031938e-02	7.038435e-07
1.823392e-05	6.060086e-02	7.121491e-07
1.836552e-05	6.088237e-02	7.205147e-07
1.849750e-05	6.116391e-02	7.289405e-07
1.862984e-05	6.144547e-02	7.374267e-07
1.876255e-05	6.172707e-02	7.459736e-07
1.889563e-05	6.200870e-02	7.545811e-07
1.902908e-05	6.229036e-02	7.632496e-07
1.916290e-05	6.257204e-02	7.719792e-07
1.929708e-05	6.285376e-02	7.807700e-07
1.943163e-05	6.313551e-02	7.896223e-07
1.956655e-05	6.341729e-02	7.985361e-07
1.970184e-05	6.369910e-02	8.075117e-07
1.983749e-05	6.398094e-02	8.165493e-07
1.997351e-05	6.426281e-02	8.256489e-07
2.010990e-05	6.454471e-02	8.348108e-07
2.024665e-05	6.482664e-02	8.440351e-07
2.038377e-05	6.510860e-02	8.533221e-07
2.052125e-05	6.539059e-02	8.626718e-07
2.065909e-05	6.567261e-02	8.720844e-07
2.079730e-05	6.595466e-02	8.815601e-07
2.093588e-05	6.623674e-02	8.910991e-07
2.107482e-05	6.651885e-02	9.007015e-07
2.121412e-05	6.680099e-02	9.103675e-07
2.135378e-05	6.708317e-02	9.200973e-07
2.149381e-05	6.736537e-02	9.298910e-07
2.163420e-05	6.764760e-02	9.397488e-07
2.177496e-05	6.792986e-02	9.496711e-07
2.191607e-05	6.821215e-02	9.596576e-07
2.205755e-05	6.849447e-02	9.697087e-07
2.219939e-05	6.877683e-02	9.798246e-07
2.234159e-05	6.905921e-02	9.900054e-07
2.248415e-05	6.934161e-02	1.000251e-06
2.262707e-05	6.962405e-02	1.010562e-06
2.277035e-05	6.990652e-02	1.020939e-06
2.291399e-05	7.018902e-02	1.031381e-06
2.305799e-05	7.047155e-02	1.041889e-06
2.320235e-05	7.075411e-02	1.052463e-06
2.334707e-05	7.103670e-02	1.063102e-06
2.349215e-05	7.131932e-02	1.073809e-06
2.363759e-05	7.160196e-02	1.084581e-06
2.378338e-05	7.188464e-02	1.095420e-06
2.392954e-05	7.216735e-02	1.106326e-06
2.407605e-05	7.245009e-02	1.117299e-06
2.422292e-05	7.273285e-02	1.128338e-06
2.437015e-05	7.301565e-02	1.139445e-06
2.451773e-05	7.329847e-02	1.150620e-06
2.466568e-05	7.358133e-02	1.161861e-06
2.481398e-05	7.386421e-02	1.173171e-06
2.496263e-05	7.414712e-02	1.184549e-06
2.511165e-05	7.443007e-02	1.195994e-06
2.526102e-05	7.471304e-02	1.207508e-06
2.541074e-05	7.499605e-02	1.219090e-06
2.556082e-05	7.527908e-02	1.230741e-06
2.571126e-05	7.556214e-02	1.242460e-06
2.586205e-05	7.584523e-02	1.254248e-06
2.601320e-05	7.612835e-02	1.266105e-06
2.616470e-05	7.641150e-02	1.278032e-06
2.631656e-05	7.669467e-02	1.290027e-06
2.646877e-05	7.697788e-02	1.302093e-06
2.662134e-05	7.726112e-02	1.314228e-06
2.677425e-05	7.754438e-02	1.326432e-06
2.692753e-05	7.782768e-02	1.338707e-06
2.708116e-05	7.811100e-02	1.351052e-06
2.723514e-05	7.839435e-02	1.363467e-06
2.738947e-05	7.867773e-02	1.375952e-06
2.754416e-05	7.896115e-02	1.388509e-06
2.769920e-05	7.924459e-02	1.401136e-06
2.785459e-05	7.952805e-02	1.413834e-06
2.801034e-05	7.981155e-02	1.426603e-06
2.816643e-05	8.009508e-02	1.439443e-06
2.832288e-05	8.037864e-02	1.452355e-06
2.847968e-05	8.066222e-02	1.465338e-06
2.863684e-05	8.094583e-02	1.478394e-06
2.879434e-05	8.122948e-02	1.491521e-06
2.895220e-05	8.151315e-02	1.504720e-06
2.911041e-05	8.179685e-02	1.517991e-06
2.926897e-05	8.208058e-02	1.531335e-06
2.942788e-05	8.236435e-02	1.544752e-06
2.958714e-05	8.264813e-02	1.558241e-06
2.974675e-05	8.293195e-02	1.571803e-06
2.990671e-05	8.321579e-02	1.585438e-06
3.006703e-05	8.349967e-02	1.599146e-06
3.022769e-05	8.378357e-02	1.612928e-06
3.038870e-05	8.406750e-02	1.626783e-06
3.055006e-05	8.435146e-02	1.640712e-06
3.071177e-05	8.463545e-02	1.654715e-06
3.087383e-05	8.491947e-02	1.668791e-06
3.103624e-05	8.520351e-02	1.682942e-06
3.119900e-05	8.548759e-02	1.697167e-06
3.136211e-05	8.577169e-02	1.711467e-06
3.152557e-05	8.605582e-02	1.725841e-06
3.168937e-05	8.633998e-02	1.740290e-06
3.185353e-05	8.662417e-02	1.754814e-06
3.201803e-05	8.690839e-02	1.769414e-06
3.218288e-05	8.719263e-02	1.784088e-06
3.234808e-05	8.747691e-02	1.798838e-06
3.251363e-05	8.776121e-02	1.813663e-06
3.267952e-05	8.804554e-02	1.828565e-06
3.284576e-05	8.832990e-02	1.843542e-06
3.301235e-05	8.861429e-02	1.858595e-06
3.317929e-05	8.889871e-02	1.873725e-06
3.334658e-05	8.918315e-02	1.888931e-06
3.351421e-05	8.946762e-02	1.904213e-06
3.368219e-05	8.975213e-02	1.919572e-06
3.385051e-05	9.003666e-02	1.935008e-06
3.401919e-05	9.032122e-02	1.950522e-06
3.418821e-05	9.060581e-02	1.966112e-06
3.435757e-05	9.089042e-02	1.981779e-06
3.452728e-05	9.117506e-02	1.997524e-06
3.469734e-05	9.145973e-02	2.013347e-06
3.486774e-05	9.174443e-02	2.029248e-06
3.503849e-05	9.202916e-02	2.045226e-06
3.520959e-05	9.231392e-02	2.061283e-06
3.538103e-05	9.259870e-02	2.077418e-06
3.555282e-05	9.288351e-02	2.093631e-06
3.572495e-05	9.316835e-02	2.109923e-06
3.589743e-05	9.345322e-02	2.126294e-06
3.607025e-05	9.373811e-02	2.142744e-06
3.624342e-05	9.402304e-02	2.159273e-06
3.641693e-05	9.430799e-02	2.175881e-06
3.659079e-05	9.459297e-02	2.192568e-06
3.676500e-05	9.487798e-02	2.209335e-06
3.693954e-05	9.516301e-02	2.226182e-06
3.711444e-05	9.544808e-02	2.243109e-06
3.728967e-05	9.573317e-02	2.260115e-06
3.746525e-05	9.601829e-02	2.277202e-06
3.764118e-05	9.630343e-02	2.294369e-06
3.781745e-05	9.658861e-02	2.311617e-06
3.799407e-05	9.687382e-02	2.328946e-06
3.817102e-05	9.715905e-02	2.346355e-06
3.834833e-05	9.744431e-02	2.363845e-06
3.852597e-05	9.772960e-02	2.381416e-06
3.870396e-05	9.801491e-02	2.399069e-06
3.888229e-05	9.830025e-02	2.416802e-06
3.906097e-05	9.858562e-02	2.434618e-06
3.923999e-05	9.887102e-02	2.452515e-06
3.941935e-05	9.915644e-02	2.470495e-06
3.959906e-05	9.944190e-02	2.488556e-06
3.977911e-05	9.972738e-02	2.506700e-06
3.995950e-05	1.000129e-01	2.524925e-06
4.014023e-05	1.002984e-01	2.543234e-06
4.032131e-05	1.005840e-01	2.561625e-06
4.050273e-05	1.008696e-01	2.580099e-06
4.068450e-05	1.011552e-01	2.598656e-06
4.086660e-05	1.014408e-01	2.617296e-06
4.104905e-05	1.017265e-01	2.636020e-06
4.123184e-05	1.020122e-01	2.654827e-06
4.141498e-05	1.022979e-01	2.673718e-06
4.159845e-05	1.025837e-01	2.692692e-06
4.178227e-05	1.028695e-01	2.711751e-06
4.196643e-05	1.031553e-01	2.730893e-06
4.215093e-05	1.034411e-01	2.750120e-06
4.233577e-05	1.037270e-01	2.769431e-06
4.252096e-05	1.040129e-01	2.788827e-06
4.270649e-05	1.042988e-01	2.808308e-06
4.289236e-05	1.045848e-01	2.827873e-06
4.307857e-05	1.048707e-01	2.847524e-06
4.326512e-05	1.051567e-01	2.867259e-06
4.345202e-05	1.054428e-01	2.887080e-06
4.363925e-05	1.057288e-01	2.906987e-06
4.382683e-05	1.060149e-01	2.926979e-06
4.401475e-05	1.063010e-01	2.947057e-06
4.420300e-05	1.065871e-01	2.967221e-06
4.439161e-05	1.068733e-01	2.987471e-06
4.458055e-05	1.071595e-01	3.007808e-06
4.476983e-05	1.074457e-01	3.028231e-06
4.495945e-05	1.077320e-01	3.048740e-06
4.514942e-05	1.080182e-01	3.069337e-06
4.533972e-05	1.083045e-01	3.090020e-06
4.553037e-05	1.085909e-01	3.110790e-06
4.572135e-05	1.088772e-01	3.131648e-06
4.591268e-05	1.091636e-01	3.152592e-06
4.610435e-05	1.094500e-01	3.173625e-06
4.629635e-05	1.097364e-01	3.194745e-06
4.648870e-05	1.100229e-01	3.215953e-06
4.668139e-05	1.103094e-01	3.237249e-06
4.687442e-05	1.105959e-01	3.258633e-06
4.706779e-05	1.108825e-01	3.280106e-06
4.726150e-05	1.111690e-01	3.301667e-06
4.745555e-05	1.114556e-01	3.323317e-06
4.764994e-05	1.117422e-01	3.345055e-06
4.784467e-05	1.120289e-01	3.366882e-06
4.803974e-05	1.123156e-01	3.388799e-06
4.823515e-05	1.126023e-01	3.410804e-06
4.843090e-05	1.128890e-01	3.432899e-06
4.862699e-05	1.131758e-01	3.455084e-06
4.882342e-05	1.134626e-01	3.477358e-06
4.902019e-05	1.137494e-01	3.499722e-06
4.921730e-05	1.140362e-01	3.522177e-06
4.941474e-05	1.143231e-01	3.544721e-06
4.961254e-05	1.146100e-01	3.567356e-06
4.981066e-05	1.148969e-01	3.590081e-06
5.000913e-05	1.151838e-01	3.612897e-06
5.020794e-05	1.154708e-01	3.635805e-06
5.040708e-05	1.157578e-01	3.658802e-06
5.060657e-05	1.160448e-01	3.681891e-06
5.080639e-05	1.163319e-01	3.705071e-06
5.100656e-05	1.166189e-01	3.728343e-06
5.120706e-05	1.169060e-01	3.751705e-06
5.140791e-05	1.171932e-01	3.775161e-06
5.160909e-05	1.174803e-01	3.798707e-06
5.181061e-05	1.177675e-01	3.822346e-06
5.201247e-05	1.180547e-01	3.846076e-06
5.221467e-05	1.183420e-01	3.869900e-06
5.241720e-05	1.186292e-01	3.893816e-06
5.262009e-05	1.189165e-01	3.917825e-06
5.282330e-05	1.192038e-01	3.941925e-06
5.302686e-05	1.194912e-01	3.966120e-06
5.323074e-05	1.197785e-01	3.990407e-06
5.343498e-05	1.200659e-01	4.014788e-06
5.363955e-05	1.203533e-01	4.039262e-06
5.384446e-05	1.206408e-01	4.063830e-06
5.404971e-05	1.209282e-01	4.088491e-06
5.425530e-05	1.212158e-01	4.113247e-06
5.446122e-05	1.215033e-01	4.138096e-06
5.466749e-05	1.217908e-01	4.163040e-06
5.487409e-05	1.220784e-01	4.188078e-06
5.508104e-05	1.223660e-01	4.213211e-06
5.528832e-05	1.226536e-01	4.238439e-06
5.549594e-05	1.229413e-01	4.263760e-06
5.570390e-05	1.232290e-01	4.289178e-06
5.591219e-05	1.235167e-01	4.314689e-06
5.612083e-05	1.238044e-01	4.340298e-06
5.632980e-05	1.240922e-01	4.366000e-06
5.653912e-05	1.243800e-01	4.391799e-06
5.674876e-05	1.246678e-01	4.417693e-06
5.695875e-05	1.249556e-01	4.443684e-06
5.716908e-05	1.252435e-01	4.469769e-06
5.737975e-05	1.255314e-01	4.495953e-06
5.759074e-05	1.258193e-01	4.522231e-06
5.780209e-05	1.261072e-01	4.548607e-06
5.801376e-05	1.263952e-01	4.575078e-06
5.822579e-05	1.266832e-01	4.601648e-06
5.843814e-05	1.269712e-01	4.628313e-06
5.865084e-05	1.272592e-01	4.655077e-06
5.886387e-05	1.275473e-01	4.681937e-06
5.907724e-05	1.278354e-01	4.708896e-06
5.929095e-05	1.281235e-01	4.735951e-06
5.950500e-05	1.284117e-01	4.763104e-06
5.971938e-05	1.286999e-01	4.790355e-06
5.993410e-05	1.289881e-01	4.817705e-06
6.014916e-05	1.292763e-01	4.845152e-06
6.036457e-05	1.295645e-01	4.872699e-06
6.058031e-05	1.298528e-01	4.900344e-06
6.079638e-05	1.301411e-01	4.928086e-06
6.101280e-05	1.304294e-01	4.955929e-06
6.122954e-05	1.307178e-01	4.983869e-06
6.144664e-05	1.310062e-01	5.011910e-06
6.166406e-05	1.312946e-01	5.040049e-06
6.188183e-05	1.315830e-01	5.068289e-06
6.209993e-05	1.318715e-01	5.096627e-06
6.231837e-05	1.321600e-01	5.125066e-06
6.253715e-05	1.324485e-01	5.153604e-06
6.275627e-05	1.327370e-01	5.182243e-06
6.297572e-05	1.330255e-01	5.210981e-06
6.319551e-05	1.333141e-01	5.239821e-06
6.341564e-05	1.336027e-01	5.268760e-06
6.363611e-05	1.338914e-01	5.297801e-06
6.385691e-05	1.341800e-01	5.326941e-06
6.407806e-05	1.344687e-01	5.356184e-06
6.429954e-05	1.347574e-01	5.385527e-06
6.452137e-05	1.350462e-01	5.414972e-06
6.474352e-05	1.353349e-01	5.444518e-06
6.496602e-05	1.356237e-01	5.474166e-06
6.518885e-05	1.359125e-01	5.503915e-06
6.541202e-05	1.362014e-01	5.533768e-06
6.563553e-05	1.364902e-01	5.563720e-06
6.585938e-05	1.367791e-01	5.593777e-06
6.608356e-05	1.370680e-01	5.623935e-06
6.630808e-05	1.373570e-01	5.654196e-06
6.653295e-05	1.376459e-01	5.684561e-06
6.675814e-05	1.379349e-01	5.715027e-06
6.698368e-05	1.382239e-01	5.745597e-06
6.720955e-05	1.385130e-01	5.776269e-06
6.743577e-05	1.388020e-01	5.807045e-06
6.766231e-05	1.390911e-01	5.837924e-06
6.788920e-05	1.393802e-01	5.868908e-06
6.811642e-05	1.396694e-01	5.899994e-06
6.834399e-05	1.399586e-01	5.931186e-06
6.857189e-05	1.402477e-01	5.962480e-06
6.880013e-05	1.405370e-01	5.993880e-06
6.902870e-05	1.408262e-01	6.025383e-06
6.925762e-05	1.411155e-01	6.056992e-06
6.948687e-05	1.414047e-01	6.088705e-06
6.971646e-05	1.416941e-01	6.120523e-06
6.994638e-05	1.419834e-01	6.152445e-06
7.017665e-05	1.422728e-01	6.184474e-06
7.040725e-05	1.425622e-01	6.216607e-06
7.063820e-05	1.428516e-01	6.248846e-06
7.086947e-05	1.431410e-01	6.281190e-06
7.110109e-05	1.434305e-01	6.313641e-06
7.133304e-05	1.437200e-01	6.346197e-06
7.156534e-05	1.440095e-01	6.378860e-06
7.179796e-05	1.442990e-01	6.411628e-06
7.203094e-05	1.445886e-01	6.444504e-06
7.226425e-05	1.448782e-01	6.477487e-06
7.249789e-05	1.451678e-01	6.510574e-06
7.273187e-05	1.454574e-01	6.543770e-06
7.296619e-05	1.457471e-01	6.577072e-06
7.320085e-05	1.460368e-01	6.610482e-06
7.343584e-05	1.463265e-01	6.643998e-06
7.367118e-05	1.466162e-01	6.677624e-06
7.390684e-05	1.469060e-01	6.711355e-06
7.414286e-05	1.471958e-01	6.745196e-06
7.437920e-05	1.474856e-01	6.779143e-06
7.461589e-05	1.477754e-01	6.813199e-06
7.485291e-05	1.480653e-01	6.847363e-06
7.509028e-05	1.483552e-01	6.881636e-06
7.532797e-05	1.486451e-01	6.916017e-06
7.556601e-05	1.489350e-01	6.950508e-06
7.580438e-05	1.492250e-01	6.985106e-06
7.604310e-05	1.495149e-01	7.019814e-06
7.628215e-05	1.498049e-01	7.054631e-06
7.652154e-05	1.500950e-01	7.089558e-06
7.676126e-05	1.503850e-01	7.124593e-06
7.700134e-05	1.506751e-01	7.159740e-06
7.724173e-05	1.509652e-01	7.194994e-06
7.748248e-05	1.512554e-01	7.230361e-06
7.772356e-05	1.515455e-01	7.265836e-06
7.796498e-05	1.518357e-01	7.301422e-06
7.820674e-05	1.521259e-01	7.337120e-06
7.844883e-05	1.524161e-01	7.372926e-06
7.869127e-05	1.527064e-01	7.408844e-06
7.893404e-05	1.529966e-01	7.444872e-06
7.917715e-05	1.532869e-01	7.481012e-06
7.942059e-05	1.535773e-01	7.517262e-06
7.966439e-05	1.538676e-01	7.553626e-06
7.990851e-05	1.541580e-01	7.590098e-06
8.015297e-05	1.544484e-01	7.626685e-06
8.039777e-05	1.547388e-01	7.663381e-06
8.064292e-05	1.550293e-01	7.700191e-06
8.088839e-05	1.553197e-01	7.737112e-06
8.113421e-05	1.556102e-01	7.774146e-06
8.138036e-05	1.559007e-01	7.811292e-06
8.162686e-05	1.561913e-01	7.848551e-06
8.187368e-05	1.564818e-01	7.885922e-06
8.212086e-05	1.567724e-01	7.923407e-06
8.236836e-05	1.570630e-01	7.961004e-06
8.261622e-05	1.573537e-01	7.998715e-06
8.286440e-05	1.576443e-01	8.036539e-06
8.311293e-05	1.579350e-01	8.074477e-06
8.336179e-05	1.582257e-01	8.112527e-06
8.361099e-05	1.585165e-01	8.150694e-06
8.386053e-05	1.588072e-01	8.188972e-06
8.411041e-05	1.590980e-01	8.227366e-06
8.436063e-05	1.593888e-01	8.265873e-06
8.461119e-05	1.596797e-01	8.304496e-06
8.486209e-05	1.599705e-01	8.343233e-06
8.511332e-05	1.602614e-01	8.382084e-06
8.536490e-05	1.605523e-01	8.421051e-06
8.561681e-05	1.608432e-01	8.460132e-06
8.586906e-05	1.611342e-01	8.499329e-06
8.612165e-05	1.614251e-01	8.538641e-06
8.637458e-05	1.617161e-01	8.578069e-06
8.662784e-05	1.620072e-01	8.617612e-06
8.688146e-05	1.622982e-01	8.657272e-06
8.713540e-05	1.625893e-01	8.697046e-06
8.738969e-05	1.628804e-01	8.736938e-06
8.764431e-05	1.631715e-01	8.776945e-06
8.789928e-05	1.634626e-01	8.817070e-06
8.815457e-05	1.637538e-01	8.857310e-06
8.841022e-05	1.640450e-01	8.897669e-06
8.866619e-05	1.643362e-01	8.938142e-06
8.892252e-05	1.646274e-01	8.978735e-06
8.917917e-05	1.649187e-01	9.019443e-06
8.943618e-05	1.652100e-01	9.060270e-06
8.969351e-05	1.655013e-01	9.101213e-06
8.995119e-05	1.657926e-01	9.142276e-06
9.020920e-05	1.660840e-01	9.183454e-06
9.046757e-05	1.663753e-01	9.224753e-06
9.072625e-05	1.666667e-01	9.266167e-06
9.098530e-05	1.669582e-01	9.307702e-06
9.124468e-05	1.672496e-01	9.349356e-06
9.150438e-05	1.675411e-01	9.391126e-06
9.176444e-05	1.678326e-01	9.433017e-06
9.202483e-05	1.681241e-01	9.475025e-06
9.228557e-05	1.684156e-01	9.517154e-06
9.254664e-05	1.687072e-01	9.559400e-06
9.280805e-05	1.689988e-01	9.601768e-06
9.306980e-05	1.692904e-01	9.644253e-06
9.333190e-05	1.695820e-01	9.686860e-06
9.359432e-05	1.698737e-01	9.729585e-06
9.385710e-05	1.701654e-01	9.772432e-06
9.412020e-05	1.704571e-01	9.815397e-06
9.438366e-05	1.707488e-01	9.858485e-06
9.464745e-05	1.710406e-01	9.901691e-06
9.491158e-05	1.713323e-01	9.945020e-06
9.517605e-05	1.716241e-01	9.988467e-06
9.544087e-05	1.719160e-01	1.003204e-05
9.570601e-05	1.722078e-01	1.007573e-05
9.597151e-05	1.724997e-01	1.011954e-05
9.623733e-05	1.727916e-01	1.016347e-05
9.650351e-05	1.730835e-01	1.020753e-05
9.677002e-05	1.733754e-01	1.025170e-05
9.703687e-05	1.736674e-01	1.029600e-05
9.730406e-05	1.739594e-01	1.034042e-05
9.757160e-05	1.742514e-01	1.038497e-05
9.783948e-05	1.745434e-01	1.042963e-05
9.810769e-05	1.748355e-01	1.047442e-05
9.837625e-05	1.751275e-01	1.051933e-05
9.864513e-05	1.754196e-01	1.056437e-05
9.891438e-05	1.757118e-01	1.060952e-05
9.918394e-05	1.760039e-01	1.065480e-05
9.945387e-05	1.762961e-01	1.070021e-05
9.972412e-05	1.765883e-01	1.074573e-05
9.999472e-05	1.768805e-01	1.079138e-05
1.002657e-04	1.771727e-01	1.083715e-05
1.005369e-04	1.774650e-01	1.088305e-05
1.008086e-04	1.777573e-01	1.092907e-05
1.010805e-04	1.780496e-01	1.097522e-05
1.013528e-04	1.783419e-01	1.102149e-05
1.016255e-04	1.786343e-01	1.106789e-05
1.018984e-04	1.789266e-01	1.111440e-05
1.021718e-04	1.792190e-01	1.116105e-05
1.024454e-04	1.795115e-01	1.120782e-05
1.027194e-04	1.798039e-01	1.125471e-05
1.029938e-04	1.800964e-01	1.130173e-05
1.032685e-04	1.803889e-01	1.134888e-05
1.035435e-04	1.806814e-01	1.139615e-05
1.038189e-04	1.809739e-01	1.144355e-05
1.040946e-04	1.812665e-01	1.149107e-05
1.043707e-04	1.815591e-01	1.153872e-05
1.046470e-04	1.818517e-01	1.158650e-05
1.049238e-04	1.821443e-01	1.163440e-05
1.052009e-04	1.824369e-01	1.168243e-05
1.054783e-04	1.827296e-01	1.173058e-05
1.057561e-04	1.830223e-01	1.177886e-05
1.060341e-04	1.833150e-01	1.182727e-05
1.063126e-04	1.836078e-01	1.187581e-05
1.065914e-04	1.839005e-01	1.192447e-05
1.068705e-04	1.841933e-01	1.197327e-05
1.071500e-04	1.844861e-01	1.202218e-05
1.074298e-04	1.847790e-01	1.207123e-05
1.077099e-04	1.850718e-01	1.212040e-05
1.079904e-04	1.853647e-01	1.216971e-05
1.082713e-04	1.856576e-01	1.221914e-05
1.085525e-04	1.859505e-01	1.226870e-05
1.088340e-04	1.862434e-01	1.231839e-05
1.091159e-04	1.865364e-01	1.236820e-05
1.093981e-04	1.868294e-01	1.241815e-05
1.096806e-04	1.871224e-01	1.246823e-05
1.099635e-04	1.874154e-01	1.251843e-05
1.102467e-04	1.877085e-01	1.256876e-05
1.105303e-04	1.880016e-01	1.261923e-05
1.108142e-04	1.882947e-01	1.266982e-05
1.110985e-04	1.885878e-01	1.272054e-05
1.113831e-04	1.888810e-01	1.277140e-05
1.116680e-04	1.891741e-01	1.282238e-05
1.119533e-04	1.894673e-01	1.287349e-05
1.122390e-04	1.897605e-01	1.292474e-05
1.125249e-04	1.900538e-01	1.297611e-05
1.128113e-04	1.903470e-01	1.302762e-05
1.130979e-04	1.906403e-01	1.307925e-05
1.133849e-04	1.909336e-01	1.313102e-05
1.136723e-04	1.912269e-01	1.318292e-05
1.139599e-04	1.915203e-01	1.323495e-05
1.142480e-04	1.918137e-01	1.328711e-05
1.145364e-04	1.921071e-01	1.333941e-05
1.148251e-04	1.924005e-01	1.339183e-05
1.151141e-04	1.926939e-01	1.344439e-05
1.154035e-04	1.929874e-01	1.349708e-05
1.156933e-04	1.932808e-01	1.354990e-05
1.159834e-04	1.935743e-01	1.360285e-05
1.162738e-04	1.938679e-01	1.365594e-05
1.165646e-04	1.941614e-01	1.370916e-05
1.168557e-04	1.944550e-01	1.376251e-05
1.171472e-04	1.947486e-01	1.381600e-05
1.174390e-04	1.950422e-01	1.386962e-05
1.177311e-04	1.953358e-01	1.392337e-05
1.180236e-04	1.956295e-01	1.397726e-05
1.183165e-04	1.959232e-01	1.403128e-05
1.186096e-04	1.962169e-01	1.408544e-05
1.189032e-04	1.965106e-01	1.413972e-05
1.191970e-04	1.968043e-01	1.419415e-05
1.194913e-04	1.970981e-01	1.424871e-05
1.197858e-04	1.973919e-01	1.430340e-05
1.200807e-04	1.976857e-01	1.435822e-05
1.203760e-04	1.979795e-01	1.441318e-05
1.206716e-04	1.982734e-01	1.446828e-05
1.209675e-04	1.985673e-01	1.452351e-05
1.212638e-04	1.988612e-01	1.457888e-05
1.215604e-04	1.991551e-01	1.463438e-05
1.218574e-04	1.994490e-01	1.469002e-05
1.221547e-04	1.997430e-01	1.474579e-05
1.224523e-04	2.000370e-01	1.480171e-05
1.227503e-04	2.003310e-01	1.485775e-05
1.230487e-04	2.006250e-01	1.491393e-05
1.233474e-04	2.009191e-01	1.497025e-05
1.236464e-04	2.012132e-01	1.502671e-05
1.239458e-04	2.015072e-01	1.508330e-05
1.242455e-04	2.018014e-01	1.514003e-05
1.245456e-04	2.020955e-01	1.519690e-05
1.248460e-04	2.023897e-01	1.525390e-05
1.251467e-04	2.026838e-01	1.531104e-05
1.254478e-04	2.029781e-01	1.536832e-05
1.257493e-04	2.032723e-01	1.542574e-05
1.260511e-04	2.035665e-01	1.548329e-05
1.263532e-04	2.038608e-01	1.554098e-05
1.266557e-04	2.041551e-01	1.559881e-05
1.269586e-04	2.044494e-01	1.565679e-05
1.272617e-04	2.047437e-01	1.571489e-05
1.275652e-04	2.050381e-01	1.577314e-05
1.278691e-04	2.053325e-01	1.583152e-05
1.281733e-04	2.056269e-01	1.589005e-05
1.284779e-04	2.059213e-01	1.594871e-05
1.287828e-04	2.062157e-01	1.600751e-05
1.290880e-04	2.065102e-01	1.606645e-05
1.293936e-04	2.068047e-01	1.612554e-05
1.296996e-04	2.070992e-01	1.618476e-05
1.300059e-04	2.073937e-01	1.624412e-05
1.303125e-04	2.076883e-01	1.630362e-05
1.306195e-04	2.079829e-01	1.636326e-05
1.309268e-04	2.082774e-01	1.642304e-05
1.312345e-04	2.085721e-01	1.648297e-05
1.315425e-04	2.088667e-01	1.654303e-05
1.318508e-04	2.091614e-01	1.660323e-05
1.321595e-04	2.094560e-01	1.666358e-05
1.324686e-04	2.097507e-01	1.672406e-05
1.327780e-04	2.100454e-01	1.678469e-05
1.330878e-04	2.103402e-01	1.684546e-05
1.333978e-04	2.106350e-01	1.690637e-05
1.337083e-04	2.109297e-01	1.696743e-05
1.340191e-04	2.112245e-01	1.702862e-05
1.343302e-04	2.115194e-01	1.708996e-05
1.346417e-04	2.118142e-01	1.715143e-05
1.349535e-04	2.121091e-01	1.721306e-05
1.352657e-04	2.124040e-01	1.727482e-05
1.355782e-04	2.126989e-01	1.733673e-05
1.358911e-04	2.129938e-01	1.739878e-05
1.362043e-04	2.132888e-01	1.746097e-05
1.365179e-04	2.135838e-01	1.752331e-05
1.368318e-04	2.138788e-01	1.758579e-05
1.371461e-04	2.141738e-01	1.764841e-05
1.374607e-04	2.144688e-01	1.771118e-05
1.377756e-04	2.147639e-01	1.777409e-05
1.380909e-04	2.150590e-01	1.783715e-05
1.384066e-04	2.153541e-01	1.790035e-05
1.387226e-04	2.156492e-01	1.796369e-05
1.390389e-04	2.159444e-01	1.802718e-05
1.393556e-04	2.162395e-01	1.809081e-05
1.396726e-04	2.165347e-01	1.815459e-05
1.399900e-04	2.168299e-01	1.821851e-05
1.403078e-04	2.171251e-01	1.828258e-05
1.406258e-04	2.174204e-01	1.834679e-05
1.409443e-04	2.177157e-01	1.841115e-05
1.412630e-04	2.180110e-01	1.847566e-05
1.415822e-04	2.183063e-01	1.854031e-05
1.419016e-04	2.186016e-01	1.860510e-05
1.422215e-04	2.188970e-01	1.867005e-05
1.425416e-04	2.191923e-01	1.873513e-05
1.428622e-04	2.194877e-01	1.880037e-05
1.431830e-04	2.197832e-01	1.886575e-05
1.435043e-04	2.200786e-01	1.893128e-05
1.438258e-04	2.203741e-01	1.899696e-05
1.441477e-04	2.206695e-01	1.906278e-05
1.444700e-04	2.209651e-01	1.912875e-05
1.447926e-04	2.212606e-01	1.919486e-05
1.451156e-04	2.215561e-01	1.926113e-05
1.454389e-04	2.218517e-01	1.932754e-05
1.457625e-04	2.221473e-01	1.939410e-05
1.460865e-04	2.224429e-01	1.946081e-05
1.464109e-04	2.227385e-01	1.952767e-05
1.467356e-04	2.230342e-01	1.959467e-05
1.470607e-04	2.233298e-01	1.966183e-05
1.473861e-04	2.236255e-01	1.972913e-05
1.477118e-04	2.239212e-01	1.979658e-05
1.480379e-04	2.242170e-01	1.986418e-05
1.483644e-04	2.245127e-01	1.993193e-05
1.486912e-04	2.248085e-01	1.999982e-05
1.490183e-04	2.251043e-01	2.006787e-05
1.493458e-04	2.254001e-01	2.013607e-05
1.496737e-04	2.256959e-01	2.020442e-05
1.500019e-04	2.259918e-01	2.027291e-05
1.503304e-04	2.262877e-01	2.034156e-05
1.506593e-04	2.265836e-01	2.041036e-05
1.509886e-04	2.268795e-01	2.047931e-05
1.513182e-04	2.271754e-01	2.054841e-05
1.516481e-04	2.274714e-01	2.061766e-05
1.519785e-04	2.277674e-01	2.068706e-05
1.523091e-04	2.280633e-01	2.075661e-05
1.526401e-04	2.283594e-01	2.082631e-05
1.529715e-04	2.286554e-01	2.089616e-05
1.533032e-04	2.289515e-01	2.096617e-05
1.536352e-04	2.292476e-01	2.103633e-05
1.539676e-04	2.295436e-01	2.110664e-05
1.543004e-04	2.298398e-01	2.117710e-05
1.546335e-04	2.301359e-01	2.124771e-05
1.549670e-04	2.304321e-01	2.131848e-05
1.553007e-04	2.307283e-01	2.138939e-05
1.556349e-04	2.310245e-01	2.146047e-05
1.559694e-04	2.313207e-01	2.153169e-05
1.563043e-04	2.316170e-01	2.160307e-05
1.566395e-04	2.319132e-01	2.167459e-05
1.569751e-04	2.322095e-01	2.174628e-05
1.573110e-04	2.325058e-01	2.181812e-05
1.576473e-04	2.328021e-01	2.189011e-05
1.579838e-04	2.330985e-01	2.196225e-05
1.583208e-04	2.333948e-01	2.203455e-05
1.586582e-04	2.336912e-01	2.210700e-05
1.589958e-04	2.339877e-01	2.217961e-05
1.593338e-04	2.342841e-01	2.225237e-05
1.596722e-04	2.345805e-01	2.232528e-05
1.600110e-04	2.348770e-01	2.239836e-05
1.603500e-04	2.351735e-01	2.247158e-05
1.606895e-04	2.354700e-01	2.254497e-05
1.610292e-04	2.357665e-01	2.261850e-05
1.613694e-04	2.360631e-01	2.269219e-05
1.617099e-04	2.363596e-01	2.276604e-05
1.620507e-04	2.366562e-01	2.284004e-05
1.623919e-04	2.369528e-01	2.291419e-05
1.627335e-04	2.372495e-01	2.298851e-05
1.630754e-04	2.375461e-01	2.306298e-05
1.634176e-04	2.378428e-01	2.313761e-05
1.637602e-04	2.381395e-01	2.321239e-05
1.641032e-04	2.384362e-01	2.328733e-05
1.644465e-04	2.387329e-01	2.336243e-05
1.647902e-04	2.390297e-01	2.343769e-05
1.651341e-04	2.393264e-01	2.351309e-05
1.654785e-04	2.396232e-01	2.358866e-05
1.658232e-04	2.399200e-01	2.366439e-05
1.661683e-04	2.402169e-01	2.374028e-05
1.665137e-04	2.405137e-01	2.381631e-05
1.668595e-04	2.408106e-01	2.389251e-05
1.672057e-04	2.411075e-01	2.396887e-05
1.675522e-04	2.414044e-01	2.404539e-05
1.678990e-04	2.417013e-01	2.412206e-05
1.682462e-04	2.419983e-01	2.419889e-05
1.685937e-04	2.422953e-01	2.427589e-05
1.689416e-04	2.425923e-01	2.435304e-05
1.692899e-04	2.428893e-01	2.443035e-05
1.696385e-04	2.431863e-01	2.450782e-05
1.699875e-04	2.434833e-01	2.458545e-05
1.703368e-04	2.437804e-01	2.466324e-05
1.706865e-04	2.440775e-01	2.474119e-05
1.710365e-04	2.443746e-01	2.481929e-05
1.713869e-04	2.446717e-01	2.489756e-05
1.717376e-04	2.449689e-01	2.497599e-05
1.720887e-04	2.452661e-01	2.505458e-05
1.724401e-04	2.455632e-01	2.513332e-05
1.727919e-04	2.458605e-01	2.521224e-05
1.731441e-04	2.461577e-01	2.529131e-05
1.734966e-04	2.464549e-01	2.537054e-05
1.738494e-04	2.467522e-01	2.544993e-05
1.742027e-04	2.470495e-01	2.552949e-05
1.745562e-04	2.473468e-01	2.560920e-05
1.749102e-04	2.476441e-01	2.568908e-05
1.752644e-04	2.479415e-01	2.576912e-05
1.756191e-04	2.482388e-01	2.584932e-05
1.759741e-04	2.485362e-01	2.592969e-05
1.763294e-04	2.488336e-01	2.601022e-05
1.766851e-04	2.491310e-01	2.609090e-05
1.770412e-04	2.494285e-01	2.617175e-05
1.773976e-04	2.497260e-01	2.625277e-05
1.777544e-04	2.500235e-01	2.633395e-05
1.781115e-04	2.503210e-01	2.641529e-05
1.784690e-04	2.506185e-01	2.649679e-05
1.788268e-04	2.509160e-01	2.657846e-05
1.791850e-04	2.512136e-01	2.666029e-05
1.795436e-04	2.515112e-01	2.674229e-05
1.799024e-04	2.518088e-01	2.682444e-05
1.802617e-04	2.521064e-01	2.690677e-05
1.806213e-04	2.524040e-01	2.698926e-05
1.809813e-04	2.527017e-01	2.707191e-05
1.813416e-04	2.529994e-01	2.715472e-05
1.817023e-04	2.532971e-01	2.723771e-05
1.820634e-04	2.535948e-01	2.732085e-05
1.824248e-04	2.538925e-01	2.740417e-05
1.827865e-04	2.541903e-01	2.748764e-05
1.831486e-04	2.544881e-01	2.757128e-05
1.835111e-04	2.547859e-01	2.765509e-05
1.838739e-04	2.550837e-01	2.773907e-05
1.842371e-04	2.553815e-01	2.782320e-05
1.846006e-04	2.556794e-01	2.790751e-05
1.849645e-04	2.559772e-01	2.799198e-05
1.853288e-04	2.562751e-01	2.807662e-05
1.856934e-04	2.565730e-01	2.816142e-05
1.860584e-04	2.568710e-01	2.824640e-05
1.864237e-04	2.571689e-01	2.833154e-05
1.867894e-04	2.574669e-01	2.841684e-05
1.871554e-04	2.577649e-01	2.850232e-05
1.875218e-04	2.580629e-01	2.858795e-05
1.878886e-04	2.583609e-01	2.867376e-05
1.882557e-04	2.586590e-01	2.875974e-05
1.886232e-04	2.589571e-01	2.884589e-05
1.889910e-04	2.592551e-01	2.893219e-05
1.893592e-04	2.595532e-01	2.901867e-05
1.897277e-04	2.598514e-01	2.910533e-05
1.900966e-04	2.601495e-01	2.919214e-05
1.904659e-04	2.604477e-01	2.927912e-05
1.908355e-04	2.607459e-01	2.936628e-05
1.912055e-04	2.610441e-01	2.945361e-05
1.915758e-04	2.613423e-01	2.954110e-05
1.919465e-04	2.616405e-01	2.962876e-05
1.923175e-04	2.619388e-01	2.971659e-05
1.926890e-04	2.622371e-01	2.980459e-05
1.930607e-04	2.625354e-01	2.989277e-05
1.934328e-04	2.628337e-01	2.998110e-05
1.938053e-04	2.631320e-01	3.006962e-05
1.941782e-04	2.634304e-01	3.015830e-05
1.945514e-04	2.637287e-01	3.024715e-05
1.949250e-04	2.640271e-01	3.033617e-05
1.952989e-04	2.643255e-01	3.042537e-05
1.956732e-04	2.646240e-01	3.051473e-05
1.960478e-04	2.649224e-01	3.060427e-05
1.964228e-04	2.652209e-01	3.069398e-05
1.967982e-04	2.655194e-01	3.078385e-05
1.971739e-04	2.658179e-01	3.087391e-05
1.975500e-04	2.661164e-01	3.096413e-05
1.979264e-04	2.664150e-01	3.105453e-05
1.983032e-04	2.667135e-01	3.114509e-05
1.986804e-04	2.670121e-01	3.123583e-05
1.990579e-04	2.673107e-01	3.132674e-05
1.994358e-04	2.676093e-01	3.141783e-05
1.998140e-04	2.679079e-01	3.150908e-05
2.001926e-04	2.682066e-01	3.160051e-05
2.005716e-04	2.685053e-01	3.169212e-05
2.009509e-04	2.688040e-01	3.178390e-05
2.013306e-04	2.691027e-01	3.187584e-05
2.017106e-04	2.694014e-01	3.196797e-05
2.020911e-04	2.697002e-01	3.206027e-05
2.024718e-04	2.699990e-01	3.215274e-05
2.028529e-04	2.702977e-01	3.224538e-05
2.032344e-04	2.705965e-01	3.233820e-05
2.036163e-04	2.708954e-01	3.243120e-05
2.039985e-04	2.711942e-01	3.252437e-05
2.043810e-04	2.714931e-01	3.261770e-05
2.047640e-04	2.717920e-01	3.271123e-05
2.051473e-04	2.720909e-01	3.280492e-05
2.055309e-04	2.723898e-01	3.289879e-05
2.059149e-04	2.726887e-01	3.299283e-05
2.062993e-04	2.729877e-01	3.308705e-05
2.066841e-04	2.732867e-01	3.318145e-05
2.070692e-04	2.735857e-01	3.327603e-05
2.074546e-04	2.738847e-01	3.337078e-05
2.078404e-04	2.741837e-01	3.346569e-05
2.082266e-04	2.744828e-01	3.356080e-05
2.086132e-04	2.747818e-01	3.365608e-05
2.090001e-04	2.750809e-01	3.375153e-05
2.093874e-04	2.753800e-01	3.384716e-05
2.097750e-04	2.756791e-01	3.394297e-05
2.101630e-04	2.759783e-01	3.403896e-05
2.105514e-04	2.762775e-01	3.413512e-05
2.109401e-04	2.765766e-01	3.423146e-05
2.113292e-04	2.768758e-01	3.432798e-05
2.117186e-04	2.771751e-01	3.442468e-05
2.121084e-04	2.774743e-01	3.452155e-05
2.124986e-04	2.777735e-01	3.461860e-05
2.128891e-04	2.780728e-01	3.471583e-05
2.132800e-04	2.783721e-01	3.481325e-05
2.136713e-04	2.786714e-01	3.491084e-05
2.140629e-04	2.789707e-01	3.500860e-05
2.144549e-04	2.792701e-01	3.510655e-05
2.148472e-04	2.795695e-01	3.520467e-05
2.152400e-04	2.798689e-01	3.530298e-05
2.156330e-04	2.801682e-01	3.540146e-05
2.160265e-04	2.804677e-01	3.550013e-05
2.164203e-04	2.807671e-01	3.559898e-05
2.168144e-04	2.810666e-01	3.569800e-05
2.172090e-04	2.813661e-01	3.579721e-05
2.176039e-04	2.816655e-01	3.589659e-05
2.179991e-04	2.819651e-01	3.599616e-05
2.183948e-04	2.822646e-01	3.609591e-05
2.187908e-04	2.825641e-01	3.619584e-05
2.191871e-04	2.828637e-01	3.629594e-05
2.195838e-04	2.831633e-01	3.639623e-05
2.199809e-04	2.834629e-01	3.649671e-05
2.203783e-04	2.837625e-01	3.659736e-05
2.207761e-04	2.840621e-01	3.669819e-05
2.211743e-04	2.843618e-01	3.679921e-05
2.215729e-04	2.846615e-01	3.690041e-05
2.219718e-04	2.849612e-01	3.700180e-05
2.223710e-04	2.852609e-01	3.710335e-05
2.227707e-04	2.855606e-01	3.720510e-05
2.231707e-04	2.858604e-01	3.730703e-05
2.235710e-04	2.861602e-01	3.740915e-05
2.239717e-04	2.864599e-01	3.751144e-05
2.243728e-04	2.867597e-01	3.761392e-05
2.247743e-04	2.870596e-01	3.771658e-05
2.251761e-04	2.873594e-01	3.781943e-05
2.255783e-04	2.876593e-01	3.792245e-05
2.259809e-04	2.879591e-01	3.802567e-05
2.263838e-04	2.882590e-01	3.812907e-05
2.267871e-04	2.885590e-01	3.823265e-05
2.271908e-04	2.888589e-01	3.833642e-05
2.275947e-04	2.891588e-01	3.844036e-05
2.279991e-04	2.894588e-01	3.854450e-05
2.284039e-04	2.897588e-01	3.864882e-05
2.288090e-04	2.900588e-01	3.875333e-05
2.292145e-04	2.903588e-01	3.885802e-05
2.296203e-04	2.906589e-01	3.896290e-05
2.300266e-04	2.909589e-01	3.906796e-05
2.304332e-04	2.912590e-01	3.917321e-05
2.308401e-04	2.915591e-01	3.927864e-05
2.312474e-04	2.918592e-01	3.938426e-05
2.316551e-04	2.921593e-01	3.949007e-05
2.320632e-04	2.924595e-01	3.959606e-05
2.324715e-04	2.927596e-01	3.970223e-05
2.328803e-04	2.930598e-01	3.980860e-05
2.332895e-04	2.933600e-01	3.991516e-05
2.336990e-04	2.936602e-01	4.002190e-05
2.341089e-04	2.939605e-01	4.012882e-05
2.345191e-04	2.942607e-01	4.023594e-05
2.349298e-04	2.945610e-01	4.034324e-05
2.353408e-04	2.948613e-01	4.045074e-05
2.357521e-04	2.951616e-01	4.055841e-05
2.361638e-04	2.954619e-01	4.066628e-05
2.365759e-04	2.957623e-01	4.077433e-05
2.369884e-04	2.960626e-01	4.088258e-05
2.374012e-04	2.963630e-01	4.099101e-05
2.378144e-04	2.966634e-01	4.109963e-05
2.382280e-04	2.969638e-01	4.120844e-05
2.386419e-04	2.972643e-01	4.131744e-05
2.390562e-04	2.975647e-01	4.142663e-05
2.394708e-04	2.978652e-01	4.153600e-05
2.398859e-04	2.981657e-01	4.164557e-05
2.403013e-04	2.984662e-01	4.175533e-05
2.407171e-04	2.987667e-01	4.186528e-05
2.411332e-04	2.990672e-01	4.197541e-05
2.415497e-04	2.993678e-01	4.208574e-05
2.419666e-04	2.996684e-01	4.219626e-05
2.423839e-04	2.999690e-01	4.230697e-05
2.428015e-04	3.002696e-01	4.241786e-05
2.432194e-04	3.005702e-01	4.252895e-05
2.436378e-04	3.008708e-01	4.264024e-05
2.440565e-04	3.011715e-01	4.275171e-05
2.444756e-04	3.014722e-01	4.286337e-05
2.448951e-04	3.017729e-01	4.297523e-05
2.453149e-04	3.020736e-01	4.308728e-05
2.457351e-04	3.023743e-01	4.319952e-05
2.461557e-04	3.026751e-01	4.331195e-05
2.465766e-04	3.029758e-01	4.342457e-05
2.469980e-04	3.032766e-01	4.353739e-05
2.474197e-04	3.035775e-01	4.365041e-05
2.478417e-04	3.038783e-01	4.376361e-05
2.482641e-04	3.041791e-01	4.387700e-05
2.486869e-04	3.044800e-01	4.399059e-05
2.491101e-04	3.047808e-01	4.410437e-05
2.495336e-04	3.050817e-01	4.421835e-05
2.499575e-04	3.053826e-01	4.433251e-05
2.503818e-04	3.056836e-01	4.444688e-05
2.508064e-04	3.059845e-01	4.456144e-05
2.512315e-04	3.062855e-01	4.467619e-05
2.516568e-04	3.065864e-01	4.479113e-05
2.520826e-04	3.068874e-01	4.490627e-05
2.525087e-04	3.071885e-01	4.502161e-05
2.529352e-04	3.074895e-01	4.513714e-05
2.533621e-04	3.077905e-01	4.525286e-05
2.537893e-04	3.080916e-01	4.536878e-05
2.542170e-04	3.083927e-01	4.548490e-05
2.546449e-04	3.086938e-01	4.560122e-05
2.550733e-04	3.089949e-01	4.571771e-05
2.555020e-04	3.092960e-01	4.583442e-05
2.559311e-04	3.095972e-01	4.595132e-05
2.563606e-04	3.098984e-01	4.606842e-05
2.567904e-04	3.101995e-01	4.618570e-05
2.572206e-04	3.105007e-01	4.630319e-05
2.576512e-04	3.108020e-01	4.642088e-05
2.580822e-04	3.111032e-01	4.653877e-05
2.585136e-04	3.114045e-01	4.665685e-05
2.589452e-04	3.117057e-01	4.677512e-05
2.593773e-04	3.120070e-01	4.689359e-05
2.598098e-04	3.123083e-01	4.701227e-05
2.602426e-04	3.126097e-01	4.713114e-05
2.606758e-04	3.129110e-01	4.725020e-05
2.611094e-04	3.132124e-01	4.736946e-05
2.615433e-04	3.135137e-01	4.748893e-05
2.619776e-04	3.138152e-01	4.760860e-05
2.624123e-04	3.141165e-01	4.772845e-05
2.628474e-04	3.144180e-01	4.784851e-05
2.632828e-04	3.147194e-01	4.796877e-05
2.637186e-04	3.150209e-01	4.808923e-05
2.641548e-04	3.153224e-01	4.820988e-05
2.645913e-04	3.156239e-01	4.833074e-05
2.650283e-04	3.159254e-01	4.845180e-05
2.654656e-04	3.162269e-01	4.857305e-05
2.659032e-04	3.165284e-01	4.869450e-05
2.663413e-04	3.168300e-01	4.881616e-05
2.667797e-04	3.171316e-01	4.893802e-05
2.672185e-04	3.174332e-01	4.906008e-05
2.676576e-04	3.177348e-01	4.918233e-05
2.680972e-04	3.180364e-01	4.930479e-05
2.685371e-04	3.183381e-01	4.942745e-05
2.689774e-04	3.186398e-01	4.955031e-05
2.694181e-04	3.189415e-01	4.967338e-05
2.698591e-04	3.192431e-01	4.979663e-05
2.703005e-04	3.195449e-01	4.992010e-05
2.707423e-04	3.198466e-01	5.004377e-05
2.711845e-04	3.201484e-01	5.016764e-05
2.716270e-04	3.204501e-01	5.029170e-05
2.720700e-04	3.207519e-01	5.041598e-05
2.725133e-04	3.210537e-01	5.054046e-05
2.729569e-04	3.213556e-01	5.066514e-05
2.734009e-04	3.216574e-01	5.079001e-05
2.738454e-04	3.219592e-01	5.091510e-05
2.742902e-04	3.222611e-01	5.104039e-05
2.747353e-04	3.225630e-01	5.116589e-05
2.751809e-04	3.228649e-01	5.129157e-05
2.756268e-04	3.231668e-01	5.141747e-05
2.760731e-04	3.234688e-01	5.154358e-05
2.765198e-04	3.237707e-01	5.166989e-05
2.769668e-04	3.240727e-01	5.179639e-05
2.774142e-04	3.243747e-01	5.192311e-05
2.778620e-04	3.246767e-01	5.205003e-05
2.783102e-04	3.249787e-01	5.217716e-05
2.787587e-04	3.252807e-01	5.230448e-05
2.792077e-04	3.255828e-01	5.243202e-05
2.796570e-04	3.258849e-01	5.255976e-05
2.801067e-04	3.261870e-01	5.268771e-05
2.805567e-04	3.264891e-01	5.281586e-05
2.810071e-04	3.267912e-01	5.294422e-05
2.814580e-04	3.270933e-01	5.307278e-05
2.819092e-04	3.273955e-01	5.320155e-05
2.823607e-04	3.276977e-01	5.333053e-05
2.828126e-04	3.279998e-01	5.345971e-05
2.832650e-04	3.283021e-01	5.358910e-05
2.837177e-04	3.286043e-01	5.371870e-05
2.841708e-04	3.289065e-01	5.384850e-05
2.846242e-04	3.292088e-01	5.397850e-05
2.850780e-04	3.295110e-01	5.410873e-05
2.855322e-04	3.298133e-01	5.423915e-05
2.859868e-04	3.301157e-01	5.436979e-05
2.864417e-04	3.304180e-01	5.450062e-05
2.868971e-04	3.307203e-01	5.463167e-05
2.873528e-04	3.310227e-01	5.476293e-05
2.878089e-04	3.313250e-01	5.489440e-05
2.882654e-04	3.316274e-01	5.502607e-05
2.887222e-04	3.319298e-01	5.515795e-05
2.891795e-04	3.322323e-01	5.529005e-05
2.896371e-04	3.325347e-01	5.542235e-05
2.900950e-04	3.328371e-01	5.555485e-05
2.905534e-04	3.331396e-01	5.568757e-05
2.910122e-04	3.334421e-01	5.582051e-05
2.914713e-04	3.337446e-01	5.595365e-05
2.919308e-04	3.340471e-01	5.608699e-05
2.923907e-04	3.343497e-01	5.622055e-05
2.928509e-04	3.346522e-01	5.635432e-05
2.933116e-04	3.349548e-01	5.648831e-05
2.937726e-04	3.352574e-01	5.662250e-05
2.942340e-04	3.355600e-01	5.675689e-05
2.946958e-04	3.358626e-01	5.689151e-05
2.951579e-04	3.361653e-01	5.702633e-05
2.956205e-04	3.364679e-01	5.716137e-05
2.960834e-04	3.367706e-01	5.729661e-05
2.965467e-04	3.370733e-01	5.743207e-05
2.970104e-04	3.373760e-01	5.756774e-05
2.974744e-04	3.376787e-01	5.770363e-05
2.979388e-04	3.379814e-01	5.783971e-05
2.984037e-04	3.382842e-01	5.797602e-05
2.988689e-04	3.385869e-01	5.811255e-05
2.993344e-04	3.388897e-01	5.824928e-05
2.998004e-04	3.391925e-01	5.838622e-05
3.002667e-04	3.394953e-01	5.852338e-05
3.007334e-04	3.397982e-01	5.866075e-05
3.012006e-04	3.401010e-01	5.879834e-05
3.016680e-04	3.404039e-01	5.893613e-05
3.021359e-04	3.407068e-01	5.907414e-05
3.026041e-04	3.410097e-01	5.921237e-05
3.030728e-04	3.413126e-01	5.935082e-05
3.035417e-04	3.416155e-01	5.948946e-05
3.040111e-04	3.419185e-01	5.962833e-05
3.044809e-04	3.422214e-01	5.976742e-05
3.049511e-04	3.425244e-01	5.990672e-05
3.054216e-04	3.428274e-01	6.004624e-05
3.058925e-04	3.431304e-01	6.018596e-05
3.063638e-04	3.434334e-01	6.032591e-05
3.068355e-04	3.437365e-01	6.046607e-05
3.073075e-04	3.440396e-01	6.060645e-05
3.077799e-04	3.443426e-01	6.074703e-05
3.082528e-04	3.446457e-01	6.088784e-05
3.087260e-04	3.449488e-01	6.102887e-05
3.091996e-04	3.452520e-01	6.117011e-05
3.096735e-04	3.455551e-01	6.131156e-05
3.101479e-04	3.458583e-01	6.145323e-05
3.106226e-04	3.461614e-01	6.159513e-05
3.110977e-04	3.464646e-01	6.173724e-05
3.115732e-04	3.467678e-01	6.187955e-05
3.120491e-04	3.470710e-01	6.202210e-05
3.125254e-04	3.473743e-01	6.216486e-05
3.130020e-04	3.476776e-01	6.230784e-05
3.134790e-04	3.479808e-01	6.245103e-05
3.139564e-04	3.482841e-01	6.259444e-05
3.144342e-04	3.485874e-01	6.273808e-05
3.149124e-04	3.488907e-01	6.288193e-05
3.153910e-04	3.491940e-01	6.302599e-05
3.158699e-04	3.494974e-01	6.317028e-05
3.163493e-04	3.498008e-01	6.331479e-05
3.168290e-04	3.501042e-01	6.345952e-05
3.173091e-04	3.504076e-01	6.360447e-05
3.177895e-04	3.507110e-01	6.374963e-05
3.182704e-04	3.510144e-01	6.389502e-05
3.187517e-04	3.513179e-01	6.404062e-05
3.192333e-04	3.516213e-01	6.418645e-05
3.197153e-04	3.519248e-01	6.433249e-05
3.201977e-04	3.522283e-01	6.447876e-05
3.206805e-04	3.525318e-01	6.462525e-05
3.211637e-04	3.528353e-01	6.477196e-05
3.216472e-04	3.531389e-01	6.491887e-05
3.221312e-04	3.534424e-01	6.506603e-05
3.226155e-04	3.537460e-01	6.521340e-05
3.231002e-04	3.540496e-01	6.536100e-05
3.235853e-04	3.543532e-01	6.550880e-05
3.240708e-04	3.546568e-01	6.565684e-05
3.245566e-04	3.549605e-01	6.580510e-05
3.250429e-04	3.552641e-01	6.595358e-05
3.255295e-04	3.555678e-01	6.610228e-05
3.260165e-04	3.558714e-01	6.625120e-05
3.265039e-04	3.561752e-01	6.640035e-05
3.269918e-04	3.564789e-01	6.654973e-05
3.274799e-04	3.567826e-01	6.669931e-05
3.279685e-04	3.570863e-01	6.684913e-05
3.284574e-04	3.573901e-01	6.699917e-05
3.289468e-04	3.576939e-01	6.714944e-05
3.294365e-04	3.579977e-01	6.729993e-05
3.299266e-04	3.583015e-01	6.745063e-05
3.304171e-04	3.586053e-01	6.760157e-05
3.309080e-04	3.589092e-01	6.775274e-05
3.313993e-04	3.592130e-01	6.790412e-05
3.318909e-04	3.595169e-01	6.805572e-05
3.323829e-04	3.598208e-01	6.820756e-05
3.328754e-04	3.601247e-01	6.835962e-05
3.333682e-04	3.604286e-01	6.851191e-05
3.338614e-04	3.607325e-01	6.866441e-05
3.343550e-04	3.610365e-01	6.881715e-05
3.348489e-04	3.613405e-01	6.897011e-05
3.353433e-04	3.616445e-01	6.912330e-05
3.358380e-04	3.619484e-01	6.927670e-05
3.363332e-04	3.622525e-01	6.943035e-05
3.368287e-04	3.625565e-01	6.958422e-05
3.373246e-04	3.628606e-01	6.973831e-05
3.378209e-04	3.631646e-01	6.989262e-05
3.383176e-04	3.634687e-01	7.004717e-05
3.388147e-04	3.637728e-01	7.020194e-05
3.393122e-04	3.640769e-01	7.035695e-05
3.398100e-04	3.643810e-01	7.051217e-05
3.403082e-04	3.646851e-01	7.066762e-05
3.408069e-04	3.649893e-01	7.082331e-05
3.413059e-04	3.652935e-01	7.097923e-05
3.418053e-04	3.655977e-01	7.113537e-05
3.423051e-04	3.659018e-01	7.129173e-05
3.428053e-04	3.662061e-01	7.144833e-05
3.433059e-04	3.665103e-01	7.160516e-05
3.438068e-04	3.668146e-01	7.176221e-05
3.443081e-04	3.671188e-01	7.191949e-05
3.448099e-04	3.674231e-01	7.207700e-05
3.453120e-04	3.677274e-01	7.223475e-05
3.458146e-04	3.680317e-01	7.239272e-05
3.463174e-04	3.683360e-01	7.255091e-05
3.468207e-04	3.686404e-01	7.270935e-05
3.473244e-04	3.689447e-01	7.286801e-05
3.478285e-04	3.692491e-01	7.302691e-05
3.483329e-04	3.695535e-01	7.318602e-05
3.488378e-04	3.698579e-01	7.334538e-05
3.493431e-04	3.701623e-01	7.350497e-05
3.498487e-04	3.704667e-01	7.366478e-05
3.503547e-04	3.707712e-01	7.382482e-05
3.508611e-04	3.710756e-01	7.398510e-05
3.513679e-04	3.713801e-01	7.414561e-05
3.518751e-04	3.716846e-01	7.430636e-05
3.523827e-04	3.719891e-01	7.446732e-05
3.528907e-04	3.722936e-01	7.462853e-05
3.533990e-04	3.725982e-01	7.478997e-05
3.539078e-04	3.729028e-01	7.495164e-05
3.544169e-04	3.732073e-01	7.511354e-05
3.549265e-04	3.735119e-01	7.527567e-05
3.554364e-04	3.738165e-01	7.543805e-05
3.559467e-04	3.741211e-01	7.560065e-05
3.564575e-04	3.744258e-01	7.576349e-05
3.569685e-04	3.747304e-01	7.592655e-05
3.574800e-04	3.750351e-01	7.608985e-05
3.579919e-04	3.753397e-01	7.625340e-05
3.585042e-04	3.756444e-01	7.641717e-05
3.590168e-04	3.759491e-01	7.658116e-05
3.595299e-04	3.762539e-01	7.674541e-05
3.600434e-04	3.765586e-01	7.690988e-05
3.605572e-04	3.768634e-01	7.707460e-05
3.610714e-04	3.771681e-01	7.723953e-05
3.615861e-04	3.774729e-01	7.740471e-05
3.621011e-04	3.777777e-01	7.757013e-05
3.626165e-04	3.780825e-01	7.773578e-05
3.631323e-04	3.783873e-01	7.790165e-05
3.636485e-04	3.786922e-01	7.806778e-05
3.641651e-04	3.789971e-01	7.823414e-05
3.646821e-04	3.793019e-01	7.840074e-05
3.651994e-04	3.796068e-01	7.856756e-05
3.657172e-04	3.799117e-01	7.873463e-05
3.662354e-04	3.802166e-01	7.890193e-05
3.667540e-04	3.805216e-01	7.906948e-05
3.672729e-04	3.808265e-01	7.923724e-05
3.677922e-04	3.811315e-01	7.940526e-05
3.683120e-04	3.814365e-01	7.957352e-05
3.688321e-04	3.817415e-01	7.974201e-05
3.693526e-04	3.820465e-01	7.991074e-05
3.698735e-04	3.823515e-01	8.007970e-05
3.703948e-04	3.826565e-01	8.024891e-05
3.709166e-04	3.829616e-01	8.041835e-05
3.714387e-04	3.832667e-01	8.058804e-05
3.719611e-04	3.835717e-01	8.075795e-05
3.724840e-04	3.838768e-01	8.092811e-05
3.730073e-04	3.841820e-01	8.109851e-05
3.735310e-04	3.844871e-01	8.126915e-05
3.740550e-04	3.847922e-01	8.144002e-05
3.745795e-04	3.850974e-01	8.161114e-05
3.751044e-04	3.854026e-01	8.178250e-05
3.756296e-04	3.857078e-01	8.195410e-05
3.761552e-04	3.860130e-01	8.212592e-05
3.766813e-04	3.863182e-01	8.229800e-05
3.772077e-04	3.866234e-01	8.247032e-05
3.777346e-04	3.869287e-01	8.264288e-05
3.782618e-04	3.872339e-01	8.281567e-05
3.787894e-04	3.875392e-01	8.298872e-05
3.793174e-04	3.878445e-01	8.316200e-05
3.798458e-04	3.881498e-01	8.333553e-05
3.803746e-04	3.884551e-01	8.350928e-05
3.809038e-04	3.887605e-01	8.368329e-05
3.814334e-04	3.890658e-01	8.385754e-05
3.819634e-04	3.893712e-01	8.403204e-05
3.824938e-04	3.896766e-01	8.420677e-05
3.830246e-04	3.899820e-01	8.438174e-05
3.835558e-04	3.902874e-01	8.455696e-05
3.840874e-04	3.905928e-01	8.473243e-05
3.846194e-04	3.908983e-01	8.490813e-05
3.851517e-04	3.912037e-01	8.508407e-05
3.856845e-04	3.915092e-01	8.526026e-05
3.862176e-04	3.918147e-01	8.543670e-05
3.867512e-04	3.921202e-01	8.561339e-05
3.872851e-04	3.924257e-01	8.579030e-05
3.878195e-04	3.927312e-01	8.596747e-05
3.883543e-04	3.930368e-01	8.614488e-05
3.888894e-04	3.933423e-01	8.632254e-05
3.894249e-04	3.936479e-01	8.650043e-05
3.899609e-04	3.939535e-01	8.667858e-05
3.904972e-04	3.942591e-01	8.685697e-05
3.910340e-04	3.945647e-01	8.703561e-05
3.915711e-04	3.948703e-01	8.721448e-05
3.921086e-04	3.951760e-01	8.739361e-05
3.926466e-04	3.954817e-01	8.757299e-05
3.931849e-04	3.957874e-01	8.775261e-05
3.937236e-04	3.960930e-01	8.793246e-05
3.942627e-04	3.963987e-01	8.811258e-05
3.948023e-04	3.967045e-01	8.829294e-05
3.953422e-04	3.970102e-01	8.847355e-05
3.958825e-04	3.973160e-01	8.865440e-05
3.964232e-04	3.976217e-01	8.883549e-05
3.969644e-04	3.979275e-01	8.901684e-05
3.975059e-04	3.982333e-01	8.919844e-05
3.980478e-04	3.985391e-01	8.938028e-05
3.985901e-04	3.988449e-01	8.956236e-05
3.991328e-04	3.991508e-01	8.974470e-05
3.996759e-04	3.994566e-01	8.992729e-05
4.002194e-04	3.997625e-01	9.011012e-05
4.007633e-04	4.000684e-01	9.029319e-05
4.013076e-04	4.003743e-01	9.047653e-05
4.018524e-04	4.006802e-01	9.066011e-05
4.023975e-04	4.009861e-01	9.084394e-05
4.029429e-04	4.012920e-01	9.102801e-05
4.034889e-04	4.015980e-01	9.121234e-05
4.040352e-04	4.019040e-01	9.139692e-05
4.045819e-04	4.022100e-01	9.158175e-05
4.051290e-04	4.025159e-01	9.176681e-05
4.056765e-04	4.028220e-01	9.195215e-05
4.062244e-04	4.031280e-01	9.213773e-05
4.067727e-04	4.034340e-01	9.232356e-05
4.073214e-04	4.037401e-01	9.250962e-05
4.078705e-04	4.040461e-01	9.269596e-05
4.084200e-04	4.043522e-01	9.288254e-05
4.089699e-04	4.046583e-01	9.306938e-05
4.095203e-04	4.049645e-01	9.325647e-05
4.100709e-04	4.052706e-01	9.344379e-05
4.106220e-04	4.055767e-01	9.363138e-05
4.111736e-04	4.058829e-01	9.381922e-05
4.117255e-04	4.061891e-01	9.400732e-05
4.122778e-04	4.064952e-01	9.419565e-05
4.128305e-04	4.068014e-01	9.438425e-05
4.133836e-04	4.071076e-01	9.457310e-05
4.139372e-04	4.074139e-01	9.476221e-05
4.144910e-04	4.077201e-01	9.495155e-05
4.150454e-04	4.080264e-01	9.514116e-05
4.156001e-04	4.083326e-01	9.533103e-05
4.161552e-04	4.086389e-01	9.552115e-05
4.167107e-04	4.089452e-01	9.571150e-05
4.172667e-04	4.092515e-01	9.590213e-05
4.178230e-04	4.095579e-01	9.609301e-05
4.183798e-04	4.098642e-01	9.628415e-05
4.189369e-04	4.101706e-01	9.647552e-05
4.194944e-04	4.104769e-01	9.666717e-05
4.200524e-04	4.107833e-01	9.685907e-05
4.206107e-04	4.110897e-01	9.705123e-05
4.211694e-04	4.113961e-01	9.724362e-05
4.217286e-04	4.117026e-01	9.743629e-05
4.222881e-04	4.120090e-01	9.762921e-05
4.228481e-04	4.123155e-01	9.782239e-05
4.234085e-04	4.126219e-01	9.801582e-05
4.239692e-04	4.129284e-01	9.820949e-05
4.245304e-04	4.132349e-01	9.840344e-05
4.250920e-04	4.135414e-01	9.859764e-05
4.256539e-04	4.138480e-01	9.879210e-05
4.262163e-04	4.141545e-01	9.898680e-05
4.267791e-04	4.144611e-01	9.918178e-05
4.273423e-04	4.147676e-01	9.937701e-05
4.279059e-04	4.150742e-01	9.957250e-05
4.284698e-04	4.153808e-01	9.976823e-05
4.290342e-04	4.156874e-01	9.996423e-05
4.295990e-04	4.159940e-01	1.001605e-04
4.301642e-04	4.163007e-01	1.003570e-04
4.307298e-04	4.166073e-01	1.005538e-04
4.312958e-04	4.169140e-01	1.007508e-04
4.318623e-04	4.172207e-01	1.009481e-04
4.324291e-04	4.175274e-01	1.011457e-04
4.329963e-04	4.178341e-01	1.013435e-04
4.335639e-04	4.181408e-01	1.015415e-04
4.341320e-04	4.184476e-01	1.017399e-04
4.347004e-04	4.187543e-01	1.019385e-04
4.352692e-04	4.190611e-01	1.021373e-04
4.358385e-04	4.193679e-01	1.023364e-04
4.364082e-04	4.196747e-01	1.025358e-04
4.369782e-04	4.199815e-01	1.027354e-04
4.375487e-04	4.202883e-01	1.029353e-04
4.381196e-04	4.205951e-01	1.031355e-04
4.386909e-04	4.209020e-01	1.033359e-04
4.392626e-04	4.212088e-01	1.035366e-04
4.398347e-04	4.215157e-01	1.037375e-04
4.404071e-04	4.218226e-01	1.039387e-04
4.409800e-04	4.221295e-01	1.041402e-04
4.415534e-04	4.224364e-01	1.043419e-04
4.421271e-04	4.227434e-01	1.045439e-04
4.427012e-04	4.230503e-01	1.047461e-04
4.432757e-04	4.233573e-01	1.049486e-04
4.438507e-04	4.236643e-01	1.051514e-04
4.444260e-04	4.239713e-01	1.053544e-04
4.450017e-04	4.242782e-01	1.055577e-04
4.455779e-04	4.245853e-01	1.057613e-04
4.461545e-04	4.248923e-01	1.059651e-04
4.467314e-04	4.251994e-01	1.061692e-04
4.473088e-04	4.255064e-01	1.063735e-04
4.478866e-04	4.258135e-01	1.065782e-04
4.484648e-04	4.261206e-01	1.067831e-04
4.490434e-04	4.264277e-01	1.069882e-04
4.496224e-04	4.267348e-01	1.071936e-04
4.502018e-04	4.270419e-01	1.073993e-04
4.507816e-04	4.273490e-01	1.076052e-04
4.513619e-04	4.276562e-01	1.078114e-04
4.519425e-04	4.279634e-01	1.080179e-04
4.525235e-04	4.282706e-01	1.082246e-04
4.531050e-04	4.285778e-01	1.084316e-04
4.536869e-04	4.288850e-01	1.086389e-04
4.542692e-04	4.291922e-01	1.088464e-04
4.548518e-04	4.294994e-01	1.090542e-04
4.554349e-04	4.298067e-01	1.092623e-04
4.560184e-04	4.301140e-01	1.094706e-04
4.566023e-04	4.304212e-01	1.096792e-04
4.571866e-04	4.307285e-01	1.098881e-04
4.577713e-04	4.310358e-01	1.100972e-04
4.583565e-04	4.313432e-01	1.103066e-04
4.589421e-04	4.316505e-01	1.105163e-04
4.595280e-04	4.319578e-01	1.107262e-04
4.601143e-04	4.322652e-01	1.109364e-04
4.607011e-04	4.325726e-01	1.111469e-04
4.612883e-04	4.328800e-01	1.113576e-04
4.618759e-04	4.331874e-01	1.115686e-04
4.624639e-04	4.334948e-01	1.117799e-04
4.630523e-04	4.338022e-01	1.119915e-04
4.636411e-04	4.341097e-01	1.122033e-04
4.642303e-04	4.344171e-01	1.124154e-04
4.648200e-04	4.347246e-01	1.126277e-04
4.654100e-04	4.350321e-01	1.128404e-04
4.660005e-04	4.353396e-01	1.130533e-04
4.665913e-04	4.356471e-01	1.132664e-04
4.671826e-04	4.359546e-01	1.134798e-04
4.677743e-04	4.362621e-01	1.136936e-04
4.683665e-04	4.365697e-01	1.139075e-04
4.689590e-04	4.368773e-01	1.141218e-04
4.695519e-04	4.371848e-01	1.143363e-04
4.701452e-04	4.374924e-01	1.145511e-04
4.707390e-04	4.378000e-01	1.147661e-04
4.713332e-04	4.381077e-01	1.149815e-04
4.719277e-04	4.384153e-01	1.151971e-04
4.725227e-04	4.387229e-01	1.154129e-04
4.731181e-04	4.390306e-01	1.156291e-04
4.737139e-04	4.393383e-01	1.158455e-04
4.743101e-04	4.396460e-01	1.160622e-04
4.749067e-04	4.399537e-01	1.162792e-04
4.755038e-04	4.402614e-01	1.164964e-04
4.761012e-04	4.405691e-01	1.167139e-04
4.766991e-04	4.408768e-01	1.169317e-04
4.772974e-04	4.411846e-01	1.171497e-04
4.778961e-04	4.414924e-01	1.173681e-04
4.784952e-04	4.418002e-01	1.175867e-04
4.790947e-04	4.421079e-01	1.178056e-04
4.796946e-04	4.424158e-01	1.180247e-04
4.802949e-04	4.427236e-01	1.182441e-04
4.808957e-04	4.430314e-01	1.184638e-04
4.814968e-04	4.433393e-01	1.186838e-04
4.820984e-04	4.436471e-01	1.189041e-04
4.827004e-04	4.439550e-01	1.191246e-04
4.833029e-04	4.442629e-01	1.193454e-04
4.839057e-04	4.445708e-01	1.195665e-04
4.845089e-04	4.448787e-01	1.197878e-04
4.851125e-04	4.451867e-01	1.200094e-04
4.857166e-04	4.454946e-01	1.202314e-04
4.863211e-04	4.458026e-01	1.204535e-04
4.869259e-04	4.461105e-01	1.206760e-04
4.875313e-04	4.464185e-01	1.208987e-04
4.881370e-04	4.467265e-01	1.211217e-04
4.887431e-04	4.470345e-01	1.213450e-04
4.893496e-04	4.473425e-01	1.215686e-04
4.899566e-04	4.476506e-01	1.217924e-04
4.905640e-04	4.479586e-01	1.220165e-04
4.911718e-04	4.482667e-01	1.222409e-04
4.917799e-04	4.485748e-01	1.224656e-04
4.923886e-04	4.488829e-01	1.226906e-04
4.929976e-04	4.491910e-01	1.229158e-04
4.936071e-04	4.494991e-01	1.231413e-04
4.942169e-04	4.498072e-01	1.233671e-04
4.948272e-04	4.501153e-01	1.235932e-04
4.954379e-04	4.504235e-01	1.238195e-04
4.960490e-04	4.507317e-01	1.240461e-04
4.966605e-04	4.510398e-01	1.242730e-04
4.972724e-04	4.513480e-01	1.245002e-04
4.978848e-04	4.516563e-01	1.247277e-04
4.984976e-04	4.519645e-01	1.249554e-04
4.991108e-04	4.522727e-01	1.251835e-04
4.997243e-04	4.525810e-01	1.254118e-04
5.003384e-04	4.528892e-01	1.256403e-04
5.009528e-04	4.531975e-01	1.258692e-04
5.015677e-04	4.535058e-01	1.260984e-04
5.021829e-04	4.538141e-01	1.263278e-04
5.027986e-04	4.541224e-01	1.265575e-04
5.034147e-04	4.544307e-01	1.267875e-04
5.040312e-04	4.547391e-01	1.270178e-04
5.046481e-04	4.550474e-01	1.272483e-04
5.052655e-04	4.553558e-01	1.274792e-04
5.058833e-04	4.556642e-01	1.277103e-04
5.065015e-04	4.559726e-01	1.279417e-04
5.071200e-04	4.562810e-01	1.281734e-04
5.077391e-04	4.565894e-01	1.284053e-04
5.083585e-04	4.568978e-01	1.286376e-04
5.089784e-04	4.572063e-01	1.288701e-04
5.095986e-04	4.575147e-01	1.291029e-04
5.102193e-04	4.578232e-01	1.293360e-04
5.108404e-04	4.581317e-01	1.295694e-04
5.114619e-04	4.584402e-01	1.298031e-04
5.120838e-04	4.587487e-01	1.300370e-04
5.127062e-04	4.590572e-01	1.302713e-04
5.133290e-04	4.593658e-01	1.305058e-04
5.139522e-04	4.596743e-01	1.307406e-04
5.145758e-04	4.599829e-01	1.309757e-04
5.151998e-04	4.602914e-01	1.312111e-04
5.158243e-04	4.606000e-01	1.314467e-04
5.164492e-04	4.609086e-01	1.316827e-04
5.170745e-04	4.612173e-01	1.319189e-04
5.177001e-04	4.615259e-01	1.321554e-04
5.183263e-04	4.618345e-01	1.323922e-04
5.189528e-04	4.621432e-01	1.326293e-04
5.195798e-04	4.624518e-01	1.328667e-04
5.202071e-04	4.627605e-01	1.331044e-04
5.208350e-04	4.630692e-01	1.333423e-04
5.214632e-04	4.633779e-01	1.335806e-04
5.220918e-04	4.636866e-01	1.338191e-04
5.227209e-04	4.639954e-01	1.340579e-04
5.233504e-04	4.643041e-01	1.342970e-04
5.239803e-04	4.646129e-01	1.345364e-04
5.246106e-04	4.649216e-01	1.347761e-04
5.252413e-04	4.652304e-01	1.350160e-04
5.258725e-04	4.655392e-01	1.352563e-04
5.265041e-04	4.658480e-01	1.354969e-04
5.271361e-04	4.661569e-01	1.357377e-04
5.277685e-04	4.664657e-01	1.359788e-04
5.284013e-04	4.667745e-01	1.362202e-04
5.290346e-04	4.670834e-01	1.364619e-04
5.296683e-04	4.673923e-01	1.367039e-04
5.303024e-04	4.677012e-01	1.369462e-04
5.309369e-04	4.680100e-01	1.371887e-04
5.315718e-04	4.683190e-01	1.374316e-04
5.322072e-04	4.686279e-01	1.376748e-04
5.328430e-04	4.689368e-01	1.379182e-04
5.334792e-04	4.692458e-01	1.381619e-04
5.341158e-04	4.695547e-01	1.384060e-04
5.347529e-04	4.698637e-01	1.386503e-04
5.353904e-04	4.701727e-01	1.388949e-04
5.360282e-04	4.704817e-01	1.391398e-04
5.366666e-04	4.707907e-01	1.393850e-04
5.373053e-04	4.710997e-01	1.396304e-04
5.379445e-04	4.714088e-01	1.398762e-04
5.385841e-04	4.717178e-01	1.401223e-04
5.392241e-04	4.720269e-01	1.403686e-04
5.398644e-04	4.723359e-01	1.406153e-04
5.405053e-04	4.726450e-01	1.408622e-04
5.411466e-04	4.729541e-01	1.411094e-04
5.417883e-04	4.732633e-01	1.413570e-04
5.424304e-04	4.735724e-01	1.416048e-04
5.430730e-04	4.738815e-01	1.418529e-04
5.437160e-04	4.741907e-01	1.421013e-04
5.443594e-04	4.744999e-01	1.423500e-04
5.450031e-04	4.748090e-01	1.425990e-04
5.456473e-04	4.751182e-01	1.428483e-04
5.462920e-04	4.754274e-01	1.430979e-04
5.469371e-04	4.757366e-01	1.433478e-04
5.475826e-04	4.760459e-01	1.435980e-04
5.482285e-04	4.763551e-01	1.438484e-04
5.488749e-04	4.766644e-01	1.440992e-04
5.495217e-04	4.769737e-01	1.443503e-04
5.501689e-04	4.772830e-01	1.446016e-04
5.508164e-04	4.775922e-01	1.448532e-04
5.514645e-04	4.779015e-01	1.451052e-04
5.521130e-04	4.782108e-01	1.453575e-04
5.527619e-04	4.785202e-01	1.456100e-04
5.534112e-04	4.788295e-01	1.458629e-04
5.540610e-04	4.791389e-01	1.461160e-04
5.547111e-04	4.794483e-01	1.463694e-04
5.553618e-04	4.797576e-01	1.466232e-04
5.560127e-04	4.800670e-01	1.468772e-04
5.566641e-04	4.803764e-01	1.471315e-04
5.573160e-04	4.806858e-01	1.473861e-04
5.579683e-04	4.809953e-01	1.476410e-04
5.586210e-04	4.813047e-01	1.478963e-04
5.592742e-04	4.816142e-01	1.481518e-04
5.599278e-04	4.819236e-01	1.484076e-04
5.605818e-04	4.822331e-01	1.486637e-04
5.612361e-04	4.825426e-01	1.489201e-04
5.618910e-04	4.828521e-01	1.491768e-04
5.625463e-04	4.831616e-01	1.494339e-04
5.632020e-04	4.834712e-01	1.496912e-04
5.638581e-04	4.837807e-01	1.499488e-04
5.645147e-04	4.840903e-01	1.502067e-04
5.651717e-04	4.843998e-01	1.504649e-04
5.658291e-04	4.847094e-01	1.507235e-04
5.664869e-04	4.850190e-01	1.509823e-04
5.671451e-04	4.853286e-01	1.512413e-04
5.678038e-04	4.856382e-01	1.515008e-04
5.684629e-04	4.859478e-01	1.517605e-04
5.691224e-04	4.862575e-01	1.520205e-04
5.697824e-04	4.865672e-01	1.522808e-04
5.704428e-04	4.868768e-01	1.525415e-04
5.711037e-04	4.871865e-01	1.528024e-04
5.717649e-04	4.874962e-01	1.530636e-04
5.724265e-04	4.878059e-01	1.533251e-04
5.730886e-04	4.881156e-01	1.535870e-04
5.737511e-04	4.884253e-01	1.538491e-04
5.744141e-04	4.887351e-01	1.541115e-04
5.750775e-04	4.890448e-01	1.543743e-04
5.757413e-04	4.893546e-01	1.546373e-04
5.764056e-04	4.896644e-01	1.549007e-04
5.770703e-04	4.899742e-01	1.551644e-04
5.777352e-04	4.902840e-01	1.554283e-04
5.784008e-04	4.905938e-01	1.556925e-04
5.790667e-04	4.909036e-01	1.559571e-04
5.797331e-04	4.912135e-01	1.562220e-04
5.804000e-04	4.915233e-01	1.564872e-04
5.810672e-04	4.918332e-01	1.567526e-04
5.817349e-04	4.921431e-01	1.570184e-04
5.824030e-04	4.924530e-01	1.572845e-04
5.830715e-04	4.927629e-01	1.575509e-04
5.837404e-04	4.930727e-01	1.578176e-04
5.844098e-04	4.933827e-01	1.580846e-04
5.850796e-04	4.936926e-01	1.583519e-04
5.857499e-04	4.940026e-01	1.586195e-04
5.864205e-04	4.943126e-01	1.588875e-04
5.870917e-04	4.946225e-01	1.591557e-04
5.877632e-04	4.949325e-01	1.594242e-04
5.884352e-04	4.952425e-01	1.596931e-04
5.891074e-04	4.955525e-01	1.599622e-04
5.897803e-04	4.958625e-01	1.602317e-04
5.904535e-04	4.961726e-01	1.605014e-04
5.911272e-04	4.964826e-01	1.607715e-04
5.918014e-04	4.967927e-01	1.610419e-04
5.924759e-04	4.971028e-01	1.613126e-04
5.931509e-04	4.974129e-01	1.615836e-04
5.938263e-04	4.977230e-01	1.618549e-04
5.945020e-04	4.980330e-01	1.621265e-04
5.951783e-04	4.983432e-01	1.623984e-04
5.958550e-04	4.986533e-01	1.626707e-04
5.965322e-04	4.989635e-01	1.629432e-04
5.972097e-04	4.992736e-01	1.632161e-04
5.978877e-04	4.995838e-01	1.634893e-04
5.985662e-04	4.998940e-01	1.637628e-04
5.992450e-04	5.002042e-01	1.640365e-04
5.999243e-04	5.005144e-01	1.643106e-04
6.006039e-04	5.008246e-01	1.645850e-04
6.012841e-04	5.011348e-01	1.648597e-04
6.019647e-04	5.014451e-01	1.651348e-04
6.026457e-04	5.017553e-01	1.654101e-04
6.033271e-04	5.020656e-01	1.656858e-04
6.040090e-04	5.023759e-01	1.659617e-04
6.046913e-04	5.026862e-01	1.662380e-04
6.053741e-04	5.029965e-01	1.665146e-04
6.060572e-04	5.033067e-01	1.667915e-04
6.067408e-04	5.036171e-01	1.670687e-04
6.074248e-04	5.039274e-01	1.673462e-04
6.081093e-04	5.042378e-01	1.676241e-04
6.087942e-04	5.045482e-01	1.679022e-04
6.094796e-04	5.048585e-01	1.681807e-04
6.101653e-04	5.051689e-01	1.684595e-04
6.108516e-04	5.054793e-01	1.687386e-04
6.115381e-04	5.057897e-01	1.690179e-04
6.122252e-04	5.061001e-01	1.692976e-04
6.129127e-04	5.064106e-01	1.695777e-04
6.136006e-04	5.067210e-01	1.698580e-04
6.142890e-04	5.070315e-01	1.701387e-04
6.149778e-04	5.073420e-01	1.704197e-04
6.156671e-04	5.076525e-01	1.707010e-04
6.163567e-04	5.079630e-01	1.709826e-04
6.170469e-04	5.082735e-01	1.712645e-04
6.177373e-04	5.085839e-01	1.715467e-04
6.184283e-04	5.088945e-01	1.718293e-04
6.191197e-04	5.092050e-01	1.721121e-04
6.198115e-04	5.095156e-01	1.723953e-04
6.205038e-04	5.098262e-01	1.726788e-04
6.211965e-04	5.101368e-01	1.729627e-04
6.218897e-04	5.104474e-01	1.732468e-04
6.225833e-04	5.107580e-01	1.735313e-04
6.232772e-04	5.110685e-01	1.738160e-04
6.239716e-04	5.113792e-01	1.741011e-04
6.246665e-04	5.116898e-01	1.743865e-04
6.253619e-04	5.120005e-01	1.746722e-04
6.260576e-04	5.123111e-01	1.749582e-04
6.267538e-04	5.126218e-01	1.752446e-04
6.274505e-04	5.129325e-01	1.755313e-04
6.281476e-04	5.132432e-01	1.758183e-04
6.288449e-04	5.135539e-01	1.761056e-04
6.295429e-04	5.138646e-01	1.763932e-04
6.302413e-04	5.141753e-01	1.766812e-04
6.309401e-04	5.144861e-01	1.769694e-04
6.316393e-04	5.147969e-01	1.772580e-04
6.323390e-04	5.151076e-01	1.775469e-04
6.330392e-04	5.154184e-01	1.778362e-04
6.337397e-04	5.157292e-01	1.781257e-04
6.344407e-04	5.160400e-01	1.784156e-04
6.351420e-04	5.163508e-01	1.787057e-04
6.358439e-04	5.166616e-01	1.789963e-04
6.365462e-04	5.169725e-01	1.792871e-04
6.372490e-04	5.172833e-01	1.795783e-04
6.379521e-04	5.175942e-01	1.798697e-04
6.386558e-04	5.179051e-01	1.801615e-04
6.393598e-04	5.182160e-01	1.804537e-04
6.400643e-04	5.185269e-01	1.807461e-04
6.407691e-04	5.188377e-01	1.810388e-04
6.414745e-04	5.191487e-01	1.813319e-04
6.421803e-04	5.194596e-01	1.816253e-04
6.428866e-04	5.197706e-01	1.819191e-04
6.435932e-04	5.200815e-01	1.822131e-04
6.443004e-04	5.203925e-01	1.825075e-04
6.450079e-04	5.207035e-01	1.828022e-04
6.457159e-04	5.210145e-01	1.830973e-04
6.464242e-04	5.213254e-01	1.833925e-04
6.471331e-04	5.216364e-01	1.836882e-04
6.478424e-04	5.219475e-01	1.839842e-04
6.485522e-04	5.222585e-01	1.842806e-04
6.492624e-04	5.225696e-01	1.845772e-04
6.499730e-04	5.228807e-01	1.848742e-04
6.506841e-04	5.231917e-01	1.851715e-04
6.513956e-04	5.235028e-01	1.854691e-04
6.521075e-04	5.238139e-01	1.857671e-04
6.528198e-04	5.241250e-01	1.860653e-04
6.535326e-04	5.244361e-01	1.863639e-04
6.542459e-04	5.247472e-01	1.866628e-04
6.549596e-04	5.250584e-01	1.869621e-04
6.556737e-04	5.253696e-01	1.872616e-04
6.563883e-04	5.256807e-01	1.875615e-04
6.571033e-04	5.259919e-01	1.878618e-04
6.578188e-04	5.263031e-01	1.881623e-04
6.585346e-04	5.266143e-01	1.884632e-04
6.592509e-04	5.269255e-01	1.887644e-04
6.599677e-04	5.272367e-01	1.890659e-04
6.606849e-04	5.275480e-01	1.893678e-04
6.614026e-04	5.278592e-01	1.896700e-04
6.621207e-04	5.281705e-01	1.899725e-04
6.628392e-04	5.284817e-01	1.902754e-04
6.635582e-04	5.287930e-01	1.905786e-04
6.642775e-04	5.291043e-01	1.908820e-04
6.649974e-04	5.294156e-01	1.911859e-04
6.657177e-04	5.297269e-01	1.914900e-04
6.664385e-04	5.300382e-01	1.917945e-04
6.671597e-04	5.303496e-01	1.920994e-04
6.678813e-04	5.306610e-01	1.924045e-04
6.686034e-04	5.309723e-01	1.927100e-04
6.693259e-04	5.312837e-01	1.930158e-04
6.700488e-04	5.315951e-01	1.933220e-04
6.707721e-04	5.319064e-01	1.936284e-04
6.714960e-04	5.322179e-01	1.939352e-04
6.722202e-04	5.325293e-01	1.942423e-04
6.729450e-04	5.328407e-01	1.945498e-04
6.736701e-04	5.331522e-01	1.948576e-04
6.743958e-04	5.334636e-01	1.951658e-04
6.751218e-04	5.337751e-01	1.954742e-04
6.758483e-04	5.340866e-01	1.957830e-04
6.765751e-04	5.343980e-01	1.960921e-04
6.773025e-04	5.347095e-01	1.964016e-04
6.780303e-04	5.350210e-01	1.967114e-04
6.787586e-04	5.353326e-01	1.970215e-04
6.794873e-04	5.356441e-01	1.973320e-04
6.802165e-04	5.359557e-01	1.976428e-04
6.809460e-04	5.362672e-01	1.979539e-04
6.816761e-04	5.365788e-01	1.982653e-04
6.824064e-04	5.368903e-01	1.985771e-04
6.831374e-04	5.372019e-01	1.988892e-04
6.838687e-04	5.375135e-01	1.992017e-04
6.846006e-04	5.378252e-01	1.995145e-04
6.853328e-04	5.381368e-01	1.998276e-04
6.860655e-04	5.384484e-01	2.001411e-04
6.867987e-04	5.387601e-01	2.004549e-04
6.875323e-04	5.390717e-01	2.007690e-04
6.882663e-04	5.393834e-01	2.010835e-04
6.890006e-04	5.396951e-01	2.013983e-04
6.897356e-04	5.400068e-01	2.017134e-04
6.904709e-04	5.403185e-01	2.020289e-04
6.912067e-04	5.406302e-01	2.023447e-04
6.919430e-04	5.409419e-01	2.026609e-04
6.926797e-04	5.412537e-01	2.029774e-04
6.934169e-04	5.415654e-01	2.032942e-04
6.941544e-04	5.418772e-01	2.036113e-04
6.948923e-04	5.421889e-01	2.039288e-04
6.956308e-04	5.425007e-01	2.042466e-04
6.963698e-04	5.428125e-01	2.045648e-04
6.971091e-04	5.431243e-01	2.048833e-04
6.978490e-04	5.434361e-01	2.052022e-04
6.985892e-04	5.437480e-01	2.055214e-04
6.993299e-04	5.440598e-01	2.058409e-04
7.000711e-04	5.443717e-01	2.061608e-04
7.008126e-04	5.446835e-01	2.064809e-04
7.015546e-04	5.449954e-01	2.068015e-04
7.022971e-04	5.453072e-01	2.071224e-04
7.030400e-04	5.456192e-01	2.074436e-04
7.037834e-04	5.459311e-01	2.077652e-04
7.045273e-04	5.462430e-01	2.080871e-04
7.052716e-04	5.465549e-01	2.084093e-04
7.060163e-04	5.468669e-01	2.087319e-04
7.067615e-04	5.471788e-01	2.090548e-04
7.075069e-04	5.474907e-01	2.093780e-04
7.082530e-04	5.478027e-01	2.097016e-04
7.089995e-04	5.481147e-01	2.100256e-04
7.097465e-04	5.484267e-01	2.103499e-04
7.104939e-04	5.487387e-01	2.106745e-04
7.112418e-04	5.490508e-01	2.109995e-04
7.119901e-04	5.493628e-01	2.113248e-04
7.127388e-04	5.496748e-01	2.116505e-04
7.134879e-04	5.499868e-01	2.119764e-04
7.142375e-04	5.502989e-01	2.123028e-04
7.149876e-04	5.506110e-01	2.126294e-04
7.157382e-04	5.509231e-01	2.129565e-04
7.164892e-04	5.512352e-01	2.132839e-04
7.172406e-04	5.515473e-01	2.136116e-04
7.179925e-04	5.518594e-01	2.139396e-04
7.187449e-04	5.521716e-01	2.142680e-04
7.194975e-04	5.524836e-01	2.145967e-04
7.202507e-04	5.527958e-01	2.149258e-04
7.210044e-04	5.531080e-01	2.152552e-04
7.217586e-04	5.534201e-01	2.155850e-04
7.225131e-04	5.537323e-01	2.159152e-04
7.232682e-04	5.540445e-01	2.162456e-04
7.240237e-04	5.543568e-01	2.165764e-04
7.247796e-04	5.546690e-01	2.169076e-04
7.255360e-04	5.549812e-01	2.172391e-04
7.262926e-04	5.552934e-01	2.175709e-04
7.270499e-04	5.556057e-01	2.179031e-04
7.278077e-04	5.559179e-01	2.182357e-04
7.285658e-04	5.562302e-01	2.185685e-04
7.293245e-04	5.565425e-01	2.189018e-04
7.300835e-04	5.568548e-01	2.192354e-04
7.308431e-04	5.571671e-01	2.195693e-04
7.316031e-04	5.574794e-01	2.199036e-04
7.323633e-04	5.577917e-01	2.202382e-04
7.331242e-04	5.581040e-01	2.205731e-04
7.338856e-04	5.584164e-01	2.209085e-04
7.346473e-04	5.587288e-01	2.212441e-04
7.354096e-04	5.590411e-01	2.215801e-04
7.361722e-04	5.593535e-01	2.219165e-04
7.369354e-04	5.596659e-01	2.222532e-04
7.376990e-04	5.599783e-01	2.225903e-04
7.384629e-04	5.602907e-01	2.229277e-04
7.392273e-04	5.606031e-01	2.232654e-04
7.399923e-04	5.609156e-01	2.236035e-04
7.407577e-04	5.612280e-01	2.239420e-04
7.415235e-04	5.615405e-01	2.242808e-04
7.422898e-04	5.618530e-01	2.246200e-04
7.430566e-04	5.621655e-01	2.249595e-04
7.438238e-04	5.624780e-01	2.252994e-04
7.445913e-04	5.627904e-01	2.256395e-04
7.453594e-04	5.631029e-01	2.259801e-04
7.461279e-04	5.634155e-01	2.263210e-04
7.468969e-04	5.637280e-01	2.266623e-04
7.476664e-04	5.640406e-01	2.270039e-04
7.484363e-04	5.643531e-01	2.273459e-04
7.492066e-04	5.646657e-01	2.276882e-04
7.499775e-04	5.649783e-01	2.280309e-04
7.507487e-04	5.652909e-01	2.283739e-04
7.515203e-04	5.656034e-01	2.287172e-04
7.522925e-04	5.659160e-01	2.290610e-04
7.530651e-04	5.662287e-01	2.294050e-04
7.538382e-04	5.665413e-01	2.297495e-04
7.546117e-04	5.668540e-01	2.300943e-04
7.553857e-04	5.671666e-01	2.304394e-04
7.561602e-04	5.674793e-01	2.307849e-04
7.569351e-04	5.677920e-01	2.311308e-04
7.577103e-04	5.681046e-01	2.314769e-04
7.584861e-04	5.684173e-01	2.318235e-04
7.592623e-04	5.687300e-01	2.321704e-04
7.600390e-04	5.690428e-01	2.325177e-04
7.608162e-04	5.693555e-01	2.328653e-04
7.615938e-04	5.696682e-01	2.332133e-04
7.623719e-04	5.699810e-01	2.335617e-04
7.631504e-04	5.702938e-01	2.339104e-04
7.639292e-04	5.706065e-01	2.342594e-04
7.647087e-04	5.709193e-01	2.346088e-04
7.654886e-04	5.712321e-01	2.349585e-04
7.662689e-04	5.715449e-01	2.353087e-04
7.670497e-04	5.718577e-01	2.356591e-04
7.678310e-04	5.721705e-01	2.360100e-04
7.686127e-04	5.724834e-01	2.363612e-04
7.693949e-04	5.727962e-01	2.367127e-04
7.701775e-04	5.731091e-01	2.370646e-04
7.709604e-04	5.734219e-01	2.374168e-04
7.717439e-04	5.737348e-01	2.377695e-04
7.725279e-04	5.740477e-01	2.381225e-04
7.733124e-04	5.743606e-01	2.384758e-04
7.740973e-04	5.746735e-01	2.388295e-04
7.748826e-04	5.749865e-01	2.391836e-04
7.756685e-04	5.752994e-01	2.395380e-04
7.764547e-04	5.756123e-01	2.398928e-04
7.772413e-04	5.759252e-01	2.402478e-04
7.780285e-04	5.762382e-01	2.406033e-04
7.788161e-04	5.765512e-01	2.409592e-04
7.796042e-04	5.768642e-01	2.413154e-04
7.803928e-04	5.771772e-01	2.416720e-04
7.811818e-04	5.774902e-01	2.420289e-04
7.819712e-04	5.778032e-01	2.423862e-04
7.827612e-04	5.781163e-01	2.427439e-04
7.835514e-04	5.784293e-01	2.431018e-04
7.843422e-04	5.787423e-01	2.434602e-04
7.851335e-04	5.790554e-01	2.438190e-04
7.859253e-04	5.793685e-01	2.441781e-04
7.867175e-04	5.796815e-01	2.445375e-04
7.875102e-04	5.799946e-01	2.448974e-04
7.883033e-04	5.803077e-01	2.452576e-04
7.890969e-04	5.806209e-01	2.456181e-04
7.898909e-04	5.809340e-01	2.459790e-04
7.906853e-04	5.812471e-01	2.463403e-04
7.914802e-04	5.815602e-01	2.467019e-04
7.922756e-04	5.818734e-01	2.470639e-04
7.930715e-04	5.821866e-01	2.474263e-04
7.938678e-04	5.824997e-01	2.477890e-04
7.946646e-04	5.828129e-01	2.481521e-04
7.954619e-04	5.831261e-01	2.485156e-04
7.962596e-04	5.834394e-01	2.488794e-04
7.970576e-04	5.837525e-01	2.492435e-04
7.978562e-04	5.840658e-01	2.496081e-04
7.986553e-04	5.843790e-01	2.499730e-04
7.994549e-04	5.846923e-01	2.503383e-04
8.002549e-04	5.850055e-01	2.507040e-04
8.010553e-04	5.853188e-01	2.510700e-04
8.018563e-04	5.856321e-01	2.514364e-04
8.026576e-04	5.859454e-01	2.518031e-04
8.034593e-04	5.862586e-01	2.521702e-04
8.042616e-04	5.865720e-01	2.525377e-04
8.050644e-04	5.868853e-01	2.529055e-04
8.058676e-04	5.871986e-01	2.532738e-04
8.066713e-04	5.875120e-01	2.536423e-04
8.074755e-04	5.878253e-01	2.540113e-04
8.082801e-04	5.881387e-01	2.543806e-04
8.090851e-04	5.884521e-01	2.547503e-04
8.098906e-04	5.887655e-01	2.551204e-04
8.106965e-04	5.890788e-01	2.554907e-04
8.115029e-04	5.893922e-01	2.558615e-04
8.123098e-04	5.897057e-01	2.562327e-04
8.131172e-04	5.900191e-01	2.566042e-04
8.139250e-04	5.903326e-01	2.569761e-04
8.147333e-04	5.906460e-01	2.573484e-04
8.155421e-04	5.909595e-01	2.577211e-04
8.163513e-04	5.912729e-01	2.580941e-04
8.171608e-04	5.915864e-01	2.584674e-04
8.179709e-04	5.918999e-01	2.588411e-04
8.187815e-04	5.922134e-01	2.592153e-04
8.195926e-04	5.925269e-01	2.595897e-04
8.204041e-04	5.928404e-01	2.599646e-04
8.212161e-04	5.931540e-01	2.603398e-04
8.220286e-04	5.934675e-01	2.607155e-04
8.228415e-04	5.937811e-01	2.610914e-04
8.236547e-04	5.940946e-01	2.614677e-04
8.244685e-04	5.944082e-01	2.618444e-04
8.252828e-04	5.947217e-01	2.622215e-04
8.260976e-04	5.950353e-01	2.625990e-04
8.269128e-04	5.953490e-01	2.629768e-04
8.277285e-04	5.956626e-01	2.633551e-04
8.285446e-04	5.959762e-01	2.637336e-04
8.293612e-04	5.962898e-01	2.641126e-04
8.301783e-04	5.966035e-01	2.644919e-04
8.309957e-04	5.969171e-01	2.648716e-04
8.318137e-04	5.972308e-01	2.652516e-04
8.326322e-04	5.975444e-01	2.656321e-04
8.334511e-04	5.978581e-01	2.660129e-04
8.342705e-04	5.981718e-01	2.663941e-04
8.350903e-04	5.984856e-01	2.667757e-04
8.359106e-04	5.987993e-01	2.671577e-04
8.367314e-04	5.991130e-01	2.675400e-04
8.375525e-04	5.994267e-01	2.679226e-04
8.383742e-04	5.997404e-01	2.683057e-04
8.391964e-04	6.000542e-01	2.686891e-04
8.400190e-04	6.003680e-01	2.690730e-04
8.408421e-04	6.006818e-01	2.694572e-04
8.416657e-04	6.009956e-01	2.698418e-04
8.424898e-04	6.013094e-01	2.702267e-04
8.433142e-04	6.016232e-01	2.706120e-04
8.441391e-04	6.019370e-01	2.709977e-04
8.449645e-04	6.022508e-01	2.713838e-04
8.457904e-04	6.025646e-01	2.717702e-04
8.466167e-04	6.028785e-01	2.721571e-04
8.474436e-04	6.031924e-01	2.725443e-04
8.482709e-04	6.035062e-01	2.729319e-04
8.490986e-04	6.038201e-01	2.733199e-04
8.499268e-04	6.041340e-01	2.737082e-04
8.507555e-04	6.044479e-01	2.740970e-04
8.515845e-04	6.047618e-01	2.744860e-04
8.524141e-04	6.050757e-01	2.748755e-04
8.532442e-04	6.053896e-01	2.752654e-04
8.540748e-04	6.057036e-01	2.756556e-04
8.549058e-04	6.060175e-01	2.760463e-04
8.557373e-04	6.063315e-01	2.764373e-04
8.565692e-04	6.066455e-01	2.768287e-04
8.574016e-04	6.069595e-01	2.772205e-04
8.582344e-04	6.072734e-01	2.776125e-04
8.590677e-04	6.075874e-01	2.780051e-04
8.599015e-04	6.079014e-01	2.783980e-04
8.607358e-04	6.082155e-01	2.787913e-04
8.615706e-04	6.085295e-01	2.791850e-04
8.624058e-04	6.088436e-01	2.795790e-04
8.632415e-04	6.091576e-01	2.799735e-04
8.640776e-04	6.094717e-01	2.803683e-04
8.649141e-04	6.097857e-01	2.807634e-04
8.657512e-04	6.100998e-01	2.811590e-04
8.665887e-04	6.104139e-01	2.815550e-04
8.674268e-04	6.107280e-01	2.819513e-04
8.682652e-04	6.110421e-01	2.823481e-04
8.691042e-04	6.113562e-01	2.827452e-04
8.699436e-04	6.116704e-01	2.831427e-04
8.707835e-04	6.119845e-01	2.835406e-04
8.716239e-04	6.122987e-01	2.839389e-04
8.724646e-04	6.126128e-01	2.843375e-04
8.733059e-04	6.129270e-01	2.847365e-04
8.741476e-04	6.132412e-01	2.851359e-04
8.749899e-04	6.135554e-01	2.855357e-04
8.758326e-04	6.138696e-01	2.859359e-04
8.766758e-04	6.141838e-01	2.863365e-04
8.775194e-04	6.144980e-01	2.867375e-04
8.783635e-04	6.148123e-01	2.871388e-04
8.792080e-04	6.151264e-01	2.875405e-04
8.800530e-04	6.154407e-01	2.879426e-04
8.808985e-04	6.157550e-01	2.883451e-04
8.817445e-04	6.160692e-01	2.887480e-04
8.825910e-04	6.163835e-01	2.891513e-04
8.834379e-04	6.166978e-01	2.895550e-04
8.842853e-04	6.170121e-01	2.899591e-04
8.851332e-04	6.173265e-01	2.903635e-04
8.859814e-04	6.176407e-01	2.907683e-04
8.868302e-04	6.179551e-01	2.911735e-04
8.876795e-04	6.182694e-01	2.915791e-04
8.885293e-04	6.185838e-01	2.919851e-04
8.893795e-04	6.188981e-01	2.923915e-04
8.902302e-04	6.192125e-01	2.927983e-04
8.910813e-04	6.195269e-01	2.932054e-04
8.919330e-04	6.198413e-01	2.936130e-04
8.927851e-04	6.201557e-01	2.940209e-04
8.936375e-04	6.204701e-01	2.944292e-04
8.944906e-04	6.207845e-01	2.948379e-04
8.953441e-04	6.210989e-01	2.952470e-04
8.961981e-04	6.214134e-01	2.956565e-04
8.970525e-04	6.217278e-01	2.960664e-04
8.979075e-04	6.220423e-01	2.964767e-04
8.987629e-04	6.223568e-01	2.968874e-04
8.996188e-04	6.226713e-01	2.972985e-04
9.004750e-04	6.229857e-01	2.977098e-04
9.013318e-04	6.233002e-01	2.981217e-04
9.021891e-04	6.236147e-01	2.985339e-04
9.030469e-04	6.239293e-01	2.989466e-04
9.039051e-04	6.242438e-01	2.993596e-04
9.047638e-04	6.245583e-01	2.997730e-04
9.056230e-04	6.248729e-01	3.001868e-04
9.064827e-04	6.251875e-01	3.006010e-04
9.073426e-04	6.255020e-01	3.010156e-04
9.082032e-04	6.258166e-01	3.014305e-04
9.090643e-04	6.261311e-01	3.018459e-04
9.099259e-04	6.264458e-01	3.022617e-04
9.107879e-04	6.267604e-01	3.026779e-04
9.116504e-04	6.270750e-01	3.030944e-04
9.125134e-04	6.273896e-01	3.035114e-04
9.133768e-04	6.277043e-01	3.039288e-04
9.142407e-04	6.280189e-01	3.043465e-04
9.151049e-04	6.283335e-01	3.047646e-04
9.159698e-04	6.286482e-01	3.051831e-04
9.168351e-04	6.289629e-01	3.056021e-04
9.177010e-04	6.292776e-01	3.060214e-04
9.185672e-04	6.295923e-01	3.064411e-04
9.194340e-04	6.299070e-01	3.068612e-04
9.203012e-04	6.302217e-01	3.072818e-04
9.211690e-04	6.305364e-01	3.077027e-04
9.220370e-04	6.308511e-01	3.081239e-04
9.229056e-04	6.311659e-01	3.085456e-04
9.237748e-04	6.314806e-01	3.089677e-04
9.246444e-04	6.317954e-01	3.093902e-04
9.255145e-04	6.321102e-01	3.098131e-04
9.263850e-04	6.324250e-01	3.102364e-04
9.272561e-04	6.327398e-01	3.106601e-04
9.281276e-04	6.330546e-01	3.110842e-04
9.289994e-04	6.333693e-01	3.115087e-04
9.298719e-04	6.336842e-01	3.119335e-04
9.307448e-04	6.339990e-01	3.123588e-04
9.316182e-04	6.343139e-01	3.127845e-04
9.324921e-04	6.346287e-01	3.132106e-04
9.333665e-04	6.349436e-01	3.136371e-04
9.342413e-04	6.352585e-01	3.140640e-04
9.351166e-04	6.355733e-01	3.144913e-04
9.359924e-04	6.358882e-01	3.149190e-04
9.368685e-04	6.362031e-01	3.153470e-04
9.377453e-04	6.365180e-01	3.157755e-04
9.386225e-04	6.368329e-01	3.162044e-04
9.395002e-04	6.371479e-01	3.166337e-04
9.403784e-04	6.374628e-01	3.170634e-04
9.412570e-04	6.377778e-01	3.174935e-04
9.421361e-04	6.380927e-01	3.179240e-04
9.430157e-04	6.384077e-01	3.183549e-04
9.438957e-04	6.387226e-01	3.187861e-04
9.447762e-04	6.390376e-01	3.192178e-04
9.456573e-04	6.393526e-01	3.196499e-04
9.465388e-04	6.396676e-01	3.200824e-04
9.474208e-04	6.399826e-01	3.205153e-04
9.483032e-04	6.402977e-01	3.209487e-04
9.491862e-04	6.406127e-01	3.213824e-04
9.500696e-04	6.409278e-01	3.218165e-04
9.509534e-04	6.412428e-01	3.222510e-04
9.518377e-04	6.415578e-01	3.226859e-04
9.527226e-04	6.418729e-01	3.231212e-04
9.536079e-04	6.421880e-01	3.235570e-04
9.544938e-04	6.425031e-01	3.239931e-04
9.553801e-04	6.428182e-01	3.244297e-04
9.562668e-04	6.431333e-01	3.248666e-04
9.571541e-04	6.434484e-01	3.253040e-04
9.580418e-04	6.437636e-01	3.257418e-04
9.589299e-04	6.440787e-01	3.261799e-04
9.598185e-04	6.443938e-01	3.266184e-04
9.607077e-04	6.447090e-01	3.270574e-04
9.615974e-04	6.450242e-01	3.274968e-04
9.624875e-04	6.453393e-01	3.279366e-04
9.633781e-04	6.456545e-01	3.283768e-04
9.642692e-04	6.459697e-01	3.288174e-04
9.651608e-04	6.462849e-01	3.292585e-04
9.660526e-04	6.466001e-01	3.296998e-04
9.669452e-04	6.469153e-01	3.301416e-04
9.678382e-04	6.472306e-01	3.305839e-04
9.687317e-04	6.475458e-01	3.310265e-04
9.696256e-04	6.478611e-01	3.314696e-04
9.705201e-04	6.481764e-01	3.319131e-04
9.714150e-04	6.484916e-01	3.323570e-04
9.723104e-04	6.488069e-01	3.328013e-04
9.732061e-04	6.491222e-01	3.332459e-04
9.741025e-04	6.494375e-01	3.336910e-04
9.749994e-04	6.497528e-01	3.341365e-04
9.758967e-04	6.500681e-01	3.345824e-04
9.767945e-04	6.503834e-01	3.350288e-04
9.776928e-04	6.506988e-01	3.354755e-04
9.785916e-04	6.510141e-01	3.359227e-04
9.794908e-04	6.513295e-01	3.363702e-04
9.803906e-04	6.516449e-01	3.368182e-04
9.812906e-04	6.519602e-01	3.372665e-04
9.821913e-04	6.522756e-01	3.377153e-04
9.830925e-04	6.525910e-01	3.381646e-04
9.839942e-04	6.529064e-01	3.386142e-04
9.848963e-04	6.532218e-01	3.390642e-04
9.857989e-04	6.535372e-01	3.395147e-04
9.867020e-04	6.538527e-01	3.399656e-04
9.876056e-04	6.541681e-01	3.404168e-04
9.885095e-04	6.544835e-01	3.408684e-04
9.894141e-04	6.547990e-01	3.413206e-04
9.903191e-04	6.551145e-01	3.417731e-04
9.912247e-04	6.554299e-01	3.422260e-04
9.921307e-04	6.557454e-01	3.426794e-04
9.930372e-04	6.560609e-01	3.431331e-04
9.939441e-04	6.563765e-01	3.435873e-04
9.948516e-04	6.566920e-01	3.440419e-04
9.957594e-04	6.570074e-01	3.444968e-04
9.966678e-04	6.573230e-01	3.449522e-04
9.975767e-04	6.576385e-01	3.454081e-04
9.984861e-04	6.579541e-01	3.458643e-04
9.993960e-04	6.582697e-01	3.463210e-04
1.000306e-03	6.585852e-01	3.467781e-04
1.001217e-03	6.589008e-01	3.472356e-04
1.002128e-03	6.592164e-01	3.476935e-04
1.003040e-03	6.595320e-01	3.481518e-04
1.003952e-03	6.598476e-01	3.486105e-04
1.004865e-03	6.601632e-01	3.490697e-04
1.005778e-03	6.604788e-01	3.495293e-04
1.006692e-03	6.607945e-01	3.499893e-04
1.007606e-03	6.611101e-01	3.504497e-04
1.008521e-03	6.614258e-01	3.509105e-04
1.009436e-03	6.617415e-01	3.513718e-04
1.010352e-03	6.620572e-01	3.518335e-04
1.011268e-03	6.623728e-01	3.522955e-04
1.012185e-03	6.626885e-01	3.527580e-04
1.013102e-03	6.630042e-01	3.532209e-04
1.014019e-03	6.633199e-01	3.536843e-04
1.014938e-03	6.636356e-01	3.541480e-04
1.015856e-03	6.639514e-01	3.546122e-04
1.016775e-03	6.642671e-01	3.550768e-04
1.017695e-03	6.645829e-01	3.555419e-04
1.018615e-03	6.648986e-01	3.560072e-04
1.019535e-03	6.652143e-01	3.564731e-04
1.020456e-03	6.655301e-01	3.569394e-04
1.021378e-03	6.658459e-01	3.574061e-04
1.022300e-03	6.661617e-01	3.578733e-04
1.023222e-03	6.664775e-01	3.583408e-04
1.024145e-03	6.667933e-01	3.588088e-04
1.025069e-03	6.671092e-01	3.592772e-04
1.025992e-03	6.674249e-01	3.597459e-04
1.026917e-03	6.677408e-01	3.602152e-04
1.027842e-03	6.680566e-01	3.606848e-04
1.028767e-03	6.683725e-01	3.611549e-04
1.029693e-03	6.686884e-01	3.616255e-04
1.030620e-03	6.690043e-01	3.620964e-04
1.031546e-03	6.693202e-01	3.625678e-04
1.032474e-03	6.696361e-01	3.630395e-04
1.033402e-03	6.699520e-01	3.635118e-04
1.034330e-03	6.702678e-01	3.639843e-04
1.035259e-03	6.705838e-01	3.644574e-04
1.036188e-03	6.708997e-01	3.649308e-04
1.037118e-03	6.712156e-01	3.654048e-04
1.038048e-03	6.715316e-01	3.658791e-04
1.038979e-03	6.718476e-01	3.663538e-04
1.039910e-03	6.721635e-01	3.668290e-04
1.040842e-03	6.724795e-01	3.673046e-04
1.041774e-03	6.727954e-01	3.677806e-04
1.042707e-03	6.731114e-01	3.682571e-04
1.043640e-03	6.734275e-01	3.687339e-04
1.044573e-03	6.737435e-01	3.692113e-04
1.045508e-03	6.740595e-01	3.696890e-04
1.046442e-03	6.743755e-01	3.701672e-04
1.047377e-03	6.746916e-01	3.706458e-04
1.048313e-03	6.750076e-01	3.711248e-04
1.049249e-03	6.753236e-01	3.716042e-04
1.050186e-03	6.756397e-01	3.720840e-04
1.051123e-03	6.759558e-01	3.725644e-04
1.052060e-03	6.762719e-01	3.730451e-04
1.052999e-03	6.765880e-01	3.735263e-04
1.053937e-03	6.769041e-01	3.740079e-04
1.054876e-03	6.772202e-01	3.744899e-04
1.055816e-03	6.775364e-01	3.749723e-04
1.056756e-03	6.778525e-01	3.754552e-04
1.057696e-03	6.781686e-01	3.759384e-04
1.058637e-03	6.784847e-01	3.764222e-04
1.059579e-03	6.788009e-01	3.769064e-04
1.060521e-03	6.791171e-01	3.773910e-04
1.061463e-03	6.794332e-01	3.778760e-04
1.062406e-03	6.797494e-01	3.783615e-04
1.063350e-03	6.800656e-01	3.788474e-04
1.064294e-03	6.803818e-01	3.793337e-04
1.065238e-03	6.806980e-01	3.798204e-04
1.066183e-03	6.810142e-01	3.803076e-04
1.067129e-03	6.813305e-01	3.807952e-04
1.068075e-03	6.816467e-01	3.812832e-04
1.069021e-03	6.819630e-01	3.817717e-04
1.069968e-03	6.822792e-01	3.822607e-04
1.070915e-03	6.825955e-01	3.827500e-04
1.071863e-03	6.829118e-01	3.832398e-04
1.072812e-03	6.832280e-01	3.837299e-04
1.073761e-03	6.835443e-01	3.842206e-04
1.074710e-03	6.838606e-01	3.847117e-04
1.075660e-03	6.841769e-01	3.852032e-04
1.076610e-03	6.844933e-01	3.856952e-04
1.077561e-03	6.848096e-01	3.861876e-04
1.078512e-03	6.851259e-01	3.866804e-04
1.079464e-03	6.854423e-01	3.871736e-04
1.080417e-03	6.857586e-01	3.876673e-04
1.081369e-03	6.860750e-01	3.881614e-04
1.082323e-03	6.863913e-01	3.886560e-04
1.083277e-03	6.867077e-01	3.891510e-04
1.084231e-03	6.870241e-01	3.896464e-04
1.085186e-03	6.873405e-01	3.901423e-04
1.086141e-03	6.876569e-01	3.906386e-04
1.087097e-03	6.879734e-01	3.911353e-04
1.088053e-03	6.882898e-01	3.916325e-04
1.089010e-03	6.886062e-01	3.921301e-04
1.089967e-03	6.889226e-01	3.926281e-04
1.090925e-03	6.892391e-01	3.931266e-04
1.091883e-03	6.895556e-01	3.936256e-04
1.092842e-03	6.898720e-01	3.941249e-04
1.093801e-03	6.901885e-01	3.946248e-04
1.094761e-03	6.905050e-01	3.951250e-04
1.095721e-03	6.908215e-01	3.956257e-04
1.096682e-03	6.911380e-01	3.961267e-04
1.097643e-03	6.914545e-01	3.966283e-04
1.098605e-03	6.917710e-01	3.971303e-04
1.099567e-03	6.920875e-01	3.976328e-04
1.100530e-03	6.924041e-01	3.981357e-04
1.101493e-03	6.927207e-01	3.986390e-04
1.102457e-03	6.930372e-01	3.991428e-04
1.103421e-03	6.933538e-01	3.996470e-04
1.104386e-03	6.936704e-01	4.001516e-04
1.105351e-03	6.939869e-01	4.006566e-04
1.106316e-03	6.943035e-01	4.011622e-04
1.107283e-03	6.946201e-01	4.016681e-04
1.108249e-03	6.949367e-01	4.021746e-04
1.109216e-03	6.952534e-01	4.026814e-04
1.110184e-03	6.955700e-01	4.031887e-04
1.111152e-03	6.958866e-01	4.036965e-04
1.112121e-03	6.962033e-01	4.042047e-04
1.113090e-03	6.965199e-01	4.047132e-04
1.114060e-03	6.968366e-01	4.052223e-04
1.115030e-03	6.971532e-01	4.057318e-04
1.116000e-03	6.974699e-01	4.062417e-04
1.116972e-03	6.977866e-01	4.067522e-04
1.117943e-03	6.981033e-01	4.072630e-04
1.118915e-03	6.984200e-01	4.077743e-04
1.119888e-03	6.987368e-01	4.082860e-04
1.120861e-03	6.990534e-01	4.087981e-04
1.121835e-03	6.993702e-01	4.093107e-04
1.122809e-03	6.996869e-01	4.098238e-04
1.123784e-03	7.000037e-01	4.103373e-04
1.124759e-03	7.003204e-01	4.108513e-04
1.125734e-03	7.006372e-01	4.113657e-04
1.126710e-03	7.009540e-01	4.118806e-04
1.127687e-03	7.012708e-01	4.123959e-04
1.128664e-03	7.015876e-01	4.129116e-04
1.129642e-03	7.019044e-01	4.134277e-04
1.130620e-03	7.022212e-01	4.139444e-04
1.131598e-03	7.025380e-01	4.144615e-04
1.132578e-03	7.028548e-01	4.149790e-04
1.133557e-03	7.031717e-01	4.154970e-04
1.134537e-03	7.034885e-01	4.160154e-04
1.135518e-03	7.038054e-01	4.165343e-04
1.136499e-03	7.041223e-01	4.170536e-04
1.137480e-03	7.044391e-01	4.175733e-04
1.138463e-03	7.047560e-01	4.180935e-04
1.139445e-03	7.050729e-01	4.186142e-04
1.140428e-03	7.053898e-01	4.191353e-04
1.141412e-03	7.057067e-01	4.196569e-04
1.142396e-03	7.060236e-01	4.201789e-04
1.143381e-03	7.063405e-01	4.207014e-04
1.144366e-03	7.066575e-01	4.212243e-04
1.145351e-03	7.069744e-01	4.217476e-04
1.146337e-03	7.072913e-01	4.222714e-04
1.147324e-03	7.076083e-01	4.227957e-04
1.148311e-03	7.079253e-01	4.233204e-04
1.149299e-03	7.082422e-01	4.238456e-04
1.150287e-03	7.085592e-01	4.243713e-04
1.151275e-03	7.088762e-01	4.248973e-04
1.152265e-03	7.091932e-01	4.254239e-04
1.153254e-03	7.095103e-01	4.259509e-04
1.154244e-03	7.098272e-01	4.264782e-04
1.155235e-03	7.101443e-01	4.270061e-04
1.156226e-03	7.104613e-01	4.275344e-04
1.157218e-03	7.107784e-01	4.280632e-04
1.158210e-03	7.110954e-01	4.285925e-04
1.159202e-03	7.114125e-01	4.291222e-04
1.160195e-03	7.117296e-01	4.296524e-04
1.161189e-03	7.120467e-01	4.301830e-04
1.162183e-03	7.123637e-01	4.307139e-04
1.163178e-03	7.126808e-01	4.312455e-04
1.164173e-03	7.129979e-01	4.317774e-04
1.165168e-03	7.133150e-01	4.323099e-04
1.166165e-03	7.136321e-01	4.328428e-04
1.167161e-03	7.139493e-01	4.333761e-04
1.168158e-03	7.142664e-01	4.339099e-04
1.169156e-03	7.145836e-01	4.344442e-04
1.170154e-03	7.149007e-01	4.349788e-04
1.171153e-03	7.152179e-01	4.355139e-04
1.172152e-03	7.155350e-01	4.360496e-04
1.173151e-03	7.158522e-01	4.365856e-04
1.174152e-03	7.161694e-01	4.371222e-04
1.175152e-03	7.164866e-01	4.376592e-04
1.176153e-03	7.168038e-01	4.381966e-04
1.177155e-03	7.171211e-01	4.387345e-04
1.178157e-03	7.174383e-01	4.392729e-04
1.179160e-03	7.177555e-01	4.398116e-04
1.180163e-03	7.180727e-01	4.403509e-04
1.181167e-03	7.183900e-01	4.408907e-04
1.182171e-03	7.187072e-01	4.414309e-04
1.183175e-03	7.190245e-01	4.419715e-04
1.184181e-03	7.193418e-01	4.425127e-04
1.185186e-03	7.196591e-01	4.430542e-04
1.186193e-03	7.199764e-01	4.435963e-04
1.187199e-03	7.202936e-01	4.441387e-04
1.188206e-03	7.206109e-01	4.446816e-04
1.189214e-03	7.209283e-01	4.452251e-04
1.190222e-03	7.212456e-01	4.457689e-04
1.191231e-03	7.215629e-01	4.463133e-04
1.192240e-03	7.218803e-01	4.468581e-04
1.193250e-03	7.221976e-01	4.474034e-04
1.194260e-03	7.225150e-01	4.479491e-04
1.195271e-03	7.228323e-01	4.484952e-04
1.196282e-03	7.231497e-01	4.490418e-04
1.197294e-03	7.234671e-01	4.495889e-04
1.198306e-03	7.237845e-01	4.501365e-04
1.199319e-03	7.241019e-01	4.506846e-04
1.200332e-03	7.244193e-01	4.512331e-04
1.201346e-03	7.247368e-01	4.517820e-04
1.202360e-03	7.250542e-01	4.523315e-04
1.203375e-03	7.253716e-01	4.528814e-04
1.204390e-03	7.256890e-01	4.534316e-04
1.205406e-03	7.260065e-01	4.539824e-04
1.206422e-03	7.263239e-01	4.545337e-04
1.207439e-03	7.266414e-01	4.550855e-04
1.208456e-03	7.269589e-01	4.556377e-04
1.209474e-03	7.272764e-01	4.561904e-04
1.210493e-03	7.275939e-01	4.567435e-04
1.211511e-03	7.279114e-01	4.572971e-04
1.212531e-03	7.282289e-01	4.578511e-04
1.213550e-03	7.285464e-01	4.584057e-04
1.214571e-03	7.288639e-01	4.589607e-04
1.215592e-03	7.291815e-01	4.595162e-04
1.216613e-03	7.294990e-01	4.600721e-04
1.217635e-03	7.298166e-01	4.606285e-04
1.218657e-03	7.301341e-01	4.611854e-04
1.219680e-03	7.304517e-01	4.617427e-04
1.220703e-03	7.307692e-01	4.623004e-04
1.221727e-03	7.310868e-01	4.628587e-04
1.222752e-03	7.314044e-01	4.634175e-04
1.223777e-03	7.317220e-01	4.639767e-04
1.224802e-03	7.320396e-01	4.645364e-04
1.225828e-03	7.323573e-01	4.650965e-04
1.226855e-03	7.326749e-01	4.656572e-04
1.227882e-03	7.329925e-01	4.662183e-04
1.228909e-03	7.333102e-01	4.667798e-04
1.229937e-03	7.336278e-01	4.673418e-04
1.230965e-03	7.339455e-01	4.679043e-04
1.231994e-03	7.342631e-01	4.684672e-04
1.233024e-03	7.345808e-01	4.690307e-04
1.234054e-03	7.348985e-01	4.695946e-04
1.235084e-03	7.352162e-01	4.701590e-04
1.236116e-03	7.355339e-01	4.707238e-04
1.237147e-03	7.358516e-01	4.712892e-04
1.238179e-03	7.361693e-01	4.718549e-04
1.239212e-03	7.364870e-01	4.724211e-04
1.240245e-03	7.368048e-01	4.729879e-04
1.241278e-03	7.371225e-01	4.735551e-04
1.242312e-03	7.374403e-01	4.741228e-04
1.243347e-03	7.377580e-01	4.746910e-04
1.244382e-03	7.380758e-01	4.752596e-04
1.245418e-03	7.383936e-01	4.758287e-04
1.246454e-03	7.387113e-01	4.763982e-04
1.247490e-03	7.390291e-01	4.769682e-04
1.248527e-03	7.393469e-01	4.775388e-04
1.249565e-03	7.396647e-01	4.781098e-04
1.250603e-03	7.399826e-01	4.786813e-04
1.251642e-03	7.403004e-01	4.792532e-04
1.252681e-03	7.406182e-01	4.798256e-04
1.253721e-03	7.409361e-01	4.803985e-04
1.254761e-03	7.412539e-01	4.809719e-04
1.255802e-03	7.415717e-01	4.815457e-04
1.256843e-03	7.418896e-01	4.821200e-04
1.257885e-03	7.422075e-01	4.826948e-04
1.258927e-03	7.425254e-01	4.832701e-04
1.259970e-03	7.428433e-01	4.838459e-04
1.261013e-03	7.431612e-01	4.844221e-04
1.262057e-03	7.434791e-01	4.849988e-04
1.263101e-03	7.437970e-01	4.855760e-04
1.264146e-03	7.441149e-01	4.861536e-04
1.265191e-03	7.444328e-01	4.867317e-04
1.266237e-03	7.447508e-01	4.873103e-04
1.267284e-03	7.450687e-01	4.878894e-04
1.268330e-03	7.453867e-01	4.884690e-04
1.269378e-03	7.457047e-01	4.890491e-04
1.270426e-03	7.460226e-01	4.896296e-04
1.271474e-03	7.463406e-01	4.902106e-04
1.272523e-03	7.466586e-01	4.907920e-04
1.273572e-03	7.469766e-01	4.913740e-04
1.274622e-03	7.472946e-01	4.919565e-04
1.275673e-03	7.476126e-01	4.925394e-04
1.276724e-03	7.479306e-01	4.931228e-04
1.277775e-03	7.482486e-01	4.937067e-04
1.278827e-03	7.485667e-01	4.942911e-04
1.279880e-03	7.488847e-01	4.948760e-04
1.280933e-03	7.492028e-01	4.954613e-04
1.281986e-03	7.495208e-01	4.960470e-04
1.283040e-03	7.498389e-01	4.966333e-04
1.284095e-03	7.501570e-01	4.972201e-04
1.285150e-03	7.504751e-01	4.978074e-04
1.286206e-03	7.507932e-01	4.983951e-04
1.287262e-03	7.511113e-01	4.989834e-04
1.288319e-03	7.514294e-01	4.995721e-04
1.289376e-03	7.517475e-01	5.001613e-04
1.290433e-03	7.520656e-01	5.007509e-04
1.291491e-03	7.523837e-01	5.013410e-04
1.292550e-03	7.527019e-01	5.019317e-04
1.293609e-03	7.530200e-01	5.025228e-04
1.294669e-03	7.533382e-01	5.031144e-04
1.295729e-03	7.536564e-01	5.037065e-04
1.296790e-03	7.539745e-01	5.042991e-04
1.297851e-03	7.542927e-01	5.048922e-04
1.298913e-03	7.546109e-01	5.054856e-04
1.299975e-03	7.549291e-01	5.060797e-04
1.301038e-03	7.552473e-01	5.066742e-04
1.302102e-03	7.555655e-01	5.072692e-04
1.303165e-03	7.558837e-01	5.078647e-04
1.304230e-03	7.562020e-01	5.084607e-04
1.305295e-03	7.565202e-01	5.090572e-04
1.306360e-03	7.568385e-01	5.096542e-04
1.307426e-03	7.571567e-01	5.102516e-04
1.308492e-03	7.574749e-01	5.108494e-04
1.309559e-03	7.577932e-01	5.114479e-04
1.310627e-03	7.581115e-01	5.120468e-04
1.311695e-03	7.584298e-01	5.126462e-04
1.312763e-03	7.587481e-01	5.132461e-04
1.313832e-03	7.590664e-01	5.138465e-04
1.314902e-03	7.593847e-01	5.144473e-04
1.315972e-03	7.597030e-01	5.150487e-04
1.317042e-03	7.600213e-01	5.156504e-04
1.318113e-03	7.603396e-01	5.162527e-04
1.319185e-03	7.606580e-01	5.168556e-04
1.320257e-03	7.609763e-01	5.174589e-04
1.321330e-03	7.612947e-01	5.180627e-04
1.322403e-03	7.616131e-01	5.186670e-04
1.323477e-03	7.619315e-01	5.192718e-04
1.324551e-03	7.622498e-01	5.198770e-04
1.325626e-03	7.625682e-01	5.204827e-04
1.326701e-03	7.628866e-01	5.210890e-04
1.327777e-03	7.632050e-01	5.216957e-04
1.328853e-03	7.635234e-01	5.223030e-04
1.329930e-03	7.638418e-01	5.229107e-04
1.331007e-03	7.641603e-01	5.235189e-04
1.332085e-03	7.644787e-01	5.241276e-04
1.333163e-03	7.647972e-01	5.247369e-04
1.334242e-03	7.651156e-01	5.253466e-04
1.335321e-03	7.654340e-01	5.259566e-04
1.336401e-03	7.657525e-01	5.265673e-04
1.337482e-03	7.660710e-01	5.271785e-04
1.338563e-03	7.663895e-01	5.277902e-04
1.339644e-03	7.667080e-01	5.284024e-04
1.340726e-03	7.670265e-01	5.290150e-04
1.341809e-03	7.673450e-01	5.296282e-04
1.342892e-03	7.676635e-01	5.302419e-04
1.343975e-03	7.679820e-01	5.308559e-04
1.345059e-03	7.683005e-01	5.314706e-04
1.346144e-03	7.686191e-01	5.320857e-04
1.347229e-03	7.689376e-01	5.327014e-04
1.348315e-03	7.692562e-01	5.333175e-04
1.349401e-03	7.695747e-01	5.339341e-04
1.350487e-03	7.698933e-01	5.345513e-04
1.351575e-03	7.702119e-01	5.351689e-04
1.352662e-03	7.705304e-01	5.357869e-04
1.353750e-03	7.708490e-01	5.364055e-04
1.354839e-03	7.711676e-01	5.370246e-04
1.355929e-03	7.714863e-01	5.376443e-04
1.357018e-03	7.718049e-01	5.382644e-04
1.358109e-03	7.721235e-01	5.388850e-04
1.359200e-03	7.724422e-01	5.395061e-04
1.360291e-03	7.727608e-01	5.401277e-04
1.361383e-03	7.730794e-01	5.407497e-04
1.362475e-03	7.733981e-01	5.413723e-04
1.363568e-03	7.737167e-01	5.419954e-04
1.364662e-03	7.740354e-01	5.426190e-04
1.365756e-03	7.743541e-01	5.432431e-04
1.366850e-03	7.746728e-01	5.438678e-04
1.367945e-03	7.749915e-01	5.444929e-04
1.369041e-03	7.753102e-01	5.451185e-04
1.370137e-03	7.756289e-01	5.457446e-04
1.371233e-03	7.759476e-01	5.463711e-04
1.372330e-03	7.762663e-01	5.469982e-04
1.373428e-03	7.765851e-01	5.476258e-04
1.374526e-03	7.769038e-01	5.482539e-04
1.375625e-03	7.772226e-01	5.488825e-04
1.376724e-03	7.775413e-01	5.495117e-04
1.377824e-03	7.778601e-01	5.501413e-04
1.378924e-03	7.781789e-01	5.507714e-04
1.380025e-03	7.784976e-01	5.514019e-04
1.381126e-03	7.788164e-01	5.520331e-04
1.382228e-03	7.791352e-01	5.526647e-04
1.383330e-03	7.794540e-01	5.532968e-04
1.384433e-03	7.797728e-01	5.539295e-04
1.385537e-03	7.800916e-01	5.545626e-04
1.386640e-03	7.804105e-01	5.551963e-04
1.387745e-03	7.807293e-01	5.558305e-04
1.388850e-03	7.810481e-01	5.564650e-04
1.389955e-03	7.813670e-01	5.571002e-04
1.391061e-03	7.816858e-01	5.577358e-04
1.392168e-03	7.820047e-01	5.583720e-04
1.393275e-03	7.823236e-01	5.590087e-04
1.394383e-03	7.826425e-01	5.596459e-04
1.395491e-03	7.829614e-01	5.602836e-04
1.396599e-03	7.832803e-01	5.609218e-04
1.397709e-03	7.835992e-01	5.615605e-04
1.398818e-03	7.839180e-01	5.621996e-04
1.399928e-03	7.842370e-01	5.628394e-04
1.401039e-03	7.845559e-01	5.634796e-04
1.402150e-03	7.848748e-01	5.641203e-04
1.403262e-03	7.851938e-01	5.647616e-04
1.404375e-03	7.855127e-01	5.654033e-04
1.405487e-03	7.858317e-01	5.660456e-04
1.406601e-03	7.861507e-01	5.666884e-04
1.407715e-03	7.864696e-01	5.673316e-04
1.408829e-03	7.867886e-01	5.679754e-04
1.409944e-03	7.871076e-01	5.686197e-04
1.411059e-03	7.874266e-01	5.692645e-04
1.412176e-03	7.877456e-01	5.699098e-04
1.413292e-03	7.880646e-01	5.705556e-04
1.414409e-03	7.883836e-01	5.712020e-04
1.415527e-03	7.887027e-01	5.718488e-04
1.416645e-03	7.890216e-01	5.724961e-04
1.417763e-03	7.893407e-01	5.731440e-04
1.418883e-03	7.896597e-01	5.737924e-04
1.420002e-03	7.899788e-01	5.744413e-04
1.421123e-03	7.902979e-01	5.750907e-04
1.422243e-03	7.906170e-01	5.757406e-04
1.423365e-03	7.909360e-01	5.763910e-04
1.424487e-03	7.912551e-01	5.770420e-04
1.425609e-03	7.915742e-01	5.776935e-04
1.426732e-03	7.918933e-01	5.783453e-04
1.427855e-03	7.922124e-01	5.789978e-04
1.428979e-03	7.925315e-01	5.796508e-04
1.430103e-03	7.928507e-01	5.803043e-04
1.431228e-03	7.931698e-01	5.809584e-04
1.432354e-03	7.934889e-01	5.816129e-04
1.433480e-03	7.938081e-01	5.822680e-04
1.434607e-03	7.941273e-01	5.829236e-04
1.435734e-03	7.944464e-01	5.835795e-04
1.436861e-03	7.947655e-01	5.842361e-04
1.437989e-03	7.950847e-01	5.848933e-04
1.439118e-03	7.954039e-01	5.855509e-04
1.440247e-03	7.957231e-01	5.862090e-04
1.441377e-03	7.960423e-01	5.868677e-04
1.442507e-03	7.963615e-01	5.875269e-04
1.443638e-03	7.966808e-01	5.881866e-04
1.444769e-03	7.969999e-01	5.888467e-04
1.445901e-03	7.973192e-01	5.895075e-04
1.447034e-03	7.976384e-01	5.901687e-04
1.448167e-03	7.979577e-01	5.908305e-04
1.449300e-03	7.982769e-01	5.914928e-04
1.450434e-03	7.985962e-01	5.921556e-04
1.451569e-03	7.989155e-01	5.928189e-04
1.452704e-03	7.992348e-01	5.934828e-04
1.453839e-03	7.995540e-01	5.941471e-04
1.454975e-03	7.998733e-01	5.948119e-04
1.456112e-03	8.001926e-01	5.954773e-04
1.457249e-03	8.005119e-01	5.961432e-04
1.458387e-03	8.008312e-01	5.968097e-04
1.459525e-03	8.011505e-01	5.974766e-04
1.460664e-03	8.014699e-01	5.981441e-04
1.461803e-03	8.017892e-01	5.988121e-04
1.462943e-03	8.021086e-01	5.994807e-04
1.464083e-03	8.024279e-01	6.001496e-04
1.465224e-03	8.027472e-01	6.008192e-04
1.466366e-03	8.030666e-01	6.014893e-04
1.467508e-03	8.033860e-01	6.021599e-04
1.468650e-03	8.037054e-01	6.028310e-04
1.469793e-03	8.040248e-01	6.035027e-04
1.470937e-03	8.043442e-01	6.041748e-04
1.472081e-03	8.046636e-01	6.048476e-04
1.473225e-03	8.049829e-01	6.055206e-04
1.474371e-03	8.053024e-01	6.061944e-04
1.475516e-03	8.056218e-01	6.068687e-04
1.476662e-03	8.059412e-01	6.075435e-04
1.477809e-03	8.062607e-01	6.082188e-04
1.478957e-03	8.065801e-01	6.088946e-04
1.480104e-03	8.068996e-01	6.095710e-04
1.481253e-03	8.072191e-01	6.102479e-04
1.482402e-03	8.075385e-01	6.109253e-04
1.483551e-03	8.078580e-01	6.116032e-04
1.484701e-03	8.081775e-01	6.122816e-04
1.485851e-03	8.084970e-01	6.129606e-04
1.487002e-03	8.088165e-01	6.136402e-04
1.488154e-03	8.091360e-01	6.143202e-04
1.489306e-03	8.094555e-01	6.150008e-04
1.490459e-03	8.097750e-01	6.156819e-04
1.491612e-03	8.100946e-01	6.163635e-04
1.492766e-03	8.104140e-01	6.170455e-04
1.493920e-03	8.107336e-01	6.177282e-04
1.495075e-03	8.110531e-01	6.184114e-04
1.496230e-03	8.113727e-01	6.190952e-04
1.497386e-03	8.116923e-01	6.197795e-04
1.498542e-03	8.120119e-01	6.204643e-04
1.499699e-03	8.123315e-01	6.211496e-04
1.500857e-03	8.126510e-01	6.218354e-04
1.502014e-03	8.129706e-01	6.225217e-04
1.503173e-03	8.132902e-01	6.232086e-04
1.504332e-03	8.136098e-01	6.238961e-04
1.505491e-03	8.139294e-01	6.245840e-04
1.506652e-03	8.142491e-01	6.252725e-04
1.507812e-03	8.145687e-01	6.259616e-04
1.508974e-03	8.148884e-01	6.266511e-04
1.510135e-03	8.152080e-01	6.273412e-04
1.511298e-03	8.155277e-01	6.280319e-04
1.512460e-03	8.158473e-01	6.287229e-04
1.513624e-03	8.161670e-01	6.294146e-04
1.514787e-03	8.164866e-01	6.301068e-04
1.515952e-03	8.168063e-01	6.307996e-04
1.517117e-03	8.171260e-01	6.314929e-04
1.518282e-03	8.174457e-01	6.321867e-04
1.519448e-03	8.177654e-01	6.328810e-04
1.520615e-03	8.180852e-01	6.335759e-04
1.521782e-03	8.184048e-01	6.342712e-04
1.522949e-03	8.187246e-01	6.349672e-04
1.524118e-03	8.190443e-01	6.356637e-04
1.525286e-03	8.193640e-01	6.363607e-04
1.526456e-03	8.196838e-01	6.370582e-04
1.527625e-03	8.200036e-01	6.377563e-04
1.528796e-03	8.203233e-01	6.384550e-04
1.529967e-03	8.206431e-01	6.391541e-04
1.531138e-03	8.209628e-01	6.398537e-04
1.532310e-03	8.212826e-01	6.405539e-04
1.533482e-03	8.216024e-01	6.412547e-04
1.534655e-03	8.219222e-01	6.419560e-04
1.535829e-03	8.222421e-01	6.426578e-04
1.537003e-03	8.225619e-01	6.433602e-04
1.538178e-03	8.228817e-01	6.440631e-04
1.539353e-03	8.232015e-01	6.447666e-04
1.540529e-03	8.235214e-01	6.454706e-04
1.541705e-03	8.238412e-01	6.461750e-04
1.542881e-03	8.241610e-01	6.468800e-04
1.544059e-03	8.244809e-01	6.475856e-04
1.545237e-03	8.248008e-01	6.482918e-04
1.546415e-03	8.251206e-01	6.489984e-04
1.547594e-03	8.254405e-01	6.497057e-04
1.548774e-03	8.257604e-01	6.504134e-04
1.549954e-03	8.260803e-01	6.511217e-04
1.551134e-03	8.264002e-01	6.518304e-04
1.552315e-03	8.267201e-01	6.525398e-04
1.553497e-03	8.270400e-01	6.532497e-04
1.554679e-03	8.273599e-01	6.539602e-04
1.555862e-03	8.276799e-01	6.546712e-04
1.557045e-03	8.279998e-01	6.553827e-04
1.558229e-03	8.283198e-01	6.560948e-04
1.559413e-03	8.286397e-01	6.568074e-04
1.560598e-03	8.289596e-01	6.575204e-04
1.561783e-03	8.292796e-01	6.582341e-04
1.562969e-03	8.295996e-01	6.589484e-04
1.564156e-03	8.299196e-01	6.596632e-04
1.565343e-03	8.302396e-01	6.603785e-04
1.566530e-03	8.305596e-01	6.610944e-04
1.567719e-03	8.308796e-01	6.618108e-04
1.568907e-03	8.311996e-01	6.625277e-04
1.570096e-03	8.315196e-01	6.632452e-04
1.571286e-03	8.318396e-01	6.639631e-04
1.572476e-03	8.321596e-01	6.646817e-04
1.573667e-03	8.324797e-01	6.654009e-04
1.574859e-03	8.327997e-01	6.661206e-04
1.576050e-03	8.331198e-01	6.668408e-04
1.577243e-03	8.334398e-01	6.675615e-04
1.578436e-03	8.337599e-01	6.682829e-04
1.579630e-03	8.340800e-01	6.690047e-04
1.580823e-03	8.344000e-01	6.697270e-04
1.582018e-03	8.347201e-01	6.704499e-04
1.583213e-03	8.350402e-01	6.711734e-04
1.584409e-03	8.353603e-01	6.718975e-04
1.585605e-03	8.356804e-01	6.726221e-04
1.586802e-03	8.360006e-01	6.733472e-04
1.587999e-03	8.363207e-01	6.740729e-04
1.589197e-03	8.366408e-01	6.747991e-04
1.590396e-03	8.369609e-01	6.755258e-04
1.591595e-03	8.372811e-01	6.762531e-04
1.592794e-03	8.376012e-01	6.769810e-04
1.593994e-03	8.379214e-01	6.777094e-04
1.595195e-03	8.382416e-01	6.784384e-04
1.596396e-03	8.385617e-01	6.791679e-04
1.597598e-03	8.388819e-01	6.798980e-04
1.598800e-03	8.392021e-01	6.806286e-04
1.600003e-03	8.395223e-01	6.813598e-04
1.601206e-03	8.398425e-01	6.820913e-04
1.602410e-03	8.401627e-01	6.828236e-04
1.603614e-03	8.404829e-01	6.835564e-04
1.604819e-03	8.408031e-01	6.842898e-04
1.606025e-03	8.411234e-01	6.850237e-04
1.607231e-03	8.414436e-01	6.857582e-04
1.608437e-03	8.417639e-01	6.864932e-04
1.609645e-03	8.420841e-01	6.872288e-04
1.610852e-03	8.424043e-01	6.879648e-04
1.612060e-03	8.427246e-01	6.887015e-04
1.613269e-03	8.430449e-01	6.894387e-04
1.614478e-03	8.433652e-01	6.901765e-04
1.615688e-03	8.436855e-01	6.909149e-04
1.616899e-03	8.440058e-01	6.916538e-04
1.618110e-03	8.443261e-01	6.923932e-04
1.619321e-03	8.446464e-01	6.931332e-04
1.620533e-03	8.449666e-01	6.938736e-04
1.621746e-03	8.452870e-01	6.946147e-04
1.622959e-03	8.456073e-01	6.953564e-04
1.624173e-03	8.459277e-01	6.960986e-04
1.625387e-03	8.462480e-01	6.968414e-04
1.626602e-03	8.465684e-01	6.975847e-04
1.627817e-03	8.468887e-01	6.983286e-04
1.629033e-03	8.472091e-01	6.990730e-04
1.630249e-03	8.475295e-01	6.998180e-04
1.631466e-03	8.478498e-01	7.005634e-04
1.632684e-03	8.481702e-01	7.013095e-04
1.633902e-03	8.484906e-01	7.020562e-04
1.635120e-03	8.488110e-01	7.028034e-04
1.636340e-03	8.491314e-01	7.035512e-04
1.637559e-03	8.494518e-01	7.042995e-04
1.638780e-03	8.497722e-01	7.050484e-04
1.640000e-03	8.500927e-01	7.057979e-04
1.641221e-03	8.504131e-01	7.065478e-04
1.642443e-03	8.507335e-01	7.072983e-04
1.643666e-03	8.510540e-01	7.080495e-04
1.644889e-03	8.513744e-01	7.088011e-04
1.646112e-03	8.516949e-01	7.095534e-04
1.647337e-03	8.520154e-01	7.103062e-04
1.648561e-03	8.523358e-01	7.110596e-04
1.649786e-03	8.526563e-01	7.118135e-04
1.651012e-03	8.529768e-01	7.125678e-04
1.652238e-03	8.532973e-01	7.133229e-04
1.653465e-03	8.536178e-01	7.140785e-04
1.654693e-03	8.539383e-01	7.148346e-04
1.655920e-03	8.542588e-01	7.155914e-04
1.657149e-03	8.545793e-01	7.163487e-04
1.658378e-03	8.548999e-01	7.171065e-04
1.659608e-03	8.552204e-01	7.178649e-04
1.660838e-03	8.555410e-01	7.186239e-04
1.662068e-03	8.558615e-01	7.193833e-04
1.663299e-03	8.561820e-01	7.201434e-04
1.664531e-03	8.565026e-01	7.209041e-04
1.665764e-03	8.568232e-01	7.216653e-04
1.666997e-03	8.571438e-01	7.224271e-04
1.668230e-03	8.574644e-01	7.231894e-04
1.669464e-03	8.577850e-01	7.239524e-04
1.670699e-03	8.581056e-01	7.247158e-04
1.671933e-03	8.584261e-01	7.254797e-04
1.673169e-03	8.587468e-01	7.262444e-04
1.674405e-03	8.590674e-01	7.270095e-04
1.675642e-03	8.593880e-01	7.277753e-04
1.676879e-03	8.597087e-01	7.285416e-04
1.678117e-03	8.600293e-01	7.293085e-04
1.679356e-03	8.603500e-01	7.300759e-04
1.680595e-03	8.606706e-01	7.308439e-04
1.681834e-03	8.609912e-01	7.316123e-04
1.683074e-03	8.613119e-01	7.323815e-04
1.684314e-03	8.616326e-01	7.331512e-04
1.685556e-03	8.619533e-01	7.339215e-04
1.686797e-03	8.622740e-01	7.346923e-04
1.688040e-03	8.625947e-01	7.354637e-04
1.689282e-03	8.629154e-01	7.362357e-04
1.690526e-03	8.632361e-01	7.370082e-04
1.691770e-03	8.635568e-01	7.377813e-04
1.693014e-03	8.638775e-01	7.385549e-04
1.694259e-03	8.641982e-01	7.393291e-04
1.695505e-03	8.645190e-01	7.401039e-04
1.696751e-03	8.648397e-01	7.408793e-04
1.697997e-03	8.651605e-01	7.416553e-04
1.699245e-03	8.654812e-01	7.424318e-04
1.700492e-03	8.658020e-01	7.432089e-04
1.701741e-03	8.661228e-01	7.439866e-04
1.702989e-03	8.664435e-01	7.447647e-04
1.704239e-03	8.667643e-01	7.455435e-04
1.705489e-03	8.670851e-01	7.463229e-04
1.706739e-03	8.674059e-01	7.471028e-04
1.707991e-03	8.677267e-01	7.478834e-04
1.709242e-03	8.680475e-01	7.486645e-04
1.710494e-03	8.683684e-01	7.494461e-04
1.711747e-03	8.686892e-01	7.502284e-04
1.713000e-03	8.690100e-01	7.510111e-04
1.714254e-03	8.693308e-01	7.517944e-04
1.715509e-03	8.696517e-01	7.525784e-04
1.716764e-03	8.699725e-01	7.533629e-04
1.718019e-03	8.702934e-01	7.541481e-04
1.719275e-03	8.706143e-01	7.549337e-04
1.720532e-03	8.709351e-01	7.557200e-04
1.721789e-03	8.712560e-01	7.565068e-04
1.723047e-03	8.715769e-01	7.572942e-04
1.724305e-03	8.718978e-01	7.580821e-04
1.725564e-03	8.722187e-01	7.588706e-04
1.726823e-03	8.725396e-01	7.596598e-04
1.728083e-03	8.728605e-01	7.604495e-04
1.729344e-03	8.731814e-01	7.612398e-04
1.730605e-03	8.735024e-01	7.620306e-04
1.731866e-03	8.738233e-01	7.628221e-04
1.733129e-03	8.741443e-01	7.636141e-04
1.734391e-03	8.744652e-01	7.644065e-04
1.735655e-03	8.747861e-01	7.651997e-04
1.736918e-03	8.751071e-01	7.659935e-04
1.738183e-03	8.754281e-01	7.667878e-04
1.739448e-03	8.757490e-01	7.675827e-04
1.740713e-03	8.760700e-01	7.683782e-04
1.741979e-03	8.763910e-01	7.691742e-04
1.743246e-03	8.767120e-01	7.699709e-04
1.744513e-03	8.770330e-01	7.707679e-04
1.745781e-03	8.773540e-01	7.715657e-04
1.747049e-03	8.776750e-01	7.723641e-04
1.748318e-03	8.779960e-01	7.731631e-04
1.749588e-03	8.783171e-01	7.739626e-04
1.750858e-03	8.786381e-01	7.747627e-04
1.752128e-03	8.789592e-01	7.755634e-04
1.753399e-03	8.792802e-01	7.763647e-04
1.754671e-03	8.796013e-01	7.771666e-04
1.755943e-03	8.799223e-01	7.779689e-04
1.757216e-03	8.802434e-01	7.787719e-04
1.758489e-03	8.805644e-01	7.795755e-04
1.759763e-03	8.808855e-01	7.803797e-04
1.761037e-03	8.812066e-01	7.811845e-04
1.762312e-03	8.815277e-01	7.819898e-04
1.763588e-03	8.818488e-01	7.827958e-04
1.764864e-03	8.821699e-01	7.836023e-04
1.766141e-03	8.824910e-01	7.844092e-04
1.767418e-03	8.828121e-01	7.852169e-04
1.768696e-03	8.831333e-01	7.860252e-04
1.769974e-03	8.834544e-01	7.868341e-04
1.771253e-03	8.837756e-01	7.876435e-04
1.772532e-03	8.840967e-01	7.884535e-04
1.773812e-03	8.844179e-01	7.892641e-04
1.775093e-03	8.847390e-01	7.900753e-04
1.776374e-03	8.850602e-01	7.908870e-04
1.777656e-03	8.853813e-01	7.916993e-04
1.778938e-03	8.857025e-01	7.925123e-04
1.780221e-03	8.860237e-01	7.933258e-04
1.781504e-03	8.863449e-01	7.941400e-04
1.782788e-03	8.866661e-01	7.949547e-04
1.784073e-03	8.869873e-01	7.957700e-04
1.785358e-03	8.873086e-01	7.965859e-04
1.786643e-03	8.876297e-01	7.974022e-04
1.787929e-03	8.879510e-01	7.982192e-04
1.789216e-03	8.882722e-01	7.990369e-04
1.790503e-03	8.885934e-01	7.998551e-04
1.791791e-03	8.889147e-01	8.006740e-04
1.793080e-03	8.892360e-01	8.014934e-04
1.794369e-03	8.895572e-01	8.023134e-04
1.795658e-03	8.898785e-01	8.031340e-04
1.796949e-03	8.901998e-01	8.039552e-04
1.798239e-03	8.905210e-01	8.047768e-04
1.799530e-03	8.908423e-01	8.055992e-04
1.800822e-03	8.911636e-01	8.064221e-04
1.802114e-03	8.914849e-01	8.072457e-04
1.803407e-03	8.918062e-01	8.080698e-04
1.804701e-03	8.921275e-01	8.088945e-04
1.805995e-03	8.924489e-01	8.097199e-04
1.807290e-03	8.927702e-01	8.105458e-04
1.808584e-03	8.930915e-01	8.113721e-04
1.809880e-03	8.934128e-01	8.121992e-04
1.811177e-03	8.937342e-01	8.130269e-04
1.812473e-03	8.940555e-01	8.138552e-04
1.813771e-03	8.943769e-01	8.146841e-04
1.815069e-03	8.946983e-01	8.155135e-04
1.816367e-03	8.950197e-01	8.163436e-04
1.817667e-03	8.953410e-01	8.171742e-04
1.818966e-03	8.956624e-01	8.180053e-04
1.820266e-03	8.959838e-01	8.188372e-04
1.821567e-03	8.963052e-01	8.196696e-04
1.822868e-03	8.966266e-01	8.205026e-04
1.824170e-03	8.969480e-01	8.213363e-04
1.825473e-03	8.972694e-01	8.221705e-04
1.826776e-03	8.975909e-01	8.230053e-04
1.828080e-03	8.979123e-01	8.238407e-04
1.829384e-03	8.982338e-01	8.246767e-04
1.830688e-03	8.985551e-01	8.255132e-04
1.831994e-03	8.988766e-01	8.263504e-04
1.833299e-03	8.991981e-01	8.271882e-04
1.834606e-03	8.995195e-01	8.280266e-04
1.835913e-03	8.998410e-01	8.288656e-04
1.837221e-03	9.001625e-01	8.297052e-04
1.838529e-03	9.004840e-01	8.305454e-04
1.839837e-03	9.008055e-01	8.313862e-04
1.841146e-03	9.011269e-01	8.322274e-04
1.842456e-03	9.014484e-01	8.330694e-04
1.843767e-03	9.017699e-01	8.339120e-04
1.845078e-03	9.020915e-01	8.347551e-04
1.846389e-03	9.024130e-01	8.355989e-04
1.847701e-03	9.027345e-01	8.364433e-04
1.849014e-03	9.030561e-01	8.372883e-04
1.850327e-03	9.033776e-01	8.381339e-04
1.851641e-03	9.036991e-01	8.389799e-04
1.852955e-03	9.040207e-01	8.398267e-04
1.854270e-03	9.043422e-01	8.406741e-04
1.855585e-03	9.046638e-01	8.415220e-04
1.856902e-03	9.049854e-01	8.423706e-04
1.858218e-03	9.053070e-01	8.432198e-04
1.859535e-03	9.056286e-01	8.440696e-04
1.860853e-03	9.059502e-01	8.449200e-04
1.862171e-03	9.062718e-01	8.457710e-04
1.863490e-03	9.065933e-01	8.466224e-04
1.864810e-03	9.069150e-01	8.474746e-04
1.866130e-03	9.072366e-01	8.483274e-04
1.867450e-03	9.075582e-01	8.491809e-04
1.868771e-03	9.078799e-01	8.500349e-04
1.870093e-03	9.082015e-01	8.508895e-04
1.871415e-03	9.085232e-01	8.517447e-04
1.872738e-03	9.088448e-01	8.526005e-04
1.874061e-03	9.091664e-01	8.534568e-04
1.875385e-03	9.094881e-01	8.543138e-04
1.876710e-03	9.098098e-01	8.551715e-04
1.878035e-03	9.101314e-01	8.560297e-04
1.879361e-03	9.104531e-01	8.568886e-04
1.880687e-03	9.107748e-01	8.577480e-04
1.882014e-03	9.110965e-01	8.586081e-04
1.883341e-03	9.114182e-01	8.594688e-04
1.884669e-03	9.117399e-01	8.603299e-04
1.885998e-03	9.120616e-01	8.611918e-04
1.887327e-03	9.123834e-01	8.620543e-04
1.888656e-03	9.127051e-01	8.629174e-04
1.889987e-03	9.130268e-01	8.637811e-04
1.891317e-03	9.133486e-01	8.646454e-04
1.892649e-03	9.136703e-01	8.655103e-04
1.893981e-03	9.139921e-01	8.663759e-04
1.895313e-03	9.143139e-01	8.672420e-04
1.896646e-03	9.146356e-01	8.681086e-04
1.897980e-03	9.149573e-01	8.689760e-04
1.899314e-03	9.152791e-01	8.698439e-04
1.900649e-03	9.156009e-01	8.707125e-04
1.901984e-03	9.159227e-01	8.715817e-04
1.903320e-03	9.162445e-01	8.724515e-04
1.904657e-03	9.165663e-01	8.733219e-04
1.905994e-03	9.168882e-01	8.741929e-04
1.907331e-03	9.172099e-01	8.750644e-04
1.908669e-03	9.175317e-01	8.759367e-04
1.910008e-03	9.178536e-01	8.768095e-04
1.911347e-03	9.181754e-01	8.776830e-04
1.912687e-03	9.184973e-01	8.785571e-04
1.914028e-03	9.188191e-01	8.794318e-04
1.915369e-03	9.191410e-01	8.803071e-04
1.916711e-03	9.194629e-01	8.811830e-04
1.918052e-03	9.197847e-01	8.820594e-04
1.919395e-03	9.201066e-01	8.829365e-04
1.920739e-03	9.204284e-01	8.838143e-04
1.922083e-03	9.207503e-01	8.846927e-04
1.923427e-03	9.210722e-01	8.855717e-04
1.924772e-03	9.213941e-01	8.864513e-04
1.926118e-03	9.217161e-01	8.873315e-04
1.927464e-03	9.220380e-01	8.882123e-04
1.928811e-03	9.223599e-01	8.890938e-04
1.930158e-03	9.226818e-01	8.899757e-04
1.931506e-03	9.230037e-01	8.908584e-04
1.932854e-03	9.233257e-01	8.917417e-04
1.934203e-03	9.236476e-01	8.926256e-04
1.935553e-03	9.239696e-01	8.935101e-04
1.936903e-03	9.242915e-01	8.943953e-04
1.938254e-03	9.246135e-01	8.952811e-04
1.939605e-03	9.249355e-01	8.961675e-04
1.940957e-03	9.252574e-01	8.970543e-04
1.942310e-03	9.255794e-01	8.979419e-04
1.943663e-03	9.259014e-01	8.988302e-04
1.945016e-03	9.262234e-01	8.997190e-04
1.946371e-03	9.265454e-01	9.006085e-04
1.947725e-03	9.268674e-01	9.014986e-04
1.949081e-03	9.271894e-01	9.023893e-04
1.950437e-03	9.275114e-01	9.032807e-04
1.951793e-03	9.278334e-01	9.041725e-04
1.953150e-03	9.281554e-01	9.050650e-04
1.954508e-03	9.284775e-01	9.059582e-04
1.955866e-03	9.287995e-01	9.068521e-04
1.957225e-03	9.291216e-01	9.077465e-04
1.958584e-03	9.294437e-01	9.086416e-04
1.959944e-03	9.297657e-01	9.095372e-04
1.961305e-03	9.300878e-01	9.104335e-04
1.962666e-03	9.304099e-01	9.113305e-04
1.964027e-03	9.307319e-01	9.122279e-04
1.965390e-03	9.310540e-01	9.131260e-04
1.966752e-03	9.313761e-01	9.140248e-04
1.968116e-03	9.316982e-01	9.149242e-04
1.969480e-03	9.320203e-01	9.158243e-04
1.970844e-03	9.323424e-01	9.167249e-04
1.972209e-03	9.326646e-01	9.176262e-04
1.973575e-03	9.329867e-01	9.185282e-04
1.974941e-03	9.333088e-01	9.194305e-04
1.976308e-03	9.336309e-01	9.203337e-04
1.977676e-03	9.339531e-01	9.212375e-04
1.979044e-03	9.342752e-01	9.221419e-04
1.980412e-03	9.345974e-01	9.230469e-04
1.981781e-03	9.349196e-01	9.239526e-04
1.983151e-03	9.352417e-01	9.248589e-04
1.984521e-03	9.355639e-01	9.257658e-04
1.985892e-03	9.358860e-01	9.266732e-04
1.987264e-03	9.362082e-01	9.275813e-04
1.988636e-03	9.365304e-01	9.284901e-04
1.990008e-03	9.368526e-01	9.293996e-04
1.991381e-03	9.371749e-01	9.303096e-04
1.992755e-03	9.374971e-01	9.312203e-04
1.994130e-03	9.378193e-01	9.321316e-04
1.995505e-03	9.381415e-01	9.330435e-04
1.996880e-03	9.384638e-01	9.339561e-04
1.998256e-03	9.387860e-01	9.348691e-04
1.999633e-03	9.391082e-01	9.357829e-04
2.001010e-03	9.394305e-01	9.366974e-04
2.002388e-03	9.397527e-01	9.376125e-04
2.003766e-03	9.400750e-01	9.385282e-04
2.005145e-03	9.403973e-01	9.394445e-04
2.006525e-03	9.407195e-01	9.403615e-04
2.007905e-03	9.410418e-01	9.412791e-04
2.009285e-03	9.413641e-01	9.421972e-04
2.010666e-03	9.416864e-01	9.431160e-04
2.012048e-03	9.420087e-01	9.440355e-04
2.013431e-03	9.423310e-01	9.449557e-04
2.014814e-03	9.426533e-01	9.458764e-04
2.016197e-03	9.429756e-01	9.467978e-04
2.017582e-03	9.432979e-01	9.477199e-04
2.018966e-03	9.436203e-01	9.486425e-04
2.020351e-03	9.439426e-01	9.495656e-04
2.021737e-03	9.442649e-01	9.504896e-04
2.023124e-03	9.445873e-01	9.514141e-04
2.024511e-03	9.449096e-01	9.523393e-04
2.025899e-03	9.452320e-01	9.532652e-04
2.027287e-03	9.455544e-01	9.541916e-04
2.028676e-03	9.458767e-01	9.551187e-04
2.030065e-03	9.461991e-01	9.560465e-04
2.031455e-03	9.465215e-01	9.569748e-04
2.032845e-03	9.468438e-01	9.579036e-04
2.034237e-03	9.471662e-01	9.588333e-04
2.035628e-03	9.474887e-01	9.597636e-04
2.037021e-03	9.478111e-01	9.606945e-04
2.038413e-03	9.481335e-01	9.616260e-04
2.039807e-03	9.484559e-01	9.625582e-04
2.041201e-03	9.487783e-01	9.634910e-04
2.042596e-03	9.491008e-01	9.644245e-04
2.043990e-03	9.494232e-01	9.653584e-04
2.045386e-03	9.497456e-01	9.662931e-04
2.046783e-03	9.500681e-01	9.672285e-04
2.048180e-03	9.503905e-01	9.681645e-04
2.049577e-03	9.507130e-01	9.691012e-04
2.050975e-03	9.510355e-01	9.700385e-04
2.052374e-03	9.513580e-01	9.709764e-04
2.053773e-03	9.516805e-01	9.719150e-04
2.055173e-03	9.520029e-01	9.728540e-04
2.056573e-03	9.523254e-01	9.737939e-04
2.057974e-03	9.526479e-01	9.747343e-04
2.059376e-03	9.529704e-01	9.756755e-04
2.060778e-03	9.532929e-01	9.766172e-04
2.062181e-03	9.536154e-01	9.775597e-04
2.063584e-03	9.539380e-01	9.785027e-04
2.064988e-03	9.542605e-01	9.794464e-04
2.066393e-03	9.545830e-01	9.803907e-04
2.067797e-03	9.549055e-01	9.813355e-04
2.069203e-03	9.552281e-01	9.822812e-04
2.070609e-03	9.555506e-01	9.832274e-04
2.072016e-03	9.558732e-01	9.841743e-04
2.073424e-03	9.561958e-01	9.851219e-04
2.074832e-03	9.565184e-01	9.860701e-04
2.076240e-03	9.568409e-01	9.870189e-04
2.077649e-03	9.571635e-01	9.879684e-04
2.079059e-03	9.574861e-01	9.889183e-04
2.080469e-03	9.578087e-01	9.898691e-04
2.081880e-03	9.581313e-01	9.908205e-04
2.083292e-03	9.584539e-01	9.917726e-04
2.084704e-03	9.587765e-01	9.927253e-04
2.086117e-03	9.590991e-01	9.936787e-04
2.087530e-03	9.594218e-01	9.946327e-04
2.088944e-03	9.597444e-01	9.955873e-04
2.090358e-03	9.600670e-01	9.965424e-04
2.091773e-03	9.603896e-01	9.974983e-04
2.093188e-03	9.607123e-01	9.984549e-04
2.094605e-03	9.610350e-01	9.994122e-04
2.096021e-03	9.613576e-01	1.000370e-03
2.097439e-03	9.616803e-01	1.001329e-03
2.098857e-03	9.620030e-01	1.002288e-03
2.100275e-03	9.623257e-01	1.003248e-03
2.101694e-03	9.626484e-01	1.004208e-03
2.103114e-03	9.629710e-01	1.005169e-03
2.104534e-03	9.632937e-01	1.006131e-03
2.105955e-03	9.636164e-01	1.007093e-03
2.107376e-03	9.639391e-01	1.008056e-03
2.108798e-03	9.642619e-01	1.009020e-03
2.110221e-03	9.645846e-01	1.009984e-03
2.111644e-03	9.649073e-01	1.010949e-03
2.113068e-03	9.652301e-01	1.011915e-03
2.114492e-03	9.655527e-01	1.012881e-03
2.115917e-03	9.658755e-01	1.013848e-03
2.117343e-03	9.661982e-01	1.014816e-03
2.118769e-03	9.665210e-01	1.015784e-03
2.120196e-03	9.668438e-01	1.016753e-03
2.121623e-03	9.671666e-01	1.017723e-03
2.123051e-03	9.674893e-01	1.018693e-03
2.124479e-03	9.678121e-01	1.019664e-03
2.125908e-03	9.681349e-01	1.020635e-03
2.127338e-03	9.684576e-01	1.021607e-03
2.128768e-03	9.687805e-01	1.022580e-03
2.130199e-03	9.691033e-01	1.023554e-03
2.131630e-03	9.694261e-01	1.024528e-03
2.133062e-03	9.697489e-01	1.025503e-03
2.134495e-03	9.700717e-01	1.026478e-03
2.135928e-03	9.703946e-01	1.027454e-03
2.137362e-03	9.707174e-01	1.028431e-03
2.138796e-03	9.710402e-01	1.029408e-03
2.140231e-03	9.713630e-01	1.030386e-03
2.141667e-03	9.716859e-01	1.031365e-03
2.143103e-03	9.720088e-01	1.032344e-03
2.144539e-03	9.723316e-01	1.033324e-03
2.145977e-03	9.726545e-01	1.034305e-03
2.147415e-03	9.729774e-01	1.035286e-03
2.148853e-03	9.733003e-01	1.036268e-03
2.150292e-03	9.736231e-01	1.037251e-03
2.151732e-03	9.739460e-01	1.038234e-03
2.153172e-03	9.742689e-01	1.039218e-03
2.154613e-03	9.745918e-01	1.040203e-03
2.156054e-03	9.749147e-01	1.041188e-03
2.157496e-03	9.752377e-01	1.042174e-03
2.158939e-03	9.755606e-01	1.043161e-03
2.160382e-03	9.758835e-01	1.044148e-03
2.161826e-03	9.762064e-01	1.045136e-03
2.163270e-03	9.765294e-01	1.046125e-03
2.164715e-03	9.768523e-01	1.047114e-03
2.166160e-03	9.771753e-01	1.048104e-03
2.167607e-03	9.774982e-01	1.049094e-03
2.169053e-03	9.778212e-01	1.050086e-03
2.170501e-03	9.781442e-01	1.051078e-03
2.171949e-03	9.784672e-01	1.052070e-03
2.173397e-03	9.787901e-01	1.053063e-03
2.174846e-03	9.791131e-01	1.054057e-03
2.176296e-03	9.794361e-01	1.055052e-03
2.177746e-03	9.797591e-01	1.056047e-03
2.179197e-03	9.800821e-01	1.057043e-03
2.180648e-03	9.804050e-01	1.058039e-03
2.182100e-03	9.807281e-01	1.059037e-03
2.183553e-03	9.810511e-01	1.060034e-03
2.185006e-03	9.813742e-01	1.061033e-03
2.186460e-03	9.816972e-01	1.062032e-03
2.187915e-03	9.820203e-01	1.063032e-03
2.189369e-03	9.823433e-01	1.064033e-03
2.190825e-03	9.826664e-01	1.065034e-03
2.192281e-03	9.829894e-01	1.066036e-03
2.193738e-03	9.833124e-01	1.067038e-03
2.195195e-03	9.836355e-01	1.068041e-03
2.196653e-03	9.839585e-01	1.069045e-03
2.198112e-03	9.842817e-01	1.070050e-03
2.199571e-03	9.846047e-01	1.071055e-03
2.201031e-03	9.849279e-01	1.072061e-03
2.202491e-03	9.852509e-01	1.073067e-03
2.203952e-03	9.855740e-01	1.074074e-03
2.205413e-03	9.858971e-01	1.075082e-03
2.206875e-03	9.862202e-01	1.076091e-03
2.208338e-03	9.865434e-01	1.077100e-03
2.209801e-03	9.868665e-01	1.078110e-03
2.211265e-03	9.871897e-01	1.079120e-03
2.212730e-03	9.875127e-01	1.080132e-03
2.214195e-03	9.878359e-01	1.081144e-03
2.215661e-03	9.881590e-01	1.082156e-03
2.217127e-03	9.884821e-01	1.083169e-03
2.218594e-03	9.888054e-01	1.084183e-03
2.220061e-03	9.891285e-01	1.085197e-03
2.221529e-03	9.894517e-01	1.086213e-03
2.222998e-03	9.897748e-01	1.087229e-03
2.224467e-03	9.900981e-01	1.088245e-03
2.225937e-03	9.904212e-01	1.089262e-03
2.227407e-03	9.907445e-01	1.090281e-03
2.228878e-03	9.910676e-01	1.091299e-03
2.230350e-03	9.913908e-01	1.092318e-03
2.231822e-03	9.917141e-01	1.093338e-03
2.233295e-03	9.920372e-01	1.094359e-03
2.234768e-03	9.923605e-01	1.095380e-03
2.236242e-03	9.926837e-01	1.096402e-03
2.237717e-03	9.930070e-01	1.097425e-03
2.239192e-03	9.933302e-01	1.098448e-03
2.240667e-03	9.936534e-01	1.099472e-03
2.242144e-03	9.939767e-01	1.100497e-03
2.243621e-03	9.942999e-01	1.101522e-03
2.245099e-03	9.946232e-01	1.102548e-03
2.246577e-03	9.949464e-01	1.103574e-03
2.248056e-03	9.952698e-01	1.104602e-03
2.249535e-03	9.955930e-01	1.105630e-03
2.251015e-03	9.959164e-01	1.106659e-03
2.252495e-03	9.962396e-01	1.107688e-03
2.253976e-03	9.965628e-01	1.108718e-03
2.255458e-03	9.968862e-01	1.109749e-03
2.256940e-03	9.972095e-01	1.110780e-03
2.258424e-03	9.975329e-01	1.111812e-03
2.259907e-03	9.978561e-01	1.112845e-03
2.261391e-03	9.981795e-01	1.113879e-03
2.262876e-03	9.985028e-01	1.114912e-03
2.264361e-03	9.988262e-01	1.115947e-03
2.265847e-03	9.991495e-01	1.116983e-03
2.267333e-03	9.994728e-01	1.118019e-03
2.268821e-03	9.997962e-01	1.119056e-03
2.270308e-03	1.000120e+00	1.120093e-03
2.271797e-03	1.000443e+00	1.121132e-03
2.273286e-03	1.000766e+00	1.122170e-03
2.274775e-03	1.001090e+00	1.123210e-03
2.276265e-03	1.001413e+00	1.124250e-03
2.277756e-03	1.001736e+00	1.125291e-03
2.279247e-03	1.002060e+00	1.126333e-03
2.280739e-03	1.002383e+00	1.127375e-03
2.282232e-03	1.002707e+00	1.128418e-03
2.283725e-03	1.003030e+00	1.129461e-03
2.285219e-03	1.003353e+00	1.130506e-03
2.286713e-03	1.003677e+00	1.131551e-03
2.288208e-03	1.004000e+00	1.132597e-03
2.289703e-03	1.004324e+00	1.133643e-03
2.291199e-03	1.004647e+00	1.134690e-03
2.292696e-03	1.004971e+00	1.135738e-03
2.294193e-03	1.005294e+00	1.136786e-03
2.295691e-03	1.005618e+00	1.137835e-03
2.297189e-03	1.005941e+00	1.138885e-03
2.298689e-03	1.006264e+00	1.139936e-03
2.300188e-03	1.006588e+00	1.140987e-03
2.301689e-03	1.006911e+00	1.142039e-03
2.303189e-03	1.007235e+00	1.143091e-03
2.304691e-03	1.007558e+00	1.144144e-03
2.306193e-03	1.007882e+00	1.145198e-03
2.307696e-03	1.008205e+00	1.146253e-03
2.309199e-03	1.008529e+00	1.147308e-03
2.310703e-03	1.008852e+00	1.148364e-03
2.312208e-03	1.009176e+00	1.149421e-03
2.313712e-03	1.009499e+00	1.150478e-03
2.315218e-03	1.009823e+00	1.151536e-03
2.316724e-03	1.010146e+00	1.152595e-03
2.318231e-03	1.010470e+00	1.153654e-03
2.319739e-03	1.010794e+00	1.154715e-03
2.321247e-03	1.011117e+00	1.155775e-03
2.322756e-03	1.011441e+00	1.156837e-03
2.324265e-03	1.011764e+00	1.157899e-03
2.325775e-03	1.012088e+00	1.158962e-03
2.327285e-03	1.012411e+00	1.160025e-03
2.328796e-03	1.012735e+00	1.161089e-03
2.330308e-03	1.013059e+00	1.162155e-03
2.331820e-03	1.013382e+00	1.163220e-03
2.333333e-03	1.013706e+00	1.164287e-03
2.334847e-03	1.014029e+00	1.165353e-03
2.336361e-03	1.014353e+00	1.166421e-03
2.337876e-03	1.014677e+00	1.167490e-03
2.339391e-03	1.015000e+00	1.168559e-03
2.340907e-03	1.015324e+00	1.169629e-03
2.342423e-03	1.015647e+00	1.170699e-03
2.343941e-03	1.015971e+00	1.171770e-03
2.345458e-03	1.016295e+00	1.172842e-03
2.346977e-03	1.016618e+00	1.173915e-03
2.348496e-03	1.016942e+00	1.174988e-03
2.350015e-03	1.017266e+00	1.176062e-03
2.351535e-03	1.017589e+00	1.177136e-03
2.353056e-03	1.017913e+00	1.178212e-03
2.354577e-03	1.018237e+00	1.179288e-03
2.356099e-03	1.018560e+00	1.180364e-03
2.357622e-03	1.018884e+00	1.181442e-03
2.359145e-03	1.019208e+00	1.182520e-03
2.360669e-03	1.019531e+00	1.183599e-03
2.362193e-03	1.019855e+00	1.184678e-03
2.363719e-03	1.020179e+00	1.185759e-03
2.365244e-03	1.020503e+00	1.186840e-03
2.366770e-03	1.020826e+00	1.187921e-03
2.368297e-03	1.021150e+00	1.189003e-03
2.369824e-03	1.021474e+00	1.190086e-03
2.371352e-03	1.021797e+00	1.191170e-03
2.372881e-03	1.022121e+00	1.192254e-03
2.374410e-03	1.022445e+00	1.193340e-03
2.375940e-03	1.022769e+00	1.194425e-03
2.377471e-03	1.023092e+00	1.195512e-03
2.379001e-03	1.023416e+00	1.196599e-03
2.380533e-03	1.023740e+00	1.197687e-03
2.382065e-03	1.024064e+00	1.198776e-03
2.383598e-03	1.024387e+00	1.199865e-03
2.385132e-03	1.024711e+00	1.200955e-03
2.386665e-03	1.025035e+00	1.202045e-03
2.388200e-03	1.025359e+00	1.203137e-03
2.389735e-03	1.025683e+00	1.204229e-03
2.391271e-03	1.026006e+00	1.205322e-03
2.392808e-03	1.026330e+00	1.206415e-03
2.394345e-03	1.026654e+00	1.207509e-03
2.395883e-03	1.026978e+00	1.208605e-03
2.397421e-03	1.027302e+00	1.209700e-03
2.398960e-03	1.027626e+00	1.210797e-03
2.400499e-03	1.027949e+00	1.211893e-03
2.402040e-03	1.028273e+00	1.212991e-03
2.403580e-03	1.028597e+00	1.214090e-03
2.405121e-03	1.028921e+00	1.215189e-03
2.406664e-03	1.029245e+00	1.216289e-03
2.408206e-03	1.029569e+00	1.217389e-03
2.409749e-03	1.029893e+00	1.218490e-03
2.411293e-03	1.030216e+00	1.219592e-03
2.412838e-03	1.030540e+00	1.220695e-03
2.414382e-03	1.030864e+00	1.221798e-03
2.415928e-03	1.031188e+00	1.222903e-03
2.417474e-03	1.031512e+00	1.224007e-03
2.419021e-03	1.031836e+00	1.225112e-03
2.420569e-03	1.032160e+00	1.226219e-03
2.422116e-03	1.032484e+00	1.227326e-03
2.423665e-03	1.032808e+00	1.228433e-03
2.425214e-03	1.033132e+00	1.229542e-03
2.426764e-03	1.033456e+00	1.230651e-03
2.428315e-03	1.033779e+00	1.231760e-03
2.429866e-03	1.034103e+00	1.232871e-03
2.431418e-03	1.034427e+00	1.233982e-03
2.432970e-03	1.034751e+00	1.235094e-03
2.434523e-03	1.035075e+00	1.236207e-03
2.436076e-03	1.035399e+00	1.237320e-03
2.437631e-03	1.035723e+00	1.238434e-03
2.439185e-03	1.036047e+00	1.239548e-03
2.440741e-03	1.036371e+00	1.240664e-03
2.442296e-03	1.036695e+00	1.241780e-03
2.443853e-03	1.037019e+00	1.242897e-03
2.445410e-03	1.037343e+00	1.244014e-03
2.446968e-03	1.037667e+00	1.245132e-03
2.448526e-03	1.037991e+00	1.246252e-03
2.450085e-03	1.038315e+00	1.247371e-03
2.451645e-03	1.038639e+00	1.248492e-03
2.453205e-03	1.038963e+00	1.249613e-03
2.454766e-03	1.039287e+00	1.250735e-03
2.456327e-03	1.039611e+00	1.251857e-03
2.457889e-03	1.039935e+00	1.252980e-03
2.459452e-03	1.040259e+00	1.254104e-03
2.461015e-03	1.040583e+00	1.255229e-03
2.462579e-03	1.040907e+00	1.256354e-03
2.464144e-03	1.041231e+00	1.257480e-03
2.465709e-03	1.041556e+00	1.258607e-03
2.467275e-03	1.041880e+00	1.259735e-03
2.468841e-03	1.042204e+00	1.260863e-03
2.470408e-03	1.042528e+00	1.261992e-03
2.471975e-03	1.042852e+00	1.263122e-03
2.473544e-03	1.043176e+00	1.264252e-03
2.475112e-03	1.043500e+00	1.265383e-03
2.476682e-03	1.043824e+00	1.266515e-03
2.478252e-03	1.044148e+00	1.267648e-03
2.479823e-03	1.044472e+00	1.268781e-03
2.481394e-03	1.044797e+00	1.269915e-03
2.482965e-03	1.045121e+00	1.271049e-03
2.484538e-03	1.045445e+00	1.272185e-03
2.486111e-03	1.045769e+00	1.273321e-03
2.487685e-03	1.046093e+00	1.274458e-03
2.489259e-03	1.046417e+00	1.275596e-03
2.490834e-03	1.046741e+00	1.276734e-03
2.492409e-03	1.047066e+00	1.277873e-03
2.493986e-03	1.047390e+00	1.279013e-03
2.495562e-03	1.047714e+00	1.280153e-03
2.497140e-03	1.048038e+00	1.281294e-03
2.498718e-03	1.048362e+00	1.282436e-03
2.500296e-03	1.048686e+00	1.283579e-03
2.501876e-03	1.049011e+00	1.284722e-03
2.503455e-03	1.049335e+00	1.285866e-03
2.505036e-03	1.049659e+00	1.287011e-03
2.506617e-03	1.049983e+00	1.288157e-03
2.508198e-03	1.050307e+00	1.289303e-03
2.509781e-03	1.050632e+00	1.290450e-03
2.511364e-03	1.050956e+00	1.291597e-03
2.512947e-03	1.051280e+00	1.292746e-03
2.514531e-03	1.051604e+00	1.293895e-03
2.516116e-03	1.051929e+00	1.295045e-03
2.517701e-03	1.052253e+00	1.296196e-03
2.519288e-03	1.052577e+00	1.297347e-03
2.520874e-03	1.052901e+00	1.298499e-03
2.522461e-03	1.053225e+00	1.299652e-03
2.524049e-03	1.053550e+00	1.300805e-03
2.525637e-03	1.053874e+00	1.301959e-03
2.527227e-03	1.054198e+00	1.303114e-03
2.528816e-03	1.054523e+00	1.304270e-03
2.530407e-03	1.054847e+00	1.305427e-03
2.531997e-03	1.055171e+00	1.306584e-03
2.533589e-03	1.055496e+00	1.307742e-03
2.535181e-03	1.055820e+00	1.308900e-03
2.536774e-03	1.056144e+00	1.310059e-03
2.538367e-03	1.056468e+00	1.311219e-03
2.539961e-03	1.056793e+00	1.312380e-03
2.541556e-03	1.057117e+00	1.313542e-03
2.543151e-03	1.057441e+00	1.314704e-03
2.544747e-03	1.057766e+00	1.315867e-03
2.546343e-03	1.058090e+00	1.317030e-03
2.547940e-03	1.058414e+00	1.318195e-03
2.549538e-03	1.058739e+00	1.319360e-03
2.551136e-03	1.059063e+00	1.320526e-03
2.552735e-03	1.059387e+00	1.321693e-03
2.554335e-03	1.059712e+00	1.322860e-03
2.555935e-03	1.060036e+00	1.324028e-03
2.557536e-03	1.060361e+00	1.325197e-03
2.559137e-03	1.060685e+00	1.326366e-03
2.560739e-03	1.061009e+00	1.327536e-03
2.562341e-03	1.061334e+00	1.328707e-03
2.563945e-03	1.061658e+00	1.329879e-03
2.565549e-03	1.061982e+00	1.331051e-03
2.567153e-03	1.062307e+00	1.332225e-03
2.568758e-03	1.062631e+00	1.333399e-03
2.570364e-03	1.062956e+00	1.334573e-03
2.571970e-03	1.063280e+00	1.335749e-03
2.573578e-03	1.063605e+00	1.336925e-03
2.575185e-03	1.063929e+00	1.338102e-03
2.576793e-03	1.064253e+00	1.339279e-03
2.578402e-03	1.064578e+00	1.340458e-03
2.580011e-03	1.064902e+00	1.341637e-03
2.581622e-03	1.065227e+00	1.342817e-03
2.583232e-03	1.065551e+00	1.343997e-03
2.584844e-03	1.065876e+00	1.345178e-03
2.586455e-03	1.066200e+00	1.346360e-03
2.588068e-03	1.066525e+00	1.347543e-03
2.589681e-03	1.066849e+00	1.348727e-03
2.591295e-03	1.067174e+00	1.349911e-03
2.592909e-03	1.067498e+00	1.351096e-03
2.594524e-03	1.067823e+00	1.352281e-03
2.596140e-03	1.068147e+00	1.353468e-03
2.597756e-03	1.068472e+00	1.354655e-03
2.599373e-03	1.068796e+00	1.355843e-03
2.600990e-03	1.069121e+00	1.357032e-03
2.602608e-03	1.069445e+00	1.358221e-03
2.604227e-03	1.069770e+00	1.359411e-03
2.605846e-03	1.070094e+00	1.360602e-03
2.607467e-03	1.070419e+00	1.361794e-03
2.609087e-03	1.070743e+00	1.362986e-03
2.610709e-03	1.071068e+00	1.364179e-03
2.612330e-03	1.071392e+00	1.365373e-03
2.613953e-03	1.071717e+00	1.366568e-03
2.615576e-03	1.072041e+00	1.367763e-03
2.617199e-03	1.072366e+00	1.368959e-03
2.618824e-03	1.072691e+00	1.370156e-03
2.620449e-03	1.073015e+00	1.371353e-03
2.622075e-03	1.073340e+00	1.372552e-03
2.623701e-03	1.073664e+00	1.373750e-03
2.625328e-03	1.073989e+00	1.374951e-03
2.626955e-03	1.074314e+00	1.376151e-03
2.628583e-03	1.074638e+00	1.377352e-03
2.630212e-03	1.074963e+00	1.378554e-03
2.631841e-03	1.075287e+00	1.379757e-03
2.633471e-03	1.075612e+00	1.380960e-03
2.635101e-03	1.075937e+00	1.382165e-03
2.636733e-03	1.076261e+00	1.383370e-03
2.638364e-03	1.076586e+00	1.384575e-03
2.639997e-03	1.076911e+00	1.385782e-03
2.641630e-03	1.077235e+00	1.386989e-03
2.643263e-03	1.077560e+00	1.388197e-03
2.644898e-03	1.077884e+00	1.389406e-03
2.646533e-03	1.078209e+00	1.390615e-03
2.648168e-03	1.078534e+00	1.391826e-03
2.649804e-03	1.078858e+00	1.393036e-03
2.651441e-03	1.079183e+00	1.394248e-03
2.653079e-03	1.079508e+00	1.395461e-03
2.654717e-03	1.079833e+00	1.396674e-03
2.656355e-03	1.080157e+00	1.397888e-03
2.657994e-03	1.080482e+00	1.399102e-03
2.659635e-03	1.080807e+00	1.400318e-03
2.661275e-03	1.081131e+00	1.401534e-03
2.662916e-03	1.081456e+00	1.402751e-03
2.664558e-03	1.081781e+00	1.403969e-03
2.666201e-03	1.082106e+00	1.405187e-03
2.667843e-03	1.082430e+00	1.406406e-03
2.669487e-03	1.082755e+00	1.407626e-03
2.671132e-03	1.083080e+00	1.408847e-03
2.672776e-03	1.083404e+00	1.410068e-03
2.674422e-03	1.083729e+00	1.411291e-03
2.676068e-03	1.084054e+00	1.412514e-03
2.677715e-03	1.084379e+00	1.413738e-03
2.679362e-03	1.084703e+00	1.414962e-03
2.681011e-03	1.085028e+00	1.416187e-03
2.682659e-03	1.085353e+00	1.417413e-03
2.684308e-03	1.085678e+00	1.418640e-03
2.685958e-03	1.086003e+00	1.419867e-03
2.687609e-03	1.086327e+00	1.421096e-03
2.689260e-03	1.086652e+00	1.422325e-03
2.690912e-03	1.086977e+00	1.423554e-03
2.692564e-03	1.087302e+00	1.424785e-03
2.694217e-03	1.087626e+00	1.426016e-03
2.695871e-03	1.087951e+00	1.427248e-03
2.697525e-03	1.088276e+00	1.428481e-03
2.699180e-03	1.088601e+00	1.429714e-03
2.700836e-03	1.088926e+00	1.430949e-03
2.702492e-03	1.089251e+00	1.432184e-03
2.704149e-03	1.089575e+00	1.433420e-03
2.705806e-03	1.089900e+00	1.434656e-03
2.707465e-03	1.090225e+00	1.435894e-03
2.709123e-03	1.090550e+00	1.437132e-03
2.710782e-03	1.090875e+00	1.438370e-03
2.712442e-03	1.091200e+00	1.439610e-03
2.714103e-03	1.091525e+00	1.440850e-03
2.715764e-03	1.091849e+00	1.442092e-03
2.717426e-03	1.092174e+00	1.443333e-03
2.719089e-03	1.092499e+00	1.444576e-03
2.720751e-03	1.092824e+00	1.445819e-03
2.722416e-03	1.093149e+00	1.447064e-03
2.724080e-03	1.093474e+00	1.448308e-03
2.725744e-03	1.093799e+00	1.449554e-03
2.727410e-03	1.094124e+00	1.450801e-03
2.729076e-03	1.094449e+00	1.452048e-03
2.730743e-03	1.094774e+00	1.453296e-03
2.732411e-03	1.095098e+00	1.454544e-03
2.734079e-03	1.095423e+00	1.455794e-03
2.735748e-03	1.095748e+00	1.457044e-03
2.737417e-03	1.096073e+00	1.458295e-03
2.739087e-03	1.096398e+00	1.459547e-03
2.740758e-03	1.096723e+00	1.460799e-03
2.742429e-03	1.097048e+00	1.462053e-03
2.744101e-03	1.097373e+00	1.463307e-03
2.745774e-03	1.097698e+00	1.464562e-03
2.747447e-03	1.098023e+00	1.465817e-03
2.749121e-03	1.098348e+00	1.467074e-03
2.750795e-03	1.098673e+00	1.468331e-03
2.752470e-03	1.098998e+00	1.469588e-03
2.754146e-03	1.099323e+00	1.470847e-03
2.755822e-03	1.099648e+00	1.472107e-03
2.757499e-03	1.099973e+00	1.473367e-03
2.759176e-03	1.100298e+00	1.474628e-03
2.760855e-03	1.100623e+00	1.475890e-03
2.762534e-03	1.100948e+00	1.477152e-03
2.764213e-03	1.101273e+00	1.478416e-03
2.765893e-03	1.101598e+00	1.479679e-03
2.767574e-03	1.101923e+00	1.480944e-03
2.769256e-03	1.102248e+00	1.482210e-03
2.770937e-03	1.102573e+00	1.483476e-03
2.772620e-03	1.102898e+00	1.484743e-03
2.774303e-03	1.103223e+00	1.486011e-03
2.775987e-03	1.103548e+00	1.487280e-03
2.777672e-03	1.103873e+00	1.488549e-03
2.779357e-03	1.104198e+00	1.489819e-03
2.781043e-03	1.104523e+00	1.491090e-03
2.782729e-03	1.104848e+00	1.492362e-03
2.784416e-03	1.105174e+00	1.493634e-03
2.786104e-03	1.105499e+00	1.494908e-03
2.787793e-03	1.105824e+00	1.496182e-03
2.789481e-03	1.106149e+00	1.497456e-03
2.791171e-03	1.106474e+00	1.498732e-03
2.792861e-03	1.106799e+00	1.500008e-03
2.794552e-03	1.107124e+00	1.501285e-03
2.796244e-03	1.107449e+00	1.502564e-03
2.797935e-03	1.107774e+00	1.503842e-03
2.799629e-03	1.108100e+00	1.505122e-03
2.801322e-03	1.108425e+00	1.506402e-03
2.803016e-03	1.108750e+00	1.507683e-03
2.804710e-03	1.109075e+00	1.508964e-03
2.806406e-03	1.109400e+00	1.510247e-03
2.808102e-03	1.109725e+00	1.511530e-03
2.809798e-03	1.110050e+00	1.512814e-03
2.811496e-03	1.110375e+00	1.514099e-03
2.813193e-03	1.110701e+00	1.515385e-03
2.814892e-03	1.111026e+00	1.516672e-03
2.816591e-03	1.111351e+00	1.517959e-03
2.818291e-03	1.111676e+00	1.519247e-03
2.819991e-03	1.112001e+00	1.520535e-03
2.821692e-03	1.112327e+00	1.521825e-03
2.823394e-03	1.112652e+00	1.523115e-03
2.825096e-03	1.112977e+00	1.524406e-03
2.826799e-03	1.113302e+00	1.525698e-03
2.828502e-03	1.113627e+00	1.526991e-03
2.830207e-03	1.113953e+00	1.528284e-03
2.831912e-03	1.114278e+00	1.529578e-03
2.833617e-03	1.114603e+00	1.530874e-03
2.835323e-03	1.114928e+00	1.532169e-03
2.837030e-03	1.115253e+00	1.533465e-03
2.838737e-03	1.115579e+00	1.534763e-03
2.840445e-03	1.115904e+00	1.536061e-03
2.842154e-03	1.116229e+00	1.537360e-03
2.843863e-03	1.116554e+00	1.538659e-03
2.845573e-03	1.116880e+00	1.539960e-03
2.847284e-03	1.117205e+00	1.541261e-03
2.848995e-03	1.117530e+00	1.542564e-03
2.850707e-03	1.117855e+00	1.543866e-03
2.852419e-03	1.118181e+00	1.545169e-03
2.854132e-03	1.118506e+00	1.546474e-03
2.855846e-03	1.118831e+00	1.547779e-03
2.857561e-03	1.119157e+00	1.549085e-03
2.859275e-03	1.119482e+00	1.550392e-03
2.860991e-03	1.119807e+00	1.551699e-03
2.862707e-03	1.120132e+00	1.553007e-03
2.864425e-03	1.120458e+00	1.554317e-03
2.866142e-03	1.120783e+00	1.555626e-03
2.867860e-03	1.121108e+00	1.556937e-03
2.869579e-03	1.121434e+00	1.558249e-03
2.871298e-03	1.121759e+00	1.559561e-03
2.873019e-03	1.122084e+00	1.560874e-03
2.874739e-03	1.122410e+00	1.562187e-03
2.876461e-03	1.122735e+00	1.563502e-03
2.878183e-03	1.123060e+00	1.564817e-03
2.879905e-03	1.123386e+00	1.566133e-03
2.881629e-03	1.123711e+00	1.567450e-03
2.883353e-03	1.124036e+00	1.568768e-03
2.885078e-03	1.124362e+00	1.570087e-03
2.886802e-03	1.124687e+00	1.571406e-03
2.888529e-03	1.125013e+00	1.572726e-03
2.890255e-03	1.125338e+00	1.574047e-03
2.891982e-03	1.125663e+00	1.575369e-03
2.893710e-03	1.125989e+00	1.576691e-03
2.895438e-03	1.126314e+00	1.578014e-03
2.897168e-03	1.126640e+00	1.579338e-03
2.898897e-03	1.126965e+00	1.580663e-03
2.900628e-03	1.127290e+00	1.581989e-03
2.902358e-03	1.127616e+00	1.583315e-03
2.904090e-03	1.127941e+00	1.584642e-03
2.905822e-03	1.128267e+00	1.585970e-03
2.907556e-03	1.128592e+00	1.587299e-03
2.909289e-03	1.128918e+00	1.588629e-03
2.911023e-03	1.129243e+00	1.589959e-03
2.912758e-03	1.129568e+00	1.591290e-03
2.914493e-03	1.129894e+00	1.592622e-03
2.916230e-03	1.130219e+00	1.593955e-03
2.917966e-03	1.130545e+00	1.595288e-03
2.919704e-03	1.130870e+00	1.596623e-03
2.921442e-03	1.131196e+00	1.597958e-03
2.923180e-03	1.131521e+00	1.599293e-03
2.924920e-03	1.131847e+00	1.600630e-03
2.926659e-03	1.132172e+00	1.601968e-03
2.928400e-03	1.132498e+00	1.603306e-03
2.930141e-03	1.132823e+00	1.604645e-03
2.931884e-03	1.133149e+00	1.605985e-03
2.933626e-03	1.133474e+00	1.607326e-03
2.935369e-03	1.133800e+00	1.608667e-03
2.937113e-03	1.134125e+00	1.610010e-03
2.938857e-03	1.134451e+00	1.611352e-03
2.940603e-03	1.134776e+00	1.612697e-03
2.942348e-03	1.135102e+00	1.614041e-03
2.944095e-03	1.135427e+00	1.615387e-03
2.945842e-03	1.135753e+00	1.616733e-03
2.947590e-03	1.136078e+00	1.618080e-03
2.949338e-03	1.136404e+00	1.619428e-03
2.951087e-03	1.136729e+00	1.620777e-03
2.952836e-03	1.137055e+00	1.622126e-03
2.954586e-03	1.137380e+00	1.623476e-03
2.956338e-03	1.137706e+00	1.624827e-03
2.958089e-03	1.138032e+00	1.626179e-03
2.959841e-03	1.138357e+00	1.627532e-03
2.961594e-03	1.138683e+00	1.628885e-03
2.963348e-03	1.139008e+00	1.630240e-03
2.965102e-03	1.139334e+00	1.631595e-03
2.966856e-03	1.139659e+00	1.632950e-03
2.968612e-03	1.139985e+00	1.634307e-03
2.970368e-03	1.140311e+00	1.635665e-03
2.972125e-03	1.140636e+00	1.637023e-03
2.973882e-03	1.140962e+00	1.638382e-03
2.975640e-03	1.141288e+00	1.639742e-03
2.977398e-03	1.141613e+00	1.641103e-03
2.979158e-03	1.141939e+00	1.642464e-03
2.980918e-03	1.142264e+00	1.643826e-03
2.982678e-03	1.142590e+00	1.645189e-03
2.984439e-03	1.142916e+00	1.646554e-03
2.986201e-03	1.143241e+00	1.647918e-03
2.987964e-03	1.143567e+00	1.649284e-03
2.989727e-03	1.143893e+00	1.650650e-03
2.991491e-03	1.144218e+00	1.652017e-03
2.993255e-03	1.144544e+00	1.653385e-03
2.995020e-03	1.144870e+00	1.654754e-03
2.996786e-03	1.145195e+00	1.656123e-03
2.998552e-03	1.145521e+00	1.657494e-03
3.000319e-03	1.145847e+00	1.658865e-03
3.002087e-03	1.146172e+00	1.660237e-03
3.003855e-03	1.146498e+00	1.661610e-03
3.005624e-03	1.146824e+00	1.662983e-03
3.007394e-03	1.147149e+00	1.664358e-03
3.009164e-03	1.147475e+00	1.665733e-03
3.010935e-03	1.147801e+00	1.667109e-03
3.012707e-03	1.148127e+00	1.668486e-03
3.014478e-03	1.148452e+00	1.669863e-03
3.016252e-03	1.148778e+00	1.671242e-03
3.018025e-03	1.149104e+00	1.672621e-03
3.019799e-03	1.149430e+00	1.674001e-03
3.021574e-03	1.149755e+00	1.675382e-03
3.023350e-03	1.150081e+00	1.676764e-03
3.025125e-03	1.150407e+00	1.678146e-03
3.026902e-03	1.150732e+00	1.679529e-03
3.028680e-03	1.151058e+00	1.680914e-03
3.030457e-03	1.151384e+00	1.682299e-03
3.032236e-03	1.151710e+00	1.683685e-03
3.034015e-03	1.152035e+00	1.685071e-03
3.035796e-03	1.152361e+00	1.686459e-03
3.037576e-03	1.152687e+00	1.687847e-03
3.039358e-03	1.153013e+00	1.689236e-03
3.041139e-03	1.153339e+00	1.690626e-03
3.042922e-03	1.153664e+00	1.692016e-03
3.044705e-03	1.153990e+00	1.693408e-03
3.046489e-03	1.154316e+00	1.694800e-03
3.048274e-03	1.154642e+00	1.696193e-03
3.050058e-03	1.154968e+00	1.697587e-03
3.051845e-03	1.155294e+00	1.698982e-03
3.053631e-03	1.155619e+00	1.700377e-03
3.055418e-03	1.155945e+00	1.701773e-03
3.057206e-03	1.156271e+00	1.703171e-03
3.058994e-03	1.156597e+00	1.704568e-03
3.060783e-03	1.156923e+00	1.705968e-03
3.062573e-03	1.157248e+00	1.707367e-03
3.064363e-03	1.157574e+00	1.708768e-03
3.066154e-03	1.157900e+00	1.710169e-03
3.067946e-03	1.158226e+00	1.711571e-03
3.069738e-03	1.158552e+00	1.712974e-03
3.071531e-03	1.158878e+00	1.714377e-03
3.073325e-03	1.159204e+00	1.715782e-03
3.075119e-03	1.159529e+00	1.717187e-03
3.076914e-03	1.159855e+00	1.718594e-03
3.078709e-03	1.160181e+00	1.720000e-03
3.080506e-03	1.160507e+00	1.721409e-03
3.082303e-03	1.160833e+00	1.722817e-03
3.084100e-03	1.161159e+00	1.724226e-03
3.085898e-03	1.161485e+00	1.725637e-03
3.087697e-03	1.161811e+00	1.727048e-03
3.089497e-03	1.162137e+00	1.728460e-03
3.091296e-03	1.162463e+00	1.729872e-03
3.093098e-03	1.162789e+00	1.731286e-03
3.094899e-03	1.163114e+00	1.732700e-03
3.096701e-03	1.163440e+00	1.734116e-03
3.098504e-03	1.163766e+00	1.735532e-03
3.100307e-03	1.164092e+00	1.736948e-03
3.102111e-03	1.164418e+00	1.738366e-03
3.103916e-03	1.164744e+00	1.739785e-03
3.105721e-03	1.165070e+00	1.741204e-03
3.107527e-03	1.165396e+00	1.742624e-03
3.109334e-03	1.165722e+00	1.744046e-03
3.111141e-03	1.166048e+00	1.745467e-03
3.112949e-03	1.166374e+00	1.746890e-03
3.114758e-03	1.166700e+00	1.748313e-03
3.116567e-03	1.167026e+00	1.749737e-03
3.118377e-03	1.167352e+00	1.751163e-03
3.120187e-03	1.167678e+00	1.752589e-03
3.121999e-03	1.168004e+00	1.754016e-03
3.123810e-03	1.168330e+00	1.755443e-03
3.125623e-03	1.168656e+00	1.756872e-03
3.127436e-03	1.168982e+00	1.758301e-03
3.129250e-03	1.169308e+00	1.759731e-03
3.131064e-03	1.169634e+00	1.761162e-03
3.132879e-03	1.169960e+00	1.762593e-03
3.134696e-03	1.170286e+00	1.764026e-03
3.136512e-03	1.170612e+00	1.765459e-03
3.138329e-03	1.170938e+00	1.766894e-03
3.140147e-03	1.171264e+00	1.768329e-03
3.141965e-03	1.171590e+00	1.769765e-03
3.143784e-03	1.171916e+00	1.771202e-03
3.145604e-03	1.172242e+00	1.772639e-03
3.147424e-03	1.172568e+00	1.774078e-03
3.149245e-03	1.172894e+00	1.775517e-03
3.151067e-03	1.173221e+00	1.776957e-03
3.152889e-03	1.173547e+00	1.778398e-03
3.154713e-03	1.173873e+00	1.779840e-03
3.156536e-03	1.174199e+00	1.781282e-03
3.158361e-03	1.174525e+00	1.782726e-03
3.160185e-03	1.174851e+00	1.784170e-03
3.162011e-03	1.175177e+00	1.785615e-03
3.163837e-03	1.175503e+00	1.787061e-03
3.165664e-03	1.175829e+00	1.788507e-03
3.167492e-03	1.176155e+00	1.789955e-03
3.169320e-03	1.176481e+00	1.791403e-03
3.171149e-03	1.176808e+00	1.792853e-03
3.172978e-03	1.177134e+00	1.794303e-03
3.174808e-03	1.177460e+00	1.795753e-03
3.176640e-03	1.177786e+00	1.797206e-03
3.178471e-03	1.178112e+00	1.798658e-03
3.180303e-03	1.178438e+00	1.800112e-03
3.182136e-03	1.178764e+00	1.801566e-03
3.183970e-03	1.179091e+00	1.803021e-03
3.185804e-03	1.179417e+00	1.804477e-03
3.187639e-03	1.179743e+00	1.805934e-03
3.189474e-03	1.180069e+00	1.807391e-03
3.191310e-03	1.180395e+00	1.808849e-03
3.193147e-03	1.180721e+00	1.810309e-03
3.194984e-03	1.181048e+00	1.811769e-03
3.196823e-03	1.181374e+00	1.813230e-03
3.198661e-03	1.181700e+00	1.814692e-03
3.200501e-03	1.182026e+00	1.816155e-03
3.202341e-03	1.182352e+00	1.817618e-03
3.204182e-03	1.182679e+00	1.819083e-03
3.206023e-03	1.183005e+00	1.820548e-03
3.207865e-03	1.183331e+00	1.822013e-03
3.209708e-03	1.183657e+00	1.823481e-03
3.211551e-03	1.183983e+00	1.824948e-03
3.213395e-03	1.184310e+00	1.826417e-03
3.215240e-03	1.184636e+00	1.827886e-03
3.217086e-03	1.184962e+00	1.829357e-03
3.218931e-03	1.185288e+00	1.830828e-03
3.220778e-03	1.185615e+00	1.832299e-03
3.222625e-03	1.185941e+00	1.833772e-03
3.224473e-03	1.186267e+00	1.835246e-03
3.226322e-03	1.186593e+00	1.836721e-03
3.228171e-03	1.186920e+00	1.838196e-03
3.230022e-03	1.187246e+00	1.839672e-03
3.231872e-03	1.187572e+00	1.841149e-03
3.233724e-03	1.187898e+00	1.842627e-03
3.235575e-03	1.188225e+00	1.844105e-03
3.237427e-03	1.188551e+00	1.845585e-03
3.239281e-03	1.188877e+00	1.847065e-03
3.241135e-03	1.189204e+00	1.848546e-03
3.242990e-03	1.189530e+00	1.850029e-03
3.244845e-03	1.189856e+00	1.851512e-03
3.246701e-03	1.190182e+00	1.852996e-03
3.248557e-03	1.190509e+00	1.854480e-03
3.250415e-03	1.190835e+00	1.855966e-03
3.252273e-03	1.191161e+00	1.857452e-03
3.254131e-03	1.191488e+00	1.858939e-03
3.255990e-03	1.191814e+00	1.860427e-03
3.257850e-03	1.192140e+00	1.861916e-03
3.259711e-03	1.192467e+00	1.863406e-03
3.261572e-03	1.192793e+00	1.864896e-03
3.263434e-03	1.193119e+00	1.866388e-03
3.265296e-03	1.193446e+00	1.867880e-03
3.267159e-03	1.193772e+00	1.869373e-03
3.269023e-03	1.194098e+00	1.870867e-03
3.270888e-03	1.194425e+00	1.872362e-03
3.272753e-03	1.194751e+00	1.873858e-03
3.274619e-03	1.195078e+00	1.875354e-03
3.276486e-03	1.195404e+00	1.876852e-03
3.278353e-03	1.195730e+00	1.878350e-03
3.280221e-03	1.196057e+00	1.879849e-03
3.282089e-03	1.196383e+00	1.881349e-03
3.283958e-03	1.196709e+00	1.882849e-03
3.285828e-03	1.197036e+00	1.884351e-03
3.287698e-03	1.197362e+00	1.885854e-03
3.289570e-03	1.197689e+00	1.887357e-03
3.291441e-03	1.198015e+00	1.888861e-03
3.293314e-03	1.198342e+00	1.890367e-03
3.295187e-03	1.198668e+00	1.891872e-03
3.297061e-03	1.198994e+00	1.893380e-03
3.298935e-03	1.199321e+00	1.894887e-03
3.300810e-03	1.199647e+00	1.896395e-03
3.302686e-03	1.199974e+00	1.897905e-03
3.304563e-03	1.200300e+00	1.899415e-03
3.306440e-03	1.200627e+00	1.900926e-03
3.308318e-03	1.200953e+00	1.902438e-03
3.310196e-03	1.201279e+00	1.903951e-03
3.312075e-03	1.201606e+00	1.905464e-03
3.313955e-03	1.201932e+00	1.906979e-03
3.315836e-03	1.202259e+00	1.908494e-03
3.317716e-03	1.202585e+00	1.910010e-03
3.319599e-03	1.202912e+00	1.911528e-03
3.321481e-03	1.203238e+00	1.913046e-03
3.323364e-03	1.203565e+00	1.914565e-03
3.325248e-03	1.203891e+00	1.916084e-03
3.327133e-03	1.204218e+00	1.917605e-03
3.329017e-03	1.204544e+00	1.919126e-03
3.330903e-03	1.204871e+00	1.920648e-03
3.332790e-03	1.205197e+00	1.922172e-03
3.334676e-03	1.205524e+00	1.923695e-03
3.336565e-03	1.205850e+00	1.925221e-03
3.338453e-03	1.206177e+00	1.926746e-03
3.340342e-03	1.206503e+00	1.928273e-03
3.342232e-03	1.206830e+00	1.929800e-03
3.344123e-03	1.207156e+00	1.931329e-03
3.346013e-03	1.207483e+00	1.932858e-03
3.347905e-03	1.207809e+00	1.934387e-03
3.349798e-03	1.208136e+00	1.935919e-03
3.351690e-03	1.208463e+00	1.937450e-03
3.353585e-03	1.208789e+00	1.938983e-03
3.355479e-03	1.209116e+00	1.940516e-03
3.357374e-03	1.209442e+00	1.942051e-03
3.359270e-03	1.209769e+00	1.943586e-03
3.361166e-03	1.210095e+00	1.945122e-03
3.363063e-03	1.210422e+00	1.946659e-03
3.364961e-03	1.210749e+00	1.948197e-03
3.366860e-03	1.211075e+00	1.949736e-03
3.368759e-03	1.211402e+00	1.951275e-03
3.370659e-03	1.211728e+00	1.952816e-03
3.372559e-03	1.212055e+00	1.954357e-03
3.374460e-03	1.212382e+00	1.955899e-03
3.376362e-03	1.212708e+00	1.957442e-03
3.378264e-03	1.213035e+00	1.958986e-03
3.380168e-03	1.213361e+00	1.960531e-03
3.382071e-03	1.213688e+00	1.962076e-03
3.383976e-03	1.214015e+00	1.963623e-03
3.385881e-03	1.214341e+00	1.965170e-03
3.387787e-03	1.214668e+00	1.966719e-03
3.389693e-03	1.214995e+00	1.968268e-03
3.391601e-03	1.215321e+00	1.969818e-03
3.393508e-03	1.215648e+00	1.971369e-03
3.395416e-03	1.215974e+00	1.972920e-03
3.397326e-03	1.216301e+00	1.974473e-03
3.399235e-03	1.216628e+00	1.976027e-03
3.401146e-03	1.216954e+00	1.977581e-03
3.403057e-03	1.217281e+00	1.979136e-03
3.404969e-03	1.217608e+00	1.980693e-03
3.406881e-03	1.217934e+00	1.982249e-03
3.408794e-03	1.218261e+00	1.983807e-03
3.410709e-03	1.218588e+00	1.985366e-03
3.412623e-03	1.218914e+00	1.986925e-03
3.414538e-03	1.219241e+00	1.988486e-03
3.416454e-03	1.219568e+00	1.990047e-03
3.418371e-03	1.219895e+00	1.991610e-03
3.420288e-03	1.220221e+00	1.993173e-03
3.422206e-03	1.220548e+00	1.994737e-03
3.424124e-03	1.220875e+00	1.996302e-03
3.426043e-03	1.221201e+00	1.997867e-03
3.427963e-03	1.221528e+00	1.999434e-03
3.429884e-03	1.221855e+00	2.001001e-03
3.431805e-03	1.222182e+00	2.002570e-03
3.433727e-03	1.222508e+00	2.004139e-03
3.435650e-03	1.222835e+00	2.005710e-03
3.437573e-03	1.223162e+00	2.007280e-03
3.439497e-03	1.223489e+00	2.008853e-03
3.441421e-03	1.223815e+00	2.010425e-03
3.443346e-03	1.224142e+00	2.011999e-03
3.445273e-03	1.224469e+00	2.013573e-03
3.447199e-03	1.224796e+00	2.015149e-03
3.449127e-03	1.225123e+00	2.016725e-03
3.451054e-03	1.225449e+00	2.018302e-03
3.452983e-03	1.225776e+00	2.019881e-03
3.454912e-03	1.226103e+00	2.021459e-03
3.456842e-03	1.226430e+00	2.023039e-03
3.458773e-03	1.226756e+00	2.024620e-03
3.460704e-03	1.227083e+00	2.026201e-03
3.462636e-03	1.227410e+00	2.027784e-03
3.464569e-03	1.227737e+00	2.029367e-03
3.466502e-03	1.228064e+00	2.030952e-03
3.468436e-03	1.228390e+00	2.032537e-03
3.470371e-03	1.228717e+00	2.034123e-03
3.472306e-03	1.229044e+00	2.035710e-03
3.474242e-03	1.229371e+00	2.037297e-03
3.476179e-03	1.229698e+00	2.038886e-03
3.478116e-03	1.230025e+00	2.040475e-03
3.480054e-03	1.230351e+00	2.042066e-03
3.481993e-03	1.230678e+00	2.043657e-03
3.483933e-03	1.231005e+00	2.045250e-03
3.485872e-03	1.231332e+00	2.046843e-03
3.487814e-03	1.231659e+00	2.048437e-03
3.489755e-03	1.231986e+00	2.050031e-03
3.491696e-03	1.232312e+00	2.051627e-03
3.493640e-03	1.232639e+00	2.053224e-03
3.495583e-03	1.232966e+00	2.054821e-03
3.497527e-03	1.233293e+00	2.056420e-03
3.499472e-03	1.233620e+00	2.058019e-03
3.501418e-03	1.233947e+00	2.059620e-03
3.503363e-03	1.234274e+00	2.061220e-03
3.505310e-03	1.234601e+00	2.062822e-03
3.507258e-03	1.234928e+00	2.064425e-03
3.509206e-03	1.235254e+00	2.066029e-03
3.511155e-03	1.235581e+00	2.067634e-03
3.513104e-03	1.235908e+00	2.069239e-03
3.515055e-03	1.236235e+00	2.070846e-03
3.517005e-03	1.236562e+00	2.072453e-03
3.518957e-03	1.236889e+00	2.074062e-03
3.520909e-03	1.237216e+00	2.075670e-03
3.522862e-03	1.237543e+00	2.077280e-03
3.524816e-03	1.237870e+00	2.078891e-03
3.526770e-03	1.238197e+00	2.080503e-03
3.528725e-03	1.238524e+00	2.082116e-03
3.530680e-03	1.238851e+00	2.083729e-03
3.532637e-03	1.239178e+00	2.085344e-03
3.534594e-03	1.239505e+00	2.086959e-03
3.536552e-03	1.239832e+00	2.088576e-03
3.538510e-03	1.240159e+00	2.090193e-03
3.540469e-03	1.240485e+00	2.091810e-03
3.542429e-03	1.240813e+00	2.093430e-03
3.544389e-03	1.241139e+00	2.095049e-03
3.546350e-03	1.241467e+00	2.096670e-03
3.548312e-03	1.241793e+00	2.098292e-03
3.550274e-03	1.242121e+00	2.099915e-03
3.552237e-03	1.242447e+00	2.101538e-03
3.554201e-03	1.242774e+00	2.103162e-03
3.556165e-03	1.243101e+00	2.104787e-03
3.558130e-03	1.243428e+00	2.106413e-03
3.560096e-03	1.243756e+00	2.108041e-03
3.562063e-03	1.244082e+00	2.109668e-03
3.564030e-03	1.244410e+00	2.111297e-03
3.565998e-03	1.244737e+00	2.112927e-03
3.567967e-03	1.245064e+00	2.114558e-03
3.569935e-03	1.245391e+00	2.116189e-03
3.571905e-03	1.245718e+00	2.117821e-03
3.573876e-03	1.246045e+00	2.119455e-03
3.575847e-03	1.246372e+00	2.121089e-03
3.577819e-03	1.246699e+00	2.122724e-03
3.579791e-03	1.247026e+00	2.124360e-03
3.581765e-03	1.247353e+00	2.125997e-03
3.583739e-03	1.247680e+00	2.127635e-03
3.585714e-03	1.248007e+00	2.129274e-03
3.587689e-03	1.248334e+00	2.130913e-03
3.589664e-03	1.248661e+00	2.132554e-03
3.591641e-03	1.248988e+00	2.134195e-03
3.593618e-03	1.249315e+00	2.135837e-03
3.595597e-03	1.249642e+00	2.137481e-03
3.597575e-03	1.249970e+00	2.139125e-03
3.599555e-03	1.250297e+00	2.140770e-03
3.601535e-03	1.250624e+00	2.142416e-03
3.603515e-03	1.250951e+00	2.144063e-03
3.605497e-03	1.251278e+00	2.145711e-03
3.607479e-03	1.251605e+00	2.147359e-03
3.609462e-03	1.251932e+00	2.149009e-03
3.611445e-03	1.252259e+00	2.150659e-03
3.613430e-03	1.252586e+00	2.152311e-03
3.615414e-03	1.252914e+00	2.153963e-03
3.617400e-03	1.253241e+00	2.155617e-03
3.619386e-03	1.253568e+00	2.157270e-03
3.621373e-03	1.253895e+00	2.158925e-03
3.623361e-03	1.254222e+00	2.160582e-03
3.625349e-03	1.254549e+00	2.162238e-03
3.627338e-03	1.254876e+00	2.163896e-03
3.629327e-03	1.255204e+00	2.165555e-03
3.631318e-03	1.255531e+00	2.167215e-03
3.633309e-03	1.255858e+00	2.168875e-03
3.635301e-03	1.256185e+00	2.170537e-03
3.637293e-03	1.256512e+00	2.172199e-03
3.639285e-03	1.256839e+00	2.173861e-03
3.641280e-03	1.257167e+00	2.175526e-03
3.643274e-03	1.257494e+00	2.177191e-03
3.645269e-03	1.257821e+00	2.178857e-03
3.647265e-03	1.258148e+00	2.180524e-03
3.649261e-03	1.258475e+00	2.182192e-03
3.651258e-03	1.258803e+00	2.183860e-03
3.653256e-03	1.259130e+00	2.185529e-03
3.655255e-03	1.259457e+00	2.187200e-03
3.657254e-03	1.259784e+00	2.188871e-03
3.659254e-03	1.260111e+00	2.190544e-03
3.661254e-03	1.260439e+00	2.192217e-03
3.663256e-03	1.260766e+00	2.193892e-03
3.665257e-03	1.261093e+00	2.195567e-03
3.667260e-03	1.261420e+00	2.197243e-03
3.669263e-03	1.261748e+00	2.198920e-03
3.671267e-03	1.262075e+00	2.200597e-03
3.673272e-03	1.262402e+00	2.202276e-03
3.675277e-03	1.262729e+00	2.203956e-03
3.677283e-03	1.263057e+00	2.205637e-03
3.679290e-03	1.263384e+00	2.207318e-03
3.681298e-03	1.263711e+00	2.209001e-03
3.683305e-03	1.264038e+00	2.210684e-03
3.685315e-03	1.264366e+00	2.212368e-03
3.687324e-03	1.264693e+00	2.214053e-03
3.689334e-03	1.265020e+00	2.215739e-03
3.691345e-03	1.265348e+00	2.217426e-03
3.693356e-03	1.265675e+00	2.219114e-03
3.695369e-03	1.266002e+00	2.220803e-03
3.697381e-03	1.266329e+00	2.222493e-03
3.699395e-03	1.266657e+00	2.224184e-03
3.701409e-03	1.266984e+00	2.225875e-03
3.703424e-03	1.267311e+00	2.227567e-03
3.705440e-03	1.267639e+00	2.229261e-03
3.707456e-03	1.267966e+00	2.230955e-03
3.709473e-03	1.268293e+00	2.232651e-03
3.711491e-03	1.268621e+00	2.234347e-03
3.713509e-03	1.268948e+00	2.236044e-03
3.715528e-03	1.269275e+00	2.237742e-03
3.717548e-03	1.269603e+00	2.239441e-03
3.719568e-03	1.269930e+00	2.241141e-03
3.721589e-03	1.270257e+00	2.242842e-03
3.723611e-03	1.270585e+00	2.244544e-03
3.725634e-03	1.270912e+00	2.246246e-03
3.727657e-03	1.271239e+00	2.247950e-03
3.729681e-03	1.271567e+00	2.249654e-03
3.731706e-03	1.271894e+00	2.251360e-03
3.733731e-03	1.272221e+00	2.253066e-03
3.735757e-03	1.272549e+00	2.254774e-03
3.737783e-03	1.272876e+00	2.256482e-03
3.739810e-03	1.273204e+00	2.258191e-03
3.741839e-03	1.273531e+00	2.259901e-03
3.743867e-03	1.273858e+00	2.261612e-03
3.745897e-03	1.274186e+00	2.263324e-03
3.747927e-03	1.274513e+00	2.265037e-03
3.749958e-03	1.274841e+00	2.266751e-03
3.751989e-03	1.275168e+00	2.268465e-03
3.754021e-03	1.275495e+00	2.270181e-03
3.756054e-03	1.275823e+00	2.271898e-03
3.758087e-03	1.276150e+00	2.273615e-03
3.760122e-03	1.276478e+00	2.275334e-03
3.762157e-03	1.276805e+00	2.277053e-03
3.764193e-03	1.277133e+00	2.278774e-03
3.766229e-03	1.277460e+00	2.280495e-03
3.768266e-03	1.277787e+00	2.282217e-03
3.770303e-03	1.278115e+00	2.283940e-03
3.772341e-03	1.278442e+00	2.285664e-03
3.774381e-03	1.278770e+00	2.287389e-03
3.776420e-03	1.279097e+00	2.289115e-03
3.778461e-03	1.279425e+00	2.290842e-03
3.780502e-03	1.279752e+00	2.292569e-03
3.782544e-03	1.280080e+00	2.294298e-03
3.784586e-03	1.280407e+00	2.296028e-03
3.786630e-03	1.280735e+00	2.297759e-03
3.788673e-03	1.281062e+00	2.299490e-03
3.790718e-03	1.281389e+00	2.301222e-03
3.792763e-03	1.281717e+00	2.302956e-03
3.794809e-03	1.282044e+00	2.304690e-03
3.796856e-03	1.282372e+00	2.306425e-03
3.798903e-03	1.282699e+00	2.308161e-03
3.800951e-03	1.283027e+00	2.309899e-03
3.803000e-03	1.283354e+00	2.311636e-03
3.805049e-03	1.283682e+00	2.313375e-03
3.807099e-03	1.284009e+00	2.315115e-03
3.809150e-03	1.284337e+00	2.316856e-03
3.811202e-03	1.284665e+00	2.318598e-03
3.813254e-03	1.284992e+00	2.320341e-03
3.815307e-03	1.285320e+00	2.322085e-03
3.817360e-03	1.285647e+00	2.323829e-03
3.819415e-03	1.285975e+00	2.325575e-03
3.821470e-03	1.286302e+00	2.327321e-03
3.823525e-03	1.286630e+00	2.329068e-03
3.825582e-03	1.286957e+00	2.330817e-03
3.827638e-03	1.287285e+00	2.332566e-03
3.829696e-03	1.287612e+00	2.334317e-03
3.831755e-03	1.287940e+00	2.336067e-03
3.833814e-03	1.288268e+00	2.337820e-03
3.835874e-03	1.288595e+00	2.339573e-03
3.837934e-03	1.288923e+00	2.341327e-03
3.839995e-03	1.289250e+00	2.343082e-03
3.842057e-03	1.289578e+00	2.344837e-03
3.844120e-03	1.289905e+00	2.346595e-03
3.846183e-03	1.290233e+00	2.348352e-03
3.848247e-03	1.290561e+00	2.350111e-03
3.850312e-03	1.290888e+00	2.351871e-03
3.852377e-03	1.291216e+00	2.353632e-03
3.854443e-03	1.291543e+00	2.355393e-03
3.856509e-03	1.291871e+00	2.357155e-03
3.858577e-03	1.292199e+00	2.358919e-03
3.860645e-03	1.292526e+00	2.360683e-03
3.862714e-03	1.292854e+00	2.362449e-03
3.864784e-03	1.293181e+00	2.364215e-03
3.866854e-03	1.293509e+00	2.365982e-03
3.868925e-03	1.293837e+00	2.367750e-03
3.870997e-03	1.294164e+00	2.369520e-03
3.873069e-03	1.294492e+00	2.371289e-03
3.875142e-03	1.294820e+00	2.373060e-03
3.877216e-03	1.295147e+00	2.374832e-03
3.879290e-03	1.295475e+00	2.376605e-03
3.881365e-03	1.295803e+00	2.378379e-03
3.883441e-03	1.296130e+00	2.380154e-03
3.885518e-03	1.296458e+00	2.381930e-03
3.887595e-03	1.296786e+00	2.383706e-03
3.889673e-03	1.297113e+00	2.385484e-03
3.891751e-03	1.297441e+00	2.387263e-03
3.893830e-03	1.297769e+00	2.389042e-03
3.895910e-03	1.298096e+00	2.390823e-03
3.897991e-03	1.298424e+00	2.392604e-03
3.900073e-03	1.298752e+00	2.394387e-03
3.902154e-03	1.299079e+00	2.396170e-03
3.904237e-03	1.299407e+00	2.397955e-03
3.906321e-03	1.299735e+00	2.399740e-03
3.908404e-03	1.300063e+00	2.401526e-03
3.910490e-03	1.300390e+00	2.403313e-03
3.912575e-03	1.300718e+00	2.405101e-03
3.914662e-03	1.301046e+00	2.406890e-03
3.916748e-03	1.301373e+00	2.408680e-03
3.918836e-03	1.301701e+00	2.410471e-03
3.920924e-03	1.302029e+00	2.412263e-03
3.923014e-03	1.302357e+00	2.414056e-03
3.925103e-03	1.302684e+00	2.415850e-03
3.927193e-03	1.303012e+00	2.417644e-03
3.929285e-03	1.303340e+00	2.419441e-03
3.931376e-03	1.303668e+00	2.421237e-03
3.933469e-03	1.303995e+00	2.423035e-03
3.935562e-03	1.304323e+00	2.424833e-03
3.937656e-03	1.304651e+00	2.426633e-03
3.939751e-03	1.304979e+00	2.428434e-03
3.941847e-03	1.305306e+00	2.430236e-03
3.943942e-03	1.305634e+00	2.432038e-03
3.946039e-03	1.305962e+00	2.433841e-03
3.948136e-03	1.306290e+00	2.435646e-03
3.950234e-03	1.306618e+00	2.437451e-03
3.952333e-03	1.306945e+00	2.439257e-03
3.954433e-03	1.307273e+00	2.441064e-03
3.956533e-03	1.307601e+00	2.442873e-03
3.958634e-03	1.307929e+00	2.444682e-03
3.960735e-03	1.308256e+00	2.446492e-03
3.962838e-03	1.308584e+00	2.448303e-03
3.964941e-03	1.308912e+00	2.450115e-03
3.967045e-03	1.309240e+00	2.451928e-03
3.969149e-03	1.309568e+00	2.453742e-03
3.971254e-03	1.309896e+00	2.455557e-03
3.973360e-03	1.310223e+00	2.457373e-03
3.975467e-03	1.310551e+00	2.459190e-03
3.977574e-03	1.310879e+00	2.461008e-03
3.979681e-03	1.311207e+00	2.462826e-03
3.981790e-03	1.311535e+00	2.464646e-03
3.983899e-03	1.311863e+00	2.466467e-03
3.986010e-03	1.312191e+00	2.468289e-03
3.988120e-03	1.312518e+00	2.470111e-03
3.990232e-03	1.312846e+00	2.471935e-03
3.992344e-03	1.313174e+00	2.473759e-03
3.994457e-03	1.313502e+00	2.475585e-03
3.996570e-03	1.313830e+00	2.477412e-03
3.998684e-03	1.314158e+00	2.479239e-03
4.000800e-03	1.314486e+00	2.481068e-03
4.002915e-03	1.314813e+00	2.482897e-03
4.005032e-03	1.315141e+00	2.484728e-03
4.007149e-03	1.315469e+00	2.486559e-03
4.009267e-03	1.315797e+00	2.488391e-03
4.011385e-03	1.316125e+00	2.490224e-03
4.013504e-03	1.316453e+00	2.492058e-03
4.015624e-03	1.316781e+00	2.493894e-03
4.017744e-03	1.317109e+00	2.495730e-03
4.019866e-03	1.317437e+00	2.497567e-03
4.021988e-03	1.317765e+00	2.499405e-03
4.024111e-03	1.318093e+00	2.501245e-03
4.026234e-03	1.318420e+00	2.503084e-03
4.028358e-03	1.318748e+00	2.504926e-03
4.030483e-03	1.319076e+00	2.506768e-03
4.032608e-03	1.319404e+00	2.508610e-03
4.034734e-03	1.319732e+00	2.510455e-03
4.036861e-03	1.320060e+00	2.512299e-03
4.038989e-03	1.320388e+00	2.514146e-03
4.041117e-03	1.320716e+00	2.515992e-03
4.043246e-03	1.321044e+00	2.517840e-03
4.045376e-03	1.321372e+00	2.519689e-03
4.047507e-03	1.321700e+00	2.521539e-03
4.049637e-03	1.322028e+00	2.523390e-03
4.051769e-03	1.322356e+00	2.525241e-03
4.053902e-03	1.322684e+00	2.527094e-03
4.056035e-03	1.323012e+00	2.528948e-03
4.058169e-03	1.323340e+00	2.530803e-03
4.060304e-03	1.323668e+00	2.532658e-03
4.062439e-03	1.323996e+00	2.534515e-03
4.064575e-03	1.324324e+00	2.536372e-03
4.066711e-03	1.324652e+00	2.538231e-03
4.068849e-03	1.324980e+00	2.540090e-03
4.070987e-03	1.325308e+00	2.541951e-03
4.073127e-03	1.325636e+00	2.543813e-03
4.075266e-03	1.325964e+00	2.545675e-03
4.077407e-03	1.326292e+00	2.547539e-03
4.079547e-03	1.326620e+00	2.549403e-03
4.081689e-03	1.326948e+00	2.551269e-03
4.083831e-03	1.327276e+00	2.553135e-03
4.085974e-03	1.327604e+00	2.555002e-03
4.088119e-03	1.327932e+00	2.556871e-03
4.090263e-03	1.328260e+00	2.558740e-03
4.092408e-03	1.328588e+00	2.560610e-03
4.094554e-03	1.328916e+00	2.562481e-03
4.096701e-03	1.329244e+00	2.564354e-03
4.098848e-03	1.329572e+00	2.566227e-03
4.100997e-03	1.329900e+00	2.568102e-03
4.103145e-03	1.330228e+00	2.569976e-03
4.105294e-03	1.330556e+00	2.571852e-03
4.107445e-03	1.330884e+00	2.573730e-03
4.109595e-03	1.331212e+00	2.575608e-03
4.111747e-03	1.331541e+00	2.577487e-03
4.113899e-03	1.331869e+00	2.579367e-03
4.116053e-03	1.332197e+00	2.581249e-03
4.118206e-03	1.332525e+00	2.583131e-03
4.120360e-03	1.332853e+00	2.585013e-03
4.122516e-03	1.333181e+00	2.586898e-03
4.124671e-03	1.333509e+00	2.588783e-03
4.126829e-03	1.333837e+00	2.590669e-03
4.128985e-03	1.334165e+00	2.592556e-03
4.131144e-03	1.334494e+00	2.594444e-03
4.133302e-03	1.334822e+00	2.596333e-03
4.135462e-03	1.335150e+00	2.598223e-03
4.137622e-03	1.335478e+00	2.600114e-03
4.139782e-03	1.335806e+00	2.602006e-03
4.141944e-03	1.336134e+00	2.603899e-03
4.144106e-03	1.336462e+00	2.605793e-03
4.146270e-03	1.336790e+00	2.607688e-03
4.148433e-03	1.337118e+00	2.609584e-03
4.150598e-03	1.337447e+00	2.611481e-03
4.152762e-03	1.337775e+00	2.613379e-03
4.154929e-03	1.338103e+00	2.615278e-03
4.157095e-03	1.338431e+00	2.617177e-03
4.159262e-03	1.338759e+00	2.619078e-03
4.161430e-03	1.339087e+00	2.620980e-03
4.163598e-03	1.339416e+00	2.622883e-03
4.165768e-03	1.339744e+00	2.624787e-03
4.167938e-03	1.340072e+00	2.626692e-03
4.170109e-03	1.340400e+00	2.628598e-03
4.172280e-03	1.340728e+00	2.630504e-03
4.174452e-03	1.341056e+00	2.632412e-03
4.176625e-03	1.341385e+00	2.634321e-03
4.178799e-03	1.341713e+00	2.636231e-03
4.180973e-03	1.342041e+00	2.638142e-03
4.183148e-03	1.342369e+00	2.640053e-03
4.185324e-03	1.342698e+00	2.641966e-03
4.187500e-03	1.343026e+00	2.643880e-03
4.189678e-03	1.343354e+00	2.645795e-03
4.191855e-03	1.343682e+00	2.647711e-03
4.194034e-03	1.344010e+00	2.649627e-03
4.196213e-03	1.344339e+00	2.651545e-03
4.198393e-03	1.344667e+00	2.653464e-03
4.200574e-03	1.344995e+00	2.655384e-03
4.202755e-03	1.345323e+00	2.657304e-03
4.204938e-03	1.345652e+00	2.659226e-03
4.207121e-03	1.345980e+00	2.661149e-03
4.209305e-03	1.346308e+00	2.663073e-03
4.211488e-03	1.346636e+00	2.664997e-03
4.213673e-03	1.346964e+00	2.666923e-03
4.215859e-03	1.347293e+00	2.668850e-03
4.218045e-03	1.347621e+00	2.670777e-03
4.220233e-03	1.347949e+00	2.672707e-03
4.222420e-03	1.348278e+00	2.674636e-03
4.224609e-03	1.348606e+00	2.676567e-03
4.226798e-03	1.348934e+00	2.678499e-03
4.228988e-03	1.349262e+00	2.680431e-03
4.231179e-03	1.349591e+00	2.682365e-03
4.233370e-03	1.349919e+00	2.684300e-03
4.235563e-03	1.350247e+00	2.686236e-03
4.237755e-03	1.350575e+00	2.688172e-03
4.239949e-03	1.350904e+00	2.690110e-03
4.242143e-03	1.351232e+00	2.692049e-03
4.244339e-03	1.351560e+00	2.693989e-03
4.246534e-03	1.351889e+00	2.695930e-03
4.248730e-03	1.352217e+00	2.697871e-03
4.250928e-03	1.352545e+00	2.699814e-03
4.253125e-03	1.352874e+00	2.701758e-03
4.255324e-03	1.353202e+00	2.703703e-03
4.257523e-03	1.353530e+00	2.705648e-03
4.259724e-03	1.353859e+00	2.707596e-03
4.261924e-03	1.354187e+00	2.709543e-03
4.264126e-03	1.354515e+00	2.711492e-03
4.266328e-03	1.354844e+00	2.713442e-03
4.268530e-03	1.355172e+00	2.715392e-03
4.270734e-03	1.355500e+00	2.717344e-03
4.272938e-03	1.355829e+00	2.719297e-03
4.275144e-03	1.356157e+00	2.721251e-03
4.277349e-03	1.356485e+00	2.723206e-03
4.279556e-03	1.356814e+00	2.725162e-03
4.281763e-03	1.357142e+00	2.727119e-03
4.283970e-03	1.357470e+00	2.729076e-03
4.286179e-03	1.357799e+00	2.731035e-03
4.288388e-03	1.358127e+00	2.732995e-03
4.290599e-03	1.358456e+00	2.734956e-03
4.292809e-03	1.358784e+00	2.736918e-03
4.295021e-03	1.359112e+00	2.738881e-03
4.297233e-03	1.359441e+00	2.740845e-03
4.299446e-03	1.359769e+00	2.742810e-03
4.301659e-03	1.360098e+00	2.744776e-03
4.303873e-03	1.360426e+00	2.746743e-03
4.306089e-03	1.360754e+00	2.748711e-03
4.308304e-03	1.361083e+00	2.750680e-03
4.310521e-03	1.361411e+00	2.752650e-03
4.312738e-03	1.361740e+00	2.754621e-03
4.314956e-03	1.362068e+00	2.756593e-03
4.317175e-03	1.362397e+00	2.758566e-03
4.319395e-03	1.362725e+00	2.760540e-03
4.321614e-03	1.363053e+00	2.762515e-03
4.323835e-03	1.363382e+00	2.764491e-03
4.326057e-03	1.363710e+00	2.766469e-03
4.328279e-03	1.364039e+00	2.768446e-03
4.330502e-03	1.364367e+00	2.770426e-03
4.332725e-03	1.364696e+00	2.772406e-03
4.334950e-03	1.365024e+00	2.774387e-03
4.337175e-03	1.365353e+00	2.776369e-03
4.339400e-03	1.365681e+00	2.778352e-03
4.341627e-03	1.366009e+00	2.780337e-03
4.343854e-03	1.366338e+00	2.782322e-03
4.346083e-03	1.366666e+00	2.784308e-03
4.348311e-03	1.366995e+00	2.786295e-03
4.350541e-03	1.367323e+00	2.788284e-03
4.352771e-03	1.367652e+00	2.790273e-03
4.355002e-03	1.367980e+00	2.792264e-03
4.357233e-03	1.368309e+00	2.794255e-03
4.359465e-03	1.368637e+00	2.796247e-03
4.361699e-03	1.368966e+00	2.798241e-03
4.363932e-03	1.369294e+00	2.800235e-03
4.366167e-03	1.369623e+00	2.802231e-03
4.368402e-03	1.369951e+00	2.804227e-03
4.370638e-03	1.370280e+00	2.806225e-03
4.372874e-03	1.370608e+00	2.808223e-03
4.375112e-03	1.370937e+00	2.810223e-03
4.377350e-03	1.371265e+00	2.812223e-03
4.379588e-03	1.371594e+00	2.814224e-03
4.381828e-03	1.371923e+00	2.816227e-03
4.384068e-03	1.372251e+00	2.818231e-03
4.386309e-03	1.372580e+00	2.820236e-03
4.388551e-03	1.372908e+00	2.822241e-03
4.390794e-03	1.373237e+00	2.824248e-03
4.393036e-03	1.373565e+00	2.826256e-03
4.395280e-03	1.373894e+00	2.828264e-03
4.397525e-03	1.374222e+00	2.830274e-03
4.399770e-03	1.374551e+00	2.832285e-03
4.402016e-03	1.374879e+00	2.834297e-03
4.404263e-03	1.375208e+00	2.836310e-03
4.406511e-03	1.375537e+00	2.838324e-03
4.408758e-03	1.375865e+00	2.840339e-03
4.411008e-03	1.376194e+00	2.842355e-03
4.413257e-03	1.376522e+00	2.844372e-03
4.415507e-03	1.376851e+00	2.846389e-03
4.417758e-03	1.377179e+00	2.848409e-03
4.420010e-03	1.377508e+00	2.850428e-03
4.422263e-03	1.377837e+00	2.852450e-03
4.424516e-03	1.378165e+00	2.854472e-03
4.426770e-03	1.378494e+00	2.856495e-03
4.429024e-03	1.378822e+00	2.858519e-03
4.431280e-03	1.379151e+00	2.860545e-03
4.433536e-03	1.379480e+00	2.862571e-03
4.435792e-03	1.379808e+00	2.864598e-03
4.438051e-03	1.380137e+00	2.866626e-03
4.440308e-03	1.380466e+00	2.868655e-03
4.442568e-03	1.380794e+00	2.870686e-03
4.444827e-03	1.381123e+00	2.872717e-03
4.447088e-03	1.381452e+00	2.874750e-03
4.449349e-03	1.381780e+00	2.876783e-03
4.451611e-03	1.382109e+00	2.878817e-03
4.453874e-03	1.382437e+00	2.880853e-03
4.456137e-03	1.382766e+00	2.882890e-03
4.458401e-03	1.383095e+00	2.884928e-03
4.460666e-03	1.383423e+00	2.886966e-03
4.462932e-03	1.383752e+00	2.889006e-03
4.465198e-03	1.384081e+00	2.891046e-03
4.467465e-03	1.384409e+00	2.893089e-03
4.469732e-03	1.384738e+00	2.895131e-03
4.472000e-03	1.385067e+00	2.897175e-03
4.474270e-03	1.385395e+00	2.899220e-03
4.476540e-03	1.385724e+00	2.901265e-03
4.478811e-03	1.386053e+00	2.903313e-03
4.481082e-03	1.386381e+00	2.905360e-03
4.483354e-03	1.386710e+00	2.907410e-03
4.485627e-03	1.387039e+00	2.909460e-03
4.487900e-03	1.387367e+00	2.911510e-03
4.490175e-03	1.387696e+00	2.913563e-03
4.492449e-03	1.388025e+00	2.915616e-03
4.494725e-03	1.388354e+00	2.917670e-03
4.497001e-03	1.388682e+00	2.919725e-03
4.499279e-03	1.389011e+00	2.921782e-03
4.501557e-03	1.389340e+00	2.923839e-03
4.503836e-03	1.389669e+00	2.925898e-03
4.506115e-03	1.389997e+00	2.927957e-03
4.508394e-03	1.390326e+00	2.930017e-03
4.510676e-03	1.390655e+00	2.932079e-03
4.512957e-03	1.390983e+00	2.934141e-03
4.515239e-03	1.391312e+00	2.936205e-03
4.517522e-03	1.391641e+00	2.938269e-03
4.519806e-03	1.391970e+00	2.940336e-03
4.522090e-03	1.392298e+00	2.942402e-03
4.524376e-03	1.392627e+00	2.944470e-03
4.526661e-03	1.392956e+00	2.946539e-03
4.528948e-03	1.393285e+00	2.948608e-03
4.531236e-03	1.393613e+00	2.950679e-03
4.533523e-03	1.393942e+00	2.952751e-03
4.535812e-03	1.394271e+00	2.954824e-03
4.538102e-03	1.394600e+00	2.956898e-03
4.540392e-03	1.394929e+00	2.958974e-03
4.542683e-03	1.395257e+00	2.961049e-03
4.544974e-03	1.395586e+00	2.963126e-03
4.547267e-03	1.395915e+00	2.965205e-03
4.549560e-03	1.396244e+00	2.967284e-03
4.551854e-03	1.396573e+00	2.969365e-03
4.554149e-03	1.396901e+00	2.971446e-03
4.556445e-03	1.397230e+00	2.973529e-03
4.558740e-03	1.397559e+00	2.975612e-03
4.561038e-03	1.397888e+00	2.977697e-03
4.563335e-03	1.398217e+00	2.979782e-03
4.565633e-03	1.398545e+00	2.981868e-03
4.567932e-03	1.398874e+00	2.983956e-03
4.570231e-03	1.399203e+00	2.986045e-03
4.572532e-03	1.399532e+00	2.988135e-03
4.574833e-03	1.399861e+00	2.990225e-03
4.577136e-03	1.400190e+00	2.992318e-03
4.579438e-03	1.400518e+00	2.994410e-03
4.581742e-03	1.400847e+00	2.996505e-03
4.584046e-03	1.401176e+00	2.998599e-03
4.586350e-03	1.401505e+00	3.000695e-03
4.588656e-03	1.401834e+00	3.002793e-03
4.590962e-03	1.402163e+00	3.004891e-03
4.593270e-03	1.402491e+00	3.006990e-03
4.595577e-03	1.402820e+00	3.009090e-03
4.597886e-03	1.403149e+00	3.011192e-03
4.600195e-03	1.403478e+00	3.013294e-03
4.602504e-03	1.403807e+00	3.015397e-03
4.604816e-03	1.404136e+00	3.017502e-03
4.607127e-03	1.404465e+00	3.019607e-03
4.609439e-03	1.404794e+00	3.021714e-03
4.611752e-03	1.405122e+00	3.023822e-03
4.614066e-03	1.405451e+00	3.025931e-03
4.616380e-03	1.405780e+00	3.028040e-03
4.618696e-03	1.406109e+00	3.030152e-03
4.621011e-03	1.406438e+00	3.032263e-03
4.623327e-03	1.406767e+00	3.034376e-03
4.625645e-03	1.407096e+00	3.036491e-03
4.627963e-03	1.407425e+00	3.038605e-03
4.630282e-03	1.407754e+00	3.040722e-03
4.632601e-03	1.408083e+00	3.042839e-03
4.634922e-03	1.408412e+00	3.044958e-03
4.637242e-03	1.408740e+00	3.047077e-03
4.639565e-03	1.409069e+00	3.049197e-03
4.641887e-03	1.409398e+00	3.051319e-03
4.644209e-03	1.409727e+00	3.053441e-03
4.646534e-03	1.410056e+00	3.055565e-03
4.648858e-03	1.410385e+00	3.057689e-03
4.651184e-03	1.410714e+00	3.059815e-03
4.653510e-03	1.411043e+00	3.061942e-03
4.655837e-03	1.411372e+00	3.064070e-03
4.658164e-03	1.411701e+00	3.066199e-03
4.660492e-03	1.412030e+00	3.068328e-03
4.662822e-03	1.412359e+00	3.070460e-03
4.665151e-03	1.412688e+00	3.072591e-03
4.667482e-03	1.413017e+00	3.074725e-03
4.669813e-03	1.413346e+00	3.076859e-03
4.672145e-03	1.413675e+00	3.078995e-03
4.674478e-03	1.414004e+00	3.081131e-03
4.676812e-03	1.414333e+00	3.083269e-03
4.679145e-03	1.414662e+00	3.085407e-03
4.681480e-03	1.414991e+00	3.087546e-03
4.683816e-03	1.415320e+00	3.089687e-03
4.686152e-03	1.415649e+00	3.091828e-03
4.688490e-03	1.415978e+00	3.093972e-03
4.690827e-03	1.416307e+00	3.096115e-03
4.693166e-03	1.416636e+00	3.098260e-03
4.695505e-03	1.416965e+00	3.100406e-03
4.697846e-03	1.417294e+00	3.102554e-03
4.700186e-03	1.417623e+00	3.104701e-03
4.702527e-03	1.417952e+00	3.106850e-03
4.704870e-03	1.418281e+00	3.109001e-03
4.707213e-03	1.418610e+00	3.111152e-03
4.709557e-03	1.418939e+00	3.113305e-03
4.711901e-03	1.419268e+00	3.115458e-03
4.714247e-03	1.419597e+00	3.117613e-03
4.716592e-03	1.419926e+00	3.119768e-03
4.718939e-03	1.420255e+00	3.121924e-03
4.721287e-03	1.420584e+00	3.124083e-03
4.723634e-03	1.420913e+00	3.126241e-03
4.725984e-03	1.421242e+00	3.128402e-03
4.728333e-03	1.421571e+00	3.130562e-03
4.730684e-03	1.421900e+00	3.132725e-03
4.733035e-03	1.422229e+00	3.134887e-03
4.735387e-03	1.422559e+00	3.137052e-03
4.737739e-03	1.422888e+00	3.139217e-03
4.740092e-03	1.423217e+00	3.141383e-03
4.742447e-03	1.423546e+00	3.143551e-03
4.744801e-03	1.423875e+00	3.145719e-03
4.747157e-03	1.424204e+00	3.147889e-03
4.749513e-03	1.424533e+00	3.150059e-03
4.751871e-03	1.424862e+00	3.152232e-03
4.754228e-03	1.425191e+00	3.154404e-03
4.756587e-03	1.425520e+00	3.156578e-03
4.758946e-03	1.425849e+00	3.158753e-03
4.761306e-03	1.426178e+00	3.160929e-03
4.763667e-03	1.426508e+00	3.163106e-03
4.766028e-03	1.426837e+00	3.165284e-03
4.768391e-03	1.427166e+00	3.167464e-03
4.770753e-03	1.427495e+00	3.169644e-03
4.773117e-03	1.427824e+00	3.171826e-03
4.775481e-03	1.428153e+00	3.174008e-03
4.777846e-03	1.428482e+00	3.176191e-03
4.780213e-03	1.428811e+00	3.178377e-03
4.782579e-03	1.429141e+00	3.180562e-03
4.784947e-03	1.429470e+00	3.182749e-03
4.787314e-03	1.429799e+00	3.184937e-03
4.789684e-03	1.430128e+00	3.187126e-03
4.792053e-03	1.430457e+00	3.189316e-03
4.794424e-03	1.430786e+00	3.191508e-03
4.796795e-03	1.431116e+00	3.193700e-03
4.799166e-03	1.431445e+00	3.195893e-03
4.801539e-03	1.431774e+00	3.198088e-03
4.803912e-03	1.432103e+00	3.200283e-03
4.806287e-03	1.432432e+00	3.202480e-03
4.808661e-03	1.432761e+00	3.204677e-03
4.811037e-03	1.433091e+00	3.206876e-03
4.813413e-03	1.433420e+00	3.209076e-03
4.815790e-03	1.433749e+00	3.211277e-03
4.818168e-03	1.434078e+00	3.213479e-03
4.820546e-03	1.434407e+00	3.215682e-03
4.822926e-03	1.434737e+00	3.217886e-03
4.825305e-03	1.435066e+00	3.220091e-03
4.827686e-03	1.435395e+00	3.222298e-03
4.830068e-03	1.435724e+00	3.224505e-03
4.832450e-03	1.436053e+00	3.226714e-03
4.834833e-03	1.436383e+00	3.228924e-03
4.837216e-03	1.436712e+00	3.231134e-03
4.839601e-03	1.437041e+00	3.233346e-03
4.841986e-03	1.437370e+00	3.235559e-03
4.844372e-03	1.437699e+00	3.237773e-03
4.846759e-03	1.438029e+00	3.239988e-03
4.849147e-03	1.438358e+00	3.242205e-03
4.851534e-03	1.438687e+00	3.244422e-03
4.853924e-03	1.439016e+00	3.246641e-03
4.856313e-03	1.439346e+00	3.248860e-03
4.858703e-03	1.439675e+00	3.251080e-03
4.861095e-03	1.440004e+00	3.253302e-03
4.863486e-03	1.440333e+00	3.255525e-03
4.865879e-03	1.440663e+00	3.257749e-03
4.868272e-03	1.440992e+00	3.259973e-03
4.870667e-03	1.441321e+00	3.262200e-03
4.873061e-03	1.441650e+00	3.264427e-03
4.875457e-03	1.441980e+00	3.266655e-03
4.877853e-03	1.442309e+00	3.268884e-03
4.880250e-03	1.442638e+00	3.271114e-03
4.882648e-03	1.442968e+00	3.273346e-03
4.885046e-03	1.443297e+00	3.275579e-03
4.887446e-03	1.443626e+00	3.277813e-03
4.889846e-03	1.443955e+00	3.280047e-03
4.892247e-03	1.444285e+00	3.282284e-03
4.894648e-03	1.444614e+00	3.284520e-03
4.897050e-03	1.444943e+00	3.286758e-03
4.899454e-03	1.445273e+00	3.288998e-03
4.901857e-03	1.445602e+00	3.291238e-03
4.904262e-03	1.445931e+00	3.293480e-03
4.906667e-03	1.446260e+00	3.295722e-03
4.909074e-03	1.446590e+00	3.297966e-03
4.911480e-03	1.446919e+00	3.300210e-03
4.913888e-03	1.447248e+00	3.302456e-03
4.916296e-03	1.447578e+00	3.304703e-03
4.918705e-03	1.447907e+00	3.306950e-03
4.921115e-03	1.448236e+00	3.309200e-03
4.923525e-03	1.448566e+00	3.311450e-03
4.925937e-03	1.448895e+00	3.313702e-03
4.928348e-03	1.449224e+00	3.315954e-03
4.930762e-03	1.449554e+00	3.318208e-03
4.933175e-03	1.449883e+00	3.320462e-03
4.935589e-03	1.450213e+00	3.322718e-03
4.938004e-03	1.450542e+00	3.324975e-03
4.940419e-03	1.450871e+00	3.327232e-03
4.942836e-03	1.451201e+00	3.329492e-03
4.945253e-03	1.451530e+00	3.331751e-03
4.947672e-03	1.451859e+00	3.334013e-03
4.950090e-03	1.452189e+00	3.336275e-03
4.952510e-03	1.452518e+00	3.338539e-03
4.954930e-03	1.452847e+00	3.340803e-03
4.957350e-03	1.453177e+00	3.343068e-03
4.959773e-03	1.453506e+00	3.345336e-03
4.962195e-03	1.453836e+00	3.347603e-03
4.964618e-03	1.454165e+00	3.349873e-03
4.967042e-03	1.454494e+00	3.352142e-03
4.969467e-03	1.454824e+00	3.354414e-03
4.971892e-03	1.455153e+00	3.356686e-03
4.974319e-03	1.455483e+00	3.358960e-03
4.976745e-03	1.455812e+00	3.361234e-03
4.979173e-03	1.456141e+00	3.363509e-03
4.981602e-03	1.456471e+00	3.365787e-03
4.984031e-03	1.456800e+00	3.368064e-03
4.986461e-03	1.457130e+00	3.370343e-03
4.988891e-03	1.457459e+00	3.372623e-03
4.991323e-03	1.457789e+00	3.374905e-03
4.993755e-03	1.458118e+00	3.377187e-03
4.996189e-03	1.458447e+00	3.379471e-03
4.998622e-03	1.458777e+00	3.381755e-03
5.001056e-03	1.459106e+00	3.384040e-03
5.003492e-03	1.459436e+00	3.386327e-03
5.005927e-03	1.459765e+00	3.388615e-03
5.008364e-03	1.460095e+00	3.390904e-03
5.010801e-03	1.460424e+00	3.393194e-03
5.013240e-03	1.460754e+00	3.395486e-03
5.015679e-03	1.461083e+00	3.397778e-03
5.018118e-03	1.461412e+00	3.400071e-03
5.020559e-03	1.461742e+00	3.402366e-03
5.023000e-03	1.462071e+00	3.404661e-03
5.025442e-03	1.462401e+00	3.406958e-03
5.027885e-03	1.462730e+00	3.409256e-03
5.030329e-03	1.463060e+00	3.411555e-03
5.032772e-03	1.463389e+00	3.413855e-03
5.035218e-03	1.463719e+00	3.416157e-03
5.037663e-03	1.464048e+00	3.418459e-03
5.040109e-03	1.464378e+00	3.420762e-03
5.042557e-03	1.464707e+00	3.423067e-03
5.045004e-03	1.465037e+00	3.425372e-03
5.047454e-03	1.465366e+00	3.427680e-03
5.049903e-03	1.465696e+00	3.429987e-03
5.052354e-03	1.466025e+00	3.432297e-03
5.054804e-03	1.466355e+00	3.434607e-03
5.057256e-03	1.466684e+00	3.436919e-03
5.059708e-03	1.467014e+00	3.439231e-03
5.062161e-03	1.467343e+00	3.441544e-03
5.064616e-03	1.467673e+00	3.443859e-03
5.067070e-03	1.468002e+00	3.446174e-03
5.069526e-03	1.468332e+00	3.448492e-03
5.071982e-03	1.468661e+00	3.450809e-03
5.074439e-03	1.468991e+00	3.453129e-03
5.076897e-03	1.469321e+00	3.455449e-03
5.079355e-03	1.469650e+00	3.457770e-03
5.081815e-03	1.469980e+00	3.460093e-03
5.084274e-03	1.470309e+00	3.462416e-03
5.086736e-03	1.470639e+00	3.464742e-03
5.089197e-03	1.470968e+00	3.467067e-03
5.091660e-03	1.471298e+00	3.469395e-03
5.094122e-03	1.471627e+00	3.471723e-03
5.096586e-03	1.471957e+00	3.474052e-03
5.099051e-03	1.472287e+00	3.476382e-03
5.101515e-03	1.472616e+00	3.478714e-03
5.103982e-03	1.472946e+00	3.481047e-03
5.106448e-03	1.473275e+00	3.483380e-03
5.108916e-03	1.473605e+00	3.485716e-03
5.111384e-03	1.473934e+00	3.488051e-03
5.113854e-03	1.474264e+00	3.490389e-03
5.116323e-03	1.474594e+00	3.492727e-03
5.118795e-03	1.474923e+00	3.495067e-03
5.121265e-03	1.475253e+00	3.497407e-03
5.123737e-03	1.475582e+00	3.499748e-03
5.126210e-03	1.475912e+00	3.502092e-03
5.128684e-03	1.476242e+00	3.504435e-03
5.131159e-03	1.476571e+00	3.506781e-03
5.133633e-03	1.476901e+00	3.509127e-03
5.136110e-03	1.477231e+00	3.511475e-03
5.138586e-03	1.477560e+00	3.513823e-03
5.141063e-03	1.477890e+00	3.516172e-03
5.143541e-03	1.478219e+00	3.518523e-03
5.146020e-03	1.478549e+00	3.520875e-03
5.148500e-03	1.478879e+00	3.523228e-03
5.150980e-03	1.479208e+00	3.525582e-03
5.153462e-03	1.479538e+00	3.527938e-03
5.155943e-03	1.479868e+00	3.530294e-03
5.158427e-03	1.480197e+00	3.532652e-03
5.160910e-03	1.480527e+00	3.535010e-03
5.163393e-03	1.480856e+00	3.537370e-03
5.165879e-03	1.481186e+00	3.539731e-03
5.168364e-03	1.481516e+00	3.542093e-03
5.170851e-03	1.481846e+00	3.544457e-03
5.173338e-03	1.482175e+00	3.546821e-03
5.175826e-03	1.482505e+00	3.549187e-03
5.178315e-03	1.482835e+00	3.551553e-03
5.180805e-03	1.483164e+00	3.553921e-03
5.183295e-03	1.483494e+00	3.556290e-03
5.185785e-03	1.483824e+00	3.558660e-03
5.188277e-03	1.484153e+00	3.561031e-03
5.190770e-03	1.484483e+00	3.563403e-03
5.193263e-03	1.484813e+00	3.565777e-03
5.195757e-03	1.485142e+00	3.568151e-03
5.198252e-03	1.485472e+00	3.570528e-03
5.200748e-03	1.485802e+00	3.572904e-03
5.203243e-03	1.486131e+00	3.575282e-03
5.205741e-03	1.486461e+00	3.577662e-03
5.208238e-03	1.486791e+00	3.580042e-03
5.210738e-03	1.487121e+00	3.582424e-03
5.213237e-03	1.487450e+00	3.584806e-03
5.215737e-03	1.487780e+00	3.587190e-03
5.218238e-03	1.488110e+00	3.589575e-03
5.220740e-03	1.488440e+00	3.591961e-03
5.223242e-03	1.488769e+00	3.594348e-03
5.225744e-03	1.489099e+00	3.596736e-03
5.228249e-03	1.489429e+00	3.599126e-03
5.230753e-03	1.489758e+00	3.601516e-03
5.233259e-03	1.490088e+00	3.603908e-03
5.235765e-03	1.490418e+00	3.606301e-03
5.238272e-03	1.490748e+00	3.608695e-03
5.240780e-03	1.491077e+00	3.611090e-03
5.243289e-03	1.491407e+00	3.613487e-03
5.245798e-03	1.491737e+00	3.615884e-03
5.248307e-03	1.492067e+00	3.618282e-03
5.250818e-03	1.492396e+00	3.620683e-03
5.253330e-03	1.492726e+00	3.623083e-03
5.255842e-03	1.493056e+00	3.625486e-03
5.258355e-03	1.493386e+00	3.627889e-03
5.260869e-03	1.493716e+00	3.630294e-03
5.263383e-03	1.494045e+00	3.632699e-03
5.265898e-03	1.494375e+00	3.635105e-03
5.268415e-03	1.494705e+00	3.637513e-03
5.270931e-03	1.495035e+00	3.639922e-03
5.273450e-03	1.495365e+00	3.642333e-03
5.275968e-03	1.495694e+00	3.644744e-03
5.278487e-03	1.496024e+00	3.647157e-03
5.281007e-03	1.496354e+00	3.649570e-03
5.283528e-03	1.496684e+00	3.651985e-03
5.286049e-03	1.497013e+00	3.654401e-03
5.288571e-03	1.497343e+00	3.656817e-03
5.291094e-03	1.497673e+00	3.659236e-03
5.293617e-03	1.498003e+00	3.661655e-03
5.296142e-03	1.498333e+00	3.664076e-03
5.298667e-03	1.498663e+00	3.666497e-03
5.301194e-03	1.498992e+00	3.668921e-03
5.303720e-03	1.499322e+00	3.671344e-03
5.306248e-03	1.499652e+00	3.673770e-03
5.308776e-03	1.499982e+00	3.676196e-03
5.311305e-03	1.500312e+00	3.678623e-03
5.313835e-03	1.500642e+00	3.681052e-03
5.316365e-03	1.500971e+00	3.683481e-03
5.318897e-03	1.501301e+00	3.685913e-03
5.321429e-03	1.501631e+00	3.688344e-03
5.323962e-03	1.501961e+00	3.690778e-03
5.326495e-03	1.502291e+00	3.693212e-03
5.329029e-03	1.502621e+00	3.695647e-03
5.331565e-03	1.502951e+00	3.698084e-03
5.334101e-03	1.503280e+00	3.700522e-03
5.336638e-03	1.503610e+00	3.702961e-03
5.339175e-03	1.503940e+00	3.705401e-03
5.341714e-03	1.504270e+00	3.707843e-03
5.344252e-03	1.504600e+00	3.710285e-03
5.346793e-03	1.504930e+00	3.712729e-03
5.349333e-03	1.505260e+00	3.715174e-03
5.351874e-03	1.505590e+00	3.717619e-03
5.354416e-03	1.505920e+00	3.720067e-03
5.356959e-03	1.506249e+00	3.722515e-03
5.359503e-03	1.506579e+00	3.724965e-03
5.362047e-03	1.506909e+00	3.727415e-03
5.364592e-03	1.507239e+00	3.729867e-03
5.367138e-03	1.507569e+00	3.732320e-03
5.369685e-03	1.507899e+00	3.734775e-03
5.372232e-03	1.508229e+00	3.737229e-03
5.374780e-03	1.508559e+00	3.739686e-03
5.377329e-03	1.508889e+00	3.742144e-03
5.379878e-03	1.509219e+00	3.744602e-03
5.382429e-03	1.509549e+00	3.747063e-03
5.384980e-03	1.509878e+00	3.749523e-03
5.387533e-03	1.510209e+00	3.751986e-03
5.390085e-03	1.510538e+00	3.754449e-03
5.392638e-03	1.510868e+00	3.756913e-03
5.395193e-03	1.511198e+00	3.759380e-03
5.397748e-03	1.511528e+00	3.761846e-03
5.400304e-03	1.511858e+00	3.764315e-03
5.402860e-03	1.512188e+00	3.766784e-03
5.405418e-03	1.512518e+00	3.769255e-03
5.407976e-03	1.512848e+00	3.771726e-03
5.410535e-03	1.513178e+00	3.774199e-03
5.413095e-03	1.513508e+00	3.776673e-03
5.415655e-03	1.513838e+00	3.779148e-03
5.418217e-03	1.514168e+00	3.781624e-03
5.420778e-03	1.514498e+00	3.784101e-03
5.423341e-03	1.514828e+00	3.786581e-03
5.425905e-03	1.515158e+00	3.789060e-03
5.428469e-03	1.515488e+00	3.791542e-03
5.431034e-03	1.515818e+00	3.794023e-03
5.433600e-03	1.516148e+00	3.796507e-03
5.436167e-03	1.516478e+00	3.798991e-03
5.438734e-03	1.516808e+00	3.801477e-03
5.441302e-03	1.517138e+00	3.803964e-03
5.443871e-03	1.517468e+00	3.806452e-03
5.446441e-03	1.517798e+00	3.808941e-03
5.449011e-03	1.518128e+00	3.811431e-03
5.451583e-03	1.518458e+00	3.813923e-03
5.454154e-03	1.518788e+00	3.816416e-03
5.456727e-03	1.519118e+00	3.818909e-03
5.459301e-03	1.519448e+00	3.821405e-03
5.461875e-03	1.519778e+00	3.823901e-03
5.464450e-03	1.520108e+00	3.826399e-03
5.467026e-03	1.520438e+00	3.828897e-03
5.469603e-03	1.520768e+00	3.831397e-03
5.472180e-03	1.521098e+00	3.833898e-03
5.474758e-03	1.521428e+00	3.836400e-03
5.477337e-03	1.521758e+00	3.838903e-03
5.479916e-03	1.522088e+00	3.841407e-03
5.482497e-03	1.522418e+00	3.843914e-03
5.485078e-03	1.522748e+00	3.846420e-03
5.487660e-03	1.523078e+00	3.848929e-03
5.490243e-03	1.523408e+00	3.851438e-03
5.492827e-03	1.523738e+00	3.853949e-03
5.495411e-03	1.524068e+00	3.856460e-03
5.497996e-03	1.524399e+00	3.858973e-03
5.500582e-03	1.524729e+00	3.861487e-03
5.503168e-03	1.525059e+00	3.864001e-03
5.505756e-03	1.525389e+00	3.866518e-03
5.508344e-03	1.525719e+00	3.869035e-03
5.510933e-03	1.526049e+00	3.871554e-03
5.513523e-03	1.526379e+00	3.874074e-03
5.516114e-03	1.526709e+00	3.876596e-03
5.518704e-03	1.527039e+00	3.879117e-03
5.521296e-03	1.527369e+00	3.881640e-03
5.523889e-03	1.527699e+00	3.884165e-03
5.526483e-03	1.528029e+00	3.886691e-03
5.529078e-03	1.528360e+00	3.889218e-03
5.531672e-03	1.528690e+00	3.891746e-03
5.534269e-03	1.529020e+00	3.894276e-03
5.536865e-03	1.529350e+00	3.896806e-03
5.539463e-03	1.529680e+00	3.899338e-03
5.542061e-03	1.530010e+00	3.901871e-03
5.544659e-03	1.530340e+00	3.904405e-03
5.547260e-03	1.530670e+00	3.906940e-03
5.549860e-03	1.531000e+00	3.909477e-03
5.552462e-03	1.531331e+00	3.912015e-03
5.555063e-03	1.531661e+00	3.914553e-03
5.557667e-03	1.531991e+00	3.917094e-03
5.560270e-03	1.532321e+00	3.919635e-03
5.562875e-03	1.532651e+00	3.922178e-03
5.565480e-03	1.532981e+00	3.924721e-03
5.568085e-03	1.533311e+00	3.927265e-03
5.570692e-03	1.533642e+00	3.929812e-03
5.573299e-03	1.533972e+00	3.932358e-03
5.575908e-03	1.534302e+00	3.934907e-03
5.578517e-03	1.534632e+00	3.937457e-03
5.581127e-03	1.534962e+00	3.940008e-03
5.583738e-03	1.535292e+00	3.942559e-03
5.586348e-03	1.535623e+00	3.945112e-03
5.588961e-03	1.535953e+00	3.947667e-03
5.591574e-03	1.536283e+00	3.950222e-03
5.594188e-03	1.536613e+00	3.952779e-03
5.596802e-03	1.536943e+00	3.955337e-03
5.599418e-03	1.537274e+00	3.957897e-03
5.602033e-03	1.537604e+00	3.960457e-03
5.604651e-03	1.537934e+00	3.963019e-03
5.607268e-03	1.538264e+00	3.965581e-03
5.609886e-03	1.538594e+00	3.968144e-03
5.612506e-03	1.538924e+00	3.970710e-03
5.615125e-03	1.539255e+00	3.973276e-03
5.617746e-03	1.539585e+00	3.975844e-03
5.620367e-03	1.539915e+00	3.978412e-03
5.622990e-03	1.540245e+00	3.980983e-03
5.625613e-03	1.540576e+00	3.983553e-03
5.628237e-03	1.540906e+00	3.986126e-03
5.630861e-03	1.541236e+00	3.988699e-03
5.633486e-03	1.541566e+00	3.991274e-03
5.636113e-03	1.541896e+00	3.993850e-03
5.638739e-03	1.542227e+00	3.996427e-03
5.641368e-03	1.542557e+00	3.999006e-03
5.643996e-03	1.542887e+00	4.001585e-03
5.646625e-03	1.543217e+00	4.004166e-03
5.649255e-03	1.543548e+00	4.006747e-03
5.651885e-03	1.543878e+00	4.009330e-03
5.654518e-03	1.544208e+00	4.011915e-03
5.657149e-03	1.544538e+00	4.014500e-03
5.659783e-03	1.544869e+00	4.017087e-03
5.662417e-03	1.545199e+00	4.019675e-03
5.665052e-03	1.545529e+00	4.022265e-03
5.667687e-03	1.545859e+00	4.024854e-03
5.670324e-03	1.546190e+00	4.027447e-03
5.672960e-03	1.546520e+00	4.030039e-03
5.675598e-03	1.546850e+00	4.032632e-03
5.678237e-03	1.547180e+00	4.035228e-03
5.680876e-03	1.547511e+00	4.037824e-03
5.683516e-03	1.547841e+00	4.040422e-03
5.686157e-03	1.548171e+00	4.043021e-03
5.688799e-03	1.548502e+00	4.045621e-03
5.691441e-03	1.548832e+00	4.048222e-03
5.694085e-03	1.549162e+00	4.050825e-03
5.696729e-03	1.549492e+00	4.053428e-03
5.699373e-03	1.549823e+00	4.056032e-03
5.702019e-03	1.550153e+00	4.058639e-03
5.704665e-03	1.550483e+00	4.061246e-03
5.707313e-03	1.550814e+00	4.063855e-03
5.709960e-03	1.551144e+00	4.066464e-03
5.712610e-03	1.551474e+00	4.069075e-03
5.715259e-03	1.551805e+00	4.071687e-03
5.717909e-03	1.552135e+00	4.074300e-03
5.720560e-03	1.552465e+00	4.076915e-03
5.723212e-03	1.552796e+00	4.079530e-03
5.725865e-03	1.553126e+00	4.082148e-03
5.728518e-03	1.553456e+00	4.084765e-03
5.731173e-03	1.553787e+00	4.087385e-03
5.733827e-03	1.554117e+00	4.090006e-03
5.736483e-03	1.554447e+00	4.092628e-03
5.739140e-03	1.554778e+00	4.095250e-03
5.741796e-03	1.555108e+00	4.097874e-03
5.744455e-03	1.555438e+00	4.100500e-03
5.747113e-03	1.555769e+00	4.103126e-03
5.749774e-03	1.556099e+00	4.105755e-03
5.752434e-03	1.556429e+00	4.108383e-03
5.755096e-03	1.556760e+00	4.111014e-03
5.757757e-03	1.557090e+00	4.113645e-03
5.760420e-03	1.557420e+00	4.116279e-03
5.763084e-03	1.557751e+00	4.118912e-03
5.765747e-03	1.558081e+00	4.121547e-03
5.768413e-03	1.558412e+00	4.124184e-03
5.771079e-03	1.558742e+00	4.126821e-03
5.773746e-03	1.559072e+00	4.129460e-03
5.776413e-03	1.559403e+00	4.132100e-03
5.779082e-03	1.559733e+00	4.134742e-03
5.781750e-03	1.560063e+00	4.137384e-03
5.784420e-03	1.560394e+00	4.140027e-03
5.787091e-03	1.560724e+00	4.142673e-03
5.789762e-03	1.561055e+00	4.145318e-03
5.792435e-03	1.561385e+00	4.147966e-03
5.795107e-03	1.561715e+00	4.150614e-03
5.797782e-03	1.562046e+00	4.153265e-03
5.800456e-03	1.562376e+00	4.155915e-03
5.803132e-03	1.562707e+00	4.158568e-03
5.805807e-03	1.563037e+00	4.161221e-03
5.808484e-03	1.563367e+00	4.163875e-03
5.811162e-03	1.563698e+00	4.166532e-03
5.813840e-03	1.564028e+00	4.169189e-03
5.816520e-03	1.564359e+00	4.171847e-03
5.819199e-03	1.564689e+00	4.174507e-03
5.821881e-03	1.565020e+00	4.177168e-03
5.824562e-03	1.565350e+00	4.179830e-03
5.827245e-03	1.565681e+00	4.182493e-03
5.829928e-03	1.566011e+00	4.185157e-03
5.832611e-03	1.566341e+00	4.187823e-03
5.835296e-03	1.566672e+00	4.190490e-03
5.837981e-03	1.567002e+00	4.193158e-03
5.840668e-03	1.567333e+00	4.195828e-03


==> anc/data/DMEoS_500.txt <==
# dark matter EoS converted to units with G=c=Msun=1
# dark matter particle mass: 500 MeV
# dark matter treated as ideal fermi gas
#
# rho0=nB*mB           epsl=(rho-rho0)/rho0    P
#
1.789944e-11	2.396942e-06	2.855118e-17
5.062757e-11	4.789858e-06	1.617154e-16
9.300935e-11	7.185495e-06	4.455743e-16
1.431981e-10	9.580947e-06	9.146443e-16
2.001266e-10	1.197627e-05	1.597818e-15
2.630749e-10	1.437153e-05	2.520490e-15
3.315142e-10	1.676689e-05	3.705551e-15
4.050351e-10	1.916218e-05	5.174121e-15
4.833081e-10	2.155746e-05	6.945801e-15
5.660606e-10	2.395272e-05	9.039020e-15
6.530622e-10	2.634812e-05	1.147109e-14
7.441149e-10	2.874345e-05	1.425869e-14
8.390460e-10	3.113879e-05	1.741762e-14
9.377032e-10	3.353417e-05	2.096300e-14
1.039951e-09	3.592961e-05	2.490943e-14
1.145667e-09	3.832496e-05	2.927114e-14
1.254742e-09	4.072042e-05	3.406154e-14
1.367075e-09	4.311582e-05	3.929404e-14
1.482575e-09	4.551126e-05	4.498136e-14
1.601157e-09	4.790673e-05	5.113597e-14
1.722743e-09	5.030218e-05	5.777008e-14
1.847261e-09	5.269767e-05	6.489546e-14
1.974643e-09	5.509312e-05	7.252385e-14
2.104826e-09	5.748865e-05	8.066631e-14
2.237752e-09	5.988416e-05	8.933409e-14
2.373365e-09	6.227969e-05	9.853797e-14
2.511613e-09	6.467522e-05	1.082886e-13
2.652447e-09	6.707078e-05	1.185964e-13
2.795821e-09	6.946635e-05	1.294716e-13
2.941689e-09	7.186192e-05	1.409242e-13
3.090011e-09	7.425751e-05	1.529642e-13
3.240747e-09	7.665310e-05	1.656013e-13
3.393858e-09	7.904871e-05	1.788450e-13
3.549308e-09	8.144433e-05	1.927047e-13
3.707063e-09	8.383997e-05	2.071897e-13
3.867090e-09	8.623563e-05	2.223092e-13
4.029357e-09	8.863129e-05	2.380721e-13
4.193833e-09	9.102696e-05	2.544875e-13
4.360490e-09	9.342264e-05	2.715639e-13
4.529298e-09	9.581835e-05	2.893101e-13
4.700232e-09	9.821405e-05	3.077346e-13
4.873266e-09	1.006098e-04	3.268459e-13
5.048373e-09	1.030055e-04	3.466523e-13
5.225530e-09	1.054013e-04	3.671619e-13
5.404714e-09	1.077970e-04	3.883831e-13
5.585902e-09	1.101928e-04	4.103238e-13
5.769072e-09	1.125886e-04	4.329920e-13
5.954203e-09	1.149844e-04	4.563956e-13
6.141274e-09	1.173802e-04	4.805423e-13
6.330266e-09	1.197760e-04	5.054399e-13
6.521159e-09	1.221718e-04	5.310961e-13
6.713935e-09	1.245677e-04	5.575183e-13
6.908576e-09	1.269635e-04	5.847140e-13
7.105064e-09	1.293594e-04	6.126908e-13
7.303381e-09	1.317553e-04	6.414558e-13
7.503512e-09	1.341512e-04	6.710165e-13
7.705440e-09	1.365471e-04	7.013800e-13
7.909149e-09	1.389430e-04	7.325534e-13
8.114623e-09	1.413389e-04	7.645440e-13
8.321849e-09	1.437349e-04	7.973585e-13
8.530811e-09	1.461309e-04	8.310041e-13
8.741495e-09	1.485268e-04	8.654878e-13
8.953886e-09	1.509228e-04	9.008162e-13
9.167973e-09	1.533188e-04	9.369962e-13
9.383741e-09	1.557148e-04	9.740346e-13
9.601177e-09	1.581108e-04	1.011938e-12
9.820269e-09	1.605069e-04	1.050713e-12
1.004100e-08	1.629029e-04	1.090367e-12
1.026337e-08	1.652989e-04	1.130905e-12
1.048736e-08	1.676950e-04	1.172335e-12
1.071295e-08	1.700911e-04	1.214662e-12
1.094014e-08	1.724872e-04	1.257894e-12
1.116892e-08	1.748833e-04	1.302036e-12
1.139927e-08	1.772794e-04	1.347095e-12
1.163118e-08	1.796755e-04	1.393077e-12
1.186465e-08	1.820717e-04	1.439988e-12
1.209966e-08	1.844678e-04	1.487836e-12
1.233621e-08	1.868640e-04	1.536625e-12
1.257428e-08	1.892602e-04	1.586361e-12
1.281386e-08	1.916564e-04	1.637052e-12
1.305495e-08	1.940526e-04	1.688702e-12
1.329753e-08	1.964488e-04	1.741319e-12
1.354160e-08	1.988450e-04	1.794907e-12
1.378714e-08	2.012413e-04	1.849473e-12
1.403416e-08	2.036375e-04	1.905023e-12
1.428263e-08	2.060338e-04	1.961562e-12
1.453256e-08	2.084300e-04	2.019097e-12
1.478393e-08	2.108263e-04	2.077633e-12
1.503673e-08	2.132226e-04	2.137176e-12
1.529096e-08	2.156189e-04	2.197732e-12
1.554661e-08	2.180153e-04	2.259306e-12
1.580367e-08	2.204116e-04	2.321903e-12
1.606213e-08	2.228080e-04	2.385531e-12
1.632199e-08	2.252043e-04	2.450194e-12
1.658324e-08	2.276007e-04	2.515897e-12
1.684587e-08	2.299971e-04	2.582647e-12
1.710987e-08	2.323935e-04	2.650449e-12
1.737524e-08	2.347899e-04	2.719308e-12
1.764197e-08	2.371863e-04	2.789230e-12
1.791006e-08	2.395828e-04	2.860220e-12
1.817949e-08	2.419792e-04	2.932283e-12
1.845026e-08	2.443757e-04	3.005426e-12
1.872236e-08	2.467721e-04	3.079652e-12
1.899579e-08	2.491686e-04	3.154969e-12
1.927054e-08	2.515651e-04	3.231380e-12
1.954661e-08	2.539616e-04	3.308892e-12
1.982398e-08	2.563582e-04	3.387509e-12
2.010266e-08	2.587547e-04	3.467237e-12
2.038263e-08	2.611512e-04	3.548081e-12
2.066389e-08	2.635478e-04	3.630045e-12
2.094643e-08	2.659444e-04	3.713136e-12
2.123026e-08	2.683409e-04	3.797358e-12
2.151535e-08	2.707375e-04	3.882717e-12
2.180172e-08	2.731342e-04	3.969217e-12
2.208934e-08	2.755308e-04	4.056864e-12
2.237822e-08	2.779274e-04	4.145662e-12
2.266835e-08	2.803240e-04	4.235617e-12
2.295973e-08	2.827207e-04	4.326733e-12
2.325235e-08	2.851174e-04	4.419016e-12
2.354620e-08	2.875141e-04	4.512471e-12
2.384129e-08	2.899108e-04	4.607102e-12
2.413759e-08	2.923075e-04	4.702914e-12
2.443512e-08	2.947042e-04	4.799913e-12
2.473386e-08	2.971009e-04	4.898103e-12
2.503381e-08	2.994977e-04	4.997489e-12
2.533497e-08	3.018944e-04	5.098075e-12
2.563733e-08	3.042912e-04	5.199867e-12
2.594088e-08	3.066880e-04	5.302870e-12
2.624563e-08	3.090848e-04	5.407088e-12
2.655156e-08	3.114816e-04	5.512526e-12
2.685867e-08	3.138784e-04	5.619188e-12
2.716696e-08	3.162752e-04	5.727080e-12
2.747643e-08	3.186720e-04	5.836206e-12
2.778706e-08	3.210689e-04	5.946571e-12
2.809886e-08	3.234658e-04	6.058180e-12
2.841182e-08	3.258626e-04	6.171036e-12
2.872593e-08	3.282595e-04	6.285146e-12
2.904119e-08	3.306564e-04	6.400512e-12
2.935761e-08	3.330534e-04	6.517141e-12
2.967516e-08	3.354503e-04	6.635036e-12
2.999386e-08	3.378472e-04	6.754203e-12
3.031369e-08	3.402442e-04	6.874645e-12
3.063465e-08	3.426411e-04	6.996367e-12
3.095674e-08	3.450381e-04	7.119374e-12
3.127995e-08	3.474351e-04	7.243671e-12
3.160428e-08	3.498321e-04	7.369261e-12
3.192973e-08	3.522291e-04	7.496149e-12
3.225629e-08	3.546262e-04	7.624340e-12
3.258396e-08	3.570232e-04	7.753839e-12
3.291273e-08	3.594202e-04	7.884648e-12
3.324261e-08	3.618173e-04	8.016774e-12
3.357358e-08	3.642144e-04	8.150220e-12
3.390564e-08	3.666115e-04	8.284991e-12
3.423880e-08	3.690086e-04	8.421091e-12
3.457304e-08	3.714057e-04	8.558525e-12
3.490837e-08	3.738028e-04	8.697296e-12
3.524477e-08	3.762000e-04	8.837410e-12
3.558226e-08	3.785971e-04	8.978870e-12
3.592081e-08	3.809943e-04	9.121681e-12
3.626044e-08	3.833914e-04	9.265847e-12
3.660113e-08	3.857886e-04	9.411372e-12
3.694288e-08	3.881858e-04	9.558261e-12
3.728570e-08	3.905830e-04	9.706518e-12
3.762957e-08	3.929803e-04	9.856147e-12
3.797449e-08	3.953775e-04	1.000715e-11
3.832047e-08	3.977747e-04	1.015954e-11
3.866749e-08	4.001720e-04	1.031331e-11
3.901555e-08	4.025693e-04	1.046847e-11
3.936466e-08	4.049666e-04	1.062502e-11
3.971481e-08	4.073639e-04	1.078297e-11
4.006599e-08	4.097612e-04	1.094232e-11
4.041820e-08	4.121585e-04	1.110308e-11
4.077144e-08	4.145558e-04	1.126525e-11
4.112570e-08	4.169532e-04	1.142883e-11
4.148099e-08	4.193505e-04	1.159382e-11
4.183730e-08	4.217479e-04	1.176024e-11
4.219463e-08	4.241453e-04	1.192809e-11
4.255297e-08	4.265427e-04	1.209737e-11
4.291232e-08	4.289401e-04	1.226808e-11
4.327268e-08	4.313375e-04	1.244023e-11
4.363405e-08	4.337349e-04	1.261382e-11
4.399642e-08	4.361324e-04	1.278886e-11
4.435979e-08	4.385298e-04	1.296535e-11
4.472416e-08	4.409273e-04	1.314329e-11
4.508953e-08	4.433248e-04	1.332269e-11
4.545588e-08	4.457223e-04	1.350355e-11
4.582323e-08	4.481198e-04	1.368588e-11
4.619156e-08	4.505173e-04	1.386968e-11
4.656088e-08	4.529148e-04	1.405496e-11
4.693118e-08	4.553124e-04	1.424171e-11
4.730246e-08	4.577099e-04	1.442994e-11
4.767472e-08	4.601075e-04	1.461966e-11
4.804795e-08	4.625051e-04	1.481087e-11
4.842215e-08	4.649027e-04	1.500358e-11
4.879732e-08	4.673003e-04	1.519778e-11
4.917346e-08	4.696979e-04	1.539348e-11
4.955057e-08	4.720955e-04	1.559069e-11
4.992863e-08	4.744932e-04	1.578941e-11
5.030766e-08	4.768908e-04	1.598964e-11
5.068764e-08	4.792885e-04	1.619139e-11
5.106858e-08	4.816862e-04	1.639465e-11
5.145047e-08	4.840839e-04	1.659945e-11
5.183331e-08	4.864816e-04	1.680577e-11
5.221710e-08	4.888793e-04	1.701362e-11
5.260184e-08	4.912770e-04	1.722301e-11
5.298751e-08	4.936748e-04	1.743394e-11
5.337413e-08	4.960725e-04	1.764642e-11
5.376169e-08	4.984703e-04	1.786044e-11
5.415018e-08	5.008680e-04	1.807601e-11
5.453961e-08	5.032658e-04	1.829314e-11
5.492997e-08	5.056636e-04	1.851182e-11
5.532127e-08	5.080615e-04	1.873207e-11
5.571348e-08	5.104593e-04	1.895389e-11
5.610663e-08	5.128571e-04	1.917727e-11
5.650070e-08	5.152550e-04	1.940223e-11
5.689569e-08	5.176528e-04	1.962876e-11
5.729160e-08	5.200507e-04	1.985688e-11
5.768842e-08	5.224486e-04	2.008658e-11
5.808616e-08	5.248465e-04	2.031787e-11
5.848482e-08	5.272444e-04	2.055075e-11
5.888438e-08	5.296423e-04	2.078522e-11
5.928486e-08	5.320403e-04	2.102130e-11
5.968624e-08	5.344382e-04	2.125898e-11
6.008853e-08	5.368362e-04	2.149826e-11
6.049172e-08	5.392342e-04	2.173916e-11
6.089581e-08	5.416321e-04	2.198167e-11
6.130080e-08	5.440301e-04	2.222579e-11
6.170668e-08	5.464282e-04	2.247154e-11
6.211347e-08	5.488262e-04	2.271891e-11
6.252114e-08	5.512242e-04	2.296791e-11
6.292971e-08	5.536223e-04	2.321854e-11
6.333916e-08	5.560203e-04	2.347081e-11
6.374951e-08	5.584184e-04	2.372472e-11
6.416073e-08	5.608165e-04	2.398026e-11
6.457285e-08	5.632146e-04	2.423746e-11
6.498584e-08	5.656127e-04	2.449630e-11
6.539972e-08	5.680108e-04	2.475680e-11
6.581447e-08	5.704089e-04	2.501895e-11
6.623010e-08	5.728071e-04	2.528276e-11
6.664660e-08	5.752052e-04	2.554824e-11
6.706398e-08	5.776034e-04	2.581538e-11
6.748223e-08	5.800016e-04	2.608420e-11
6.790134e-08	5.823998e-04	2.635469e-11
6.832133e-08	5.847980e-04	2.662685e-11
6.874218e-08	5.871962e-04	2.690070e-11
6.916389e-08	5.895945e-04	2.717623e-11
6.958647e-08	5.919927e-04	2.745345e-11
7.000990e-08	5.943910e-04	2.773236e-11
7.043420e-08	5.967892e-04	2.801297e-11
7.085935e-08	5.991875e-04	2.829527e-11
7.128536e-08	6.015858e-04	2.857928e-11
7.171222e-08	6.039841e-04	2.886499e-11
7.213994e-08	6.063824e-04	2.915241e-11
7.256850e-08	6.087808e-04	2.944154e-11
7.299791e-08	6.111791e-04	2.973239e-11
7.342817e-08	6.135775e-04	3.002495e-11
7.385928e-08	6.159758e-04	3.031924e-11
7.429123e-08	6.183742e-04	3.061526e-11
7.472402e-08	6.207726e-04	3.091300e-11
7.515765e-08	6.231710e-04	3.121247e-11
7.559212e-08	6.255694e-04	3.151368e-11
7.602743e-08	6.279678e-04	3.181663e-11
7.646358e-08	6.303663e-04	3.212133e-11
7.690056e-08	6.327647e-04	3.242777e-11
7.733837e-08	6.351632e-04	3.273595e-11
7.777701e-08	6.375617e-04	3.304589e-11
7.821648e-08	6.399602e-04	3.335759e-11
7.865678e-08	6.423587e-04	3.367104e-11
7.909791e-08	6.447572e-04	3.398626e-11
7.953986e-08	6.471557e-04	3.430324e-11
7.998264e-08	6.495543e-04	3.462200e-11
8.042624e-08	6.519528e-04	3.494252e-11
8.087066e-08	6.543514e-04	3.526482e-11
8.131589e-08	6.567500e-04	3.558890e-11
8.176195e-08	6.591485e-04	3.591476e-11
8.220882e-08	6.615471e-04	3.624241e-11
8.265651e-08	6.639458e-04	3.657185e-11
8.310501e-08	6.663444e-04	3.690308e-11
8.355432e-08	6.687430e-04	3.723610e-11
8.400444e-08	6.711417e-04	3.757092e-11
8.445537e-08	6.735403e-04	3.790754e-11
8.490711e-08	6.759390e-04	3.824597e-11
8.535966e-08	6.783377e-04	3.858621e-11
8.581301e-08	6.807364e-04	3.892826e-11
8.626716e-08	6.831351e-04	3.927212e-11
8.672212e-08	6.855338e-04	3.961781e-11
8.717787e-08	6.879326e-04	3.996531e-11
8.763443e-08	6.903313e-04	4.031464e-11
8.809178e-08	6.927301e-04	4.066579e-11
8.854993e-08	6.951289e-04	4.101878e-11
8.900887e-08	6.975277e-04	4.137360e-11
8.946861e-08	6.999264e-04	4.173026e-11
8.992914e-08	7.023253e-04	4.208875e-11
9.039047e-08	7.047241e-04	4.244910e-11
9.085258e-08	7.071229e-04	4.281128e-11
9.131548e-08	7.095218e-04	4.317532e-11
9.177917e-08	7.119206e-04	4.354121e-11
9.224364e-08	7.143195e-04	4.390896e-11
9.270890e-08	7.167184e-04	4.427857e-11
9.317494e-08	7.191173e-04	4.465004e-11
9.364176e-08	7.215162e-04	4.502337e-11
9.410937e-08	7.239151e-04	4.539858e-11
9.457775e-08	7.263140e-04	4.577565e-11
9.504691e-08	7.287130e-04	4.615461e-11
9.551685e-08	7.311120e-04	4.653544e-11
9.598757e-08	7.335109e-04	4.691815e-11
9.645906e-08	7.359099e-04	4.730274e-11
9.693132e-08	7.383089e-04	4.768923e-11
9.740435e-08	7.407079e-04	4.807760e-11
9.787816e-08	7.431069e-04	4.846787e-11
9.835274e-08	7.455060e-04	4.886003e-11
9.882808e-08	7.479050e-04	4.925410e-11
9.930419e-08	7.503041e-04	4.965006e-11
9.978107e-08	7.527031e-04	5.004794e-11
1.002587e-07	7.551022e-04	5.044772e-11
1.007371e-07	7.575013e-04	5.084942e-11
1.012163e-07	7.599004e-04	5.125303e-11
1.016962e-07	7.622995e-04	5.165855e-11
1.021769e-07	7.646987e-04	5.206600e-11
1.026583e-07	7.670978e-04	5.247538e-11
1.031405e-07	7.694970e-04	5.288668e-11
1.036235e-07	7.718961e-04	5.329992e-11
1.041072e-07	7.742953e-04	5.371508e-11
1.045917e-07	7.766945e-04	5.413219e-11
1.050769e-07	7.790937e-04	5.455123e-11
1.055629e-07	7.814929e-04	5.497221e-11
1.060496e-07	7.838922e-04	5.539515e-11
1.065371e-07	7.862914e-04	5.582003e-11
1.070253e-07	7.886907e-04	5.624686e-11
1.075143e-07	7.910899e-04	5.667564e-11
1.080040e-07	7.934892e-04	5.710639e-11
1.084945e-07	7.958885e-04	5.753909e-11
1.089857e-07	7.982878e-04	5.797376e-11
1.094776e-07	8.006871e-04	5.841040e-11
1.099703e-07	8.030864e-04	5.884900e-11
1.104638e-07	8.054858e-04	5.928958e-11
1.109579e-07	8.078851e-04	5.973214e-11
1.114528e-07	8.102845e-04	6.017667e-11
1.119485e-07	8.126839e-04	6.062318e-11
1.124449e-07	8.150833e-04	6.107168e-11
1.129420e-07	8.174827e-04	6.152217e-11
1.134399e-07	8.198821e-04	6.197464e-11
1.139384e-07	8.222815e-04	6.242912e-11
1.144378e-07	8.246809e-04	6.288558e-11
1.149378e-07	8.270804e-04	6.334405e-11
1.154386e-07	8.294799e-04	6.380452e-11
1.159401e-07	8.318793e-04	6.426699e-11
1.164424e-07	8.342788e-04	6.473147e-11
1.169453e-07	8.366783e-04	6.519796e-11
1.174490e-07	8.390778e-04	6.566647e-11
1.179534e-07	8.414774e-04	6.613699e-11
1.184586e-07	8.438769e-04	6.660954e-11
1.189644e-07	8.462764e-04	6.708410e-11
1.194710e-07	8.486760e-04	6.756069e-11
1.199783e-07	8.510756e-04	6.803931e-11
1.204864e-07	8.534752e-04	6.851997e-11
1.209951e-07	8.558748e-04	6.900265e-11
1.215046e-07	8.582744e-04	6.948738e-11
1.220148e-07	8.606740e-04	6.997414e-11
1.225257e-07	8.630736e-04	7.046294e-11
1.230373e-07	8.654733e-04	7.095380e-11
1.235496e-07	8.678729e-04	7.144670e-11
1.240627e-07	8.702726e-04	7.194165e-11
1.245764e-07	8.726723e-04	7.243866e-11
1.250909e-07	8.750720e-04	7.293772e-11
1.256061e-07	8.774717e-04	7.343884e-11
1.261219e-07	8.798714e-04	7.394203e-11
1.266385e-07	8.822712e-04	7.444728e-11
1.271558e-07	8.846709e-04	7.495461e-11
1.276738e-07	8.870707e-04	7.546400e-11
1.281926e-07	8.894704e-04	7.597547e-11
1.287120e-07	8.918702e-04	7.648901e-11
1.292321e-07	8.942700e-04	7.700464e-11
1.297529e-07	8.966698e-04	7.752235e-11
1.302745e-07	8.990696e-04	7.804214e-11
1.307967e-07	9.014695e-04	7.856402e-11
1.313196e-07	9.038693e-04	7.908799e-11
1.318432e-07	9.062692e-04	7.961406e-11
1.323676e-07	9.086691e-04	8.014223e-11
1.328926e-07	9.110689e-04	8.067249e-11
1.334183e-07	9.134688e-04	8.120486e-11
1.339447e-07	9.158687e-04	8.173933e-11
1.344718e-07	9.182687e-04	8.227591e-11
1.349996e-07	9.206686e-04	8.281460e-11
1.355281e-07	9.230685e-04	8.335541e-11
1.360573e-07	9.254685e-04	8.389833e-11
1.365872e-07	9.278685e-04	8.444337e-11
1.371178e-07	9.302684e-04	8.499054e-11
1.376490e-07	9.326684e-04	8.553983e-11
1.381810e-07	9.350684e-04	8.609124e-11
1.387136e-07	9.374684e-04	8.664479e-11
1.392470e-07	9.398685e-04	8.720047e-11
1.397810e-07	9.422685e-04	8.775828e-11
1.403157e-07	9.446686e-04	8.831824e-11
1.408510e-07	9.470686e-04	8.888033e-11
1.413871e-07	9.494687e-04	8.944457e-11
1.419238e-07	9.518688e-04	9.001096e-11
1.424613e-07	9.542689e-04	9.057950e-11
1.429994e-07	9.566690e-04	9.115019e-11
1.435382e-07	9.590692e-04	9.172303e-11
1.440776e-07	9.614693e-04	9.229804e-11
1.446178e-07	9.638695e-04	9.287520e-11
1.451586e-07	9.662696e-04	9.345453e-11
1.457001e-07	9.686698e-04	9.403602e-11
1.462423e-07	9.710700e-04	9.461968e-11
1.467851e-07	9.734702e-04	9.520551e-11
1.473287e-07	9.758704e-04	9.579352e-11
1.478729e-07	9.782706e-04	9.638371e-11
1.484177e-07	9.806709e-04	9.697607e-11
1.489633e-07	9.830711e-04	9.757062e-11
1.495095e-07	9.854714e-04	9.816735e-11
1.500564e-07	9.878717e-04	9.876627e-11
1.506039e-07	9.902719e-04	9.936738e-11
1.511522e-07	9.926722e-04	9.997068e-11
1.517011e-07	9.950726e-04	1.005762e-10
1.522506e-07	9.974729e-04	1.011839e-10
1.528008e-07	9.998732e-04	1.017938e-10
1.533517e-07	1.002274e-03	1.024059e-10
1.539033e-07	1.004674e-03	1.030202e-10
1.544555e-07	1.007074e-03	1.036367e-10
1.550084e-07	1.009475e-03	1.042554e-10
1.555619e-07	1.011875e-03	1.048764e-10
1.561161e-07	1.014276e-03	1.054995e-10
1.566710e-07	1.016676e-03	1.061249e-10
1.572265e-07	1.019076e-03	1.067525e-10
1.577827e-07	1.021477e-03	1.073824e-10
1.583396e-07	1.023877e-03	1.080144e-10
1.588971e-07	1.026278e-03	1.086487e-10
1.594552e-07	1.028678e-03	1.092852e-10
1.600141e-07	1.031079e-03	1.099240e-10
1.605735e-07	1.033479e-03	1.105650e-10
1.611337e-07	1.035880e-03	1.112082e-10
1.616945e-07	1.038280e-03	1.118537e-10
1.622559e-07	1.040681e-03	1.125014e-10
1.628180e-07	1.043081e-03	1.131514e-10
1.633807e-07	1.045482e-03	1.138036e-10
1.639441e-07	1.047883e-03	1.144581e-10
1.645082e-07	1.050283e-03	1.151149e-10
1.650729e-07	1.052684e-03	1.157739e-10
1.656382e-07	1.055084e-03	1.164351e-10
1.662042e-07	1.057485e-03	1.170987e-10
1.667708e-07	1.059886e-03	1.177644e-10
1.673381e-07	1.062286e-03	1.184325e-10
1.679061e-07	1.064687e-03	1.191028e-10
1.684746e-07	1.067088e-03	1.197755e-10
1.690439e-07	1.069488e-03	1.204503e-10
1.696137e-07	1.071889e-03	1.211275e-10
1.701842e-07	1.074290e-03	1.218070e-10
1.707554e-07	1.076691e-03	1.224887e-10
1.713272e-07	1.079091e-03	1.231727e-10
1.718996e-07	1.081492e-03	1.238591e-10
1.724727e-07	1.083893e-03	1.245477e-10
1.730464e-07	1.086294e-03	1.252386e-10
1.736208e-07	1.088694e-03	1.259318e-10
1.741958e-07	1.091095e-03	1.266273e-10
1.747714e-07	1.093496e-03	1.273251e-10
1.753477e-07	1.095897e-03	1.280252e-10
1.759246e-07	1.098298e-03	1.287276e-10
1.765021e-07	1.100699e-03	1.294324e-10
1.770803e-07	1.103099e-03	1.301394e-10
1.776591e-07	1.105500e-03	1.308488e-10
1.782386e-07	1.107901e-03	1.315605e-10
1.788187e-07	1.110302e-03	1.322745e-10
1.793994e-07	1.112703e-03	1.329908e-10
1.799807e-07	1.115104e-03	1.337095e-10
1.805627e-07	1.117505e-03	1.344305e-10
1.811453e-07	1.119906e-03	1.351538e-10
1.817285e-07	1.122307e-03	1.358794e-10
1.823124e-07	1.124708e-03	1.366074e-10
1.828969e-07	1.127109e-03	1.373377e-10
1.834820e-07	1.129510e-03	1.380704e-10
1.840678e-07	1.131911e-03	1.388054e-10
1.846542e-07	1.134312e-03	1.395428e-10
1.852412e-07	1.136713e-03	1.402825e-10
1.858288e-07	1.139114e-03	1.410246e-10
1.864170e-07	1.141515e-03	1.417690e-10
1.870059e-07	1.143916e-03	1.425158e-10
1.875954e-07	1.146317e-03	1.432649e-10
1.881855e-07	1.148718e-03	1.440164e-10
1.887763e-07	1.151119e-03	1.447703e-10
1.893677e-07	1.153520e-03	1.455265e-10
1.899596e-07	1.155922e-03	1.462851e-10
1.905523e-07	1.158323e-03	1.470460e-10
1.911455e-07	1.160724e-03	1.478094e-10
1.917393e-07	1.163125e-03	1.485751e-10
1.923338e-07	1.165526e-03	1.493432e-10
1.929289e-07	1.167927e-03	1.501137e-10
1.935246e-07	1.170329e-03	1.508866e-10
1.941209e-07	1.172730e-03	1.516618e-10
1.947178e-07	1.175131e-03	1.524395e-10
1.953154e-07	1.177532e-03	1.532195e-10
1.959135e-07	1.179934e-03	1.540019e-10
1.965123e-07	1.182335e-03	1.547868e-10
1.971117e-07	1.184736e-03	1.555740e-10
1.977117e-07	1.187138e-03	1.563636e-10
1.983123e-07	1.189539e-03	1.571556e-10
1.989136e-07	1.191940e-03	1.579501e-10
1.995154e-07	1.194341e-03	1.587469e-10
2.001179e-07	1.196743e-03	1.595462e-10
2.007209e-07	1.199144e-03	1.603479e-10
2.013246e-07	1.201546e-03	1.611520e-10
2.019289e-07	1.203947e-03	1.619585e-10
2.025338e-07	1.206348e-03	1.627674e-10
2.031393e-07	1.208750e-03	1.635788e-10
2.037454e-07	1.211151e-03	1.643925e-10
2.043521e-07	1.213553e-03	1.652088e-10
2.049594e-07	1.215954e-03	1.660274e-10
2.055673e-07	1.218356e-03	1.668485e-10
2.061758e-07	1.220757e-03	1.676720e-10
2.067849e-07	1.223158e-03	1.684979e-10
2.073947e-07	1.225560e-03	1.693263e-10
2.080050e-07	1.227961e-03	1.701572e-10
2.086159e-07	1.230363e-03	1.709905e-10
2.092275e-07	1.232765e-03	1.718262e-10
2.098396e-07	1.235166e-03	1.726644e-10
2.104524e-07	1.237568e-03	1.735050e-10
2.110657e-07	1.239969e-03	1.743481e-10
2.116797e-07	1.242371e-03	1.751936e-10
2.122942e-07	1.244772e-03	1.760417e-10
2.129093e-07	1.247174e-03	1.768921e-10
2.135251e-07	1.249576e-03	1.777451e-10
2.141414e-07	1.251977e-03	1.786005e-10
2.147583e-07	1.254379e-03	1.794583e-10
2.153759e-07	1.256781e-03	1.803187e-10
2.159940e-07	1.259182e-03	1.811815e-10
2.166127e-07	1.261584e-03	1.820468e-10
2.172320e-07	1.263986e-03	1.829146e-10
2.178519e-07	1.266387e-03	1.837849e-10
2.184724e-07	1.268789e-03	1.846576e-10
2.190935e-07	1.271191e-03	1.855328e-10
2.197152e-07	1.273592e-03	1.864106e-10
2.203375e-07	1.275994e-03	1.872908e-10
2.209603e-07	1.278396e-03	1.881735e-10
2.215838e-07	1.280798e-03	1.890587e-10
2.222078e-07	1.283200e-03	1.899464e-10
2.228325e-07	1.285601e-03	1.908366e-10
2.234577e-07	1.288003e-03	1.917293e-10
2.240835e-07	1.290405e-03	1.926245e-10
2.247099e-07	1.292807e-03	1.935223e-10
2.253369e-07	1.295209e-03	1.944225e-10
2.259645e-07	1.297611e-03	1.953252e-10
2.265927e-07	1.300012e-03	1.962305e-10
2.272214e-07	1.302414e-03	1.971383e-10
2.278508e-07	1.304816e-03	1.980486e-10
2.284807e-07	1.307218e-03	1.989614e-10
2.291112e-07	1.309620e-03	1.998768e-10
2.297423e-07	1.312022e-03	2.007946e-10
2.303740e-07	1.314424e-03	2.017150e-10
2.310062e-07	1.316826e-03	2.026380e-10
2.316391e-07	1.319228e-03	2.035635e-10
2.322725e-07	1.321630e-03	2.044915e-10
2.329065e-07	1.324032e-03	2.054220e-10
2.335411e-07	1.326434e-03	2.063551e-10
2.341762e-07	1.328836e-03	2.072907e-10
2.348120e-07	1.331238e-03	2.082289e-10
2.354483e-07	1.333640e-03	2.091696e-10
2.360852e-07	1.336042e-03	2.101129e-10
2.367227e-07	1.338444e-03	2.110588e-10
2.373607e-07	1.340846e-03	2.120071e-10
2.379994e-07	1.343248e-03	2.129581e-10
2.386386e-07	1.345650e-03	2.139116e-10
2.392784e-07	1.348053e-03	2.148677e-10
2.399187e-07	1.350455e-03	2.158263e-10
2.405597e-07	1.352857e-03	2.167875e-10
2.412012e-07	1.355259e-03	2.177513e-10
2.418433e-07	1.357661e-03	2.187176e-10
2.424860e-07	1.360063e-03	2.196865e-10
2.431292e-07	1.362466e-03	2.206580e-10
2.437730e-07	1.364868e-03	2.216321e-10
2.444174e-07	1.367270e-03	2.226087e-10
2.450623e-07	1.369672e-03	2.235880e-10
2.457079e-07	1.372074e-03	2.245698e-10
2.463540e-07	1.374477e-03	2.255542e-10
2.470006e-07	1.376879e-03	2.265412e-10
2.476479e-07	1.379281e-03	2.275308e-10
2.482957e-07	1.381684e-03	2.285230e-10
2.489440e-07	1.384086e-03	2.295177e-10
2.495930e-07	1.386488e-03	2.305151e-10
2.502425e-07	1.388891e-03	2.315151e-10
2.508926e-07	1.391293e-03	2.325177e-10
2.515432e-07	1.393695e-03	2.335229e-10
2.521944e-07	1.396098e-03	2.345307e-10
2.528462e-07	1.398500e-03	2.355411e-10
2.534986e-07	1.400902e-03	2.365541e-10
2.541515e-07	1.403305e-03	2.375698e-10
2.548050e-07	1.405707e-03	2.385880e-10
2.554590e-07	1.408110e-03	2.396089e-10
2.561136e-07	1.410512e-03	2.406324e-10
2.567688e-07	1.412915e-03	2.416585e-10
2.574245e-07	1.415317e-03	2.426873e-10
2.580808e-07	1.417720e-03	2.437187e-10
2.587376e-07	1.420122e-03	2.447527e-10
2.593951e-07	1.422525e-03	2.457893e-10
2.600530e-07	1.424927e-03	2.468286e-10
2.607116e-07	1.427330e-03	2.478705e-10
2.613707e-07	1.429732e-03	2.489151e-10
2.620303e-07	1.432135e-03	2.499623e-10
2.626905e-07	1.434537e-03	2.510122e-10
2.633513e-07	1.436940e-03	2.520647e-10
2.640127e-07	1.439342e-03	2.531198e-10
2.646746e-07	1.441745e-03	2.541776e-10
2.653370e-07	1.444148e-03	2.552381e-10
2.660000e-07	1.446550e-03	2.563012e-10
2.666636e-07	1.448953e-03	2.573669e-10
2.673277e-07	1.451356e-03	2.584354e-10
2.679924e-07	1.453758e-03	2.595064e-10
2.686576e-07	1.456161e-03	2.605802e-10
2.693234e-07	1.458564e-03	2.616566e-10
2.699897e-07	1.460966e-03	2.627357e-10
2.706566e-07	1.463369e-03	2.638175e-10
2.713241e-07	1.465772e-03	2.649019e-10
2.719921e-07	1.468174e-03	2.659890e-10
2.726606e-07	1.470577e-03	2.670788e-10
2.733297e-07	1.472980e-03	2.681713e-10
2.739994e-07	1.475383e-03	2.692665e-10
2.746696e-07	1.477786e-03	2.703643e-10
2.753404e-07	1.480188e-03	2.714648e-10
2.760117e-07	1.482591e-03	2.725681e-10
2.766835e-07	1.484994e-03	2.736740e-10
2.773559e-07	1.487397e-03	2.747826e-10
2.780289e-07	1.489800e-03	2.758939e-10
2.787024e-07	1.492203e-03	2.770079e-10
2.793765e-07	1.494605e-03	2.781246e-10
2.800511e-07	1.497008e-03	2.792440e-10
2.807262e-07	1.499411e-03	2.803661e-10
2.814019e-07	1.501814e-03	2.814909e-10
2.820782e-07	1.504217e-03	2.826184e-10
2.827550e-07	1.506620e-03	2.837487e-10
2.834323e-07	1.509023e-03	2.848816e-10
2.841102e-07	1.511426e-03	2.860173e-10
2.847886e-07	1.513829e-03	2.871557e-10
2.854676e-07	1.516232e-03	2.882968e-10
2.861471e-07	1.518635e-03	2.894406e-10
2.868272e-07	1.521038e-03	2.905872e-10
2.875078e-07	1.523441e-03	2.917365e-10
2.881889e-07	1.525844e-03	2.928885e-10
2.888706e-07	1.528247e-03	2.940433e-10
2.895528e-07	1.530650e-03	2.952007e-10
2.902356e-07	1.533053e-03	2.963610e-10
2.909189e-07	1.535456e-03	2.975239e-10
2.916028e-07	1.537859e-03	2.986896e-10
2.922872e-07	1.540262e-03	2.998580e-10
2.929721e-07	1.542666e-03	3.010292e-10
2.936576e-07	1.545069e-03	3.022032e-10
2.943436e-07	1.547472e-03	3.033798e-10
2.950301e-07	1.549875e-03	3.045593e-10
2.957172e-07	1.552278e-03	3.057415e-10
2.964049e-07	1.554681e-03	3.069264e-10
2.970930e-07	1.557085e-03	3.081141e-10
2.977817e-07	1.559488e-03	3.093046e-10
2.984710e-07	1.561891e-03	3.104978e-10
2.991608e-07	1.564294e-03	3.116938e-10
2.998511e-07	1.566697e-03	3.128925e-10
3.005419e-07	1.569101e-03	3.140940e-10
3.012333e-07	1.571504e-03	3.152983e-10
3.019252e-07	1.573907e-03	3.165054e-10
3.026177e-07	1.576311e-03	3.177152e-10
3.033107e-07	1.578714e-03	3.189278e-10
3.040042e-07	1.581117e-03	3.201432e-10
3.046982e-07	1.583521e-03	3.213614e-10
3.053928e-07	1.585924e-03	3.225824e-10
3.060880e-07	1.588327e-03	3.238061e-10
3.067836e-07	1.590731e-03	3.250327e-10
3.074798e-07	1.593134e-03	3.262620e-10
3.081765e-07	1.595537e-03	3.274941e-10
3.088738e-07	1.597941e-03	3.287290e-10
3.095715e-07	1.600344e-03	3.299667e-10
3.102698e-07	1.602748e-03	3.312073e-10
3.109687e-07	1.605151e-03	3.324506e-10
3.116680e-07	1.607555e-03	3.336967e-10
3.123679e-07	1.609958e-03	3.349456e-10
3.130684e-07	1.612361e-03	3.361973e-10
3.137693e-07	1.614765e-03	3.374519e-10
3.144708e-07	1.617168e-03	3.387092e-10
3.151728e-07	1.619572e-03	3.399694e-10
3.158753e-07	1.621975e-03	3.412324e-10
3.165784e-07	1.624379e-03	3.424982e-10
3.172820e-07	1.626783e-03	3.437668e-10
3.179861e-07	1.629186e-03	3.450382e-10
3.186908e-07	1.631590e-03	3.463125e-10
3.193959e-07	1.633993e-03	3.475896e-10
3.201016e-07	1.636397e-03	3.488695e-10
3.208078e-07	1.638801e-03	3.501523e-10
3.215146e-07	1.641204e-03	3.514378e-10
3.222218e-07	1.643608e-03	3.527263e-10
3.229296e-07	1.646011e-03	3.540175e-10
3.236379e-07	1.648415e-03	3.553116e-10
3.243468e-07	1.650819e-03	3.566086e-10
3.250561e-07	1.653222e-03	3.579083e-10
3.257660e-07	1.655626e-03	3.592110e-10
3.264764e-07	1.658030e-03	3.605164e-10
3.271873e-07	1.660434e-03	3.618248e-10
3.278988e-07	1.662837e-03	3.631359e-10
3.286107e-07	1.665241e-03	3.644500e-10
3.293232e-07	1.667645e-03	3.657669e-10
3.300362e-07	1.670049e-03	3.670866e-10
3.307497e-07	1.672452e-03	3.684092e-10
3.314638e-07	1.674856e-03	3.697347e-10
3.321783e-07	1.677260e-03	3.710630e-10
3.328934e-07	1.679664e-03	3.723942e-10
3.336090e-07	1.682068e-03	3.737283e-10
3.343251e-07	1.684472e-03	3.750652e-10
3.350418e-07	1.686875e-03	3.764051e-10
3.357589e-07	1.689279e-03	3.777478e-10
3.364766e-07	1.691683e-03	3.790933e-10
3.371948e-07	1.694087e-03	3.804418e-10
3.379135e-07	1.696491e-03	3.817931e-10
3.386327e-07	1.698895e-03	3.831473e-10
3.393524e-07	1.701299e-03	3.845044e-10
3.400727e-07	1.703703e-03	3.858644e-10
3.407934e-07	1.706107e-03	3.872273e-10
3.415147e-07	1.708511e-03	3.885930e-10
3.422365e-07	1.710915e-03	3.899617e-10
3.429588e-07	1.713319e-03	3.913333e-10
3.436816e-07	1.715723e-03	3.927077e-10
3.444049e-07	1.718127e-03	3.940851e-10
3.451288e-07	1.720531e-03	3.954653e-10
3.458531e-07	1.722935e-03	3.968485e-10
3.465780e-07	1.725339e-03	3.982346e-10
3.473033e-07	1.727743e-03	3.996235e-10
3.480292e-07	1.730147e-03	4.010154e-10
3.487556e-07	1.732551e-03	4.024102e-10
3.494825e-07	1.734955e-03	4.038079e-10
3.502100e-07	1.737359e-03	4.052086e-10
3.509379e-07	1.739764e-03	4.066121e-10
3.516663e-07	1.742168e-03	4.080186e-10
3.523953e-07	1.744572e-03	4.094280e-10
3.531247e-07	1.746976e-03	4.108403e-10
3.538547e-07	1.749380e-03	4.122556e-10
3.545851e-07	1.751784e-03	4.136737e-10
3.553161e-07	1.754189e-03	4.150949e-10
3.560476e-07	1.756593e-03	4.165189e-10
3.567796e-07	1.758997e-03	4.179459e-10
3.575121e-07	1.761401e-03	4.193758e-10
3.582451e-07	1.763806e-03	4.208086e-10
3.589786e-07	1.766210e-03	4.222444e-10
3.597126e-07	1.768614e-03	4.236832e-10
3.604472e-07	1.771018e-03	4.251249e-10
3.611822e-07	1.773423e-03	4.265695e-10
3.619177e-07	1.775827e-03	4.280171e-10
3.626538e-07	1.778231e-03	4.294676e-10
3.633903e-07	1.780636e-03	4.309211e-10
3.641274e-07	1.783040e-03	4.323775e-10
3.648649e-07	1.785444e-03	4.338369e-10
3.656030e-07	1.787849e-03	4.352993e-10
3.663415e-07	1.790253e-03	4.367646e-10
3.670806e-07	1.792658e-03	4.382329e-10
3.678201e-07	1.795062e-03	4.397042e-10
3.685602e-07	1.797466e-03	4.411784e-10
3.693008e-07	1.799871e-03	4.426556e-10
3.700418e-07	1.802275e-03	4.441357e-10
3.707834e-07	1.804680e-03	4.456189e-10
3.715255e-07	1.807084e-03	4.471050e-10
3.722680e-07	1.809489e-03	4.485941e-10
3.730111e-07	1.811893e-03	4.500862e-10
3.737547e-07	1.814298e-03	4.515812e-10
3.744987e-07	1.816702e-03	4.530792e-10
3.752433e-07	1.819107e-03	4.545803e-10
3.759884e-07	1.821511e-03	4.560843e-10
3.767339e-07	1.823916e-03	4.575913e-10
3.774800e-07	1.826321e-03	4.591013e-10
3.782265e-07	1.828725e-03	4.606143e-10
3.789736e-07	1.831130e-03	4.621303e-10
3.797212e-07	1.833534e-03	4.636493e-10
3.804692e-07	1.835939e-03	4.651712e-10
3.812178e-07	1.838344e-03	4.666962e-10
3.819668e-07	1.840748e-03	4.682242e-10
3.827163e-07	1.843153e-03	4.697552e-10
3.834664e-07	1.845558e-03	4.712892e-10
3.842169e-07	1.847962e-03	4.728262e-10
3.849679e-07	1.850367e-03	4.743663e-10
3.857194e-07	1.852772e-03	4.759093e-10
3.864715e-07	1.855176e-03	4.774554e-10
3.872240e-07	1.857581e-03	4.790045e-10
3.879770e-07	1.859986e-03	4.805566e-10
3.887305e-07	1.862391e-03	4.821117e-10
3.894845e-07	1.864795e-03	4.836698e-10
3.902389e-07	1.867200e-03	4.852310e-10
3.909939e-07	1.869605e-03	4.867952e-10
3.917494e-07	1.872010e-03	4.883624e-10
3.925053e-07	1.874415e-03	4.899327e-10
3.932618e-07	1.876820e-03	4.915060e-10
3.940187e-07	1.879224e-03	4.930823e-10
3.947762e-07	1.881629e-03	4.946617e-10
3.955341e-07	1.884034e-03	4.962441e-10
3.962925e-07	1.886439e-03	4.978296e-10
3.970514e-07	1.888844e-03	4.994181e-10
3.978108e-07	1.891249e-03	5.010096e-10
3.985707e-07	1.893654e-03	5.026042e-10
3.993311e-07	1.896059e-03	5.042019e-10
4.000919e-07	1.898464e-03	5.058026e-10
4.008533e-07	1.900869e-03	5.074063e-10
4.016151e-07	1.903274e-03	5.090132e-10
4.023774e-07	1.905679e-03	5.106230e-10
4.031402e-07	1.908084e-03	5.122359e-10
4.039035e-07	1.910489e-03	5.138519e-10
4.046673e-07	1.912894e-03	5.154710e-10
4.054316e-07	1.915299e-03	5.170931e-10
4.061964e-07	1.917704e-03	5.187183e-10
4.069616e-07	1.920109e-03	5.203466e-10
4.077274e-07	1.922514e-03	5.219779e-10
4.084936e-07	1.924919e-03	5.236123e-10
4.092603e-07	1.927324e-03	5.252498e-10
4.100275e-07	1.929729e-03	5.268904e-10
4.107952e-07	1.932134e-03	5.285340e-10
4.115633e-07	1.934539e-03	5.301807e-10
4.123320e-07	1.936944e-03	5.318305e-10
4.131011e-07	1.939350e-03	5.334834e-10
4.138707e-07	1.941755e-03	5.351394e-10
4.146408e-07	1.944160e-03	5.367985e-10
4.154114e-07	1.946565e-03	5.384606e-10
4.161824e-07	1.948970e-03	5.401259e-10
4.169540e-07	1.951376e-03	5.417942e-10
4.177260e-07	1.953781e-03	5.434657e-10
4.184985e-07	1.956186e-03	5.451402e-10
4.192715e-07	1.958591e-03	5.468179e-10
4.200450e-07	1.960997e-03	5.484986e-10
4.208190e-07	1.963402e-03	5.501825e-10
4.215934e-07	1.965807e-03	5.518695e-10
4.223683e-07	1.968212e-03	5.535595e-10
4.231437e-07	1.970618e-03	5.552527e-10
4.239196e-07	1.973023e-03	5.569490e-10
4.246959e-07	1.975428e-03	5.586484e-10
4.254728e-07	1.977834e-03	5.603510e-10
4.262501e-07	1.980239e-03	5.620566e-10
4.270279e-07	1.982645e-03	5.637654e-10
4.278062e-07	1.985050e-03	5.654773e-10
4.285849e-07	1.987455e-03	5.671923e-10
4.293641e-07	1.989861e-03	5.689105e-10
4.301438e-07	1.992266e-03	5.706317e-10
4.309240e-07	1.994672e-03	5.723562e-10
4.317047e-07	1.997077e-03	5.740837e-10
4.324858e-07	1.999483e-03	5.758144e-10
4.332675e-07	2.001888e-03	5.775482e-10
4.340495e-07	2.004294e-03	5.792851e-10
4.348321e-07	2.006699e-03	5.810252e-10
4.356152e-07	2.009105e-03	5.827685e-10
4.363987e-07	2.011510e-03	5.845148e-10
4.371827e-07	2.013916e-03	5.862644e-10
4.379672e-07	2.016321e-03	5.880170e-10
4.387521e-07	2.018727e-03	5.897729e-10
4.395375e-07	2.021132e-03	5.915318e-10
4.403234e-07	2.023538e-03	5.932940e-10
4.411098e-07	2.025943e-03	5.950592e-10
4.418966e-07	2.028349e-03	5.968277e-10
4.426840e-07	2.030755e-03	5.985993e-10
4.434717e-07	2.033160e-03	6.003741e-10
4.442600e-07	2.035566e-03	6.021520e-10
4.450487e-07	2.037972e-03	6.039331e-10
4.458380e-07	2.040377e-03	6.057173e-10
4.466276e-07	2.042783e-03	6.075048e-10
4.474178e-07	2.045189e-03	6.092954e-10
4.482084e-07	2.047594e-03	6.110891e-10
4.489995e-07	2.050000e-03	6.128861e-10
4.497911e-07	2.052406e-03	6.146862e-10
4.505831e-07	2.054812e-03	6.164895e-10
4.513756e-07	2.057217e-03	6.182960e-10
4.521686e-07	2.059623e-03	6.201057e-10
4.529621e-07	2.062029e-03	6.219185e-10
4.537560e-07	2.064435e-03	6.237346e-10
4.545504e-07	2.066841e-03	6.255538e-10
4.553452e-07	2.069246e-03	6.273762e-10
4.561406e-07	2.071652e-03	6.292018e-10
4.569364e-07	2.074058e-03	6.310306e-10
4.577326e-07	2.076464e-03	6.328626e-10
4.585294e-07	2.078870e-03	6.346978e-10
4.593266e-07	2.081276e-03	6.365362e-10
4.601242e-07	2.083682e-03	6.383778e-10
4.609224e-07	2.086088e-03	6.402226e-10
4.617210e-07	2.088493e-03	6.420706e-10
4.625200e-07	2.090899e-03	6.439218e-10
4.633196e-07	2.093305e-03	6.457763e-10
4.641196e-07	2.095711e-03	6.476339e-10
4.649201e-07	2.098117e-03	6.494948e-10
4.657210e-07	2.100523e-03	6.513588e-10
4.665224e-07	2.102929e-03	6.532261e-10
4.673243e-07	2.105335e-03	6.550966e-10
4.681266e-07	2.107741e-03	6.569703e-10
4.689294e-07	2.110147e-03	6.588473e-10
4.697327e-07	2.112553e-03	6.607274e-10
4.705364e-07	2.114959e-03	6.626108e-10
4.713406e-07	2.117365e-03	6.644975e-10
4.721452e-07	2.119772e-03	6.663873e-10
4.729504e-07	2.122178e-03	6.682804e-10
4.737560e-07	2.124584e-03	6.701767e-10
4.745620e-07	2.126990e-03	6.720763e-10
4.753685e-07	2.129396e-03	6.739791e-10
4.761755e-07	2.131802e-03	6.758851e-10
4.769829e-07	2.134208e-03	6.777944e-10
4.777908e-07	2.136614e-03	6.797069e-10
4.785992e-07	2.139021e-03	6.816227e-10
4.794080e-07	2.141427e-03	6.835417e-10
4.802173e-07	2.143833e-03	6.854639e-10
4.810270e-07	2.146239e-03	6.873894e-10
4.818372e-07	2.148645e-03	6.893182e-10
4.826479e-07	2.151052e-03	6.912502e-10
4.834590e-07	2.153458e-03	6.931855e-10
4.842706e-07	2.155864e-03	6.951240e-10
4.850827e-07	2.158271e-03	6.970658e-10
4.858952e-07	2.160677e-03	6.990109e-10
4.867081e-07	2.163083e-03	7.009592e-10
4.875216e-07	2.165489e-03	7.029108e-10
4.883355e-07	2.167896e-03	7.048656e-10
4.891498e-07	2.170302e-03	7.068237e-10
4.899646e-07	2.172708e-03	7.087851e-10
4.907799e-07	2.175115e-03	7.107498e-10
4.915956e-07	2.177521e-03	7.127177e-10
4.924118e-07	2.179928e-03	7.146889e-10
4.932284e-07	2.182334e-03	7.166634e-10
4.940455e-07	2.184740e-03	7.186412e-10
4.948631e-07	2.187147e-03	7.206223e-10
4.956811e-07	2.189553e-03	7.226066e-10
4.964995e-07	2.191960e-03	7.245943e-10
4.973185e-07	2.194366e-03	7.265852e-10
4.981378e-07	2.196773e-03	7.285794e-10
4.989577e-07	2.199179e-03	7.305769e-10
4.997780e-07	2.201586e-03	7.325777e-10
5.005987e-07	2.203992e-03	7.345818e-10
5.014199e-07	2.206399e-03	7.365892e-10
5.022416e-07	2.208805e-03	7.385998e-10
5.030637e-07	2.211212e-03	7.406138e-10
5.038862e-07	2.213618e-03	7.426311e-10
5.047093e-07	2.216025e-03	7.446517e-10
5.055327e-07	2.218432e-03	7.466756e-10
5.063567e-07	2.220838e-03	7.487028e-10
5.071810e-07	2.223245e-03	7.507333e-10
5.080059e-07	2.225651e-03	7.527672e-10
5.088312e-07	2.228058e-03	7.548043e-10
5.096569e-07	2.230465e-03	7.568448e-10
5.104831e-07	2.232871e-03	7.588886e-10
5.113097e-07	2.235278e-03	7.609357e-10
5.121368e-07	2.237685e-03	7.629861e-10
5.129644e-07	2.240091e-03	7.650398e-10
5.137924e-07	2.242498e-03	7.670969e-10
5.146208e-07	2.244905e-03	7.691573e-10
5.154498e-07	2.247312e-03	7.712210e-10
5.162791e-07	2.249718e-03	7.732881e-10
5.171089e-07	2.252125e-03	7.753585e-10
5.179392e-07	2.254532e-03	7.774322e-10
5.187699e-07	2.256939e-03	7.795092e-10
5.196010e-07	2.259345e-03	7.815896e-10
5.204327e-07	2.261752e-03	7.836734e-10
5.212647e-07	2.264159e-03	7.857604e-10
5.220972e-07	2.266566e-03	7.878509e-10
5.229302e-07	2.268973e-03	7.899446e-10
5.237636e-07	2.271380e-03	7.920417e-10
5.245974e-07	2.273786e-03	7.941422e-10
5.254318e-07	2.276193e-03	7.962460e-10
5.262665e-07	2.278600e-03	7.983532e-10
5.271017e-07	2.281007e-03	8.004637e-10
5.279374e-07	2.283414e-03	8.025776e-10
5.287735e-07	2.285821e-03	8.046948e-10
5.296100e-07	2.288228e-03	8.068154e-10
5.304470e-07	2.290635e-03	8.089393e-10
5.312844e-07	2.293042e-03	8.110667e-10
5.321223e-07	2.295449e-03	8.131973e-10
5.329607e-07	2.297856e-03	8.153314e-10
5.337994e-07	2.300263e-03	8.174688e-10
5.346387e-07	2.302670e-03	8.196096e-10
5.354783e-07	2.305077e-03	8.217538e-10
5.363185e-07	2.307484e-03	8.239013e-10
5.371590e-07	2.309891e-03	8.260522e-10
5.380000e-07	2.312298e-03	8.282065e-10
5.388415e-07	2.314705e-03	8.303642e-10
5.396834e-07	2.317112e-03	8.325252e-10
5.405257e-07	2.319519e-03	8.346897e-10
5.413685e-07	2.321927e-03	8.368575e-10
5.422117e-07	2.324334e-03	8.390287e-10
5.430554e-07	2.326741e-03	8.412033e-10
5.438995e-07	2.329148e-03	8.433813e-10
5.447441e-07	2.331555e-03	8.455627e-10
5.455891e-07	2.333962e-03	8.477474e-10
5.464346e-07	2.336370e-03	8.499356e-10
5.472805e-07	2.338777e-03	8.521272e-10
5.481268e-07	2.341184e-03	8.543221e-10
5.489736e-07	2.343591e-03	8.565205e-10
5.498208e-07	2.345998e-03	8.587223e-10
5.506685e-07	2.348406e-03	8.609274e-10
5.515166e-07	2.350813e-03	8.631360e-10
5.523651e-07	2.353220e-03	8.653480e-10
5.532141e-07	2.355627e-03	8.675634e-10
5.540635e-07	2.358035e-03	8.697822e-10
5.549134e-07	2.360442e-03	8.720045e-10
5.557637e-07	2.362849e-03	8.742301e-10
5.566145e-07	2.365257e-03	8.764592e-10
5.574657e-07	2.367664e-03	8.786917e-10
5.583173e-07	2.370072e-03	8.809276e-10
5.591694e-07	2.372479e-03	8.831669e-10
5.600219e-07	2.374886e-03	8.854096e-10
5.608748e-07	2.377294e-03	8.876558e-10
5.617282e-07	2.379701e-03	8.899054e-10
5.625821e-07	2.382109e-03	8.921584e-10
5.634363e-07	2.384516e-03	8.944149e-10
5.642911e-07	2.386923e-03	8.966748e-10
5.651462e-07	2.389331e-03	8.989382e-10
5.660018e-07	2.391738e-03	9.012049e-10
5.668578e-07	2.394146e-03	9.034751e-10
5.677143e-07	2.396553e-03	9.057488e-10
5.685712e-07	2.398961e-03	9.080259e-10
5.694285e-07	2.401368e-03	9.103064e-10
5.785529e-07	2.426916e-03	9.347185e-10
6.016360e-07	2.490952e-03	9.976215e-10
6.250232e-07	2.554997e-03	1.063008e-09
6.487109e-07	2.619051e-03	1.130912e-09
6.726957e-07	2.683114e-03	1.201365e-09
6.969741e-07	2.747185e-03	1.274398e-09
7.215430e-07	2.811265e-03	1.350045e-09
7.463994e-07	2.875353e-03	1.428336e-09
7.715401e-07	2.939451e-03	1.509302e-09
7.969624e-07	3.003557e-03	1.592974e-09
8.226634e-07	3.067672e-03	1.679382e-09
8.486404e-07	3.131796e-03	1.768557e-09
8.748909e-07	3.195928e-03	1.860529e-09
9.014122e-07	3.260069e-03	1.955326e-09
9.282020e-07	3.324219e-03	2.052980e-09
9.552577e-07	3.388378e-03	2.153518e-09
9.825772e-07	3.452545e-03	2.256969e-09
1.010158e-06	3.516721e-03	2.363363e-09
1.037998e-06	3.580906e-03	2.472728e-09
1.066096e-06	3.645100e-03	2.585091e-09
1.094448e-06	3.709302e-03	2.700481e-09
1.123054e-06	3.773513e-03	2.818926e-09
1.151910e-06	3.837733e-03	2.940454e-09
1.181016e-06	3.901962e-03	3.065090e-09
1.210370e-06	3.966199e-03	3.192864e-09
1.239968e-06	4.030445e-03	3.323802e-09
1.269811e-06	4.094700e-03	3.457930e-09
1.299896e-06	4.158964e-03	3.595275e-09
1.330221e-06	4.223236e-03	3.735864e-09
1.360784e-06	4.287517e-03	3.879724e-09
1.391585e-06	4.351807e-03	4.026879e-09
1.422622e-06	4.416106e-03	4.177357e-09
1.453892e-06	4.480414e-03	4.331182e-09
1.485395e-06	4.544730e-03	4.488381e-09
1.517129e-06	4.609055e-03	4.648980e-09
1.549093e-06	4.673389e-03	4.813003e-09
1.581284e-06	4.737731e-03	4.980475e-09
1.613703e-06	4.802082e-03	5.151423e-09
1.646347e-06	4.866443e-03	5.325870e-09
1.679216e-06	4.930811e-03	5.503842e-09
1.712307e-06	4.995189e-03	5.685363e-09
1.745620e-06	5.059575e-03	5.870457e-09
1.779154e-06	5.123971e-03	6.059150e-09
1.812907e-06	5.188375e-03	6.251466e-09
1.846877e-06	5.252787e-03	6.447428e-09
1.881065e-06	5.317209e-03	6.647061e-09
1.915468e-06	5.381639e-03	6.850389e-09
1.950086e-06	5.446078e-03	7.057435e-09
1.984917e-06	5.510526e-03	7.268224e-09
2.019961e-06	5.574983e-03	7.482778e-09
2.055216e-06	5.639448e-03	7.701122e-09
2.090681e-06	5.703922e-03	7.923278e-09
2.126356e-06	5.768405e-03	8.149271e-09
2.162239e-06	5.832897e-03	8.379122e-09
2.198329e-06	5.897397e-03	8.612856e-09
2.234626e-06	5.961907e-03	8.850496e-09
2.271128e-06	6.026425e-03	9.092063e-09
2.307834e-06	6.090952e-03	9.337582e-09
2.344744e-06	6.155488e-03	9.587074e-09
2.381856e-06	6.220032e-03	9.840563e-09
2.419171e-06	6.284585e-03	1.009807e-08
2.456686e-06	6.349147e-03	1.035962e-08
2.494400e-06	6.413718e-03	1.062523e-08
2.532315e-06	6.478298e-03	1.089493e-08
2.570427e-06	6.542886e-03	1.116874e-08
2.608737e-06	6.607484e-03	1.144667e-08
2.647243e-06	6.672090e-03	1.172876e-08
2.685945e-06	6.736704e-03	1.201503e-08
2.724843e-06	6.801328e-03	1.230549e-08
2.763935e-06	6.865961e-03	1.260016e-08
2.803220e-06	6.930602e-03	1.289908e-08
2.842698e-06	6.995252e-03	1.320226e-08
2.882368e-06	7.059911e-03	1.350972e-08
2.922229e-06	7.124578e-03	1.382149e-08
2.962281e-06	7.189255e-03	1.413758e-08
3.002523e-06	7.253940e-03	1.445802e-08
3.042954e-06	7.318634e-03	1.478282e-08
3.083574e-06	7.383337e-03	1.511202e-08
3.124381e-06	7.448049e-03	1.544563e-08
3.165376e-06	7.512769e-03	1.578367e-08
3.206557e-06	7.577499e-03	1.612616e-08
3.247924e-06	7.642237e-03	1.647312e-08
3.289476e-06	7.706984e-03	1.682458e-08
3.331212e-06	7.771740e-03	1.718056e-08
3.373133e-06	7.836504e-03	1.754107e-08
3.415237e-06	7.901278e-03	1.790614e-08
3.457524e-06	7.966060e-03	1.827579e-08
3.499993e-06	8.030851e-03	1.865003e-08
3.542643e-06	8.095651e-03	1.902890e-08
3.585475e-06	8.160459e-03	1.941240e-08
3.628486e-06	8.225277e-03	1.980056e-08
3.671678e-06	8.290103e-03	2.019341e-08
3.715049e-06	8.354938e-03	2.059095e-08
3.758598e-06	8.419782e-03	2.099321e-08
3.802326e-06	8.484635e-03	2.140022e-08
3.846231e-06	8.549497e-03	2.181199e-08
3.890314e-06	8.614367e-03	2.222853e-08
3.934573e-06	8.679246e-03	2.264988e-08
3.979008e-06	8.744134e-03	2.307605e-08
4.023618e-06	8.809031e-03	2.350706e-08
4.068404e-06	8.873937e-03	2.394293e-08
4.113364e-06	8.938852e-03	2.438369e-08
4.158498e-06	9.003775e-03	2.482934e-08
4.203805e-06	9.068708e-03	2.527991e-08
4.249286e-06	9.133649e-03	2.573543e-08
4.294939e-06	9.198599e-03	2.619590e-08
4.340764e-06	9.263557e-03	2.666136e-08
4.386761e-06	9.328525e-03	2.713181e-08
4.432929e-06	9.393501e-03	2.760728e-08
4.479268e-06	9.458487e-03	2.808779e-08
4.525777e-06	9.523481e-03	2.857335e-08
4.572455e-06	9.588484e-03	2.906400e-08
4.619303e-06	9.653496e-03	2.955974e-08
4.666320e-06	9.718516e-03	3.006059e-08
4.713506e-06	9.783546e-03	3.056658e-08
4.760859e-06	9.848584e-03	3.107773e-08
4.808380e-06	9.913632e-03	3.159405e-08
4.856069e-06	9.978688e-03	3.211556e-08
4.903924e-06	1.004375e-02	3.264228e-08
4.951945e-06	1.010883e-02	3.317423e-08
5.000133e-06	1.017391e-02	3.371143e-08
5.048486e-06	1.023900e-02	3.425391e-08
5.097004e-06	1.030410e-02	3.480166e-08
5.145687e-06	1.036921e-02	3.535473e-08
5.194535e-06	1.043433e-02	3.591312e-08
5.243546e-06	1.049945e-02	3.647686e-08
5.292721e-06	1.056459e-02	3.704596e-08
5.342060e-06	1.062974e-02	3.762044e-08
5.391561e-06	1.069489e-02	3.820032e-08
5.441225e-06	1.076005e-02	3.878562e-08
5.491050e-06	1.082522e-02	3.937636e-08
5.541038e-06	1.089040e-02	3.997256e-08
5.591187e-06	1.095559e-02	4.057423e-08
5.641498e-06	1.102079e-02	4.118139e-08
5.691969e-06	1.108600e-02	4.179407e-08
5.742600e-06	1.115121e-02	4.241228e-08
5.793391e-06	1.121644e-02	4.303604e-08
5.844343e-06	1.128167e-02	4.366537e-08
5.895453e-06	1.134691e-02	4.430028e-08
5.946723e-06	1.141216e-02	4.494080e-08
5.998151e-06	1.147742e-02	4.558694e-08
6.049737e-06	1.154269e-02	4.623873e-08
6.101482e-06	1.160797e-02	4.689617e-08
6.153384e-06	1.167325e-02	4.755929e-08
6.205444e-06	1.173855e-02	4.822811e-08
6.257661e-06	1.180385e-02	4.890265e-08
6.310035e-06	1.186917e-02	4.958291e-08
6.362565e-06	1.193449e-02	5.026893e-08
6.415251e-06	1.199982e-02	5.096072e-08
6.468093e-06	1.206516e-02	5.165829e-08
6.521091e-06	1.213051e-02	5.236167e-08
6.574244e-06	1.219587e-02	5.307087e-08
6.627552e-06	1.226123e-02	5.378592e-08
6.681014e-06	1.232661e-02	5.450682e-08
6.734631e-06	1.239199e-02	5.523360e-08
6.788402e-06	1.245739e-02	5.596628e-08
6.842327e-06	1.252279e-02	5.670487e-08
6.896406e-06	1.258820e-02	5.744939e-08
6.950637e-06	1.265362e-02	5.819986e-08
7.005022e-06	1.271905e-02	5.895630e-08
7.059560e-06	1.278448e-02	5.971872e-08
7.114249e-06	1.284993e-02	6.048715e-08
7.169091e-06	1.291539e-02	6.126160e-08
7.224085e-06	1.298085e-02	6.204208e-08
7.279231e-06	1.304632e-02	6.282862e-08
7.334527e-06	1.311181e-02	6.362123e-08
7.389975e-06	1.317730e-02	6.441994e-08
7.445574e-06	1.324280e-02	6.522475e-08
7.501324e-06	1.330830e-02	6.603569e-08
7.557223e-06	1.337382e-02	6.685278e-08
7.613273e-06	1.343935e-02	6.767602e-08
7.669473e-06	1.350488e-02	6.850545e-08
7.725822e-06	1.357043e-02	6.934107e-08
7.782321e-06	1.363598e-02	7.018291e-08
7.838968e-06	1.370154e-02	7.103098e-08
7.895765e-06	1.376711e-02	7.188530e-08
7.952710e-06	1.383269e-02	7.274588e-08
8.009803e-06	1.389828e-02	7.361275e-08
8.067045e-06	1.396388e-02	7.448593e-08
8.124435e-06	1.402949e-02	7.536542e-08
8.181972e-06	1.409510e-02	7.625125e-08
8.239657e-06	1.416073e-02	7.714343e-08
8.297489e-06	1.422636e-02	7.804198e-08
8.355467e-06	1.429200e-02	7.894693e-08
8.413593e-06	1.435766e-02	7.985827e-08
8.471865e-06	1.442332e-02	8.077605e-08
8.530284e-06	1.448898e-02	8.170026e-08
8.588849e-06	1.455466e-02	8.263093e-08
8.647559e-06	1.462035e-02	8.356807e-08
8.706416e-06	1.468605e-02	8.451171e-08
8.765417e-06	1.475175e-02	8.546186e-08
8.824564e-06	1.481746e-02	8.641853e-08
8.883856e-06	1.488319e-02	8.738175e-08
8.943293e-06	1.494892e-02	8.835153e-08
9.002875e-06	1.501466e-02	8.932789e-08
9.062601e-06	1.508041e-02	9.031084e-08
9.122471e-06	1.514617e-02	9.130040e-08
9.182485e-06	1.521193e-02	9.229660e-08
9.242643e-06	1.527771e-02	9.329944e-08
9.302944e-06	1.534349e-02	9.430894e-08
9.363389e-06	1.540929e-02	9.532513e-08
9.423978e-06	1.547509e-02	9.634801e-08
9.484709e-06	1.554090e-02	9.737760e-08
9.545583e-06	1.560672e-02	9.841393e-08
9.606600e-06	1.567255e-02	9.945701e-08
9.667759e-06	1.573839e-02	1.005069e-07
9.729060e-06	1.580424e-02	1.015635e-07
9.790504e-06	1.587010e-02	1.026269e-07
9.852089e-06	1.593596e-02	1.036971e-07
9.913817e-06	1.600184e-02	1.047742e-07
9.975685e-06	1.606772e-02	1.058581e-07
1.003770e-05	1.613361e-02	1.069489e-07
1.009985e-05	1.619951e-02	1.080466e-07
1.016214e-05	1.626542e-02	1.091512e-07
1.022457e-05	1.633134e-02	1.102627e-07
1.028715e-05	1.639727e-02	1.113811e-07
1.034986e-05	1.646321e-02	1.125065e-07
1.041271e-05	1.652916e-02	1.136388e-07
1.047571e-05	1.659511e-02	1.147781e-07
1.053884e-05	1.666107e-02	1.159245e-07
1.060212e-05	1.672705e-02	1.170778e-07
1.066553e-05	1.679303e-02	1.182382e-07
1.072908e-05	1.685902e-02	1.194056e-07
1.079278e-05	1.692502e-02	1.205801e-07
1.085661e-05	1.699103e-02	1.217617e-07
1.092058e-05	1.705705e-02	1.229504e-07
1.098469e-05	1.712307e-02	1.241462e-07
1.104894e-05	1.718911e-02	1.253492e-07
1.111332e-05	1.725515e-02	1.265593e-07
1.117785e-05	1.732121e-02	1.277765e-07
1.124251e-05	1.738727e-02	1.290010e-07
1.130731e-05	1.745334e-02	1.302326e-07
1.137225e-05	1.751942e-02	1.314715e-07
1.143733e-05	1.758551e-02	1.327176e-07
1.150254e-05	1.765161e-02	1.339709e-07
1.156789e-05	1.771772e-02	1.352315e-07
1.163338e-05	1.778383e-02	1.364994e-07
1.169900e-05	1.784996e-02	1.377746e-07
1.176477e-05	1.791609e-02	1.390572e-07
1.183067e-05	1.798224e-02	1.403470e-07
1.189670e-05	1.804839e-02	1.416442e-07
1.196287e-05	1.811455e-02	1.429488e-07
1.202918e-05	1.818072e-02	1.442607e-07
1.209563e-05	1.824690e-02	1.455801e-07
1.216221e-05	1.831309e-02	1.469069e-07
1.222893e-05	1.837928e-02	1.482411e-07
1.229578e-05	1.844549e-02	1.495827e-07
1.236277e-05	1.851170e-02	1.509318e-07
1.242989e-05	1.857793e-02	1.522884e-07
1.249715e-05	1.864416e-02	1.536525e-07
1.256454e-05	1.871040e-02	1.550241e-07
1.263207e-05	1.877665e-02	1.564032e-07
1.269974e-05	1.884291e-02	1.577899e-07
1.276753e-05	1.890918e-02	1.591842e-07
1.283547e-05	1.897546e-02	1.605860e-07
1.290354e-05	1.904175e-02	1.619954e-07
1.297174e-05	1.910804e-02	1.634125e-07
1.304008e-05	1.917435e-02	1.648371e-07
1.310855e-05	1.924066e-02	1.662694e-07
1.317715e-05	1.930699e-02	1.677094e-07
1.324589e-05	1.937332e-02	1.691571e-07
1.331476e-05	1.943966e-02	1.706124e-07
1.338377e-05	1.950601e-02	1.720754e-07
1.345291e-05	1.957237e-02	1.735462e-07
1.352218e-05	1.963873e-02	1.750247e-07
1.359159e-05	1.970511e-02	1.765110e-07
1.366113e-05	1.977150e-02	1.780051e-07
1.373080e-05	1.983789e-02	1.795069e-07
1.380060e-05	1.990430e-02	1.810166e-07
1.387054e-05	1.997071e-02	1.825341e-07
1.394061e-05	2.003713e-02	1.840594e-07
1.401082e-05	2.010356e-02	1.855925e-07
1.408115e-05	2.017000e-02	1.871336e-07
1.415162e-05	2.023645e-02	1.886825e-07
1.422222e-05	2.030291e-02	1.902394e-07
1.429295e-05	2.036938e-02	1.918041e-07
1.436381e-05	2.043585e-02	1.933768e-07
1.443481e-05	2.050234e-02	1.949575e-07
1.450594e-05	2.056883e-02	1.965461e-07
1.457720e-05	2.063533e-02	1.981427e-07
1.464859e-05	2.070185e-02	1.997473e-07
1.472011e-05	2.076837e-02	2.013599e-07
1.479176e-05	2.083490e-02	2.029806e-07
1.486355e-05	2.090144e-02	2.046093e-07
1.493546e-05	2.096798e-02	2.062461e-07
1.500751e-05	2.103454e-02	2.078909e-07
1.507968e-05	2.110111e-02	2.095439e-07
1.515199e-05	2.116768e-02	2.112050e-07
1.522443e-05	2.123427e-02	2.128741e-07
1.529700e-05	2.130086e-02	2.145515e-07
1.536970e-05	2.136746e-02	2.162370e-07
1.544253e-05	2.143407e-02	2.179307e-07
1.551549e-05	2.150069e-02	2.196326e-07
1.558858e-05	2.156732e-02	2.213427e-07
1.566180e-05	2.163396e-02	2.230610e-07
1.573515e-05	2.170061e-02	2.247875e-07
1.580863e-05	2.176726e-02	2.265223e-07
1.588223e-05	2.183393e-02	2.282654e-07
1.595597e-05	2.190060e-02	2.300168e-07
1.602984e-05	2.196729e-02	2.317765e-07
1.610384e-05	2.203398e-02	2.335445e-07
1.617797e-05	2.210068e-02	2.353209e-07
1.625222e-05	2.216739e-02	2.371056e-07
1.632661e-05	2.223411e-02	2.388987e-07
1.640112e-05	2.230084e-02	2.407001e-07
1.647576e-05	2.236758e-02	2.425100e-07
1.655053e-05	2.243432e-02	2.443283e-07
1.662543e-05	2.250108e-02	2.461550e-07
1.670046e-05	2.256784e-02	2.479901e-07
1.677562e-05	2.263462e-02	2.498338e-07
1.685091e-05	2.270140e-02	2.516859e-07
1.692632e-05	2.276819e-02	2.535465e-07
1.700186e-05	2.283499e-02	2.554156e-07
1.707753e-05	2.290180e-02	2.572933e-07
1.715333e-05	2.296862e-02	2.591795e-07
1.722926e-05	2.303545e-02	2.610742e-07
1.730531e-05	2.310229e-02	2.629776e-07
1.738149e-05	2.316913e-02	2.648895e-07
1.745780e-05	2.323599e-02	2.668101e-07
1.753424e-05	2.330285e-02	2.687392e-07
1.761080e-05	2.336973e-02	2.706770e-07
1.768750e-05	2.343661e-02	2.726235e-07
1.776432e-05	2.350350e-02	2.745786e-07
1.784126e-05	2.357040e-02	2.765425e-07
1.791834e-05	2.363731e-02	2.785150e-07
1.799554e-05	2.370423e-02	2.804962e-07
1.807286e-05	2.377116e-02	2.824862e-07
1.815032e-05	2.383809e-02	2.844850e-07
1.822790e-05	2.390504e-02	2.864925e-07
1.830561e-05	2.397200e-02	2.885088e-07
1.838344e-05	2.403896e-02	2.905339e-07
1.846141e-05	2.410593e-02	2.925678e-07
1.853949e-05	2.417291e-02	2.946105e-07
1.861771e-05	2.423991e-02	2.966621e-07
1.869605e-05	2.430691e-02	2.987225e-07
1.877452e-05	2.437392e-02	3.007919e-07
1.885311e-05	2.444093e-02	3.028701e-07
1.893183e-05	2.450796e-02	3.049572e-07
1.901067e-05	2.457500e-02	3.070533e-07
1.908964e-05	2.464204e-02	3.091583e-07
1.916874e-05	2.470910e-02	3.112722e-07
1.924796e-05	2.477616e-02	3.133951e-07
1.932731e-05	2.484323e-02	3.155271e-07
1.940679e-05	2.491032e-02	3.176680e-07
1.948639e-05	2.497741e-02	3.198179e-07
1.956611e-05	2.504451e-02	3.219769e-07
1.964596e-05	2.511162e-02	3.241449e-07
1.972594e-05	2.517873e-02	3.263220e-07
1.980604e-05	2.524586e-02	3.285082e-07
1.988627e-05	2.531300e-02	3.307035e-07
1.996662e-05	2.538014e-02	3.329079e-07
2.004709e-05	2.544730e-02	3.351214e-07
2.012769e-05	2.551446e-02	3.373441e-07
2.020842e-05	2.558164e-02	3.395759e-07
2.028927e-05	2.564882e-02	3.418169e-07
2.037025e-05	2.571601e-02	3.440672e-07
2.045135e-05	2.578321e-02	3.463266e-07
2.053257e-05	2.585042e-02	3.485952e-07
2.061392e-05	2.591764e-02	3.508731e-07
2.069540e-05	2.598486e-02	3.531602e-07
2.077700e-05	2.605210e-02	3.554567e-07
2.085872e-05	2.611934e-02	3.577624e-07
2.094056e-05	2.618660e-02	3.600774e-07
2.102254e-05	2.625386e-02	3.624017e-07
2.110463e-05	2.632114e-02	3.647354e-07
2.118685e-05	2.638842e-02	3.670784e-07
2.126919e-05	2.645571e-02	3.694308e-07
2.135166e-05	2.652301e-02	3.717925e-07
2.143425e-05	2.659032e-02	3.741637e-07
2.151697e-05	2.665764e-02	3.765442e-07
2.159981e-05	2.672496e-02	3.789343e-07
2.168277e-05	2.679230e-02	3.813337e-07
2.176585e-05	2.685965e-02	3.837426e-07
2.184906e-05	2.692700e-02	3.861610e-07
2.193240e-05	2.699436e-02	3.885889e-07
2.201585e-05	2.706174e-02	3.910263e-07
2.209943e-05	2.712912e-02	3.934732e-07
2.218314e-05	2.719651e-02	3.959296e-07
2.226696e-05	2.726391e-02	3.983956e-07
2.235091e-05	2.733132e-02	4.008712e-07
2.243498e-05	2.739874e-02	4.033564e-07
2.251918e-05	2.746617e-02	4.058511e-07
2.260350e-05	2.753360e-02	4.083555e-07
2.268794e-05	2.760105e-02	4.108695e-07
2.277250e-05	2.766850e-02	4.133932e-07
2.285719e-05	2.773597e-02	4.159265e-07
2.294200e-05	2.780344e-02	4.184695e-07
2.302693e-05	2.787092e-02	4.210222e-07
2.311199e-05	2.793842e-02	4.235846e-07
2.319717e-05	2.800592e-02	4.261568e-07
2.328247e-05	2.807343e-02	4.287387e-07
2.336789e-05	2.814095e-02	4.313303e-07
2.345343e-05	2.820847e-02	4.339317e-07
2.353910e-05	2.827601e-02	4.365429e-07
2.362489e-05	2.834356e-02	4.391640e-07
2.371080e-05	2.841111e-02	4.417948e-07
2.379684e-05	2.847868e-02	4.444355e-07
2.388299e-05	2.854625e-02	4.470860e-07
2.396927e-05	2.861383e-02	4.497464e-07
2.405567e-05	2.868143e-02	4.524167e-07
2.414219e-05	2.874903e-02	4.550968e-07
2.422884e-05	2.881664e-02	4.577869e-07
2.431560e-05	2.888426e-02	4.604869e-07
2.440249e-05	2.895188e-02	4.631969e-07
2.448950e-05	2.901952e-02	4.659168e-07
2.457663e-05	2.908717e-02	4.686468e-07
2.466388e-05	2.915482e-02	4.713867e-07
2.475126e-05	2.922249e-02	4.741366e-07
2.483875e-05	2.929016e-02	4.768965e-07
2.492637e-05	2.935785e-02	4.796665e-07
2.501411e-05	2.942554e-02	4.824465e-07
2.510197e-05	2.949324e-02	4.852366e-07
2.518995e-05	2.956095e-02	4.880368e-07
2.527805e-05	2.962867e-02	4.908471e-07
2.536628e-05	2.969640e-02	4.936675e-07
2.545462e-05	2.976414e-02	4.964980e-07
2.554309e-05	2.983189e-02	4.993387e-07
2.563167e-05	2.989964e-02	5.021896e-07
2.572038e-05	2.996741e-02	5.050506e-07
2.580921e-05	3.003518e-02	5.079218e-07
2.589816e-05	3.010297e-02	5.108033e-07
2.598723e-05	3.017076e-02	5.136950e-07
2.607642e-05	3.023856e-02	5.165969e-07
2.616574e-05	3.030638e-02	5.195090e-07
2.625517e-05	3.037420e-02	5.224315e-07
2.634472e-05	3.044203e-02	5.253642e-07
2.643440e-05	3.050987e-02	5.283073e-07
2.652419e-05	3.057771e-02	5.312606e-07
2.661411e-05	3.064557e-02	5.342243e-07
2.670414e-05	3.071344e-02	5.371984e-07
2.679430e-05	3.078131e-02	5.401828e-07
2.688458e-05	3.084920e-02	5.431776e-07
2.697498e-05	3.091709e-02	5.461828e-07
2.706549e-05	3.098500e-02	5.491984e-07
2.715613e-05	3.105291e-02	5.522245e-07
2.724689e-05	3.112083e-02	5.552610e-07
2.733777e-05	3.118876e-02	5.583079e-07
2.742877e-05	3.125670e-02	5.613654e-07
2.751989e-05	3.132465e-02	5.644333e-07
2.761112e-05	3.139261e-02	5.675117e-07
2.770248e-05	3.146057e-02	5.706007e-07
2.779396e-05	3.152855e-02	5.737002e-07
2.788556e-05	3.159654e-02	5.768102e-07
2.797728e-05	3.166453e-02	5.799308e-07
2.806912e-05	3.173254e-02	5.830621e-07
2.816108e-05	3.180055e-02	5.862039e-07
2.825315e-05	3.186857e-02	5.893563e-07
2.834535e-05	3.193660e-02	5.925194e-07
2.843767e-05	3.200464e-02	5.956931e-07
2.853011e-05	3.207269e-02	5.988774e-07
2.862266e-05	3.214075e-02	6.020725e-07
2.871534e-05	3.220882e-02	6.052782e-07
2.880813e-05	3.227690e-02	6.084947e-07
2.890105e-05	3.234499e-02	6.117219e-07
2.899408e-05	3.241308e-02	6.149598e-07
2.908724e-05	3.248119e-02	6.182085e-07
2.918051e-05	3.254930e-02	6.214680e-07
2.927390e-05	3.261743e-02	6.247382e-07
2.936742e-05	3.268556e-02	6.280193e-07
2.946105e-05	3.275370e-02	6.313112e-07
2.955480e-05	3.282185e-02	6.346139e-07
2.964867e-05	3.289001e-02	6.379274e-07
2.974266e-05	3.295818e-02	6.412519e-07
2.983676e-05	3.302636e-02	6.445872e-07
2.993099e-05	3.309455e-02	6.479334e-07
3.002534e-05	3.316275e-02	6.512905e-07
3.011980e-05	3.323095e-02	6.546586e-07
3.021439e-05	3.329917e-02	6.580376e-07
3.030909e-05	3.336739e-02	6.614275e-07
3.040391e-05	3.343563e-02	6.648285e-07
3.049885e-05	3.350387e-02	6.682404e-07
3.059391e-05	3.357212e-02	6.716633e-07
3.068909e-05	3.364039e-02	6.750973e-07
3.078439e-05	3.370866e-02	6.785423e-07
3.087980e-05	3.377694e-02	6.819983e-07
3.097534e-05	3.384523e-02	6.854655e-07
3.107099e-05	3.391352e-02	6.889437e-07
3.116676e-05	3.398183e-02	6.924330e-07
3.126265e-05	3.405015e-02	6.959334e-07
3.135866e-05	3.411848e-02	6.994450e-07
3.145479e-05	3.418681e-02	7.029677e-07
3.155103e-05	3.425516e-02	7.065016e-07
3.164740e-05	3.432351e-02	7.100466e-07
3.174388e-05	3.439187e-02	7.136029e-07
3.184048e-05	3.446024e-02	7.171703e-07
3.193720e-05	3.452863e-02	7.207490e-07
3.203404e-05	3.459702e-02	7.243389e-07
3.213099e-05	3.466542e-02	7.279401e-07
3.222806e-05	3.473383e-02	7.315526e-07
3.232526e-05	3.480224e-02	7.351763e-07
3.242257e-05	3.487067e-02	7.388114e-07
3.252000e-05	3.493911e-02	7.424578e-07
3.261754e-05	3.500756e-02	7.461155e-07
3.271521e-05	3.507601e-02	7.497845e-07
3.281299e-05	3.514448e-02	7.534649e-07
3.291089e-05	3.521295e-02	7.571567e-07
3.300891e-05	3.528143e-02	7.608600e-07
3.310705e-05	3.534992e-02	7.645746e-07
3.320530e-05	3.541843e-02	7.683006e-07
3.330367e-05	3.548694e-02	7.720381e-07
3.340216e-05	3.555546e-02	7.757871e-07
3.350077e-05	3.562399e-02	7.795475e-07
3.359950e-05	3.569252e-02	7.833194e-07
3.369834e-05	3.576107e-02	7.871029e-07
3.379730e-05	3.582963e-02	7.908978e-07
3.389638e-05	3.589820e-02	7.947043e-07
3.399558e-05	3.596677e-02	7.985224e-07
3.409489e-05	3.603536e-02	8.023520e-07
3.419433e-05	3.610395e-02	8.061932e-07
3.429388e-05	3.617255e-02	8.100460e-07
3.439354e-05	3.624117e-02	8.139104e-07
3.449333e-05	3.630979e-02	8.177865e-07
3.459323e-05	3.637842e-02	8.216742e-07
3.469325e-05	3.644706e-02	8.255735e-07
3.479339e-05	3.651571e-02	8.294846e-07
3.489364e-05	3.658437e-02	8.334073e-07
3.499402e-05	3.665304e-02	8.373418e-07
3.509451e-05	3.672171e-02	8.412880e-07
3.519511e-05	3.679040e-02	8.452459e-07
3.529584e-05	3.685910e-02	8.492156e-07
3.539668e-05	3.692780e-02	8.531970e-07
3.549764e-05	3.699651e-02	8.571903e-07
3.559872e-05	3.706524e-02	8.611953e-07
3.569991e-05	3.713397e-02	8.652122e-07
3.580122e-05	3.720271e-02	8.692409e-07
3.590265e-05	3.727146e-02	8.732815e-07
3.600420e-05	3.734023e-02	8.773339e-07
3.610586e-05	3.740900e-02	8.813982e-07
3.620764e-05	3.747777e-02	8.854744e-07
3.630953e-05	3.754656e-02	8.895626e-07
3.641155e-05	3.761536e-02	8.936626e-07
3.651368e-05	3.768417e-02	8.977746e-07
3.661593e-05	3.775298e-02	9.018986e-07
3.671829e-05	3.782181e-02	9.060345e-07
3.682077e-05	3.789064e-02	9.101825e-07
3.692337e-05	3.795949e-02	9.143424e-07
3.702609e-05	3.802834e-02	9.185144e-07
3.712892e-05	3.809720e-02	9.226984e-07
3.723187e-05	3.816608e-02	9.268945e-07
3.733494e-05	3.823496e-02	9.311026e-07
3.743812e-05	3.830385e-02	9.353228e-07
3.754142e-05	3.837275e-02	9.395552e-07
3.764484e-05	3.844166e-02	9.437996e-07
3.774837e-05	3.851058e-02	9.480562e-07
3.785202e-05	3.857950e-02	9.523249e-07
3.795579e-05	3.864844e-02	9.566058e-07
3.805967e-05	3.871739e-02	9.608989e-07
3.816367e-05	3.878634e-02	9.652042e-07
3.826779e-05	3.885531e-02	9.695217e-07
3.837203e-05	3.892428e-02	9.738514e-07
3.847638e-05	3.899326e-02	9.781934e-07
3.858084e-05	3.906226e-02	9.825476e-07
3.868543e-05	3.913126e-02	9.869141e-07
3.879013e-05	3.920027e-02	9.912929e-07
3.889494e-05	3.926929e-02	9.956840e-07
3.899988e-05	3.933832e-02	1.000087e-06
3.910493e-05	3.940736e-02	1.004503e-06
3.921009e-05	3.947641e-02	1.008931e-06
3.931538e-05	3.954547e-02	1.013372e-06
3.942078e-05	3.961453e-02	1.017825e-06
3.952629e-05	3.968361e-02	1.022290e-06
3.963193e-05	3.975270e-02	1.026768e-06
3.973767e-05	3.982179e-02	1.031258e-06
3.984354e-05	3.989090e-02	1.035760e-06
3.994952e-05	3.996001e-02	1.040275e-06
4.005562e-05	4.002913e-02	1.044803e-06
4.016183e-05	4.009826e-02	1.049343e-06
4.026816e-05	4.016741e-02	1.053896e-06
4.037461e-05	4.023656e-02	1.058461e-06
4.048117e-05	4.030572e-02	1.063038e-06
4.058785e-05	4.037489e-02	1.067628e-06
4.069465e-05	4.044407e-02	1.072231e-06
4.080156e-05	4.051325e-02	1.076847e-06
4.090859e-05	4.058245e-02	1.081474e-06
4.101573e-05	4.065166e-02	1.086115e-06
4.112299e-05	4.072087e-02	1.090768e-06
4.123037e-05	4.079010e-02	1.095434e-06
4.133786e-05	4.085933e-02	1.100113e-06
4.144547e-05	4.092858e-02	1.104804e-06
4.155319e-05	4.099783e-02	1.109508e-06
4.166103e-05	4.106709e-02	1.114224e-06
4.176899e-05	4.113637e-02	1.118954e-06
4.187706e-05	4.120565e-02	1.123696e-06
4.198525e-05	4.127494e-02	1.128451e-06
4.209355e-05	4.134424e-02	1.133218e-06
4.220198e-05	4.141355e-02	1.137999e-06
4.231051e-05	4.148287e-02	1.142792e-06
4.241916e-05	4.155219e-02	1.147598e-06
4.252793e-05	4.162153e-02	1.152417e-06
4.263682e-05	4.169088e-02	1.157249e-06
4.274582e-05	4.176023e-02	1.162094e-06
4.285494e-05	4.182960e-02	1.166951e-06
4.296417e-05	4.189897e-02	1.171822e-06
4.307352e-05	4.196836e-02	1.176705e-06
4.318298e-05	4.203775e-02	1.181602e-06
4.329256e-05	4.210715e-02	1.186511e-06
4.340226e-05	4.217657e-02	1.191433e-06
4.351207e-05	4.224599e-02	1.196368e-06
4.362199e-05	4.231542e-02	1.201317e-06
4.373204e-05	4.238486e-02	1.206278e-06
4.384220e-05	4.245431e-02	1.211252e-06
4.395247e-05	4.252377e-02	1.216240e-06
4.406286e-05	4.259324e-02	1.221240e-06
4.417337e-05	4.266271e-02	1.226254e-06
4.428399e-05	4.273220e-02	1.231280e-06
4.439473e-05	4.280170e-02	1.236320e-06
4.450558e-05	4.287120e-02	1.241373e-06
4.461655e-05	4.294072e-02	1.246439e-06
4.472763e-05	4.301024e-02	1.251518e-06
4.483883e-05	4.307977e-02	1.256610e-06
4.495015e-05	4.314932e-02	1.261716e-06
4.506158e-05	4.321887e-02	1.266835e-06
4.517313e-05	4.328843e-02	1.271967e-06
4.528479e-05	4.335800e-02	1.277112e-06
4.539657e-05	4.342758e-02	1.282270e-06
4.550846e-05	4.349717e-02	1.287442e-06
4.562047e-05	4.356677e-02	1.292627e-06
4.573260e-05	4.363638e-02	1.297825e-06
4.584484e-05	4.370600e-02	1.303037e-06
4.595720e-05	4.377562e-02	1.308262e-06
4.606967e-05	4.384526e-02	1.313500e-06
4.618226e-05	4.391491e-02	1.318752e-06
4.629496e-05	4.398456e-02	1.324017e-06
4.640778e-05	4.405423e-02	1.329296e-06
4.652071e-05	4.412390e-02	1.334588e-06
4.663376e-05	4.419358e-02	1.339893e-06
4.674692e-05	4.426328e-02	1.345212e-06
4.686020e-05	4.433298e-02	1.350544e-06
4.697360e-05	4.440269e-02	1.355890e-06
4.708711e-05	4.447241e-02	1.361249e-06
4.720074e-05	4.454214e-02	1.366622e-06
4.731448e-05	4.461188e-02	1.372008e-06
4.742834e-05	4.468163e-02	1.377408e-06
4.754231e-05	4.475139e-02	1.382821e-06
4.765640e-05	4.482116e-02	1.388248e-06
4.777060e-05	4.489093e-02	1.393689e-06
4.788492e-05	4.496072e-02	1.399143e-06
4.799935e-05	4.503052e-02	1.404611e-06
4.811390e-05	4.510032e-02	1.410092e-06
4.822857e-05	4.517014e-02	1.415587e-06
4.834335e-05	4.523996e-02	1.421096e-06
4.845824e-05	4.530979e-02	1.426618e-06
4.857325e-05	4.537964e-02	1.432154e-06
4.868838e-05	4.544949e-02	1.437704e-06
4.880362e-05	4.551935e-02	1.443268e-06
4.891898e-05	4.558922e-02	1.448845e-06
4.903445e-05	4.565910e-02	1.454436e-06
4.915004e-05	4.572899e-02	1.460041e-06
4.926574e-05	4.579889e-02	1.465660e-06
4.938156e-05	4.586880e-02	1.471292e-06
4.949749e-05	4.593872e-02	1.476939e-06
4.961354e-05	4.600865e-02	1.482599e-06
4.972970e-05	4.607858e-02	1.488273e-06
4.984598e-05	4.614853e-02	1.493961e-06
4.996237e-05	4.621848e-02	1.499663e-06
5.007888e-05	4.628845e-02	1.505378e-06
5.019551e-05	4.635842e-02	1.511108e-06
5.031224e-05	4.642841e-02	1.516852e-06
5.042910e-05	4.649840e-02	1.522609e-06
5.054607e-05	4.656840e-02	1.528381e-06
5.066315e-05	4.663842e-02	1.534166e-06
5.078035e-05	4.670844e-02	1.539966e-06
5.089767e-05	4.677847e-02	1.545779e-06
5.101510e-05	4.684851e-02	1.551607e-06
5.113264e-05	4.691856e-02	1.557449e-06
5.125030e-05	4.698862e-02	1.563304e-06
5.136808e-05	4.705869e-02	1.569174e-06
5.148597e-05	4.712876e-02	1.575058e-06
5.160398e-05	4.719885e-02	1.580956e-06
5.172210e-05	4.726895e-02	1.586869e-06
5.184033e-05	4.733905e-02	1.592795e-06
5.195869e-05	4.740917e-02	1.598735e-06
5.207715e-05	4.747929e-02	1.604690e-06
5.219573e-05	4.754943e-02	1.610659e-06
5.231443e-05	4.761957e-02	1.616642e-06
5.243324e-05	4.768973e-02	1.622639e-06
5.255217e-05	4.775989e-02	1.628651e-06
5.267121e-05	4.783006e-02	1.634677e-06
5.279037e-05	4.790024e-02	1.640717e-06
5.290964e-05	4.797043e-02	1.646772e-06
5.302902e-05	4.804063e-02	1.652840e-06
5.314853e-05	4.811084e-02	1.658923e-06
5.326814e-05	4.818106e-02	1.665021e-06
5.338788e-05	4.825129e-02	1.671133e-06
5.350772e-05	4.832153e-02	1.677259e-06
5.362768e-05	4.839178e-02	1.683399e-06
5.374776e-05	4.846204e-02	1.689554e-06
5.386795e-05	4.853230e-02	1.695724e-06
5.398826e-05	4.860258e-02	1.701908e-06
5.410868e-05	4.867286e-02	1.708106e-06
5.422922e-05	4.874316e-02	1.714319e-06
5.434987e-05	4.881346e-02	1.720546e-06
5.447064e-05	4.888378e-02	1.726788e-06
5.459152e-05	4.895410e-02	1.733044e-06
5.471252e-05	4.902443e-02	1.739315e-06
5.483363e-05	4.909477e-02	1.745601e-06
5.495486e-05	4.916513e-02	1.751901e-06
5.507620e-05	4.923549e-02	1.758215e-06
5.519766e-05	4.930586e-02	1.764544e-06
5.531923e-05	4.937624e-02	1.770888e-06
5.544091e-05	4.944663e-02	1.777247e-06
5.556272e-05	4.951702e-02	1.783620e-06
5.568463e-05	4.958743e-02	1.790007e-06
5.580666e-05	4.965785e-02	1.796410e-06
5.592881e-05	4.972828e-02	1.802827e-06
5.605107e-05	4.979871e-02	1.809259e-06
5.617345e-05	4.986916e-02	1.815706e-06
5.629594e-05	4.993962e-02	1.822167e-06
5.641855e-05	5.001008e-02	1.828643e-06
5.654127e-05	5.008055e-02	1.835134e-06
5.666411e-05	5.015104e-02	1.841640e-06
5.678706e-05	5.022153e-02	1.848160e-06
5.691012e-05	5.029203e-02	1.854696e-06
5.703330e-05	5.036255e-02	1.861246e-06
5.715660e-05	5.043307e-02	1.867811e-06
5.728001e-05	5.050360e-02	1.874391e-06
5.740354e-05	5.057414e-02	1.880986e-06
5.752718e-05	5.064469e-02	1.887596e-06
5.765093e-05	5.071525e-02	1.894220e-06
5.777481e-05	5.078582e-02	1.900860e-06
5.789879e-05	5.085640e-02	1.907515e-06
5.802289e-05	5.092699e-02	1.914184e-06
5.814711e-05	5.099758e-02	1.920869e-06
5.827144e-05	5.106819e-02	1.927569e-06
5.839588e-05	5.113881e-02	1.934283e-06
5.852044e-05	5.120943e-02	1.941013e-06
5.864512e-05	5.128007e-02	1.947758e-06
5.876991e-05	5.135071e-02	1.954518e-06
5.889481e-05	5.142137e-02	1.961293e-06
5.901983e-05	5.149203e-02	1.968083e-06
5.914497e-05	5.156270e-02	1.974888e-06
5.927022e-05	5.163339e-02	1.981708e-06
5.939558e-05	5.170408e-02	1.988544e-06
5.952106e-05	5.177478e-02	1.995394e-06
5.964666e-05	5.184549e-02	2.002260e-06
5.977237e-05	5.191621e-02	2.009141e-06
5.989819e-05	5.198694e-02	2.016037e-06
6.002413e-05	5.205768e-02	2.022949e-06
6.015018e-05	5.212843e-02	2.029876e-06
6.027635e-05	5.219919e-02	2.036818e-06
6.040264e-05	5.226996e-02	2.043775e-06
6.052904e-05	5.234074e-02	2.050748e-06
6.065555e-05	5.241152e-02	2.057736e-06
6.078218e-05	5.248232e-02	2.064739e-06
6.090892e-05	5.255313e-02	2.071758e-06
6.103578e-05	5.262394e-02	2.078792e-06
6.116276e-05	5.269477e-02	2.085841e-06
6.128984e-05	5.276560e-02	2.092906e-06
6.141705e-05	5.283645e-02	2.099986e-06
6.154437e-05	5.290730e-02	2.107082e-06
6.167180e-05	5.297816e-02	2.114193e-06
6.179935e-05	5.304904e-02	2.121320e-06
6.192701e-05	5.311992e-02	2.128462e-06
6.205479e-05	5.319081e-02	2.135620e-06
6.218268e-05	5.326171e-02	2.142793e-06
6.231069e-05	5.333262e-02	2.149982e-06
6.243881e-05	5.340354e-02	2.157186e-06
6.256705e-05	5.347447e-02	2.164406e-06
6.269540e-05	5.354541e-02	2.171641e-06
6.282387e-05	5.361636e-02	2.178892e-06
6.295245e-05	5.368732e-02	2.186159e-06
6.308115e-05	5.375829e-02	2.193441e-06
6.320996e-05	5.382926e-02	2.200739e-06
6.333889e-05	5.390025e-02	2.208053e-06
6.346793e-05	5.397125e-02	2.215382e-06
6.359709e-05	5.404225e-02	2.222727e-06
6.372636e-05	5.411327e-02	2.230088e-06
6.385575e-05	5.418429e-02	2.237464e-06
6.398525e-05	5.425533e-02	2.244856e-06
6.411487e-05	5.432637e-02	2.252264e-06
6.424460e-05	5.439743e-02	2.259688e-06
6.437445e-05	5.446849e-02	2.267127e-06
6.450441e-05	5.453956e-02	2.274583e-06
6.463448e-05	5.461064e-02	2.282054e-06
6.476468e-05	5.468173e-02	2.289541e-06
6.489498e-05	5.475284e-02	2.297044e-06
6.502540e-05	5.482395e-02	2.304563e-06
6.515594e-05	5.489507e-02	2.312098e-06
6.528659e-05	5.496620e-02	2.319648e-06
6.541736e-05	5.503734e-02	2.327215e-06
6.554824e-05	5.510848e-02	2.334797e-06
6.567924e-05	5.517964e-02	2.342396e-06
6.581035e-05	5.525081e-02	2.350010e-06
6.594158e-05	5.532199e-02	2.357641e-06
6.607292e-05	5.539318e-02	2.365287e-06
6.620437e-05	5.546437e-02	2.372950e-06
6.633595e-05	5.553558e-02	2.380628e-06
6.646763e-05	5.560679e-02	2.388323e-06
6.659944e-05	5.567802e-02	2.396034e-06
6.673135e-05	5.574925e-02	2.403761e-06
6.686338e-05	5.582050e-02	2.411504e-06
6.699553e-05	5.589175e-02	2.419263e-06
6.712779e-05	5.596301e-02	2.427038e-06
6.726017e-05	5.603429e-02	2.434829e-06
6.739266e-05	5.610557e-02	2.442637e-06
6.752527e-05	5.617686e-02	2.450461e-06
6.765799e-05	5.624816e-02	2.458301e-06
6.779083e-05	5.631947e-02	2.466157e-06
6.792378e-05	5.639080e-02	2.474030e-06
6.805685e-05	5.646213e-02	2.481918e-06
6.819003e-05	5.653347e-02	2.489823e-06
6.832333e-05	5.660481e-02	2.497745e-06
6.845674e-05	5.667617e-02	2.505683e-06
6.859027e-05	5.674754e-02	2.513637e-06
6.872391e-05	5.681892e-02	2.521607e-06
6.885767e-05	5.689031e-02	2.529594e-06
6.899154e-05	5.696170e-02	2.537597e-06
6.912553e-05	5.703311e-02	2.545616e-06
6.925963e-05	5.710453e-02	2.553652e-06
6.939385e-05	5.717595e-02	2.561705e-06
6.952818e-05	5.724739e-02	2.569773e-06
6.966263e-05	5.731883e-02	2.577859e-06
6.979719e-05	5.739029e-02	2.585961e-06
6.993187e-05	5.746175e-02	2.594079e-06
7.006667e-05	5.753323e-02	2.602214e-06
7.020157e-05	5.760471e-02	2.610365e-06
7.033660e-05	5.767620e-02	2.618533e-06
7.047174e-05	5.774770e-02	2.626717e-06
7.060699e-05	5.781922e-02	2.634919e-06
7.074236e-05	5.789074e-02	2.643136e-06
7.087785e-05	5.796227e-02	2.651370e-06
7.101345e-05	5.803381e-02	2.659621e-06
7.114916e-05	5.810536e-02	2.667889e-06
7.128499e-05	5.817692e-02	2.676173e-06
7.142094e-05	5.824849e-02	2.684474e-06
7.155700e-05	5.832007e-02	2.692792e-06
7.169317e-05	5.839166e-02	2.701126e-06
7.182946e-05	5.846326e-02	2.709477e-06
7.196587e-05	5.853486e-02	2.717845e-06
7.210239e-05	5.860648e-02	2.726230e-06
7.223903e-05	5.867811e-02	2.734631e-06
7.237578e-05	5.874974e-02	2.743050e-06
7.251265e-05	5.882139e-02	2.751485e-06
7.264963e-05	5.889305e-02	2.759936e-06
7.278673e-05	5.896471e-02	2.768405e-06
7.292394e-05	5.903639e-02	2.776891e-06
7.306127e-05	5.910807e-02	2.785393e-06
7.319871e-05	5.917977e-02	2.793913e-06
7.333627e-05	5.925147e-02	2.802449e-06
7.347395e-05	5.932318e-02	2.811002e-06
7.361174e-05	5.939491e-02	2.819573e-06
7.374964e-05	5.946664e-02	2.828160e-06
7.388766e-05	5.953838e-02	2.836764e-06
7.402580e-05	5.961013e-02	2.845385e-06
7.416405e-05	5.968189e-02	2.854024e-06
7.430241e-05	5.975366e-02	2.862679e-06
7.444090e-05	5.982544e-02	2.871351e-06
7.457949e-05	5.989723e-02	2.880041e-06
7.471821e-05	5.996903e-02	2.888747e-06
7.485703e-05	6.004084e-02	2.897471e-06
7.499598e-05	6.011266e-02	2.906212e-06
7.513503e-05	6.018449e-02	2.914970e-06
7.527421e-05	6.025633e-02	2.923745e-06
7.541350e-05	6.032818e-02	2.932537e-06
7.555290e-05	6.040003e-02	2.941346e-06
7.569242e-05	6.047190e-02	2.950173e-06
7.583206e-05	6.054378e-02	2.959017e-06
7.597181e-05	6.061567e-02	2.967878e-06
7.611168e-05	6.068756e-02	2.976757e-06
7.625166e-05	6.075947e-02	2.985652e-06
7.639175e-05	6.083138e-02	2.994565e-06
7.653197e-05	6.090331e-02	3.003496e-06
7.667230e-05	6.097524e-02	3.012443e-06
7.681274e-05	6.104719e-02	3.021408e-06
7.695330e-05	6.111914e-02	3.030390e-06
7.709397e-05	6.119110e-02	3.039390e-06
7.723476e-05	6.126307e-02	3.048407e-06
7.737567e-05	6.133506e-02	3.057442e-06
7.751669e-05	6.140705e-02	3.066494e-06
7.765783e-05	6.147905e-02	3.075563e-06
7.779908e-05	6.155106e-02	3.084650e-06
7.794045e-05	6.162308e-02	3.093755e-06
7.808193e-05	6.169511e-02	3.102877e-06
7.822353e-05	6.176716e-02	3.112016e-06
7.836525e-05	6.183921e-02	3.121173e-06
7.850708e-05	6.191126e-02	3.130348e-06
7.864902e-05	6.198333e-02	3.139540e-06
7.879108e-05	6.205541e-02	3.148749e-06
7.893326e-05	6.212750e-02	3.157977e-06
7.907555e-05	6.219960e-02	3.167221e-06
7.921796e-05	6.227171e-02	3.176484e-06
7.936049e-05	6.234383e-02	3.185764e-06
7.950313e-05	6.241595e-02	3.195062e-06
7.964588e-05	6.248809e-02	3.204378e-06
7.978875e-05	6.256024e-02	3.213711e-06
7.993174e-05	6.263239e-02	3.223062e-06
8.007484e-05	6.270456e-02	3.232431e-06
8.021806e-05	6.277673e-02	3.241817e-06
8.036139e-05	6.284892e-02	3.251222e-06
8.050484e-05	6.292111e-02	3.260644e-06
8.064841e-05	6.299332e-02	3.270084e-06
8.079209e-05	6.306553e-02	3.279541e-06
8.093589e-05	6.313775e-02	3.289017e-06
8.107980e-05	6.320999e-02	3.298510e-06
8.122383e-05	6.328223e-02	3.308022e-06
8.136797e-05	6.335448e-02	3.317551e-06
8.151223e-05	6.342675e-02	3.327098e-06
8.165661e-05	6.349902e-02	3.336663e-06
8.180110e-05	6.357130e-02	3.346246e-06
8.194571e-05	6.364359e-02	3.355847e-06
8.209043e-05	6.371589e-02	3.365466e-06
8.223527e-05	6.378820e-02	3.375103e-06
8.238023e-05	6.386052e-02	3.384758e-06
8.252530e-05	6.393285e-02	3.394431e-06
8.267049e-05	6.400519e-02	3.404122e-06
8.281579e-05	6.407754e-02	3.413831e-06
8.296121e-05	6.414990e-02	3.423559e-06
8.310674e-05	6.422227e-02	3.433304e-06
8.325239e-05	6.429465e-02	3.443068e-06
8.339816e-05	6.436703e-02	3.452849e-06
8.354404e-05	6.443943e-02	3.462649e-06
8.369004e-05	6.451184e-02	3.472467e-06
8.383615e-05	6.458426e-02	3.482303e-06
8.398238e-05	6.465668e-02	3.492158e-06
8.412873e-05	6.472912e-02	3.502030e-06
8.427519e-05	6.480157e-02	3.511921e-06
8.442177e-05	6.487402e-02	3.521830e-06
8.456847e-05	6.494649e-02	3.531758e-06
8.471528e-05	6.501896e-02	3.541703e-06
8.486220e-05	6.509145e-02	3.551667e-06
8.500925e-05	6.516394e-02	3.561650e-06
8.515641e-05	6.523645e-02	3.571650e-06
8.530368e-05	6.530896e-02	3.581669e-06
8.545107e-05	6.538148e-02	3.591707e-06
8.559858e-05	6.545402e-02	3.601763e-06
8.574620e-05	6.552656e-02	3.611837e-06
8.589394e-05	6.559911e-02	3.621930e-06
8.604180e-05	6.567167e-02	3.632041e-06
8.618977e-05	6.574425e-02	3.642170e-06
8.633786e-05	6.581683e-02	3.652318e-06
8.648606e-05	6.588942e-02	3.662485e-06
8.663438e-05	6.596202e-02	3.672670e-06
8.678282e-05	6.603463e-02	3.682874e-06
8.693137e-05	6.610725e-02	3.693096e-06
8.708004e-05	6.617988e-02	3.703337e-06
8.722882e-05	6.625252e-02	3.713596e-06
8.737773e-05	6.632517e-02	3.723874e-06
8.752674e-05	6.639783e-02	3.734171e-06
8.767588e-05	6.647050e-02	3.744486e-06
8.782513e-05	6.654318e-02	3.754820e-06
8.797450e-05	6.661587e-02	3.765173e-06
8.812398e-05	6.668856e-02	3.775544e-06
8.827358e-05	6.676127e-02	3.785935e-06
8.842329e-05	6.683399e-02	3.796343e-06
8.857313e-05	6.690672e-02	3.806771e-06
8.872307e-05	6.697945e-02	3.817217e-06
8.887314e-05	6.705220e-02	3.827682e-06
8.902332e-05	6.712496e-02	3.838166e-06
8.917362e-05	6.719772e-02	3.848669e-06
8.932403e-05	6.727050e-02	3.859191e-06
8.947456e-05	6.734328e-02	3.869731e-06
8.962521e-05	6.741608e-02	3.880290e-06
8.977597e-05	6.748889e-02	3.890869e-06
8.992685e-05	6.756170e-02	3.901466e-06
9.007785e-05	6.763452e-02	3.912082e-06
9.022896e-05	6.770736e-02	3.922717e-06
9.038019e-05	6.778020e-02	3.933371e-06
9.053154e-05	6.785306e-02	3.944044e-06
9.068300e-05	6.792592e-02	3.954736e-06
9.083458e-05	6.799879e-02	3.965447e-06
9.098628e-05	6.807168e-02	3.976177e-06
9.113809e-05	6.814457e-02	3.986926e-06
9.129002e-05	6.821747e-02	3.997694e-06
9.144206e-05	6.829038e-02	4.008481e-06
9.159422e-05	6.836330e-02	4.019287e-06
9.174650e-05	6.843624e-02	4.030113e-06
9.189890e-05	6.850918e-02	4.040957e-06
9.205141e-05	6.858213e-02	4.051821e-06
9.220404e-05	6.865509e-02	4.062704e-06
9.235679e-05	6.872806e-02	4.073606e-06
9.250965e-05	6.880104e-02	4.084528e-06
9.266263e-05	6.887403e-02	4.095468e-06
9.281572e-05	6.894703e-02	4.106428e-06
9.296894e-05	6.902004e-02	4.117407e-06
9.312226e-05	6.909306e-02	4.128405e-06
9.327571e-05	6.916609e-02	4.139423e-06
9.342927e-05	6.923912e-02	4.150460e-06
9.358295e-05	6.931217e-02	4.161516e-06
9.373675e-05	6.938523e-02	4.172592e-06
9.389066e-05	6.945830e-02	4.183687e-06
9.404469e-05	6.953138e-02	4.194801e-06
9.419884e-05	6.960446e-02	4.205935e-06
9.435310e-05	6.967756e-02	4.217088e-06
9.450749e-05	6.975067e-02	4.228261e-06
9.466198e-05	6.982378e-02	4.239453e-06
9.481660e-05	6.989691e-02	4.250665e-06
9.497133e-05	6.997005e-02	4.261896e-06
9.512618e-05	7.004319e-02	4.273147e-06
9.528114e-05	7.011635e-02	4.284417e-06
9.543623e-05	7.018951e-02	4.295707e-06
9.559143e-05	7.026269e-02	4.307016e-06
9.574674e-05	7.033587e-02	4.318345e-06
9.590218e-05	7.040907e-02	4.329693e-06
9.605773e-05	7.048227e-02	4.341061e-06
9.621340e-05	7.055549e-02	4.352449e-06
9.636918e-05	7.062871e-02	4.363857e-06
9.652508e-05	7.070195e-02	4.375284e-06
9.668110e-05	7.077519e-02	4.386730e-06
9.683724e-05	7.084844e-02	4.398197e-06
9.699349e-05	7.092171e-02	4.409683e-06
9.714986e-05	7.099498e-02	4.421189e-06
9.730635e-05	7.106826e-02	4.432715e-06
9.746295e-05	7.114155e-02	4.444260e-06
9.761968e-05	7.121486e-02	4.455826e-06
9.777652e-05	7.128817e-02	4.467411e-06
9.793347e-05	7.136149e-02	4.479016e-06
9.809055e-05	7.143482e-02	4.490641e-06
9.824774e-05	7.150816e-02	4.502285e-06
9.840505e-05	7.158151e-02	4.513950e-06
9.856247e-05	7.165488e-02	4.525634e-06
9.872001e-05	7.172825e-02	4.537339e-06
9.887767e-05	7.180163e-02	4.549063e-06
9.903545e-05	7.187502e-02	4.560808e-06
9.919335e-05	7.194842e-02	4.572572e-06
9.935136e-05	7.202183e-02	4.584356e-06
9.950949e-05	7.209525e-02	4.596161e-06
9.966774e-05	7.216868e-02	4.607985e-06
9.982610e-05	7.224211e-02	4.619829e-06
9.998458e-05	7.231556e-02	4.631694e-06
1.001432e-04	7.238902e-02	4.643578e-06
1.003019e-04	7.246249e-02	4.655483e-06
1.004607e-04	7.253597e-02	4.667408e-06
1.006197e-04	7.260946e-02	4.679353e-06
1.007788e-04	7.268296e-02	4.691318e-06
1.009379e-04	7.275646e-02	4.703303e-06
1.010972e-04	7.282998e-02	4.715309e-06
1.012567e-04	7.290351e-02	4.727334e-06
1.014162e-04	7.297705e-02	4.739380e-06
1.015759e-04	7.305059e-02	4.751447e-06
1.017356e-04	7.312415e-02	4.763533e-06
1.018955e-04	7.319772e-02	4.775640e-06
1.020555e-04	7.327129e-02	4.787767e-06
1.022157e-04	7.334488e-02	4.799914e-06
1.023759e-04	7.341847e-02	4.812082e-06
1.025363e-04	7.349208e-02	4.824270e-06
1.026968e-04	7.356570e-02	4.836479e-06
1.028574e-04	7.363932e-02	4.848708e-06
1.030181e-04	7.371296e-02	4.860957e-06
1.031789e-04	7.378660e-02	4.873227e-06
1.033399e-04	7.386026e-02	4.885517e-06
1.035009e-04	7.393392e-02	4.897827e-06
1.036621e-04	7.400760e-02	4.910159e-06
1.038234e-04	7.408128e-02	4.922510e-06
1.039849e-04	7.415497e-02	4.934882e-06
1.041464e-04	7.422868e-02	4.947275e-06
1.043081e-04	7.430239e-02	4.959688e-06
1.044698e-04	7.437612e-02	4.972122e-06
1.046317e-04	7.444985e-02	4.984577e-06
1.047937e-04	7.452359e-02	4.997052e-06
1.049559e-04	7.459735e-02	5.009548e-06
1.051181e-04	7.467111e-02	5.022064e-06
1.052805e-04	7.474488e-02	5.034601e-06
1.054430e-04	7.481866e-02	5.047159e-06
1.056056e-04	7.489246e-02	5.059737e-06
1.057683e-04	7.496626e-02	5.072336e-06
1.059311e-04	7.504007e-02	5.084956e-06
1.060941e-04	7.511389e-02	5.097597e-06
1.062572e-04	7.518773e-02	5.110258e-06
1.064204e-04	7.526157e-02	5.122941e-06
1.065837e-04	7.533542e-02	5.135644e-06
1.067471e-04	7.540928e-02	5.148368e-06
1.069107e-04	7.548315e-02	5.161112e-06
1.070743e-04	7.555703e-02	5.173878e-06
1.072381e-04	7.563092e-02	5.186664e-06
1.074020e-04	7.570482e-02	5.199472e-06
1.075660e-04	7.577873e-02	5.212300e-06
1.077302e-04	7.585265e-02	5.225150e-06
1.078944e-04	7.592658e-02	5.238020e-06
1.080588e-04	7.600052e-02	5.250911e-06
1.082233e-04	7.607447e-02	5.263823e-06
1.083879e-04	7.614843e-02	5.276757e-06
1.085526e-04	7.622240e-02	5.289711e-06
1.087175e-04	7.629638e-02	5.302686e-06
1.088825e-04	7.637037e-02	5.315683e-06
1.090475e-04	7.644437e-02	5.328700e-06
1.092127e-04	7.651838e-02	5.341739e-06
1.093781e-04	7.659240e-02	5.354799e-06
1.095435e-04	7.666643e-02	5.367880e-06
1.097091e-04	7.674047e-02	5.380982e-06
1.098747e-04	7.681452e-02	5.394105e-06
1.100405e-04	7.688857e-02	5.407250e-06
1.102065e-04	7.696264e-02	5.420416e-06
1.103725e-04	7.703672e-02	5.433603e-06
1.105386e-04	7.711081e-02	5.446811e-06
1.107049e-04	7.718491e-02	5.460040e-06
1.108713e-04	7.725901e-02	5.473291e-06
1.110378e-04	7.733313e-02	5.486563e-06
1.112044e-04	7.740726e-02	5.499857e-06
1.113712e-04	7.748140e-02	5.513172e-06
1.115381e-04	7.755554e-02	5.526508e-06
1.117050e-04	7.762970e-02	5.539865e-06
1.118721e-04	7.770387e-02	5.553244e-06
1.120394e-04	7.777804e-02	5.566645e-06
1.122067e-04	7.785223e-02	5.580067e-06
1.123742e-04	7.792643e-02	5.593510e-06
1.125417e-04	7.800063e-02	5.606975e-06
1.127094e-04	7.807485e-02	5.620461e-06
1.128772e-04	7.814908e-02	5.633969e-06
1.130452e-04	7.822331e-02	5.647498e-06
1.132132e-04	7.829756e-02	5.661049e-06
1.133814e-04	7.837181e-02	5.674622e-06
1.135497e-04	7.844608e-02	5.688216e-06
1.137181e-04	7.852035e-02	5.701832e-06
1.138866e-04	7.859464e-02	5.715469e-06
1.140553e-04	7.866893e-02	5.729128e-06
1.142240e-04	7.874324e-02	5.742809e-06
1.143929e-04	7.881756e-02	5.756511e-06
1.145619e-04	7.889188e-02	5.770235e-06
1.147311e-04	7.896621e-02	5.783981e-06
1.149003e-04	7.904056e-02	5.797749e-06
1.150697e-04	7.911491e-02	5.811538e-06
1.152391e-04	7.918928e-02	5.825349e-06
1.154087e-04	7.926365e-02	5.839182e-06
1.155785e-04	7.933804e-02	5.853037e-06
1.157483e-04	7.941243e-02	5.866914e-06
1.159183e-04	7.948684e-02	5.880812e-06
1.160883e-04	7.956125e-02	5.894732e-06
1.162585e-04	7.963567e-02	5.908675e-06
1.164288e-04	7.971011e-02	5.922639e-06
1.165993e-04	7.978455e-02	5.936625e-06
1.167698e-04	7.985901e-02	5.950633e-06
1.169405e-04	7.993347e-02	5.964663e-06
1.171113e-04	8.000794e-02	5.978715e-06
1.172822e-04	8.008243e-02	5.992789e-06
1.174532e-04	8.015692e-02	6.006885e-06
1.176244e-04	8.023142e-02	6.021003e-06
1.177957e-04	8.030594e-02	6.035143e-06
1.179671e-04	8.038046e-02	6.049305e-06
1.181386e-04	8.045499e-02	6.063490e-06
1.183102e-04	8.052953e-02	6.077696e-06
1.184819e-04	8.060409e-02	6.091925e-06
1.186538e-04	8.067865e-02	6.106175e-06
1.188258e-04	8.075322e-02	6.120448e-06
1.189979e-04	8.082780e-02	6.134743e-06
1.191701e-04	8.090240e-02	6.149061e-06
1.193425e-04	8.097700e-02	6.163400e-06
1.195149e-04	8.105161e-02	6.177762e-06
1.196875e-04	8.112623e-02	6.192146e-06
1.198602e-04	8.120087e-02	6.206553e-06
1.200330e-04	8.127551e-02	6.220981e-06
1.202060e-04	8.135016e-02	6.235433e-06
1.203791e-04	8.142482e-02	6.249906e-06
1.205522e-04	8.149949e-02	6.264402e-06
1.207255e-04	8.157418e-02	6.278920e-06
1.208990e-04	8.164887e-02	6.293460e-06
1.210725e-04	8.172357e-02	6.308023e-06
1.212462e-04	8.179828e-02	6.322609e-06
1.214200e-04	8.187300e-02	6.337217e-06
1.215939e-04	8.194773e-02	6.351847e-06
1.217679e-04	8.202248e-02	6.366500e-06
1.219420e-04	8.209723e-02	6.381175e-06
1.221163e-04	8.217199e-02	6.395873e-06
1.222907e-04	8.224676e-02	6.410594e-06
1.224652e-04	8.232154e-02	6.425337e-06
1.226398e-04	8.239633e-02	6.440103e-06
1.228145e-04	8.247113e-02	6.454891e-06
1.229894e-04	8.254594e-02	6.469702e-06
1.231644e-04	8.262076e-02	6.484535e-06
1.233395e-04	8.269559e-02	6.499392e-06
1.235147e-04	8.277044e-02	6.514271e-06
1.236900e-04	8.284529e-02	6.529172e-06
1.238655e-04	8.292015e-02	6.544097e-06
1.240411e-04	8.299502e-02	6.559044e-06
1.242168e-04	8.306990e-02	6.574014e-06
1.243926e-04	8.314479e-02	6.589006e-06
1.245686e-04	8.321969e-02	6.604022e-06
1.247446e-04	8.329460e-02	6.619060e-06
1.249208e-04	8.336952e-02	6.634121e-06
1.250971e-04	8.344445e-02	6.649205e-06
1.252735e-04	8.351939e-02	6.664312e-06
1.254501e-04	8.359434e-02	6.679442e-06
1.256268e-04	8.366930e-02	6.694595e-06
1.258035e-04	8.374427e-02	6.709771e-06
1.259804e-04	8.381925e-02	6.724969e-06
1.261575e-04	8.389424e-02	6.740191e-06
1.263346e-04	8.396924e-02	6.755436e-06
1.265119e-04	8.404425e-02	6.770703e-06
1.266893e-04	8.411927e-02	6.785994e-06
1.268668e-04	8.419430e-02	6.801308e-06
1.270444e-04	8.426934e-02	6.816645e-06
1.272222e-04	8.434439e-02	6.832005e-06
1.274000e-04	8.441945e-02	6.847388e-06
1.275780e-04	8.449452e-02	6.862794e-06
1.277561e-04	8.456960e-02	6.878223e-06
1.279344e-04	8.464469e-02	6.893676e-06
1.281127e-04	8.471979e-02	6.909151e-06
1.282912e-04	8.479490e-02	6.924650e-06
1.284698e-04	8.487002e-02	6.940172e-06
1.286485e-04	8.494515e-02	6.955718e-06
1.288273e-04	8.502029e-02	6.971286e-06
1.290063e-04	8.509544e-02	6.986878e-06
1.291854e-04	8.517060e-02	7.002494e-06
1.293646e-04	8.524577e-02	7.018132e-06
1.295439e-04	8.532095e-02	7.033794e-06
1.297233e-04	8.539614e-02	7.049480e-06
1.299029e-04	8.547134e-02	7.065188e-06
1.300826e-04	8.554655e-02	7.080920e-06
1.302624e-04	8.562177e-02	7.096676e-06
1.304423e-04	8.569700e-02	7.112455e-06
1.306223e-04	8.577224e-02	7.128257e-06
1.308025e-04	8.584749e-02	7.144083e-06
1.309828e-04	8.592275e-02	7.159933e-06
1.311632e-04	8.599802e-02	7.175806e-06
1.313437e-04	8.607330e-02	7.191702e-06
1.315244e-04	8.614859e-02	7.207622e-06
1.317052e-04	8.622389e-02	7.223566e-06
1.318861e-04	8.629920e-02	7.239533e-06
1.320671e-04	8.637451e-02	7.255524e-06
1.322482e-04	8.644984e-02	7.271538e-06
1.324295e-04	8.652518e-02	7.287577e-06
1.326108e-04	8.660053e-02	7.303638e-06
1.327923e-04	8.667589e-02	7.319724e-06
1.329740e-04	8.675126e-02	7.335833e-06
1.331557e-04	8.682664e-02	7.351966e-06
1.333376e-04	8.690203e-02	7.368123e-06
1.335195e-04	8.697743e-02	7.384303e-06
1.337017e-04	8.705284e-02	7.400508e-06
1.338839e-04	8.712826e-02	7.416736e-06
1.340662e-04	8.720369e-02	7.432988e-06
1.342487e-04	8.727913e-02	7.449264e-06
1.344313e-04	8.735458e-02	7.465563e-06
1.346140e-04	8.743004e-02	7.481887e-06
1.347968e-04	8.750551e-02	7.498234e-06
1.349798e-04	8.758099e-02	7.514606e-06
1.351629e-04	8.765648e-02	7.531001e-06
1.353461e-04	8.773198e-02	7.547421e-06
1.355294e-04	8.780749e-02	7.563864e-06
1.357128e-04	8.788301e-02	7.580331e-06
1.358964e-04	8.795854e-02	7.596823e-06
1.360801e-04	8.803408e-02	7.613338e-06
1.362639e-04	8.810963e-02	7.629878e-06
1.364478e-04	8.818519e-02	7.646441e-06
1.366319e-04	8.826076e-02	7.663029e-06
1.368160e-04	8.833634e-02	7.679641e-06
1.370003e-04	8.841193e-02	7.696277e-06
1.371848e-04	8.848753e-02	7.712937e-06
1.373693e-04	8.856314e-02	7.729622e-06
1.375539e-04	8.863876e-02	7.746330e-06
1.377387e-04	8.871439e-02	7.763063e-06
1.379236e-04	8.879003e-02	7.779820e-06
1.381087e-04	8.886568e-02	7.796601e-06
1.382938e-04	8.894134e-02	7.813407e-06
1.384791e-04	8.901701e-02	7.830237e-06
1.386645e-04	8.909269e-02	7.847091e-06
1.388500e-04	8.916838e-02	7.863970e-06
1.390356e-04	8.924408e-02	7.880873e-06
1.392214e-04	8.931979e-02	7.897800e-06
1.394073e-04	8.939551e-02	7.914752e-06
1.395933e-04	8.947124e-02	7.931728e-06
1.397794e-04	8.954698e-02	7.948729e-06
1.399656e-04	8.962274e-02	7.965754e-06
1.401520e-04	8.969850e-02	7.982803e-06
1.403385e-04	8.977427e-02	7.999878e-06
1.405251e-04	8.985005e-02	8.016976e-06
1.407118e-04	8.992584e-02	8.034099e-06
1.408987e-04	9.000164e-02	8.051247e-06
1.410857e-04	9.007745e-02	8.068419e-06
1.412728e-04	9.015327e-02	8.085616e-06
1.414600e-04	9.022910e-02	8.102838e-06
1.416474e-04	9.030494e-02	8.120084e-06
1.418348e-04	9.038080e-02	8.137355e-06
1.420224e-04	9.045666e-02	8.154651e-06
1.422101e-04	9.053253e-02	8.171971e-06
1.423980e-04	9.060841e-02	8.189316e-06
1.425859e-04	9.068430e-02	8.206686e-06
1.427740e-04	9.076020e-02	8.224080e-06
1.429622e-04	9.083611e-02	8.241499e-06
1.431506e-04	9.091204e-02	8.258944e-06
1.433390e-04	9.098797e-02	8.276412e-06
1.435276e-04	9.106391e-02	8.293906e-06
1.437163e-04	9.113986e-02	8.311425e-06
1.439051e-04	9.121582e-02	8.328968e-06
1.440940e-04	9.129180e-02	8.346537e-06
1.442831e-04	9.136778e-02	8.364130e-06
1.444723e-04	9.144377e-02	8.381749e-06
1.446616e-04	9.151977e-02	8.399392e-06
1.448510e-04	9.159578e-02	8.417060e-06
1.450406e-04	9.167181e-02	8.434753e-06
1.452303e-04	9.174784e-02	8.452472e-06
1.454201e-04	9.182388e-02	8.470215e-06
1.456100e-04	9.189993e-02	8.487983e-06
1.458000e-04	9.197600e-02	8.505777e-06
1.459902e-04	9.205207e-02	8.523596e-06
1.461805e-04	9.212815e-02	8.541439e-06
1.463709e-04	9.220425e-02	8.559308e-06
1.465615e-04	9.228035e-02	8.577202e-06
1.467521e-04	9.235646e-02	8.595121e-06
1.469429e-04	9.243259e-02	8.613066e-06
1.471338e-04	9.250872e-02	8.631036e-06
1.473248e-04	9.258486e-02	8.649031e-06
1.475160e-04	9.266102e-02	8.667051e-06
1.477073e-04	9.273718e-02	8.685096e-06
1.478987e-04	9.281335e-02	8.703167e-06
1.480902e-04	9.288954e-02	8.721263e-06
1.482818e-04	9.296573e-02	8.739385e-06
1.484736e-04	9.304194e-02	8.757531e-06
1.486655e-04	9.311815e-02	8.775704e-06
1.488575e-04	9.319437e-02	8.793901e-06
1.490497e-04	9.327061e-02	8.812124e-06
1.492419e-04	9.334685e-02	8.830373e-06
1.494343e-04	9.342311e-02	8.848647e-06
1.496268e-04	9.349937e-02	8.866946e-06
1.498195e-04	9.357565e-02	8.885271e-06
1.500122e-04	9.365193e-02	8.903622e-06
1.502051e-04	9.372823e-02	8.921998e-06
1.503981e-04	9.380453e-02	8.940400e-06
1.505913e-04	9.388085e-02	8.958827e-06
1.507845e-04	9.395717e-02	8.977280e-06
1.509779e-04	9.403351e-02	8.995758e-06
1.511714e-04	9.410985e-02	9.014263e-06
1.513650e-04	9.418621e-02	9.032792e-06
1.515588e-04	9.426258e-02	9.051348e-06
1.517526e-04	9.433895e-02	9.069929e-06
1.519466e-04	9.441534e-02	9.088536e-06
1.521407e-04	9.449173e-02	9.107169e-06
1.523350e-04	9.456814e-02	9.125828e-06
1.525294e-04	9.464456e-02	9.144512e-06
1.527238e-04	9.472098e-02	9.163222e-06
1.529185e-04	9.479742e-02	9.181958e-06
1.531132e-04	9.487387e-02	9.200720e-06
1.533081e-04	9.495032e-02	9.219508e-06
1.535031e-04	9.502679e-02	9.238321e-06
1.536982e-04	9.510327e-02	9.257161e-06
1.538934e-04	9.517975e-02	9.276026e-06
1.540888e-04	9.525625e-02	9.294918e-06
1.542842e-04	9.533276e-02	9.313835e-06
1.544799e-04	9.540928e-02	9.332778e-06
1.546756e-04	9.548581e-02	9.351748e-06
1.548714e-04	9.556234e-02	9.370743e-06
1.550674e-04	9.563889e-02	9.389765e-06
1.552635e-04	9.571545e-02	9.408813e-06
1.554598e-04	9.579202e-02	9.427886e-06
1.556561e-04	9.586860e-02	9.446986e-06
1.558526e-04	9.594518e-02	9.466112e-06
1.560492e-04	9.602178e-02	9.485264e-06
1.562459e-04	9.609839e-02	9.504443e-06
1.564428e-04	9.617501e-02	9.523647e-06
1.566397e-04	9.625164e-02	9.542878e-06
1.568368e-04	9.632828e-02	9.562135e-06
1.570341e-04	9.640493e-02	9.581419e-06
1.572314e-04	9.648159e-02	9.600728e-06
1.574289e-04	9.655826e-02	9.620064e-06
1.576265e-04	9.663494e-02	9.639427e-06
1.578242e-04	9.671163e-02	9.658815e-06
1.580220e-04	9.678833e-02	9.678230e-06
1.582200e-04	9.686504e-02	9.697672e-06
1.584181e-04	9.694176e-02	9.717139e-06
1.586163e-04	9.701849e-02	9.736634e-06
1.588147e-04	9.709523e-02	9.756154e-06
1.590131e-04	9.717198e-02	9.775702e-06
1.592117e-04	9.724875e-02	9.795275e-06
1.594105e-04	9.732552e-02	9.814875e-06
1.596093e-04	9.740230e-02	9.834502e-06
1.598083e-04	9.747909e-02	9.854155e-06
1.600074e-04	9.755589e-02	9.873835e-06
1.602066e-04	9.763270e-02	9.893542e-06
1.604059e-04	9.770953e-02	9.913275e-06
1.606054e-04	9.778636e-02	9.933035e-06
1.608050e-04	9.786320e-02	9.952821e-06
1.610047e-04	9.794005e-02	9.972634e-06
1.612046e-04	9.801692e-02	9.992474e-06
1.614045e-04	9.809379e-02	1.001234e-05
1.616046e-04	9.817067e-02	1.003223e-05
1.618048e-04	9.824757e-02	1.005215e-05
1.620052e-04	9.832447e-02	1.007210e-05
1.622057e-04	9.840138e-02	1.009207e-05
1.624063e-04	9.847831e-02	1.011207e-05
1.626070e-04	9.855524e-02	1.013210e-05
1.628078e-04	9.863219e-02	1.015216e-05
1.630088e-04	9.870914e-02	1.017224e-05
1.632099e-04	9.878611e-02	1.019235e-05
1.634111e-04	9.886308e-02	1.021248e-05
1.636125e-04	9.894007e-02	1.023264e-05
1.638139e-04	9.901706e-02	1.025283e-05
1.640155e-04	9.909407e-02	1.027305e-05
1.642172e-04	9.917108e-02	1.029329e-05
1.644191e-04	9.924811e-02	1.031356e-05
1.646211e-04	9.932514e-02	1.033386e-05
1.648232e-04	9.940219e-02	1.035418e-05
1.650254e-04	9.947925e-02	1.037453e-05
1.652277e-04	9.955631e-02	1.039491e-05
1.654302e-04	9.963339e-02	1.041532e-05
1.656328e-04	9.971048e-02	1.043575e-05
1.658356e-04	9.978757e-02	1.045621e-05
1.660384e-04	9.986468e-02	1.047670e-05
1.662414e-04	9.994180e-02	1.049721e-05
1.664445e-04	1.000189e-01	1.051775e-05
1.666477e-04	1.000961e-01	1.053832e-05
1.668511e-04	1.001732e-01	1.055892e-05
1.670546e-04	1.002504e-01	1.057954e-05
1.672582e-04	1.003275e-01	1.060019e-05
1.674619e-04	1.004047e-01	1.062087e-05
1.676658e-04	1.004819e-01	1.064157e-05
1.678697e-04	1.005591e-01	1.066231e-05
1.680739e-04	1.006363e-01	1.068307e-05
1.682781e-04	1.007135e-01	1.070386e-05
1.684825e-04	1.007908e-01	1.072467e-05
1.686870e-04	1.008680e-01	1.074551e-05
1.688916e-04	1.009453e-01	1.076638e-05
1.690963e-04	1.010225e-01	1.078728e-05
1.693012e-04	1.010998e-01	1.080821e-05
1.695062e-04	1.011771e-01	1.082916e-05
1.697113e-04	1.012544e-01	1.085014e-05
1.699165e-04	1.013317e-01	1.087115e-05
1.701219e-04	1.014090e-01	1.089218e-05
1.703274e-04	1.014863e-01	1.091325e-05
1.705331e-04	1.015636e-01	1.093434e-05
1.707388e-04	1.016410e-01	1.095546e-05
1.709447e-04	1.017183e-01	1.097660e-05
1.711507e-04	1.017957e-01	1.099778e-05
1.713568e-04	1.018731e-01	1.101898e-05
1.715631e-04	1.019504e-01	1.104021e-05
1.717695e-04	1.020278e-01	1.106147e-05
1.719760e-04	1.021052e-01	1.108275e-05
1.721826e-04	1.021827e-01	1.110406e-05
1.723894e-04	1.022601e-01	1.112541e-05
1.725963e-04	1.023375e-01	1.114677e-05
1.728033e-04	1.024150e-01	1.116817e-05
1.730104e-04	1.024924e-01	1.118960e-05
1.732177e-04	1.025699e-01	1.121105e-05
1.734251e-04	1.026473e-01	1.123253e-05
1.736326e-04	1.027248e-01	1.125404e-05
1.738403e-04	1.028023e-01	1.127557e-05
1.740481e-04	1.028798e-01	1.129714e-05
1.742560e-04	1.029574e-01	1.131873e-05
1.744640e-04	1.030349e-01	1.134035e-05
1.746722e-04	1.031124e-01	1.136200e-05
1.748804e-04	1.031900e-01	1.138368e-05
1.750889e-04	1.032675e-01	1.140538e-05
1.752974e-04	1.033451e-01	1.142712e-05
1.755061e-04	1.034227e-01	1.144888e-05
1.757149e-04	1.035003e-01	1.147067e-05
1.759238e-04	1.035779e-01	1.149249e-05
1.761328e-04	1.036555e-01	1.151433e-05
1.763420e-04	1.037331e-01	1.153621e-05
1.765513e-04	1.038107e-01	1.155811e-05
1.767607e-04	1.038883e-01	1.158004e-05
1.769703e-04	1.039660e-01	1.160200e-05
1.771800e-04	1.040437e-01	1.162399e-05
1.773898e-04	1.041213e-01	1.164601e-05
1.775997e-04	1.041990e-01	1.166805e-05
1.778098e-04	1.042767e-01	1.169012e-05
1.780200e-04	1.043544e-01	1.171223e-05
1.782303e-04	1.044321e-01	1.173436e-05
1.784408e-04	1.045098e-01	1.175651e-05
1.786513e-04	1.045876e-01	1.177870e-05
1.788621e-04	1.046653e-01	1.180092e-05
1.790729e-04	1.047431e-01	1.182316e-05
1.792838e-04	1.048208e-01	1.184543e-05
1.794949e-04	1.048986e-01	1.186773e-05
1.797061e-04	1.049764e-01	1.189006e-05
1.799175e-04	1.050542e-01	1.191242e-05
1.801290e-04	1.051320e-01	1.193481e-05
1.803406e-04	1.052098e-01	1.195723e-05
1.805523e-04	1.052876e-01	1.197967e-05
1.807641e-04	1.053654e-01	1.200214e-05
1.809761e-04	1.054433e-01	1.202465e-05
1.811882e-04	1.055211e-01	1.204718e-05
1.814005e-04	1.055990e-01	1.206974e-05
1.816128e-04	1.056769e-01	1.209232e-05
1.818253e-04	1.057548e-01	1.211494e-05
1.820379e-04	1.058327e-01	1.213759e-05
1.822507e-04	1.059106e-01	1.216026e-05
1.824636e-04	1.059885e-01	1.218297e-05
1.826766e-04	1.060664e-01	1.220570e-05
1.828897e-04	1.061444e-01	1.222846e-05
1.831030e-04	1.062223e-01	1.225125e-05
1.833164e-04	1.063003e-01	1.227407e-05
1.835299e-04	1.063782e-01	1.229692e-05
1.837435e-04	1.064562e-01	1.231980e-05
1.839573e-04	1.065342e-01	1.234271e-05
1.841712e-04	1.066122e-01	1.236564e-05
1.843852e-04	1.066902e-01	1.238861e-05
1.845994e-04	1.067682e-01	1.241160e-05
1.848137e-04	1.068463e-01	1.243462e-05
1.850281e-04	1.069243e-01	1.245768e-05
1.852426e-04	1.070023e-01	1.248076e-05
1.854573e-04	1.070804e-01	1.250387e-05
1.856721e-04	1.071585e-01	1.252701e-05
1.858870e-04	1.072366e-01	1.255018e-05
1.861021e-04	1.073147e-01	1.257338e-05
1.863173e-04	1.073928e-01	1.259661e-05
1.865326e-04	1.074709e-01	1.261986e-05
1.867480e-04	1.075490e-01	1.264315e-05
1.869636e-04	1.076271e-01	1.266647e-05
1.871793e-04	1.077053e-01	1.268981e-05
1.873951e-04	1.077834e-01	1.271319e-05
1.876111e-04	1.078616e-01	1.273659e-05
1.878272e-04	1.079398e-01	1.276002e-05
1.880434e-04	1.080179e-01	1.278349e-05
1.882597e-04	1.080961e-01	1.280698e-05
1.884762e-04	1.081743e-01	1.283050e-05
1.886928e-04	1.082526e-01	1.285405e-05
1.889095e-04	1.083308e-01	1.287763e-05
1.891264e-04	1.084090e-01	1.290125e-05
1.893434e-04	1.084873e-01	1.292489e-05
1.895605e-04	1.085655e-01	1.294856e-05
1.897778e-04	1.086438e-01	1.297226e-05
1.899951e-04	1.087221e-01	1.299598e-05
1.902126e-04	1.088004e-01	1.301974e-05
1.904303e-04	1.088787e-01	1.304353e-05
1.906480e-04	1.089570e-01	1.306735e-05
1.908659e-04	1.090353e-01	1.309120e-05
1.910840e-04	1.091136e-01	1.311508e-05
1.913021e-04	1.091919e-01	1.313899e-05
1.915204e-04	1.092703e-01	1.316292e-05
1.917388e-04	1.093487e-01	1.318689e-05
1.919573e-04	1.094270e-01	1.321089e-05
1.921760e-04	1.095054e-01	1.323492e-05
1.923948e-04	1.095838e-01	1.325897e-05
1.926137e-04	1.096622e-01	1.328306e-05
1.928328e-04	1.097406e-01	1.330718e-05
1.930520e-04	1.098190e-01	1.333132e-05
1.932713e-04	1.098975e-01	1.335550e-05
1.934907e-04	1.099759e-01	1.337971e-05
1.937103e-04	1.100544e-01	1.340395e-05
1.939300e-04	1.101328e-01	1.342821e-05
1.941499e-04	1.102113e-01	1.345251e-05
1.943698e-04	1.102898e-01	1.347684e-05
1.945899e-04	1.103683e-01	1.350120e-05
1.948101e-04	1.104468e-01	1.352558e-05
1.950305e-04	1.105253e-01	1.355000e-05
1.952510e-04	1.106038e-01	1.357445e-05
1.954716e-04	1.106824e-01	1.359893e-05
1.956923e-04	1.107609e-01	1.362344e-05
1.959132e-04	1.108395e-01	1.364798e-05
1.961342e-04	1.109180e-01	1.367254e-05
1.963553e-04	1.109966e-01	1.369714e-05
1.965766e-04	1.110752e-01	1.372177e-05
1.967980e-04	1.111538e-01	1.374643e-05
1.970195e-04	1.112324e-01	1.377113e-05
1.972412e-04	1.113110e-01	1.379585e-05
1.974630e-04	1.113897e-01	1.382060e-05
1.976849e-04	1.114683e-01	1.384538e-05
1.979069e-04	1.115469e-01	1.387019e-05
1.981291e-04	1.116256e-01	1.389504e-05
1.983514e-04	1.117043e-01	1.391991e-05
1.985738e-04	1.117830e-01	1.394481e-05
1.987964e-04	1.118616e-01	1.396975e-05
1.990191e-04	1.119404e-01	1.399471e-05
1.992419e-04	1.120191e-01	1.401971e-05
1.994649e-04	1.120978e-01	1.404473e-05
1.996880e-04	1.121765e-01	1.406979e-05
1.999112e-04	1.122553e-01	1.409488e-05
2.001345e-04	1.123340e-01	1.412000e-05
2.003580e-04	1.124128e-01	1.414515e-05
2.005816e-04	1.124916e-01	1.417033e-05
2.008054e-04	1.125703e-01	1.419554e-05
2.010292e-04	1.126491e-01	1.422078e-05
2.012532e-04	1.127279e-01	1.424605e-05
2.014774e-04	1.128068e-01	1.427135e-05
2.017016e-04	1.128856e-01	1.429669e-05
2.019260e-04	1.129644e-01	1.432205e-05
2.021506e-04	1.130433e-01	1.434745e-05
2.023752e-04	1.131221e-01	1.437288e-05
2.026000e-04	1.132010e-01	1.439833e-05
2.028249e-04	1.132799e-01	1.442382e-05
2.030500e-04	1.133588e-01	1.444934e-05
2.032751e-04	1.134377e-01	1.447489e-05
2.035005e-04	1.135166e-01	1.450047e-05
2.037259e-04	1.135955e-01	1.452609e-05
2.039515e-04	1.136744e-01	1.455173e-05
2.041772e-04	1.137534e-01	1.457741e-05
2.044030e-04	1.138323e-01	1.460311e-05
2.046290e-04	1.139113e-01	1.462885e-05
2.048551e-04	1.139902e-01	1.465462e-05
2.050813e-04	1.140692e-01	1.468042e-05
2.053077e-04	1.141482e-01	1.470625e-05
2.055341e-04	1.142272e-01	1.473211e-05
2.057608e-04	1.143062e-01	1.475800e-05
2.059875e-04	1.143853e-01	1.478393e-05
2.062144e-04	1.144643e-01	1.480989e-05
2.064414e-04	1.145433e-01	1.483587e-05
2.066686e-04	1.146224e-01	1.486189e-05
2.068959e-04	1.147015e-01	1.488794e-05
2.071233e-04	1.147805e-01	1.491402e-05
2.073508e-04	1.148596e-01	1.494014e-05
2.075785e-04	1.149387e-01	1.496628e-05
2.078063e-04	1.150178e-01	1.499246e-05
2.080342e-04	1.150970e-01	1.501866e-05
2.082623e-04	1.151761e-01	1.504490e-05
2.084905e-04	1.152552e-01	1.507117e-05
2.087188e-04	1.153344e-01	1.509748e-05
2.089473e-04	1.154135e-01	1.512381e-05
2.091759e-04	1.154927e-01	1.515017e-05
2.094046e-04	1.155719e-01	1.517657e-05
2.096335e-04	1.156511e-01	1.520300e-05
2.098625e-04	1.157303e-01	1.522946e-05
2.100916e-04	1.158095e-01	1.525595e-05
2.103209e-04	1.158887e-01	1.528248e-05
2.105502e-04	1.159679e-01	1.530903e-05
2.107798e-04	1.160472e-01	1.533562e-05
2.110094e-04	1.161264e-01	1.536224e-05
2.112392e-04	1.162057e-01	1.538889e-05
2.114691e-04	1.162850e-01	1.541557e-05
2.116992e-04	1.163643e-01	1.544229e-05
2.119293e-04	1.164436e-01	1.546903e-05
2.121597e-04	1.165229e-01	1.549581e-05
2.123901e-04	1.166022e-01	1.552262e-05
2.126207e-04	1.166815e-01	1.554946e-05
2.128514e-04	1.167608e-01	1.557634e-05
2.130822e-04	1.168402e-01	1.560324e-05
2.133132e-04	1.169195e-01	1.563018e-05
2.135443e-04	1.169989e-01	1.565715e-05
2.137756e-04	1.170783e-01	1.568415e-05
2.140069e-04	1.171577e-01	1.571119e-05
2.142384e-04	1.172371e-01	1.573826e-05
2.144701e-04	1.173165e-01	1.576535e-05
2.147018e-04	1.173959e-01	1.579249e-05
2.149338e-04	1.174753e-01	1.581965e-05
2.151658e-04	1.175548e-01	1.584684e-05
2.153980e-04	1.176342e-01	1.587407e-05
2.156303e-04	1.177137e-01	1.590133e-05
2.158627e-04	1.177932e-01	1.592862e-05
2.160953e-04	1.178727e-01	1.595595e-05
2.163280e-04	1.179521e-01	1.598331e-05
2.165608e-04	1.180317e-01	1.601069e-05
2.167938e-04	1.181112e-01	1.603812e-05
2.170269e-04	1.181907e-01	1.606557e-05
2.172601e-04	1.182702e-01	1.609306e-05
2.174935e-04	1.183498e-01	1.612058e-05
2.177270e-04	1.184293e-01	1.614813e-05
2.179606e-04	1.185089e-01	1.617571e-05
2.181944e-04	1.185885e-01	1.620333e-05
2.184282e-04	1.186681e-01	1.623098e-05
2.186623e-04	1.187477e-01	1.625866e-05
2.188964e-04	1.188273e-01	1.628637e-05
2.191307e-04	1.189069e-01	1.631412e-05
2.193652e-04	1.189865e-01	1.634190e-05
2.195997e-04	1.190662e-01	1.636971e-05
2.198344e-04	1.191458e-01	1.639755e-05
2.200693e-04	1.192255e-01	1.642543e-05
2.203042e-04	1.193051e-01	1.645334e-05
2.205393e-04	1.193848e-01	1.648128e-05
2.207746e-04	1.194645e-01	1.650926e-05
2.210099e-04	1.195442e-01	1.653727e-05
2.212454e-04	1.196239e-01	1.656531e-05
2.214811e-04	1.197037e-01	1.659338e-05
2.217168e-04	1.197834e-01	1.662149e-05
2.219527e-04	1.198631e-01	1.664963e-05
2.221888e-04	1.199429e-01	1.667780e-05
2.224249e-04	1.200227e-01	1.670601e-05
2.226612e-04	1.201024e-01	1.673425e-05
2.228977e-04	1.201822e-01	1.676252e-05
2.231342e-04	1.202620e-01	1.679083e-05
2.233709e-04	1.203418e-01	1.681916e-05
2.236078e-04	1.204217e-01	1.684753e-05
2.238447e-04	1.205015e-01	1.687594e-05
2.240818e-04	1.205813e-01	1.690438e-05
2.243191e-04	1.206612e-01	1.693285e-05
2.245564e-04	1.207410e-01	1.696135e-05
2.247940e-04	1.208209e-01	1.698989e-05
2.250316e-04	1.209008e-01	1.701846e-05
2.252694e-04	1.209807e-01	1.704706e-05
2.255073e-04	1.210606e-01	1.707569e-05
2.257453e-04	1.211405e-01	1.710436e-05
2.259835e-04	1.212204e-01	1.713307e-05
2.262218e-04	1.213004e-01	1.716180e-05
2.264603e-04	1.213803e-01	1.719057e-05
2.266988e-04	1.214603e-01	1.721938e-05
2.269376e-04	1.215402e-01	1.724821e-05
2.271764e-04	1.216202e-01	1.727708e-05
2.274154e-04	1.217002e-01	1.730598e-05
2.276545e-04	1.217802e-01	1.733492e-05
2.278938e-04	1.218602e-01	1.736389e-05
2.281331e-04	1.219402e-01	1.739290e-05
2.283727e-04	1.220202e-01	1.742193e-05
2.286123e-04	1.221003e-01	1.745100e-05
2.288521e-04	1.221803e-01	1.748011e-05
2.290920e-04	1.222604e-01	1.750925e-05
2.293321e-04	1.223405e-01	1.753842e-05
2.295723e-04	1.224205e-01	1.756762e-05
2.298126e-04	1.225006e-01	1.759686e-05
2.300531e-04	1.225807e-01	1.762613e-05
2.302937e-04	1.226608e-01	1.765544e-05
2.305344e-04	1.227410e-01	1.768478e-05
2.307753e-04	1.228211e-01	1.771415e-05
2.310163e-04	1.229012e-01	1.774356e-05
2.312574e-04	1.229814e-01	1.777300e-05
2.314987e-04	1.230616e-01	1.780248e-05
2.317401e-04	1.231417e-01	1.783199e-05
2.319817e-04	1.232219e-01	1.786153e-05
2.322234e-04	1.233021e-01	1.789111e-05
2.324652e-04	1.233823e-01	1.792072e-05
2.327071e-04	1.234626e-01	1.795037e-05
2.329492e-04	1.235428e-01	1.798004e-05
2.331914e-04	1.236230e-01	1.800976e-05
2.334338e-04	1.237033e-01	1.803950e-05
2.336763e-04	1.237835e-01	1.806929e-05
2.339189e-04	1.238638e-01	1.809910e-05
2.341617e-04	1.239441e-01	1.812895e-05
2.344046e-04	1.240244e-01	1.815883e-05
2.346476e-04	1.241047e-01	1.818875e-05
2.348908e-04	1.241850e-01	1.821870e-05
2.351341e-04	1.242653e-01	1.824869e-05
2.353775e-04	1.243457e-01	1.827871e-05
2.356211e-04	1.244260e-01	1.830876e-05
2.358648e-04	1.245064e-01	1.833885e-05
2.361087e-04	1.245867e-01	1.836898e-05
2.363526e-04	1.246671e-01	1.839913e-05
2.365968e-04	1.247475e-01	1.842933e-05
2.368410e-04	1.248279e-01	1.845955e-05
2.370854e-04	1.249083e-01	1.848981e-05
2.373299e-04	1.249887e-01	1.852011e-05
2.375746e-04	1.250691e-01	1.855044e-05
2.378194e-04	1.251496e-01	1.858080e-05
2.380643e-04	1.252300e-01	1.861120e-05
2.383094e-04	1.253105e-01	1.864163e-05
2.385546e-04	1.253910e-01	1.867210e-05
2.388000e-04	1.254714e-01	1.870260e-05
2.390454e-04	1.255519e-01	1.873314e-05
2.392911e-04	1.256324e-01	1.876371e-05
2.395368e-04	1.257130e-01	1.879432e-05
2.397827e-04	1.257935e-01	1.882496e-05
2.400287e-04	1.258740e-01	1.885564e-05
2.402749e-04	1.259546e-01	1.888635e-05
2.405212e-04	1.260351e-01	1.891709e-05
2.407676e-04	1.261157e-01	1.894787e-05
2.410142e-04	1.261963e-01	1.897868e-05
2.412609e-04	1.262769e-01	1.900953e-05
2.415078e-04	1.263575e-01	1.904042e-05
2.417547e-04	1.264381e-01	1.907134e-05
2.420018e-04	1.265187e-01	1.910229e-05
2.422491e-04	1.265993e-01	1.913328e-05
2.424965e-04	1.266800e-01	1.916430e-05
2.427440e-04	1.267606e-01	1.919536e-05
2.429917e-04	1.268413e-01	1.922646e-05
2.432395e-04	1.269219e-01	1.925759e-05
2.434874e-04	1.270026e-01	1.928875e-05
2.437355e-04	1.270833e-01	1.931995e-05
2.439837e-04	1.271640e-01	1.935118e-05
2.442321e-04	1.272447e-01	1.938245e-05
2.444805e-04	1.273255e-01	1.941376e-05
2.447292e-04	1.274062e-01	1.944510e-05
2.449779e-04	1.274870e-01	1.947647e-05
2.452268e-04	1.275677e-01	1.950788e-05
2.454759e-04	1.276485e-01	1.953933e-05
2.457250e-04	1.277293e-01	1.957081e-05
2.459743e-04	1.278100e-01	1.960232e-05
2.462238e-04	1.278908e-01	1.963387e-05
2.464734e-04	1.279717e-01	1.966546e-05
2.467231e-04	1.280525e-01	1.969708e-05
2.469729e-04	1.281333e-01	1.972874e-05
2.472229e-04	1.282142e-01	1.976043e-05
2.474731e-04	1.282950e-01	1.979216e-05
2.477233e-04	1.283759e-01	1.982392e-05
2.479737e-04	1.284567e-01	1.985572e-05
2.482243e-04	1.285376e-01	1.988756e-05
2.484750e-04	1.286185e-01	1.991943e-05
2.487258e-04	1.286994e-01	1.995133e-05
2.489767e-04	1.287803e-01	1.998327e-05
2.492278e-04	1.288613e-01	2.001525e-05
2.494791e-04	1.289422e-01	2.004726e-05
2.497304e-04	1.290232e-01	2.007931e-05
2.499820e-04	1.291041e-01	2.011140e-05
2.502336e-04	1.291851e-01	2.014351e-05
2.504854e-04	1.292661e-01	2.017567e-05
2.507373e-04	1.293471e-01	2.020786e-05
2.509894e-04	1.294281e-01	2.024009e-05
2.512416e-04	1.295091e-01	2.027235e-05
2.514939e-04	1.295901e-01	2.030465e-05
2.517464e-04	1.296711e-01	2.033698e-05
2.519990e-04	1.297522e-01	2.036935e-05
2.522517e-04	1.298332e-01	2.040176e-05
2.525046e-04	1.299143e-01	2.043420e-05
2.527576e-04	1.299954e-01	2.046668e-05
2.530108e-04	1.300765e-01	2.049919e-05
2.532641e-04	1.301576e-01	2.053174e-05
2.535176e-04	1.302387e-01	2.056433e-05
2.537711e-04	1.303198e-01	2.059695e-05
2.540248e-04	1.304009e-01	2.062961e-05
2.542787e-04	1.304821e-01	2.066231e-05
2.545327e-04	1.305632e-01	2.069504e-05
2.547868e-04	1.306444e-01	2.072780e-05
2.550411e-04	1.307255e-01	2.076061e-05
2.552955e-04	1.308067e-01	2.079344e-05
2.555501e-04	1.308879e-01	2.082632e-05
2.558047e-04	1.309691e-01	2.085923e-05
2.560596e-04	1.310503e-01	2.089218e-05
2.563145e-04	1.311316e-01	2.092516e-05
2.565696e-04	1.312128e-01	2.095818e-05
2.568249e-04	1.312940e-01	2.099124e-05
2.570803e-04	1.313753e-01	2.102433e-05
2.573358e-04	1.314566e-01	2.105746e-05
2.575914e-04	1.315378e-01	2.109063e-05
2.578472e-04	1.316191e-01	2.112383e-05
2.581032e-04	1.317004e-01	2.115707e-05
2.583593e-04	1.317817e-01	2.119035e-05
2.586155e-04	1.318631e-01	2.122366e-05
2.588718e-04	1.319444e-01	2.125701e-05
2.591283e-04	1.320257e-01	2.129039e-05
2.593849e-04	1.321071e-01	2.132382e-05
2.596417e-04	1.321885e-01	2.135727e-05
2.598986e-04	1.322698e-01	2.139077e-05
2.601557e-04	1.323512e-01	2.142430e-05
2.604129e-04	1.324326e-01	2.145787e-05
2.606702e-04	1.325140e-01	2.149148e-05
2.609277e-04	1.325954e-01	2.152512e-05
2.611853e-04	1.326769e-01	2.155880e-05
2.614430e-04	1.327583e-01	2.159251e-05
2.617009e-04	1.328398e-01	2.162627e-05
2.619589e-04	1.329212e-01	2.166006e-05
2.622171e-04	1.330027e-01	2.169388e-05
2.624754e-04	1.330842e-01	2.172774e-05
2.627338e-04	1.331657e-01	2.176165e-05
2.629924e-04	1.332472e-01	2.179558e-05
2.632511e-04	1.333287e-01	2.182956e-05
2.635100e-04	1.334102e-01	2.186357e-05
2.637690e-04	1.334917e-01	2.189762e-05
2.640282e-04	1.335733e-01	2.193170e-05
2.642874e-04	1.336548e-01	2.196582e-05
2.645469e-04	1.337364e-01	2.199998e-05
2.648064e-04	1.338180e-01	2.203418e-05
2.650661e-04	1.338996e-01	2.206842e-05
2.653260e-04	1.339812e-01	2.210269e-05
2.655860e-04	1.340628e-01	2.213699e-05
2.658461e-04	1.341444e-01	2.217134e-05
2.661063e-04	1.342260e-01	2.220572e-05
2.663667e-04	1.343077e-01	2.224014e-05
2.666273e-04	1.343893e-01	2.227460e-05
2.668880e-04	1.344710e-01	2.230910e-05
2.671488e-04	1.345527e-01	2.234363e-05
2.674098e-04	1.346343e-01	2.237820e-05
2.676709e-04	1.347160e-01	2.241281e-05
2.679321e-04	1.347977e-01	2.244745e-05
2.681935e-04	1.348795e-01	2.248213e-05
2.684550e-04	1.349612e-01	2.251685e-05
2.687167e-04	1.350429e-01	2.255161e-05
2.689785e-04	1.351247e-01	2.258640e-05
2.692404e-04	1.352064e-01	2.262124e-05
2.695025e-04	1.352882e-01	2.265611e-05
2.697648e-04	1.353700e-01	2.269101e-05
2.700271e-04	1.354518e-01	2.272596e-05
2.702896e-04	1.355336e-01	2.276094e-05
2.705523e-04	1.356154e-01	2.279596e-05
2.708151e-04	1.356972e-01	2.283102e-05
2.710780e-04	1.357791e-01	2.286612e-05
2.713411e-04	1.358609e-01	2.290125e-05
2.716043e-04	1.359428e-01	2.293642e-05
2.718677e-04	1.360246e-01	2.297163e-05
2.721312e-04	1.361065e-01	2.300688e-05
2.723948e-04	1.361884e-01	2.304217e-05
2.726586e-04	1.362703e-01	2.307749e-05
2.729225e-04	1.363522e-01	2.311285e-05
2.731866e-04	1.364341e-01	2.314825e-05
2.734508e-04	1.365160e-01	2.318369e-05
2.737151e-04	1.365980e-01	2.321916e-05
2.739796e-04	1.366799e-01	2.325468e-05
2.742442e-04	1.367619e-01	2.329023e-05
2.745090e-04	1.368439e-01	2.332582e-05
2.747739e-04	1.369259e-01	2.336145e-05
2.750389e-04	1.370079e-01	2.339711e-05
2.753041e-04	1.370899e-01	2.343282e-05
2.755695e-04	1.371719e-01	2.346856e-05
2.758349e-04	1.372539e-01	2.350434e-05
2.761006e-04	1.373360e-01	2.354016e-05
2.763663e-04	1.374180e-01	2.357601e-05
2.766322e-04	1.375001e-01	2.361191e-05
2.768983e-04	1.375821e-01	2.364784e-05
2.771644e-04	1.376642e-01	2.368382e-05
2.774308e-04	1.377463e-01	2.371983e-05
2.776972e-04	1.378284e-01	2.375588e-05
2.779638e-04	1.379105e-01	2.379196e-05
2.782306e-04	1.379926e-01	2.382809e-05
2.784975e-04	1.380748e-01	2.386425e-05
2.787645e-04	1.381569e-01	2.390046e-05
2.790317e-04	1.382391e-01	2.393670e-05
2.792990e-04	1.383212e-01	2.397298e-05
2.795665e-04	1.384034e-01	2.400930e-05
2.798341e-04	1.384856e-01	2.404565e-05
2.801018e-04	1.385678e-01	2.408205e-05
2.803697e-04	1.386500e-01	2.411848e-05
2.806377e-04	1.387322e-01	2.415496e-05
2.809059e-04	1.388145e-01	2.419147e-05
2.811742e-04	1.388967e-01	2.422802e-05
2.814427e-04	1.389790e-01	2.426461e-05
2.817113e-04	1.390612e-01	2.430124e-05
2.819800e-04	1.391435e-01	2.433791e-05
2.822489e-04	1.392258e-01	2.437461e-05
2.825179e-04	1.393081e-01	2.441136e-05
2.827871e-04	1.393904e-01	2.444814e-05
2.830564e-04	1.394727e-01	2.448496e-05
2.833259e-04	1.395551e-01	2.452183e-05
2.835955e-04	1.396374e-01	2.455873e-05
2.838652e-04	1.397197e-01	2.459567e-05
2.841351e-04	1.398021e-01	2.463265e-05
2.844051e-04	1.398845e-01	2.466966e-05
2.846753e-04	1.399669e-01	2.470672e-05
2.849456e-04	1.400493e-01	2.474382e-05
2.852160e-04	1.401317e-01	2.478095e-05
2.854866e-04	1.402141e-01	2.481813e-05
2.857574e-04	1.402965e-01	2.485534e-05
2.860283e-04	1.403789e-01	2.489259e-05
2.862993e-04	1.404614e-01	2.492989e-05
2.865705e-04	1.405438e-01	2.496722e-05
2.868418e-04	1.406263e-01	2.500459e-05
2.871132e-04	1.407088e-01	2.504200e-05
2.873848e-04	1.407913e-01	2.507945e-05
2.876566e-04	1.408738e-01	2.511694e-05
2.879285e-04	1.409563e-01	2.515447e-05
2.882005e-04	1.410388e-01	2.519203e-05
2.884727e-04	1.411214e-01	2.522964e-05
2.887450e-04	1.412039e-01	2.526729e-05
2.890174e-04	1.412865e-01	2.530498e-05
2.892900e-04	1.413690e-01	2.534270e-05
2.895628e-04	1.414516e-01	2.538047e-05
2.898357e-04	1.415342e-01	2.541827e-05
2.901087e-04	1.416168e-01	2.545612e-05
2.903819e-04	1.416994e-01	2.549400e-05
2.906552e-04	1.417820e-01	2.553193e-05
2.909287e-04	1.418646e-01	2.556989e-05
2.912023e-04	1.419473e-01	2.560789e-05
2.914760e-04	1.420299e-01	2.564594e-05
2.917499e-04	1.421126e-01	2.568402e-05
2.920240e-04	1.421953e-01	2.572214e-05
2.922982e-04	1.422780e-01	2.576031e-05
2.925725e-04	1.423607e-01	2.579851e-05
2.928470e-04	1.424434e-01	2.583675e-05
2.931216e-04	1.425261e-01	2.587503e-05
2.933963e-04	1.426088e-01	2.591336e-05
2.936712e-04	1.426915e-01	2.595172e-05
2.939463e-04	1.427743e-01	2.599012e-05
2.942215e-04	1.428571e-01	2.602857e-05
2.944968e-04	1.429398e-01	2.606705e-05
2.947723e-04	1.430226e-01	2.610557e-05
2.950479e-04	1.431054e-01	2.614413e-05
2.953237e-04	1.431882e-01	2.618274e-05
2.955996e-04	1.432710e-01	2.622138e-05
2.958757e-04	1.433538e-01	2.626006e-05
2.961519e-04	1.434367e-01	2.629879e-05
2.964282e-04	1.435195e-01	2.633755e-05
2.967047e-04	1.436024e-01	2.637636e-05
2.969814e-04	1.436853e-01	2.641520e-05
2.972581e-04	1.437681e-01	2.645409e-05
2.975351e-04	1.438510e-01	2.649301e-05
2.978121e-04	1.439339e-01	2.653198e-05
2.980894e-04	1.440168e-01	2.657098e-05
2.983667e-04	1.440998e-01	2.661003e-05
2.986442e-04	1.441827e-01	2.664912e-05
2.989219e-04	1.442656e-01	2.668824e-05
2.991997e-04	1.443486e-01	2.672741e-05
2.994776e-04	1.444316e-01	2.676662e-05
2.997557e-04	1.445145e-01	2.680587e-05
3.000339e-04	1.445975e-01	2.684516e-05
3.003123e-04	1.446805e-01	2.688449e-05
3.005908e-04	1.447635e-01	2.692386e-05
3.008695e-04	1.448466e-01	2.696327e-05
3.011483e-04	1.449296e-01	2.700272e-05
3.014273e-04	1.450126e-01	2.704222e-05
3.017064e-04	1.450957e-01	2.708175e-05
3.019856e-04	1.451788e-01	2.712133e-05
3.022650e-04	1.452618e-01	2.716094e-05
3.025446e-04	1.453449e-01	2.720060e-05
3.028242e-04	1.454280e-01	2.724030e-05
3.031041e-04	1.455111e-01	2.728003e-05
3.033841e-04	1.455942e-01	2.731981e-05
3.036642e-04	1.456774e-01	2.735963e-05
3.039444e-04	1.457605e-01	2.739949e-05
3.042249e-04	1.458437e-01	2.743940e-05
3.045054e-04	1.459268e-01	2.747934e-05
3.047861e-04	1.460100e-01	2.751932e-05
3.050670e-04	1.460932e-01	2.755935e-05
3.053480e-04	1.461764e-01	2.759942e-05
3.056291e-04	1.462596e-01	2.763952e-05
3.059104e-04	1.463428e-01	2.767967e-05
3.061918e-04	1.464260e-01	2.771986e-05
3.064734e-04	1.465093e-01	2.776009e-05
3.067551e-04	1.465925e-01	2.780037e-05
3.070370e-04	1.466758e-01	2.784068e-05
3.073190e-04	1.467590e-01	2.788104e-05
3.076012e-04	1.468423e-01	2.792143e-05
3.078835e-04	1.469256e-01	2.796187e-05
3.081660e-04	1.470089e-01	2.800235e-05
3.084486e-04	1.470922e-01	2.804287e-05
3.087313e-04	1.471756e-01	2.808343e-05
3.090142e-04	1.472589e-01	2.812404e-05
3.092973e-04	1.473422e-01	2.816468e-05
3.095805e-04	1.474256e-01	2.820537e-05
3.098638e-04	1.475090e-01	2.824610e-05
3.101473e-04	1.475924e-01	2.828687e-05
3.104309e-04	1.476757e-01	2.832768e-05
3.107147e-04	1.477591e-01	2.836853e-05
3.109986e-04	1.478426e-01	2.840943e-05
3.112827e-04	1.479260e-01	2.845036e-05
3.115669e-04	1.480094e-01	2.849134e-05
3.118513e-04	1.480929e-01	2.853236e-05
3.121358e-04	1.481763e-01	2.857342e-05
3.124204e-04	1.482598e-01	2.861453e-05
3.127052e-04	1.483433e-01	2.865567e-05
3.129902e-04	1.484267e-01	2.869686e-05
3.132753e-04	1.485102e-01	2.873809e-05
3.135605e-04	1.485938e-01	2.877936e-05
3.138459e-04	1.486773e-01	2.882067e-05
3.141314e-04	1.487608e-01	2.886203e-05
3.144171e-04	1.488444e-01	2.890343e-05
3.147030e-04	1.489279e-01	2.894487e-05
3.149890e-04	1.490115e-01	2.898635e-05
3.152751e-04	1.490950e-01	2.902787e-05
3.155614e-04	1.491786e-01	2.906944e-05
3.158478e-04	1.492622e-01	2.911104e-05
3.161344e-04	1.493458e-01	2.915269e-05
3.164211e-04	1.494295e-01	2.919439e-05
3.167079e-04	1.495131e-01	2.923612e-05
3.169949e-04	1.495967e-01	2.927790e-05
3.172821e-04	1.496804e-01	2.931971e-05
3.175694e-04	1.497640e-01	2.936158e-05
3.178569e-04	1.498477e-01	2.940348e-05
3.181445e-04	1.499314e-01	2.944543e-05
3.184322e-04	1.500151e-01	2.948741e-05
3.187201e-04	1.500988e-01	2.952944e-05
3.190082e-04	1.501825e-01	2.957152e-05
3.192964e-04	1.502663e-01	2.961363e-05
3.195847e-04	1.503500e-01	2.965579e-05
3.198732e-04	1.504337e-01	2.969799e-05
3.201618e-04	1.505175e-01	2.974024e-05
3.204506e-04	1.506013e-01	2.978252e-05
3.207396e-04	1.506851e-01	2.982485e-05
3.210287e-04	1.507689e-01	2.986722e-05
3.213179e-04	1.508527e-01	2.990964e-05
3.216073e-04	1.509365e-01	2.995209e-05
3.218968e-04	1.510203e-01	2.999459e-05
3.221865e-04	1.511041e-01	3.003713e-05
3.224763e-04	1.511880e-01	3.007972e-05
3.227663e-04	1.512719e-01	3.012235e-05
3.230564e-04	1.513557e-01	3.016502e-05
3.233467e-04	1.514396e-01	3.020773e-05
3.236371e-04	1.515235e-01	3.025049e-05
3.239277e-04	1.516074e-01	3.029329e-05
3.242184e-04	1.516913e-01	3.033613e-05
3.245092e-04	1.517752e-01	3.037901e-05
3.248003e-04	1.518592e-01	3.042194e-05
3.250914e-04	1.519431e-01	3.046491e-05
3.253827e-04	1.520271e-01	3.050793e-05
3.256742e-04	1.521111e-01	3.055098e-05
3.259658e-04	1.521950e-01	3.059409e-05
3.262576e-04	1.522790e-01	3.063723e-05
3.265495e-04	1.523630e-01	3.068042e-05
3.268415e-04	1.524470e-01	3.072365e-05
3.271337e-04	1.525311e-01	3.076692e-05
3.274261e-04	1.526151e-01	3.081024e-05
3.277186e-04	1.526991e-01	3.085360e-05
3.280112e-04	1.527832e-01	3.089700e-05
3.283040e-04	1.528673e-01	3.094045e-05
3.285970e-04	1.529514e-01	3.098394e-05
3.288901e-04	1.530354e-01	3.102747e-05
3.291833e-04	1.531195e-01	3.107105e-05
3.294767e-04	1.532037e-01	3.111467e-05
3.297703e-04	1.532878e-01	3.115833e-05
3.300640e-04	1.533719e-01	3.120204e-05
3.303578e-04	1.534561e-01	3.124579e-05
3.306518e-04	1.535402e-01	3.128959e-05
3.309460e-04	1.536244e-01	3.133342e-05
3.312403e-04	1.537086e-01	3.137731e-05
3.315347e-04	1.537927e-01	3.142123e-05
3.318293e-04	1.538769e-01	3.146520e-05
3.321241e-04	1.539612e-01	3.150921e-05
3.324190e-04	1.540454e-01	3.155327e-05
3.327140e-04	1.541296e-01	3.159737e-05
3.330092e-04	1.542139e-01	3.164152e-05
3.333046e-04	1.542981e-01	3.168571e-05
3.336000e-04	1.543824e-01	3.172994e-05
3.338957e-04	1.544666e-01	3.177421e-05
3.341915e-04	1.545509e-01	3.181853e-05
3.344874e-04	1.546352e-01	3.186290e-05
3.347835e-04	1.547195e-01	3.190731e-05
3.350798e-04	1.548039e-01	3.195176e-05
3.353762e-04	1.548882e-01	3.199625e-05
3.356727e-04	1.549725e-01	3.204079e-05
3.359694e-04	1.550569e-01	3.208538e-05
3.362663e-04	1.551413e-01	3.213001e-05
3.365633e-04	1.552256e-01	3.217468e-05
3.368604e-04	1.553100e-01	3.221940e-05
3.371577e-04	1.553944e-01	3.226416e-05
3.374552e-04	1.554788e-01	3.230896e-05
3.377528e-04	1.555632e-01	3.235381e-05
3.380505e-04	1.556477e-01	3.239871e-05
3.383484e-04	1.557321e-01	3.244364e-05
3.386465e-04	1.558166e-01	3.248863e-05
3.389447e-04	1.559010e-01	3.253365e-05
3.392430e-04	1.559855e-01	3.257873e-05
3.395415e-04	1.560700e-01	3.262384e-05
3.398402e-04	1.561545e-01	3.266900e-05
3.401390e-04	1.562390e-01	3.271421e-05
3.404380e-04	1.563235e-01	3.275946e-05
3.407371e-04	1.564080e-01	3.280475e-05
3.410363e-04	1.564926e-01	3.285009e-05
3.413357e-04	1.565771e-01	3.289547e-05
3.416353e-04	1.566617e-01	3.294090e-05
3.419350e-04	1.567463e-01	3.298637e-05
3.422349e-04	1.568309e-01	3.303189e-05
3.425349e-04	1.569155e-01	3.307745e-05
3.428351e-04	1.570001e-01	3.312306e-05
3.431354e-04	1.570847e-01	3.316871e-05
3.434358e-04	1.571693e-01	3.321441e-05
3.437365e-04	1.572539e-01	3.326015e-05
3.440372e-04	1.573386e-01	3.330593e-05
3.443382e-04	1.574233e-01	3.335176e-05
3.446392e-04	1.575079e-01	3.339764e-05
3.449405e-04	1.575926e-01	3.344356e-05
3.452419e-04	1.576773e-01	3.348953e-05
3.455434e-04	1.577620e-01	3.353554e-05
3.458451e-04	1.578467e-01	3.358160e-05
3.461469e-04	1.579315e-01	3.362770e-05
3.464489e-04	1.580162e-01	3.367384e-05
3.467510e-04	1.581010e-01	3.372003e-05
3.470533e-04	1.581857e-01	3.376627e-05
3.473558e-04	1.582705e-01	3.381255e-05
3.476584e-04	1.583553e-01	3.385888e-05
3.479611e-04	1.584401e-01	3.390525e-05
3.482640e-04	1.585249e-01	3.395167e-05
3.485671e-04	1.586097e-01	3.399813e-05
3.488703e-04	1.586945e-01	3.404464e-05
3.491736e-04	1.587794e-01	3.409120e-05
3.494771e-04	1.588642e-01	3.413780e-05
3.497808e-04	1.589491e-01	3.418444e-05
3.500846e-04	1.590339e-01	3.423113e-05
3.503886e-04	1.591188e-01	3.427787e-05
3.506927e-04	1.592037e-01	3.432465e-05
3.509970e-04	1.592886e-01	3.437147e-05
3.513014e-04	1.593735e-01	3.441835e-05
3.516060e-04	1.594585e-01	3.446526e-05
3.519107e-04	1.595434e-01	3.451223e-05
3.522156e-04	1.596283e-01	3.455924e-05
3.525206e-04	1.597133e-01	3.460629e-05
3.528258e-04	1.597983e-01	3.465339e-05
3.531311e-04	1.598833e-01	3.470054e-05
3.534366e-04	1.599683e-01	3.474773e-05
3.537423e-04	1.600533e-01	3.479497e-05
3.540481e-04	1.601383e-01	3.484225e-05
3.543540e-04	1.602233e-01	3.488958e-05
3.546601e-04	1.603083e-01	3.493696e-05
3.549664e-04	1.603934e-01	3.498438e-05
3.552728e-04	1.604784e-01	3.503185e-05
3.555794e-04	1.605635e-01	3.507936e-05
3.558861e-04	1.606486e-01	3.512692e-05
3.561929e-04	1.607337e-01	3.517453e-05
3.565000e-04	1.608188e-01	3.522218e-05
3.568071e-04	1.609039e-01	3.526988e-05
3.571145e-04	1.609890e-01	3.531762e-05
3.574220e-04	1.610742e-01	3.536542e-05
3.577296e-04	1.611593e-01	3.541325e-05
3.580374e-04	1.612445e-01	3.546114e-05
3.583453e-04	1.613297e-01	3.550906e-05
3.586534e-04	1.614148e-01	3.555704e-05
3.589617e-04	1.615000e-01	3.560506e-05
3.592701e-04	1.615852e-01	3.565313e-05
3.595787e-04	1.616704e-01	3.570125e-05
3.598874e-04	1.617557e-01	3.574941e-05
3.601962e-04	1.618409e-01	3.579761e-05
3.605053e-04	1.619262e-01	3.584587e-05
3.608144e-04	1.620114e-01	3.589417e-05
3.611238e-04	1.620967e-01	3.594252e-05
3.614332e-04	1.621820e-01	3.599091e-05
3.617429e-04	1.622673e-01	3.603935e-05
3.620527e-04	1.623526e-01	3.608784e-05
3.623626e-04	1.624379e-01	3.613637e-05
3.626727e-04	1.625232e-01	3.618495e-05
3.629830e-04	1.626085e-01	3.623358e-05
3.632934e-04	1.626939e-01	3.628225e-05
3.636040e-04	1.627792e-01	3.633097e-05
3.639147e-04	1.628646e-01	3.637974e-05
3.642255e-04	1.629500e-01	3.642855e-05
3.645366e-04	1.630354e-01	3.647742e-05
3.648478e-04	1.631208e-01	3.652632e-05
3.651591e-04	1.632062e-01	3.657528e-05
3.654706e-04	1.632916e-01	3.662428e-05
3.657822e-04	1.633771e-01	3.667333e-05
3.660940e-04	1.634625e-01	3.672243e-05
3.664060e-04	1.635480e-01	3.677157e-05
3.667181e-04	1.636334e-01	3.682076e-05
3.670304e-04	1.637189e-01	3.687000e-05
3.673428e-04	1.638044e-01	3.691928e-05
3.676553e-04	1.638899e-01	3.696861e-05
3.679681e-04	1.639754e-01	3.701799e-05
3.682810e-04	1.640610e-01	3.706742e-05
3.685940e-04	1.641465e-01	3.711689e-05
3.689072e-04	1.642321e-01	3.716641e-05
3.692205e-04	1.643176e-01	3.721598e-05
3.695341e-04	1.644032e-01	3.726559e-05
3.698477e-04	1.644888e-01	3.731526e-05
3.701615e-04	1.645744e-01	3.736497e-05
3.704755e-04	1.646600e-01	3.741473e-05
3.707896e-04	1.647456e-01	3.746453e-05
3.711039e-04	1.648312e-01	3.751438e-05
3.714183e-04	1.649168e-01	3.756428e-05
3.717329e-04	1.650025e-01	3.761423e-05
3.720477e-04	1.650881e-01	3.766423e-05
3.723626e-04	1.651738e-01	3.771427e-05
3.726777e-04	1.652595e-01	3.776436e-05
3.729929e-04	1.653452e-01	3.781450e-05
3.733082e-04	1.654309e-01	3.786468e-05
3.736238e-04	1.655166e-01	3.791492e-05
3.739395e-04	1.656023e-01	3.796520e-05
3.742553e-04	1.656881e-01	3.801553e-05
3.745713e-04	1.657738e-01	3.806591e-05
3.748874e-04	1.658596e-01	3.811633e-05
3.752037e-04	1.659454e-01	3.816681e-05
3.755202e-04	1.660311e-01	3.821733e-05
3.758368e-04	1.661169e-01	3.826790e-05
3.761536e-04	1.662027e-01	3.831851e-05
3.764705e-04	1.662885e-01	3.836918e-05
3.767876e-04	1.663744e-01	3.841989e-05
3.771049e-04	1.664602e-01	3.847065e-05
3.774223e-04	1.665461e-01	3.852146e-05
3.777398e-04	1.666319e-01	3.857232e-05
3.780575e-04	1.667178e-01	3.862322e-05
3.783754e-04	1.668037e-01	3.867418e-05
3.786934e-04	1.668896e-01	3.872518e-05
3.790116e-04	1.669755e-01	3.877623e-05
3.793300e-04	1.670614e-01	3.882733e-05
3.796485e-04	1.671473e-01	3.887848e-05
3.799671e-04	1.672333e-01	3.892967e-05
3.802859e-04	1.673192e-01	3.898092e-05
3.806049e-04	1.674052e-01	3.903221e-05
3.809240e-04	1.674911e-01	3.908355e-05
3.812433e-04	1.675771e-01	3.913494e-05
3.815627e-04	1.676631e-01	3.918638e-05
3.818823e-04	1.677491e-01	3.923786e-05
3.822021e-04	1.678351e-01	3.928940e-05
3.825220e-04	1.679212e-01	3.934098e-05
3.828421e-04	1.680072e-01	3.939261e-05
3.831623e-04	1.680933e-01	3.944429e-05
3.834827e-04	1.681793e-01	3.949602e-05
3.838032e-04	1.682654e-01	3.954780e-05
3.841239e-04	1.683515e-01	3.959963e-05
3.844448e-04	1.684376e-01	3.965150e-05
3.847658e-04	1.685237e-01	3.970343e-05
3.850869e-04	1.686098e-01	3.975540e-05
3.854083e-04	1.686959e-01	3.980743e-05
3.857297e-04	1.687821e-01	3.985950e-05
3.860514e-04	1.688682e-01	3.991162e-05
3.863732e-04	1.689544e-01	3.996379e-05
3.866951e-04	1.690405e-01	4.001601e-05
3.870173e-04	1.691267e-01	4.006827e-05
3.873395e-04	1.692129e-01	4.012059e-05
3.876620e-04	1.692991e-01	4.017295e-05
3.879846e-04	1.693853e-01	4.022537e-05
3.883073e-04	1.694716e-01	4.027783e-05
3.886302e-04	1.695578e-01	4.033035e-05
3.889533e-04	1.696441e-01	4.038291e-05
3.892765e-04	1.697303e-01	4.043552e-05
3.895999e-04	1.698166e-01	4.048818e-05
3.899234e-04	1.699029e-01	4.054089e-05
3.902471e-04	1.699892e-01	4.059365e-05
3.905709e-04	1.700755e-01	4.064646e-05
3.908950e-04	1.701618e-01	4.069932e-05
3.912191e-04	1.702481e-01	4.075223e-05
3.915435e-04	1.703345e-01	4.080519e-05
3.918679e-04	1.704208e-01	4.085819e-05
3.921926e-04	1.705072e-01	4.091125e-05
3.925174e-04	1.705936e-01	4.096436e-05
3.928424e-04	1.706800e-01	4.101751e-05
3.931675e-04	1.707664e-01	4.107072e-05
3.934928e-04	1.708528e-01	4.112397e-05
3.938182e-04	1.709392e-01	4.117728e-05
3.941438e-04	1.710256e-01	4.123063e-05
3.944695e-04	1.711121e-01	4.128404e-05
3.947955e-04	1.711985e-01	4.133749e-05
3.951215e-04	1.712850e-01	4.139099e-05
3.954478e-04	1.713715e-01	4.144455e-05
3.957742e-04	1.714579e-01	4.149815e-05
3.961007e-04	1.715444e-01	4.155180e-05
3.964274e-04	1.716309e-01	4.160551e-05
3.967543e-04	1.717175e-01	4.165926e-05
3.970813e-04	1.718040e-01	4.171307e-05
3.974085e-04	1.718905e-01	4.176692e-05
3.977359e-04	1.719771e-01	4.182082e-05
3.980634e-04	1.720637e-01	4.187478e-05
3.983910e-04	1.721502e-01	4.192878e-05
3.987188e-04	1.722368e-01	4.198284e-05
3.990468e-04	1.723234e-01	4.203694e-05
3.993750e-04	1.724100e-01	4.209109e-05
3.997033e-04	1.724967e-01	4.214530e-05
4.000317e-04	1.725833e-01	4.219955e-05
4.003604e-04	1.726699e-01	4.225386e-05
4.006892e-04	1.727566e-01	4.230822e-05
4.010181e-04	1.728433e-01	4.236262e-05
4.013472e-04	1.729299e-01	4.241708e-05
4.016765e-04	1.730166e-01	4.247159e-05
4.020059e-04	1.731033e-01	4.252615e-05
4.023355e-04	1.731900e-01	4.258075e-05
4.026652e-04	1.732768e-01	4.263541e-05
4.029951e-04	1.733635e-01	4.269012e-05
4.033252e-04	1.734502e-01	4.274488e-05
4.036554e-04	1.735370e-01	4.279969e-05
4.039858e-04	1.736238e-01	4.285455e-05
4.043163e-04	1.737105e-01	4.290947e-05
4.046470e-04	1.737973e-01	4.296443e-05
4.049779e-04	1.738841e-01	4.301944e-05
4.053089e-04	1.739710e-01	4.307451e-05
4.056401e-04	1.740578e-01	4.312962e-05
4.059715e-04	1.741446e-01	4.318479e-05
4.063030e-04	1.742315e-01	4.324001e-05
4.066346e-04	1.743183e-01	4.329528e-05
4.069665e-04	1.744052e-01	4.335060e-05
4.072984e-04	1.744921e-01	4.340597e-05
4.076306e-04	1.745790e-01	4.346139e-05
4.079629e-04	1.746659e-01	4.351686e-05
4.082954e-04	1.747528e-01	4.357238e-05
4.086280e-04	1.748397e-01	4.362796e-05
4.089608e-04	1.749266e-01	4.368358e-05
4.092937e-04	1.750136e-01	4.373926e-05
4.096269e-04	1.751005e-01	4.379499e-05
4.099601e-04	1.751875e-01	4.385077e-05
4.102936e-04	1.752745e-01	4.390660e-05
4.106272e-04	1.753615e-01	4.396248e-05
4.109609e-04	1.754485e-01	4.401841e-05
4.112949e-04	1.755355e-01	4.407440e-05
4.116289e-04	1.756225e-01	4.413044e-05
4.119632e-04	1.757096e-01	4.418652e-05
4.122976e-04	1.757966e-01	4.424266e-05
4.126321e-04	1.758837e-01	4.429885e-05
4.129669e-04	1.759708e-01	4.435510e-05
4.133018e-04	1.760578e-01	4.441139e-05
4.136368e-04	1.761449e-01	4.446773e-05
4.139720e-04	1.762321e-01	4.452413e-05
4.143074e-04	1.763192e-01	4.458058e-05
4.146429e-04	1.764063e-01	4.463708e-05
4.149786e-04	1.764934e-01	4.469363e-05
4.153145e-04	1.765806e-01	4.475024e-05
4.156505e-04	1.766678e-01	4.480689e-05
4.159867e-04	1.767549e-01	4.486360e-05
4.163230e-04	1.768421e-01	4.492036e-05
4.166596e-04	1.769293e-01	4.497717e-05
4.169962e-04	1.770165e-01	4.503404e-05
4.173331e-04	1.771037e-01	4.509095e-05
4.176701e-04	1.771910e-01	4.514792e-05
4.180072e-04	1.772782e-01	4.520494e-05
4.183445e-04	1.773655e-01	4.526201e-05
4.186820e-04	1.774527e-01	4.531914e-05
4.190197e-04	1.775400e-01	4.537631e-05
4.193575e-04	1.776273e-01	4.543354e-05
4.196954e-04	1.777146e-01	4.549082e-05
4.200336e-04	1.778019e-01	4.554815e-05
4.203718e-04	1.778892e-01	4.560554e-05
4.207103e-04	1.779766e-01	4.566298e-05
4.210489e-04	1.780639e-01	4.572046e-05
4.213877e-04	1.781513e-01	4.577801e-05
4.217267e-04	1.782386e-01	4.583560e-05
4.220658e-04	1.783260e-01	4.589325e-05
4.224050e-04	1.784134e-01	4.595095e-05
4.227445e-04	1.785008e-01	4.600870e-05
4.230841e-04	1.785882e-01	4.606650e-05
4.234238e-04	1.786756e-01	4.612436e-05
4.237637e-04	1.787631e-01	4.618227e-05
4.241038e-04	1.788505e-01	4.624023e-05
4.244441e-04	1.789380e-01	4.629825e-05
4.247845e-04	1.790254e-01	4.635631e-05
4.251251e-04	1.791129e-01	4.641443e-05
4.254658e-04	1.792004e-01	4.647261e-05
4.258067e-04	1.792879e-01	4.653083e-05
4.261478e-04	1.793754e-01	4.658911e-05
4.264890e-04	1.794629e-01	4.664744e-05
4.268304e-04	1.795505e-01	4.670583e-05
4.271719e-04	1.796380e-01	4.676426e-05
4.275137e-04	1.797256e-01	4.682275e-05
4.278555e-04	1.798132e-01	4.688130e-05
4.281976e-04	1.799007e-01	4.693989e-05
4.285398e-04	1.799883e-01	4.699854e-05
4.288822e-04	1.800759e-01	4.705725e-05
4.292247e-04	1.801636e-01	4.711600e-05
4.295674e-04	1.802512e-01	4.717481e-05
4.299103e-04	1.803388e-01	4.723367e-05
4.302533e-04	1.804265e-01	4.729259e-05
4.305965e-04	1.805141e-01	4.735156e-05
4.309399e-04	1.806018e-01	4.741058e-05
4.312834e-04	1.806895e-01	4.746965e-05
4.316271e-04	1.807772e-01	4.752878e-05
4.319709e-04	1.808649e-01	4.758796e-05
4.323149e-04	1.809526e-01	4.764720e-05
4.326591e-04	1.810403e-01	4.770649e-05
4.330035e-04	1.811281e-01	4.776583e-05
4.333480e-04	1.812158e-01	4.782522e-05
4.336926e-04	1.813036e-01	4.788467e-05
4.340375e-04	1.813914e-01	4.794418e-05
4.343825e-04	1.814792e-01	4.800373e-05
4.347276e-04	1.815670e-01	4.806334e-05
4.350730e-04	1.816548e-01	4.812301e-05
4.354185e-04	1.817426e-01	4.818272e-05
4.357641e-04	1.818304e-01	4.824250e-05
4.361100e-04	1.819183e-01	4.830232e-05
4.364559e-04	1.820061e-01	4.836220e-05
4.368021e-04	1.820940e-01	4.842213e-05
4.371484e-04	1.821819e-01	4.848212e-05
4.374949e-04	1.822697e-01	4.854216e-05
4.378416e-04	1.823576e-01	4.860225e-05
4.381884e-04	1.824456e-01	4.866240e-05
4.385354e-04	1.825335e-01	4.872261e-05
4.388825e-04	1.826214e-01	4.878286e-05
4.392298e-04	1.827094e-01	4.884317e-05
4.395773e-04	1.827973e-01	4.890354e-05
4.399249e-04	1.828853e-01	4.896396e-05
4.402727e-04	1.829733e-01	4.902443e-05
4.406207e-04	1.830613e-01	4.908496e-05
4.409689e-04	1.831493e-01	4.914554e-05
4.413172e-04	1.832373e-01	4.920618e-05
4.416656e-04	1.833253e-01	4.926687e-05
4.420143e-04	1.834133e-01	4.932761e-05
4.423631e-04	1.835014e-01	4.938841e-05
4.427120e-04	1.835894e-01	4.944926e-05
4.430612e-04	1.836775e-01	4.951017e-05
4.434105e-04	1.837656e-01	4.957113e-05
4.437599e-04	1.838537e-01	4.963215e-05
4.441096e-04	1.839418e-01	4.969322e-05
4.444594e-04	1.840299e-01	4.975435e-05
4.448093e-04	1.841180e-01	4.981553e-05
4.451595e-04	1.842062e-01	4.987677e-05
4.455097e-04	1.842943e-01	4.993806e-05
4.458602e-04	1.843825e-01	4.999940e-05
4.462108e-04	1.844707e-01	5.006080e-05
4.465616e-04	1.845589e-01	5.012225e-05
4.469126e-04	1.846470e-01	5.018376e-05
4.472637e-04	1.847353e-01	5.024533e-05
4.476150e-04	1.848235e-01	5.030695e-05
4.479665e-04	1.849117e-01	5.036862e-05
4.483181e-04	1.849999e-01	5.043035e-05
4.486699e-04	1.850882e-01	5.049213e-05
4.490219e-04	1.851765e-01	5.055397e-05
4.493740e-04	1.852647e-01	5.061587e-05
4.497263e-04	1.853530e-01	5.067782e-05
4.500787e-04	1.854413e-01	5.073982e-05
4.504314e-04	1.855296e-01	5.080188e-05
4.507842e-04	1.856180e-01	5.086400e-05
4.511371e-04	1.857063e-01	5.092617e-05
4.514902e-04	1.857946e-01	5.098839e-05
4.518435e-04	1.858830e-01	5.105067e-05
4.521970e-04	1.859714e-01	5.111301e-05
4.525506e-04	1.860597e-01	5.117540e-05
4.529044e-04	1.861481e-01	5.123785e-05
4.532584e-04	1.862365e-01	5.130035e-05
4.536125e-04	1.863250e-01	5.136291e-05
4.539668e-04	1.864134e-01	5.142552e-05
4.543213e-04	1.865018e-01	5.148819e-05
4.546759e-04	1.865903e-01	5.155091e-05
4.550307e-04	1.866787e-01	5.161369e-05
4.553857e-04	1.867672e-01	5.167653e-05
4.557408e-04	1.868557e-01	5.173942e-05
4.560961e-04	1.869442e-01	5.180237e-05
4.564516e-04	1.870327e-01	5.186537e-05
4.568073e-04	1.871212e-01	5.192843e-05
4.571631e-04	1.872097e-01	5.199154e-05
4.575190e-04	1.872983e-01	5.205471e-05
4.578752e-04	1.873868e-01	5.211794e-05
4.582315e-04	1.874754e-01	5.218122e-05
4.585880e-04	1.875639e-01	5.224456e-05
4.589446e-04	1.876525e-01	5.230795e-05
4.593014e-04	1.877411e-01	5.237140e-05
4.596584e-04	1.878297e-01	5.243491e-05
4.600156e-04	1.879184e-01	5.249847e-05
4.603729e-04	1.880070e-01	5.256209e-05
4.607304e-04	1.880956e-01	5.262576e-05
4.610881e-04	1.881843e-01	5.268949e-05
4.614459e-04	1.882730e-01	5.275328e-05
4.618039e-04	1.883616e-01	5.281712e-05
4.621620e-04	1.884503e-01	5.288102e-05
4.625204e-04	1.885390e-01	5.294498e-05
4.628789e-04	1.886277e-01	5.300899e-05
4.632375e-04	1.887165e-01	5.307306e-05
4.635964e-04	1.888052e-01	5.313719e-05
4.639554e-04	1.888939e-01	5.320137e-05
4.643146e-04	1.889827e-01	5.326561e-05
4.646739e-04	1.890715e-01	5.332990e-05
4.650334e-04	1.891602e-01	5.339425e-05
4.653931e-04	1.892490e-01	5.345866e-05
4.657530e-04	1.893378e-01	5.352312e-05
4.661130e-04	1.894266e-01	5.358765e-05
4.664732e-04	1.895155e-01	5.365222e-05
4.668335e-04	1.896043e-01	5.371686e-05
4.671941e-04	1.896932e-01	5.378155e-05
4.675548e-04	1.897820e-01	5.384630e-05
4.679156e-04	1.898709e-01	5.391110e-05
4.682767e-04	1.899598e-01	5.397597e-05
4.686379e-04	1.900487e-01	5.404088e-05
4.689993e-04	1.901376e-01	5.410586e-05
4.693608e-04	1.902265e-01	5.417089e-05
4.697225e-04	1.903154e-01	5.423598e-05
4.700844e-04	1.904044e-01	5.430113e-05
4.704465e-04	1.904933e-01	5.436633e-05
4.708087e-04	1.905823e-01	5.443160e-05
4.711711e-04	1.906713e-01	5.449691e-05
4.715336e-04	1.907602e-01	5.456229e-05
4.718964e-04	1.908492e-01	5.462772e-05
4.722593e-04	1.909383e-01	5.469321e-05
4.726224e-04	1.910273e-01	5.475876e-05
4.729856e-04	1.911163e-01	5.482437e-05
4.733490e-04	1.912054e-01	5.489003e-05
4.737126e-04	1.912944e-01	5.495575e-05
4.740764e-04	1.913835e-01	5.502152e-05
4.744403e-04	1.914726e-01	5.508736e-05
4.748044e-04	1.915616e-01	5.515325e-05
4.751687e-04	1.916508e-01	5.521920e-05
4.755331e-04	1.917399e-01	5.528521e-05
4.758977e-04	1.918290e-01	5.535127e-05
4.762625e-04	1.919181e-01	5.541740e-05
4.766274e-04	1.920073e-01	5.548358e-05
4.769926e-04	1.920964e-01	5.554981e-05
4.773578e-04	1.921856e-01	5.561611e-05
4.777233e-04	1.922748e-01	5.568246e-05
4.780889e-04	1.923640e-01	5.574888e-05
4.784547e-04	1.924532e-01	5.581534e-05
4.788207e-04	1.925424e-01	5.588187e-05
4.791869e-04	1.926316e-01	5.594846e-05
4.795532e-04	1.927209e-01	5.601510e-05
4.799197e-04	1.928101e-01	5.608180e-05
4.802863e-04	1.928994e-01	5.614856e-05
4.806532e-04	1.929887e-01	5.621538e-05
4.810202e-04	1.930780e-01	5.628225e-05
4.813873e-04	1.931673e-01	5.634919e-05
4.817547e-04	1.932566e-01	5.641618e-05
4.821222e-04	1.933459e-01	5.648323e-05
4.824899e-04	1.934352e-01	5.655034e-05
4.828577e-04	1.935246e-01	5.661750e-05
4.832258e-04	1.936139e-01	5.668473e-05
4.835940e-04	1.937033e-01	5.675201e-05
4.839623e-04	1.937927e-01	5.681935e-05
4.843309e-04	1.938821e-01	5.688675e-05
4.846996e-04	1.939715e-01	5.695421e-05
4.850685e-04	1.940609e-01	5.702173e-05
4.854376e-04	1.941503e-01	5.708931e-05
4.858068e-04	1.942397e-01	5.715694e-05
4.861762e-04	1.943292e-01	5.722463e-05
4.865458e-04	1.944186e-01	5.729239e-05
4.869155e-04	1.945081e-01	5.736020e-05
4.872854e-04	1.945976e-01	5.742806e-05
4.876555e-04	1.946871e-01	5.749599e-05
4.880258e-04	1.947766e-01	5.756398e-05
4.883962e-04	1.948661e-01	5.763202e-05
4.887668e-04	1.949556e-01	5.770013e-05
4.891376e-04	1.950452e-01	5.776829e-05
4.895086e-04	1.951347e-01	5.783651e-05
4.898797e-04	1.952243e-01	5.790480e-05
4.902510e-04	1.953139e-01	5.797314e-05
4.906225e-04	1.954035e-01	5.804154e-05
4.909941e-04	1.954931e-01	5.810999e-05
4.913659e-04	1.955827e-01	5.817851e-05
4.917379e-04	1.956723e-01	5.824709e-05
4.921101e-04	1.957619e-01	5.831572e-05
4.924824e-04	1.958516e-01	5.838442e-05
4.928549e-04	1.959412e-01	5.845317e-05
4.932276e-04	1.960309e-01	5.852199e-05
4.936005e-04	1.961206e-01	5.859086e-05
4.939735e-04	1.962103e-01	5.865979e-05
4.943467e-04	1.963000e-01	5.872878e-05
4.947201e-04	1.963897e-01	5.879783e-05
4.950936e-04	1.964794e-01	5.886695e-05
4.954674e-04	1.965691e-01	5.893612e-05
4.958413e-04	1.966589e-01	5.900534e-05
4.962153e-04	1.967486e-01	5.907463e-05
4.965896e-04	1.968384e-01	5.914398e-05
4.969640e-04	1.969282e-01	5.921339e-05
4.973386e-04	1.970180e-01	5.928286e-05
4.977133e-04	1.971078e-01	5.935239e-05
4.980883e-04	1.971976e-01	5.942198e-05
4.984634e-04	1.972875e-01	5.949162e-05
4.988387e-04	1.973773e-01	5.956133e-05
4.992141e-04	1.974671e-01	5.963110e-05
4.995898e-04	1.975570e-01	5.970093e-05
4.999656e-04	1.976469e-01	5.977081e-05
5.003416e-04	1.977368e-01	5.984076e-05
5.007177e-04	1.978267e-01	5.991077e-05
5.010940e-04	1.979166e-01	5.998083e-05
5.014705e-04	1.980065e-01	6.005096e-05
5.018472e-04	1.980964e-01	6.012115e-05
5.022241e-04	1.981864e-01	6.019140e-05
5.026011e-04	1.982763e-01	6.026171e-05
5.029783e-04	1.983663e-01	6.033207e-05
5.033557e-04	1.984563e-01	6.040250e-05
5.037332e-04	1.985463e-01	6.047299e-05
5.041109e-04	1.986363e-01	6.054354e-05
5.044888e-04	1.987263e-01	6.061415e-05
5.048669e-04	1.988163e-01	6.068482e-05
5.052452e-04	1.989064e-01	6.075555e-05
5.056236e-04	1.989964e-01	6.082634e-05
5.060022e-04	1.990865e-01	6.089719e-05
5.063809e-04	1.991766e-01	6.096810e-05
5.067599e-04	1.992666e-01	6.103908e-05
5.071390e-04	1.993567e-01	6.111011e-05
5.075183e-04	1.994469e-01	6.118120e-05
5.078978e-04	1.995370e-01	6.125236e-05
5.082774e-04	1.996271e-01	6.132357e-05
5.086572e-04	1.997172e-01	6.139485e-05
5.090372e-04	1.998074e-01	6.146619e-05
5.094174e-04	1.998976e-01	6.153758e-05
5.097978e-04	1.999877e-01	6.160904e-05
5.101783e-04	2.000779e-01	6.168056e-05
5.105590e-04	2.001681e-01	6.175214e-05
5.109399e-04	2.002583e-01	6.182379e-05
5.113209e-04	2.003486e-01	6.189549e-05
5.117021e-04	2.004388e-01	6.196725e-05
5.120835e-04	2.005291e-01	6.203908e-05
5.124651e-04	2.006193e-01	6.211096e-05
5.128469e-04	2.007096e-01	6.218291e-05
5.132288e-04	2.007999e-01	6.225492e-05
5.136109e-04	2.008902e-01	6.232699e-05
5.139932e-04	2.009805e-01	6.239912e-05
5.143756e-04	2.010708e-01	6.247131e-05
5.147583e-04	2.011611e-01	6.254357e-05
5.151411e-04	2.012515e-01	6.261588e-05
5.155241e-04	2.013418e-01	6.268826e-05
5.159072e-04	2.014322e-01	6.276070e-05
5.162906e-04	2.015226e-01	6.283320e-05
5.166741e-04	2.016129e-01	6.290576e-05
5.170578e-04	2.017033e-01	6.297838e-05
5.174416e-04	2.017938e-01	6.305107e-05
5.178257e-04	2.018842e-01	6.312381e-05
5.182099e-04	2.019746e-01	6.319662e-05
5.185943e-04	2.020651e-01	6.326949e-05
5.189789e-04	2.021555e-01	6.334242e-05
5.193636e-04	2.022460e-01	6.341541e-05
5.197485e-04	2.023365e-01	6.348847e-05
5.201336e-04	2.024270e-01	6.356159e-05
5.205189e-04	2.025175e-01	6.363477e-05
5.209044e-04	2.026080e-01	6.370801e-05
5.212900e-04	2.026985e-01	6.378131e-05
5.216758e-04	2.027890e-01	6.385467e-05
5.220618e-04	2.028796e-01	6.392810e-05
5.224480e-04	2.029702e-01	6.400159e-05
5.228343e-04	2.030607e-01	6.407514e-05
5.232208e-04	2.031513e-01	6.414876e-05
5.236075e-04	2.032419e-01	6.422243e-05
5.239944e-04	2.033325e-01	6.429617e-05
5.243815e-04	2.034231e-01	6.436997e-05
5.247687e-04	2.035138e-01	6.444383e-05
5.251561e-04	2.036044e-01	6.451776e-05
5.255437e-04	2.036951e-01	6.459175e-05
5.259315e-04	2.037858e-01	6.466580e-05
5.263194e-04	2.038764e-01	6.473991e-05
5.267075e-04	2.039671e-01	6.481408e-05
5.270958e-04	2.040578e-01	6.488832e-05
5.274843e-04	2.041485e-01	6.496262e-05
5.278729e-04	2.042393e-01	6.503698e-05
5.282618e-04	2.043300e-01	6.511141e-05
5.286508e-04	2.044208e-01	6.518590e-05
5.290399e-04	2.045115e-01	6.526045e-05
5.294293e-04	2.046023e-01	6.533506e-05
5.298189e-04	2.046931e-01	6.540974e-05
5.302086e-04	2.047839e-01	6.548448e-05
5.305985e-04	2.048747e-01	6.555928e-05
5.309885e-04	2.049655e-01	6.563415e-05
5.313788e-04	2.050563e-01	6.570908e-05
5.317692e-04	2.051472e-01	6.578407e-05
5.321598e-04	2.052380e-01	6.585912e-05
5.325506e-04	2.053289e-01	6.593424e-05
5.329416e-04	2.054198e-01	6.600942e-05
5.333328e-04	2.055107e-01	6.608466e-05
5.337241e-04	2.056016e-01	6.615997e-05
5.341156e-04	2.056925e-01	6.623534e-05
5.345073e-04	2.057834e-01	6.631078e-05
5.348991e-04	2.058743e-01	6.638627e-05
5.352912e-04	2.059653e-01	6.646183e-05
5.356834e-04	2.060562e-01	6.653746e-05
5.360758e-04	2.061472e-01	6.661314e-05
5.364684e-04	2.062382e-01	6.668889e-05
5.368611e-04	2.063292e-01	6.676471e-05
5.372541e-04	2.064202e-01	6.684059e-05
5.376472e-04	2.065112e-01	6.691653e-05
5.380405e-04	2.066023e-01	6.699253e-05
5.384340e-04	2.066933e-01	6.706860e-05
5.388276e-04	2.067843e-01	6.714473e-05
5.392214e-04	2.068754e-01	6.722093e-05
5.396155e-04	2.069665e-01	6.729719e-05
5.400097e-04	2.070576e-01	6.737351e-05
5.404040e-04	2.071487e-01	6.744990e-05
5.407986e-04	2.072398e-01	6.752635e-05
5.411933e-04	2.073309e-01	6.760287e-05
5.415882e-04	2.074221e-01	6.767945e-05
5.419833e-04	2.075132e-01	6.775609e-05
5.423786e-04	2.076044e-01	6.783280e-05
5.427740e-04	2.076955e-01	6.790957e-05
5.431697e-04	2.077867e-01	6.798640e-05
5.435655e-04	2.078779e-01	6.806330e-05
5.439615e-04	2.079691e-01	6.814027e-05
5.443577e-04	2.080603e-01	6.821730e-05
5.447540e-04	2.081516e-01	6.829439e-05
5.451505e-04	2.082428e-01	6.837155e-05
5.455473e-04	2.083341e-01	6.844877e-05
5.459442e-04	2.084253e-01	6.852605e-05
5.463412e-04	2.085166e-01	6.860340e-05
5.467385e-04	2.086079e-01	6.868082e-05
5.471359e-04	2.086992e-01	6.875830e-05
5.475335e-04	2.087905e-01	6.883584e-05
5.479313e-04	2.088818e-01	6.891345e-05
5.483293e-04	2.089732e-01	6.899112e-05
5.487275e-04	2.090645e-01	6.906886e-05
5.491258e-04	2.091559e-01	6.914666e-05
5.495243e-04	2.092472e-01	6.922453e-05
5.499230e-04	2.093386e-01	6.930246e-05
5.503219e-04	2.094300e-01	6.938045e-05
5.507210e-04	2.095214e-01	6.945851e-05
5.511202e-04	2.096128e-01	6.953664e-05
5.515197e-04	2.097043e-01	6.961483e-05
5.519193e-04	2.097957e-01	6.969309e-05
5.523191e-04	2.098872e-01	6.977141e-05
5.527190e-04	2.099786e-01	6.984980e-05
5.531192e-04	2.100701e-01	6.992825e-05
5.535195e-04	2.101616e-01	7.000676e-05
5.539200e-04	2.102531e-01	7.008534e-05
5.543207e-04	2.103446e-01	7.016399e-05
5.547216e-04	2.104361e-01	7.024270e-05
5.551227e-04	2.105277e-01	7.032148e-05
5.555239e-04	2.106192e-01	7.040032e-05
5.559253e-04	2.107108e-01	7.047923e-05
5.563269e-04	2.108024e-01	7.055820e-05
5.567287e-04	2.108939e-01	7.063724e-05
5.571307e-04	2.109855e-01	7.071635e-05
5.575329e-04	2.110771e-01	7.079552e-05
5.579352e-04	2.111688e-01	7.087475e-05
5.583377e-04	2.112604e-01	7.095405e-05
5.587404e-04	2.113520e-01	7.103342e-05
5.591433e-04	2.114437e-01	7.111285e-05
5.595464e-04	2.115353e-01	7.119235e-05
5.599496e-04	2.116270e-01	7.127191e-05
5.603530e-04	2.117187e-01	7.135154e-05
5.607566e-04	2.118104e-01	7.143124e-05
5.611604e-04	2.119021e-01	7.151100e-05
5.615644e-04	2.119938e-01	7.159082e-05
5.619686e-04	2.120856e-01	7.167072e-05
5.623729e-04	2.121773e-01	7.175068e-05
5.627774e-04	2.122691e-01	7.183070e-05
5.631821e-04	2.123609e-01	7.191079e-05
5.635870e-04	2.124526e-01	7.199095e-05
5.639921e-04	2.125444e-01	7.207117e-05
5.643974e-04	2.126363e-01	7.215146e-05
5.648028e-04	2.127281e-01	7.223182e-05
5.652084e-04	2.128199e-01	7.231224e-05
5.656142e-04	2.129117e-01	7.239273e-05
5.660202e-04	2.130036e-01	7.247328e-05
5.664264e-04	2.130955e-01	7.255390e-05
5.668328e-04	2.131873e-01	7.263459e-05
5.672393e-04	2.132792e-01	7.271534e-05
5.676460e-04	2.133711e-01	7.279616e-05
5.680529e-04	2.134630e-01	7.287705e-05
5.684600e-04	2.135550e-01	7.295800e-05
5.688673e-04	2.136469e-01	7.303902e-05
5.692747e-04	2.137389e-01	7.312011e-05
5.696824e-04	2.138308e-01	7.320126e-05
5.700902e-04	2.139228e-01	7.328248e-05
5.704982e-04	2.140148e-01	7.336377e-05
5.709064e-04	2.141068e-01	7.344512e-05
5.713148e-04	2.141988e-01	7.352654e-05
5.717234e-04	2.142908e-01	7.360803e-05
5.721321e-04	2.143828e-01	7.368958e-05
5.725410e-04	2.144749e-01	7.377121e-05
5.729501e-04	2.145669e-01	7.385289e-05
5.733594e-04	2.146590e-01	7.393465e-05
5.737689e-04	2.147511e-01	7.401647e-05
5.741786e-04	2.148432e-01	7.409836e-05
5.745884e-04	2.149353e-01	7.418032e-05
5.749985e-04	2.150274e-01	7.426234e-05
5.754087e-04	2.151195e-01	7.434443e-05
5.758191e-04	2.152116e-01	7.442659e-05
5.762297e-04	2.153038e-01	7.450882e-05
5.766405e-04	2.153960e-01	7.459111e-05
5.770514e-04	2.154881e-01	7.467347e-05
5.774626e-04	2.155803e-01	7.475590e-05
5.778739e-04	2.156725e-01	7.483839e-05
5.782854e-04	2.157647e-01	7.492095e-05
5.786971e-04	2.158569e-01	7.500358e-05
5.791090e-04	2.159492e-01	7.508628e-05
5.795211e-04	2.160414e-01	7.516905e-05
5.799333e-04	2.161337e-01	7.525188e-05
5.803458e-04	2.162259e-01	7.533478e-05
5.807584e-04	2.163182e-01	7.541775e-05
5.811712e-04	2.164105e-01	7.550079e-05
5.815842e-04	2.165028e-01	7.558389e-05
5.819974e-04	2.165951e-01	7.566706e-05
5.824108e-04	2.166875e-01	7.575030e-05
5.828243e-04	2.167798e-01	7.583361e-05
5.832380e-04	2.168722e-01	7.591699e-05
5.836520e-04	2.169645e-01	7.600043e-05
5.840661e-04	2.170569e-01	7.608394e-05
5.844804e-04	2.171493e-01	7.616752e-05
5.848949e-04	2.172417e-01	7.625117e-05
5.853095e-04	2.173341e-01	7.633489e-05
5.857244e-04	2.174265e-01	7.641868e-05
5.861394e-04	2.175189e-01	7.650253e-05
5.865547e-04	2.176114e-01	7.658645e-05
5.869701e-04	2.177039e-01	7.667044e-05
5.873857e-04	2.177963e-01	7.675450e-05
5.878014e-04	2.178888e-01	7.683862e-05
5.882174e-04	2.179813e-01	7.692282e-05
5.886336e-04	2.180738e-01	7.700708e-05
5.890499e-04	2.181663e-01	7.709142e-05
5.894665e-04	2.182588e-01	7.717582e-05
5.898832e-04	2.183514e-01	7.726029e-05
5.903001e-04	2.184439e-01	7.734482e-05
5.907172e-04	2.185365e-01	7.742943e-05
5.911344e-04	2.186291e-01	7.751411e-05
5.915519e-04	2.187217e-01	7.759885e-05
5.919696e-04	2.188143e-01	7.768367e-05
5.923874e-04	2.189069e-01	7.776855e-05
5.928054e-04	2.189995e-01	7.785350e-05
5.932236e-04	2.190921e-01	7.793852e-05
5.936420e-04	2.191848e-01	7.802361e-05
5.940606e-04	2.192775e-01	7.810877e-05
5.944794e-04	2.193701e-01	7.819399e-05
5.948984e-04	2.194628e-01	7.827929e-05
5.953175e-04	2.195555e-01	7.836466e-05
5.957369e-04	2.196482e-01	7.845009e-05
5.961564e-04	2.197409e-01	7.853559e-05
5.965761e-04	2.198337e-01	7.862117e-05
5.969960e-04	2.199264e-01	7.870681e-05
5.974161e-04	2.200192e-01	7.879252e-05
5.978363e-04	2.201119e-01	7.887830e-05
5.982568e-04	2.202047e-01	7.896415e-05
5.986775e-04	2.202975e-01	7.905007e-05
5.990983e-04	2.203903e-01	7.913606e-05
5.995193e-04	2.204831e-01	7.922212e-05
5.999405e-04	2.205760e-01	7.930825e-05
6.003619e-04	2.206688e-01	7.939445e-05
6.007835e-04	2.207616e-01	7.948072e-05
6.012053e-04	2.208545e-01	7.956706e-05
6.016273e-04	2.209474e-01	7.965347e-05
6.020494e-04	2.210403e-01	7.973994e-05
6.024718e-04	2.211332e-01	7.982649e-05
6.028943e-04	2.212261e-01	7.991311e-05
6.033170e-04	2.213190e-01	7.999980e-05
6.037399e-04	2.214119e-01	8.008655e-05
6.041630e-04	2.215049e-01	8.017338e-05
6.045863e-04	2.215978e-01	8.026028e-05
6.050098e-04	2.216908e-01	8.034725e-05
6.054335e-04	2.217838e-01	8.043428e-05
6.058573e-04	2.218768e-01	8.052139e-05
6.062814e-04	2.219698e-01	8.060857e-05
6.067056e-04	2.220628e-01	8.069582e-05
6.071300e-04	2.221558e-01	8.078314e-05
6.075546e-04	2.222489e-01	8.087053e-05
6.079794e-04	2.223419e-01	8.095799e-05
6.084044e-04	2.224350e-01	8.104552e-05
6.088296e-04	2.225281e-01	8.113312e-05
6.092549e-04	2.226212e-01	8.122079e-05
6.096805e-04	2.227143e-01	8.130853e-05
6.101062e-04	2.228074e-01	8.139634e-05
6.105322e-04	2.229005e-01	8.148422e-05
6.109583e-04	2.229936e-01	8.157218e-05
6.113846e-04	2.230868e-01	8.166020e-05
6.118111e-04	2.231799e-01	8.174830e-05
6.122378e-04	2.232731e-01	8.183646e-05
6.126647e-04	2.233663e-01	8.192470e-05
6.130918e-04	2.234595e-01	8.201301e-05
6.135190e-04	2.235527e-01	8.210139e-05
6.139465e-04	2.236459e-01	8.218984e-05
6.143741e-04	2.237392e-01	8.227836e-05
6.148020e-04	2.238324e-01	8.236695e-05
6.152300e-04	2.239257e-01	8.245561e-05
6.156582e-04	2.240189e-01	8.254434e-05
6.160866e-04	2.241122e-01	8.263315e-05
6.165152e-04	2.242055e-01	8.272202e-05
6.169440e-04	2.242988e-01	8.281097e-05
6.173729e-04	2.243921e-01	8.289999e-05
6.178021e-04	2.244855e-01	8.298908e-05
6.182315e-04	2.245788e-01	8.307824e-05
6.186610e-04	2.246722e-01	8.316747e-05
6.190907e-04	2.247655e-01	8.325678e-05
6.195207e-04	2.248589e-01	8.334616e-05
6.199508e-04	2.249523e-01	8.343560e-05
6.203811e-04	2.250457e-01	8.352512e-05
6.208116e-04	2.251391e-01	8.361471e-05
6.212423e-04	2.252325e-01	8.370437e-05
6.216732e-04	2.253260e-01	8.379411e-05
6.221042e-04	2.254194e-01	8.388391e-05
6.225355e-04	2.255129e-01	8.397379e-05
6.229670e-04	2.256063e-01	8.406374e-05
6.233986e-04	2.256998e-01	8.415376e-05
6.238304e-04	2.257933e-01	8.424386e-05
6.242625e-04	2.258868e-01	8.433402e-05
6.246947e-04	2.259803e-01	8.442426e-05
6.251271e-04	2.260739e-01	8.451457e-05
6.255597e-04	2.261674e-01	8.460495e-05
6.259925e-04	2.262610e-01	8.469540e-05
6.264255e-04	2.263545e-01	8.478593e-05
6.268587e-04	2.264481e-01	8.487653e-05
6.272920e-04	2.265417e-01	8.496720e-05
6.277256e-04	2.266353e-01	8.505794e-05
6.281594e-04	2.267289e-01	8.514875e-05
6.285933e-04	2.268226e-01	8.523964e-05
6.290274e-04	2.269162e-01	8.533060e-05
6.294618e-04	2.270099e-01	8.542163e-05
6.298963e-04	2.271035e-01	8.551274e-05
6.303310e-04	2.271972e-01	8.560392e-05
6.307659e-04	2.272909e-01	8.569517e-05
6.312010e-04	2.273846e-01	8.578649e-05
6.316363e-04	2.274783e-01	8.587788e-05
6.320718e-04	2.275720e-01	8.596935e-05
6.325075e-04	2.276658e-01	8.606089e-05
6.329433e-04	2.277595e-01	8.615251e-05
6.333794e-04	2.278533e-01	8.624419e-05
6.338157e-04	2.279470e-01	8.633595e-05
6.342521e-04	2.280408e-01	8.642778e-05
6.346888e-04	2.281346e-01	8.651969e-05
6.351256e-04	2.282284e-01	8.661167e-05
6.355626e-04	2.283223e-01	8.670372e-05
6.359998e-04	2.284161e-01	8.679584e-05
6.364372e-04	2.285099e-01	8.688804e-05
6.368749e-04	2.286038e-01	8.698031e-05
6.373127e-04	2.286977e-01	8.707266e-05
6.377506e-04	2.287915e-01	8.716507e-05
6.381888e-04	2.288854e-01	8.725756e-05
6.386272e-04	2.289793e-01	8.735013e-05
6.390658e-04	2.290732e-01	8.744276e-05
6.395046e-04	2.291672e-01	8.753548e-05
6.399435e-04	2.292611e-01	8.762826e-05
6.403827e-04	2.293551e-01	8.772112e-05
6.408220e-04	2.294490e-01	8.781405e-05
6.412616e-04	2.295430e-01	8.790705e-05
6.417013e-04	2.296370e-01	8.800013e-05
6.421412e-04	2.297310e-01	8.809329e-05
6.425813e-04	2.298250e-01	8.818651e-05
6.430217e-04	2.299190e-01	8.827981e-05
6.434622e-04	2.300131e-01	8.837319e-05
6.439029e-04	2.301071e-01	8.846663e-05
6.443438e-04	2.302012e-01	8.856016e-05
6.447849e-04	2.302953e-01	8.865375e-05
6.452262e-04	2.303893e-01	8.874742e-05
6.456676e-04	2.304834e-01	8.884116e-05
6.461093e-04	2.305776e-01	8.893498e-05
6.465512e-04	2.306717e-01	8.902887e-05
6.469932e-04	2.307658e-01	8.912284e-05
6.474355e-04	2.308600e-01	8.921688e-05
6.478780e-04	2.309541e-01	8.931100e-05
6.483206e-04	2.310483e-01	8.940518e-05
6.487635e-04	2.311425e-01	8.949945e-05
6.492065e-04	2.312367e-01	8.959378e-05
6.496497e-04	2.313309e-01	8.968820e-05
6.500932e-04	2.314251e-01	8.978268e-05
6.505368e-04	2.315193e-01	8.987724e-05
6.509806e-04	2.316136e-01	8.997188e-05
6.514246e-04	2.317078e-01	9.006659e-05
6.518688e-04	2.318021e-01	9.016138e-05
6.523132e-04	2.318963e-01	9.025624e-05
6.527578e-04	2.319906e-01	9.035117e-05
6.532026e-04	2.320849e-01	9.044618e-05
6.536476e-04	2.321793e-01	9.054126e-05
6.540928e-04	2.322736e-01	9.063642e-05
6.545382e-04	2.323679e-01	9.073166e-05
6.549838e-04	2.324623e-01	9.082696e-05
6.554295e-04	2.325566e-01	9.092235e-05
6.558755e-04	2.326510e-01	9.101781e-05
6.563217e-04	2.327454e-01	9.111334e-05
6.567680e-04	2.328398e-01	9.120895e-05
6.572146e-04	2.329342e-01	9.130463e-05
6.576613e-04	2.330286e-01	9.140039e-05
6.581083e-04	2.331231e-01	9.149623e-05
6.585554e-04	2.332175e-01	9.159214e-05
6.590028e-04	2.333120e-01	9.168812e-05
6.594503e-04	2.334064e-01	9.178418e-05
6.598981e-04	2.335009e-01	9.188032e-05
6.603460e-04	2.335954e-01	9.197653e-05
6.607941e-04	2.336899e-01	9.207282e-05
6.612424e-04	2.337844e-01	9.216918e-05
6.616910e-04	2.338790e-01	9.226562e-05
6.621397e-04	2.339735e-01	9.236213e-05
6.625886e-04	2.340681e-01	9.245872e-05
6.630377e-04	2.341626e-01	9.255539e-05
6.634870e-04	2.342572e-01	9.265213e-05
6.639365e-04	2.343518e-01	9.274895e-05
6.643862e-04	2.344464e-01	9.284584e-05
6.648361e-04	2.345410e-01	9.294281e-05
6.652862e-04	2.346357e-01	9.303985e-05
6.657365e-04	2.347303e-01	9.313697e-05
6.661870e-04	2.348250e-01	9.323417e-05
6.666377e-04	2.349196e-01	9.333144e-05
6.670886e-04	2.350143e-01	9.342879e-05
6.675396e-04	2.351090e-01	9.352622e-05
6.679909e-04	2.352037e-01	9.362372e-05
6.684424e-04	2.352984e-01	9.372130e-05
6.688941e-04	2.353931e-01	9.381895e-05
6.693459e-04	2.354879e-01	9.391668e-05
6.697980e-04	2.355826e-01	9.401449e-05
6.702503e-04	2.356774e-01	9.411237e-05
6.707027e-04	2.357722e-01	9.421033e-05
6.711554e-04	2.358670e-01	9.430837e-05
6.716083e-04	2.359617e-01	9.440648e-05
6.720613e-04	2.360566e-01	9.450467e-05
6.725146e-04	2.361514e-01	9.460293e-05
6.729680e-04	2.362462e-01	9.470128e-05
6.734217e-04	2.363411e-01	9.479970e-05
6.738755e-04	2.364359e-01	9.489819e-05
6.743296e-04	2.365308e-01	9.499677e-05
6.747838e-04	2.366257e-01	9.509542e-05
6.752383e-04	2.367206e-01	9.519414e-05
6.756929e-04	2.368155e-01	9.529295e-05
6.761478e-04	2.369104e-01	9.539183e-05
6.766028e-04	2.370053e-01	9.549079e-05
6.770580e-04	2.371003e-01	9.558982e-05
6.775135e-04	2.371952e-01	9.568893e-05
6.779691e-04	2.372902e-01	9.578812e-05
6.784250e-04	2.373852e-01	9.588739e-05
6.788810e-04	2.374802e-01	9.598673e-05
6.793372e-04	2.375752e-01	9.608615e-05
6.797937e-04	2.376702e-01	9.618565e-05
6.802503e-04	2.377652e-01	9.628523e-05
6.807071e-04	2.378603e-01	9.638488e-05
6.811642e-04	2.379553e-01	9.648461e-05
6.816214e-04	2.380504e-01	9.658442e-05
6.820788e-04	2.381455e-01	9.668431e-05
6.825365e-04	2.382406e-01	9.678427e-05
6.829943e-04	2.383357e-01	9.688431e-05
6.834523e-04	2.384308e-01	9.698443e-05
6.839105e-04	2.385259e-01	9.708463e-05
6.843690e-04	2.386210e-01	9.718490e-05
6.848276e-04	2.387162e-01	9.728526e-05
6.852864e-04	2.388113e-01	9.738569e-05
6.857455e-04	2.389065e-01	9.748620e-05
6.862047e-04	2.390017e-01	9.758678e-05
6.866641e-04	2.390969e-01	9.768745e-05
6.871237e-04	2.391921e-01	9.778819e-05
6.875836e-04	2.392873e-01	9.788901e-05
6.880436e-04	2.393826e-01	9.798991e-05
6.885038e-04	2.394778e-01	9.809089e-05
6.889643e-04	2.395731e-01	9.819194e-05
6.894249e-04	2.396684e-01	9.829308e-05
6.898857e-04	2.397636e-01	9.839429e-05
6.903467e-04	2.398589e-01	9.849558e-05
6.908080e-04	2.399543e-01	9.859695e-05
6.912694e-04	2.400496e-01	9.869839e-05
6.917310e-04	2.401449e-01	9.879992e-05
6.921929e-04	2.402403e-01	9.890152e-05
6.926549e-04	2.403356e-01	9.900321e-05
6.931171e-04	2.404310e-01	9.910497e-05
6.935796e-04	2.405264e-01	9.920681e-05
6.940422e-04	2.406218e-01	9.930873e-05
6.945051e-04	2.407172e-01	9.941073e-05
6.949681e-04	2.408126e-01	9.951280e-05
6.954313e-04	2.409080e-01	9.961496e-05
6.958948e-04	2.410035e-01	9.971719e-05
6.963584e-04	2.410989e-01	9.981951e-05
6.968223e-04	2.411944e-01	9.992190e-05
6.972863e-04	2.412899e-01	1.000244e-04
6.977506e-04	2.413854e-01	1.001269e-04
6.982150e-04	2.414809e-01	1.002296e-04
6.986797e-04	2.415764e-01	1.003323e-04
6.991445e-04	2.416719e-01	1.004351e-04
6.996096e-04	2.417674e-01	1.005379e-04
7.000748e-04	2.418630e-01	1.006409e-04
7.005403e-04	2.419586e-01	1.007439e-04
7.010059e-04	2.420541e-01	1.008470e-04
7.014718e-04	2.421497e-01	1.009502e-04
7.019379e-04	2.422453e-01	1.010535e-04
7.024041e-04	2.423409e-01	1.011568e-04
7.028706e-04	2.424366e-01	1.012602e-04
7.033373e-04	2.425322e-01	1.013637e-04
7.038041e-04	2.426279e-01	1.014673e-04
7.042712e-04	2.427235e-01	1.015710e-04
7.047385e-04	2.428192e-01	1.016747e-04
7.052060e-04	2.429149e-01	1.017785e-04
7.056737e-04	2.430106e-01	1.018824e-04
7.061415e-04	2.431063e-01	1.019864e-04
7.066096e-04	2.432020e-01	1.020905e-04
7.070779e-04	2.432978e-01	1.021946e-04
7.075464e-04	2.433935e-01	1.022989e-04
7.080151e-04	2.434893e-01	1.024032e-04
7.084840e-04	2.435850e-01	1.025075e-04
7.089531e-04	2.436808e-01	1.026120e-04
7.094224e-04	2.437766e-01	1.027165e-04
7.098919e-04	2.438724e-01	1.028212e-04
7.103617e-04	2.439683e-01	1.029259e-04
7.108316e-04	2.440641e-01	1.030307e-04
7.113017e-04	2.441599e-01	1.031355e-04
7.117720e-04	2.442558e-01	1.032405e-04
7.122425e-04	2.443517e-01	1.033455e-04
7.127133e-04	2.444475e-01	1.034506e-04
7.131842e-04	2.445434e-01	1.035558e-04
7.136553e-04	2.446393e-01	1.036611e-04
7.141267e-04	2.447353e-01	1.037664e-04
7.145982e-04	2.448312e-01	1.038718e-04
7.150700e-04	2.449271e-01	1.039773e-04
7.155419e-04	2.450231e-01	1.040829e-04
7.160141e-04	2.451191e-01	1.041886e-04
7.164865e-04	2.452150e-01	1.042944e-04
7.169590e-04	2.453110e-01	1.044002e-04
7.174318e-04	2.454070e-01	1.045061e-04
7.179048e-04	2.455031e-01	1.046121e-04
7.183779e-04	2.455991e-01	1.047182e-04
7.188513e-04	2.456951e-01	1.048243e-04
7.193249e-04	2.457912e-01	1.049306e-04
7.197987e-04	2.458873e-01	1.050369e-04
7.202727e-04	2.459833e-01	1.051433e-04
7.207469e-04	2.460794e-01	1.052498e-04
7.212213e-04	2.461755e-01	1.053564e-04
7.216959e-04	2.462717e-01	1.054630e-04
7.221707e-04	2.463678e-01	1.055697e-04
7.226458e-04	2.464639e-01	1.056765e-04
7.231210e-04	2.465601e-01	1.057834e-04
7.235964e-04	2.466562e-01	1.058904e-04
7.240721e-04	2.467524e-01	1.059975e-04
7.245479e-04	2.468486e-01	1.061046e-04
7.250239e-04	2.469448e-01	1.062118e-04
7.255002e-04	2.470410e-01	1.063191e-04
7.259767e-04	2.471372e-01	1.064265e-04
7.264533e-04	2.472335e-01	1.065340e-04
7.269302e-04	2.473297e-01	1.066415e-04
7.274073e-04	2.474260e-01	1.067491e-04
7.278845e-04	2.475223e-01	1.068568e-04
7.283620e-04	2.476186e-01	1.069646e-04
7.288397e-04	2.477149e-01	1.070725e-04
7.293176e-04	2.478112e-01	1.071805e-04
7.297957e-04	2.479075e-01	1.072885e-04
7.302740e-04	2.480038e-01	1.073966e-04
7.307525e-04	2.481002e-01	1.075048e-04
7.312313e-04	2.481965e-01	1.076131e-04
7.317102e-04	2.482929e-01	1.077215e-04
7.321893e-04	2.483893e-01	1.078299e-04
7.326687e-04	2.484857e-01	1.079385e-04
7.331482e-04	2.485821e-01	1.080471e-04
7.336280e-04	2.486785e-01	1.081558e-04
7.341079e-04	2.487750e-01	1.082646e-04
7.345881e-04	2.488714e-01	1.083734e-04
7.350685e-04	2.489679e-01	1.084824e-04
7.355490e-04	2.490644e-01	1.085914e-04
7.360298e-04	2.491608e-01	1.087005e-04
7.365108e-04	2.492573e-01	1.088097e-04
7.369920e-04	2.493538e-01	1.089190e-04
7.374734e-04	2.494504e-01	1.090283e-04
7.379550e-04	2.495469e-01	1.091378e-04
7.384369e-04	2.496434e-01	1.092473e-04
7.389189e-04	2.497400e-01	1.093569e-04
7.394011e-04	2.498366e-01	1.094666e-04
7.398836e-04	2.499332e-01	1.095764e-04
7.403662e-04	2.500298e-01	1.096863e-04
7.408491e-04	2.501264e-01	1.097962e-04
7.413321e-04	2.502230e-01	1.099062e-04
7.418154e-04	2.503196e-01	1.100163e-04
7.422989e-04	2.504163e-01	1.101265e-04
7.427826e-04	2.505129e-01	1.102368e-04
7.432665e-04	2.506096e-01	1.103472e-04
7.437506e-04	2.507063e-01	1.104576e-04
7.442349e-04	2.508030e-01	1.105681e-04
7.447194e-04	2.508997e-01	1.106787e-04
7.452041e-04	2.509964e-01	1.107894e-04
7.456891e-04	2.510931e-01	1.109002e-04
7.461742e-04	2.511899e-01	1.110111e-04
7.466596e-04	2.512866e-01	1.111220e-04
7.471451e-04	2.513834e-01	1.112331e-04
7.476309e-04	2.514802e-01	1.113442e-04
7.481169e-04	2.515770e-01	1.114554e-04
7.486030e-04	2.516738e-01	1.115667e-04
7.490894e-04	2.517706e-01	1.116780e-04
7.495760e-04	2.518674e-01	1.117895e-04
7.500629e-04	2.519643e-01	1.119010e-04
7.505499e-04	2.520611e-01	1.120126e-04
7.510371e-04	2.521580e-01	1.121243e-04
7.515245e-04	2.522549e-01	1.122361e-04
7.520122e-04	2.523517e-01	1.123480e-04
7.525000e-04	2.524487e-01	1.124600e-04
7.529881e-04	2.525456e-01	1.125720e-04
7.534764e-04	2.526425e-01	1.126841e-04
7.539649e-04	2.527394e-01	1.127963e-04
7.544536e-04	2.528364e-01	1.129086e-04
7.549425e-04	2.529334e-01	1.130210e-04
7.554316e-04	2.530303e-01	1.131335e-04
7.559209e-04	2.531273e-01	1.132460e-04
7.564104e-04	2.532243e-01	1.133587e-04
7.569002e-04	2.533213e-01	1.134714e-04
7.573901e-04	2.534184e-01	1.135842e-04
7.578803e-04	2.535154e-01	1.136971e-04
7.583706e-04	2.536125e-01	1.138100e-04
7.588612e-04	2.537095e-01	1.139231e-04
7.593520e-04	2.538066e-01	1.140362e-04
7.598430e-04	2.539037e-01	1.141495e-04
7.603342e-04	2.540008e-01	1.142628e-04
7.608256e-04	2.540979e-01	1.143762e-04
7.613173e-04	2.541950e-01	1.144897e-04
7.618091e-04	2.542922e-01	1.146033e-04
7.623011e-04	2.543893e-01	1.147169e-04
7.627934e-04	2.544865e-01	1.148307e-04
7.632859e-04	2.545837e-01	1.149445e-04
7.637786e-04	2.546809e-01	1.150584e-04
7.642714e-04	2.547781e-01	1.151724e-04
7.647646e-04	2.548753e-01	1.152865e-04
7.652579e-04	2.549725e-01	1.154006e-04
7.657514e-04	2.550697e-01	1.155149e-04
7.662451e-04	2.551670e-01	1.156292e-04
7.667391e-04	2.552642e-01	1.157437e-04
7.672332e-04	2.553615e-01	1.158582e-04
7.677276e-04	2.554588e-01	1.159728e-04
7.682222e-04	2.555561e-01	1.160875e-04
7.687170e-04	2.556534e-01	1.162022e-04
7.692120e-04	2.557507e-01	1.163171e-04
7.697072e-04	2.558481e-01	1.164320e-04
7.702026e-04	2.559454e-01	1.165471e-04
7.706982e-04	2.560428e-01	1.166622e-04
7.711941e-04	2.561402e-01	1.167774e-04
7.716901e-04	2.562376e-01	1.168927e-04
7.721864e-04	2.563350e-01	1.170081e-04
7.726829e-04	2.564324e-01	1.171235e-04
7.731796e-04	2.565298e-01	1.172391e-04
7.736765e-04	2.566272e-01	1.173547e-04
7.741736e-04	2.567247e-01	1.174704e-04
7.746709e-04	2.568221e-01	1.175862e-04
7.751685e-04	2.569196e-01	1.177021e-04
7.756662e-04	2.570171e-01	1.178181e-04
7.761642e-04	2.571146e-01	1.179342e-04
7.766624e-04	2.572121e-01	1.180503e-04
7.771608e-04	2.573096e-01	1.181666e-04
7.776594e-04	2.574072e-01	1.182829e-04
7.781582e-04	2.575047e-01	1.183993e-04
7.786572e-04	2.576023e-01	1.185158e-04
7.791565e-04	2.576998e-01	1.186324e-04
7.796559e-04	2.577974e-01	1.187491e-04
7.801556e-04	2.578950e-01	1.188659e-04
7.806555e-04	2.579926e-01	1.189827e-04
7.811556e-04	2.580903e-01	1.190996e-04
7.816559e-04	2.581879e-01	1.192167e-04
7.821564e-04	2.582855e-01	1.193338e-04
7.826571e-04	2.583832e-01	1.194510e-04
7.831581e-04	2.584809e-01	1.195683e-04
7.836592e-04	2.585786e-01	1.196857e-04
7.841606e-04	2.586763e-01	1.198031e-04
7.846622e-04	2.587740e-01	1.199207e-04
7.851640e-04	2.588717e-01	1.200383e-04
7.856660e-04	2.589694e-01	1.201560e-04
7.861682e-04	2.590672e-01	1.202738e-04
7.866707e-04	2.591649e-01	1.203917e-04
7.871733e-04	2.592627e-01	1.205097e-04
7.876762e-04	2.593605e-01	1.206278e-04
7.881793e-04	2.594583e-01	1.207460e-04
7.886826e-04	2.595561e-01	1.208642e-04
7.891861e-04	2.596539e-01	1.209826e-04
7.896898e-04	2.597517e-01	1.211010e-04
7.901937e-04	2.598496e-01	1.212195e-04
7.906979e-04	2.599475e-01	1.213381e-04
7.912022e-04	2.600453e-01	1.214568e-04
7.917068e-04	2.601432e-01	1.215756e-04
7.922116e-04	2.602411e-01	1.216945e-04
7.927166e-04	2.603390e-01	1.218134e-04
7.932218e-04	2.604369e-01	1.219325e-04
7.937273e-04	2.605349e-01	1.220516e-04
7.942329e-04	2.606328e-01	1.221709e-04
7.947388e-04	2.607308e-01	1.222902e-04
7.952449e-04	2.608287e-01	1.224096e-04
7.957512e-04	2.609267e-01	1.225291e-04
7.962577e-04	2.610247e-01	1.226486e-04
7.967644e-04	2.611227e-01	1.227683e-04
7.972714e-04	2.612208e-01	1.228881e-04
7.977785e-04	2.613188e-01	1.230079e-04
7.982859e-04	2.614168e-01	1.231279e-04
7.987935e-04	2.615149e-01	1.232479e-04
7.993013e-04	2.616130e-01	1.233680e-04
7.998093e-04	2.617111e-01	1.234882e-04
8.003175e-04	2.618091e-01	1.236085e-04
8.008260e-04	2.619073e-01	1.237289e-04
8.013346e-04	2.620054e-01	1.238493e-04
8.018435e-04	2.621035e-01	1.239699e-04
8.023526e-04	2.622017e-01	1.240905e-04
8.028619e-04	2.622998e-01	1.242113e-04
8.033715e-04	2.623980e-01	1.243321e-04
8.038812e-04	2.624962e-01	1.244530e-04
8.043912e-04	2.625944e-01	1.245740e-04
8.049013e-04	2.626926e-01	1.246951e-04
8.054117e-04	2.627908e-01	1.248163e-04
8.059223e-04	2.628890e-01	1.249376e-04
8.064332e-04	2.629873e-01	1.250590e-04
8.069442e-04	2.630855e-01	1.251804e-04
8.074555e-04	2.631838e-01	1.253020e-04
8.079669e-04	2.632821e-01	1.254236e-04
8.084786e-04	2.633804e-01	1.255453e-04
8.089905e-04	2.634787e-01	1.256671e-04
8.095027e-04	2.635770e-01	1.257890e-04
8.100150e-04	2.636753e-01	1.259110e-04
8.105276e-04	2.637737e-01	1.260331e-04
8.110403e-04	2.638721e-01	1.261553e-04
8.115533e-04	2.639704e-01	1.262776e-04
8.120665e-04	2.640688e-01	1.263999e-04
8.125800e-04	2.641672e-01	1.265224e-04
8.130936e-04	2.642656e-01	1.266449e-04
8.136075e-04	2.643640e-01	1.267675e-04
8.141215e-04	2.644625e-01	1.268903e-04
8.146358e-04	2.645609e-01	1.270131e-04
8.151504e-04	2.646594e-01	1.271360e-04
8.156651e-04	2.647578e-01	1.272590e-04
8.161800e-04	2.648563e-01	1.273820e-04
8.166952e-04	2.649548e-01	1.275052e-04
8.172106e-04	2.650533e-01	1.276285e-04
8.177262e-04	2.651518e-01	1.277518e-04
8.182420e-04	2.652504e-01	1.278753e-04
8.187580e-04	2.653489e-01	1.279988e-04
8.192743e-04	2.654475e-01	1.281224e-04
8.197908e-04	2.655461e-01	1.282462e-04
8.203075e-04	2.656446e-01	1.283700e-04
8.208244e-04	2.657432e-01	1.284939e-04
8.213415e-04	2.658418e-01	1.286179e-04
8.218589e-04	2.659405e-01	1.287419e-04
8.223764e-04	2.660391e-01	1.288661e-04
8.228942e-04	2.661378e-01	1.289904e-04
8.234122e-04	2.662364e-01	1.291147e-04
8.239304e-04	2.663351e-01	1.292392e-04
8.244489e-04	2.664338e-01	1.293637e-04
8.249675e-04	2.665325e-01	1.294883e-04
8.254864e-04	2.666312e-01	1.296131e-04
8.260055e-04	2.667299e-01	1.297379e-04
8.265248e-04	2.668286e-01	1.298628e-04
8.270444e-04	2.669274e-01	1.299878e-04
8.275641e-04	2.670261e-01	1.301129e-04
8.280841e-04	2.671249e-01	1.302381e-04
8.286043e-04	2.672237e-01	1.303633e-04
8.291247e-04	2.673225e-01	1.304887e-04
8.296453e-04	2.674213e-01	1.306142e-04
8.301662e-04	2.675201e-01	1.307397e-04
8.306872e-04	2.676190e-01	1.308653e-04
8.312085e-04	2.677178e-01	1.309911e-04
8.317300e-04	2.678167e-01	1.311169e-04
8.322518e-04	2.679155e-01	1.312428e-04
8.327737e-04	2.680144e-01	1.313688e-04
8.332959e-04	2.681133e-01	1.314949e-04
8.338183e-04	2.682122e-01	1.316211e-04
8.343409e-04	2.683112e-01	1.317474e-04
8.348637e-04	2.684101e-01	1.318738e-04
8.353868e-04	2.685090e-01	1.320003e-04
8.359100e-04	2.686080e-01	1.321268e-04
8.364335e-04	2.687070e-01	1.322535e-04
8.369572e-04	2.688060e-01	1.323803e-04
8.374812e-04	2.689050e-01	1.325071e-04
8.380053e-04	2.690040e-01	1.326340e-04
8.385297e-04	2.691030e-01	1.327611e-04
8.390543e-04	2.692020e-01	1.328882e-04
8.395791e-04	2.693011e-01	1.330154e-04
8.401041e-04	2.694001e-01	1.331427e-04
8.406294e-04	2.694992e-01	1.332701e-04
8.411549e-04	2.695983e-01	1.333976e-04
8.416806e-04	2.696974e-01	1.335252e-04
8.422065e-04	2.697965e-01	1.336529e-04
8.427326e-04	2.698956e-01	1.337807e-04
8.432590e-04	2.699948e-01	1.339085e-04
8.437856e-04	2.700939e-01	1.340365e-04
8.443124e-04	2.701931e-01	1.341646e-04
8.448394e-04	2.702922e-01	1.342927e-04
8.453667e-04	2.703914e-01	1.344209e-04
8.458941e-04	2.704906e-01	1.345493e-04
8.464218e-04	2.705898e-01	1.346777e-04
8.469497e-04	2.706891e-01	1.348062e-04
8.474779e-04	2.707883e-01	1.349349e-04
8.480062e-04	2.708876e-01	1.350636e-04
8.485348e-04	2.709868e-01	1.351924e-04
8.490636e-04	2.710861e-01	1.353213e-04
8.495926e-04	2.711854e-01	1.354503e-04
8.501219e-04	2.712847e-01	1.355794e-04
8.506513e-04	2.713840e-01	1.357085e-04
8.511810e-04	2.714833e-01	1.358378e-04
8.517109e-04	2.715827e-01	1.359672e-04
8.522411e-04	2.716820e-01	1.360966e-04
8.527714e-04	2.717814e-01	1.362262e-04
8.533020e-04	2.718808e-01	1.363559e-04
8.538328e-04	2.719801e-01	1.364856e-04
8.543638e-04	2.720795e-01	1.366154e-04
8.548951e-04	2.721790e-01	1.367454e-04
8.554265e-04	2.722784e-01	1.368754e-04
8.559582e-04	2.723778e-01	1.370055e-04
8.564902e-04	2.724773e-01	1.371358e-04
8.570223e-04	2.725767e-01	1.372661e-04
8.575547e-04	2.726762e-01	1.373965e-04
8.580873e-04	2.727757e-01	1.375270e-04
8.586201e-04	2.728752e-01	1.376576e-04
8.591531e-04	2.729747e-01	1.377883e-04
8.596864e-04	2.730743e-01	1.379191e-04
8.602198e-04	2.731738e-01	1.380500e-04
8.607535e-04	2.732733e-01	1.381809e-04
8.612875e-04	2.733729e-01	1.383120e-04
8.618216e-04	2.734725e-01	1.384432e-04
8.623560e-04	2.735721e-01	1.385745e-04
8.628906e-04	2.736717e-01	1.387058e-04
8.634254e-04	2.737713e-01	1.388373e-04
8.639605e-04	2.738709e-01	1.389688e-04
8.644957e-04	2.739706e-01	1.391005e-04
8.650312e-04	2.740702e-01	1.392322e-04
8.655669e-04	2.741699e-01	1.393641e-04
8.661029e-04	2.742696e-01	1.394960e-04
8.666391e-04	2.743693e-01	1.396280e-04
8.671755e-04	2.744690e-01	1.397601e-04
8.677121e-04	2.745687e-01	1.398924e-04
8.682489e-04	2.746684e-01	1.400247e-04
8.687860e-04	2.747682e-01	1.401571e-04
8.693233e-04	2.748679e-01	1.402896e-04
8.698608e-04	2.749677e-01	1.404222e-04
8.703985e-04	2.750675e-01	1.405549e-04
8.709365e-04	2.751673e-01	1.406877e-04
8.714747e-04	2.752671e-01	1.408206e-04
8.720131e-04	2.753669e-01	1.409536e-04
8.725517e-04	2.754667e-01	1.410867e-04
8.730906e-04	2.755666e-01	1.412199e-04
8.736297e-04	2.756664e-01	1.413531e-04
8.741690e-04	2.757663e-01	1.414865e-04
8.747086e-04	2.758662e-01	1.416200e-04
8.752483e-04	2.759661e-01	1.417536e-04
8.757883e-04	2.760660e-01	1.418872e-04
8.763286e-04	2.761659e-01	1.420210e-04
8.768690e-04	2.762658e-01	1.421548e-04
8.774097e-04	2.763658e-01	1.422888e-04
8.779506e-04	2.764657e-01	1.424228e-04
8.784917e-04	2.765657e-01	1.425570e-04
8.790330e-04	2.766657e-01	1.426912e-04
8.795746e-04	2.767657e-01	1.428256e-04
8.801164e-04	2.768657e-01	1.429600e-04
8.806585e-04	2.769657e-01	1.430946e-04
8.812007e-04	2.770657e-01	1.432292e-04
8.817432e-04	2.771658e-01	1.433639e-04
8.822859e-04	2.772658e-01	1.434988e-04
8.828288e-04	2.773659e-01	1.436337e-04
8.833720e-04	2.774660e-01	1.437687e-04
8.839154e-04	2.775661e-01	1.439038e-04
8.844590e-04	2.776662e-01	1.440390e-04
8.850028e-04	2.777663e-01	1.441744e-04
8.855469e-04	2.778665e-01	1.443098e-04
8.860912e-04	2.779666e-01	1.444453e-04
8.866357e-04	2.780668e-01	1.445809e-04
8.871805e-04	2.781670e-01	1.447166e-04
8.877255e-04	2.782671e-01	1.448524e-04
8.882707e-04	2.783673e-01	1.449883e-04
8.888161e-04	2.784676e-01	1.451243e-04
8.893617e-04	2.785678e-01	1.452604e-04
8.899076e-04	2.786680e-01	1.453966e-04
8.904537e-04	2.787683e-01	1.455329e-04
8.910001e-04	2.788685e-01	1.456693e-04
8.915467e-04	2.789688e-01	1.458058e-04
8.920935e-04	2.790691e-01	1.459424e-04
8.926405e-04	2.791694e-01	1.460790e-04
8.931877e-04	2.792697e-01	1.462158e-04
8.937352e-04	2.793700e-01	1.463527e-04
8.942829e-04	2.794704e-01	1.464897e-04
8.948309e-04	2.795707e-01	1.466268e-04
8.953790e-04	2.796711e-01	1.467640e-04
8.959274e-04	2.797715e-01	1.469012e-04
8.964760e-04	2.798719e-01	1.470386e-04
8.970249e-04	2.799723e-01	1.471761e-04
8.975740e-04	2.800727e-01	1.473137e-04
8.981233e-04	2.801731e-01	1.474513e-04
8.986728e-04	2.802735e-01	1.475891e-04
8.992226e-04	2.803740e-01	1.477270e-04
8.997726e-04	2.804745e-01	1.478649e-04
9.003228e-04	2.805749e-01	1.480030e-04
9.008733e-04	2.806754e-01	1.481412e-04
9.014239e-04	2.807759e-01	1.482794e-04
9.019749e-04	2.808765e-01	1.484178e-04
9.025260e-04	2.809770e-01	1.485563e-04
9.030774e-04	2.810775e-01	1.486948e-04
9.036290e-04	2.811781e-01	1.488335e-04
9.041808e-04	2.812787e-01	1.489723e-04
9.047329e-04	2.813792e-01	1.491111e-04
9.052851e-04	2.814798e-01	1.492501e-04
9.058377e-04	2.815804e-01	1.493891e-04
9.063904e-04	2.816811e-01	1.495283e-04
9.069434e-04	2.817817e-01	1.496676e-04
9.074966e-04	2.818823e-01	1.498069e-04
9.080500e-04	2.819830e-01	1.499464e-04
9.086037e-04	2.820837e-01	1.500859e-04
9.091576e-04	2.821843e-01	1.502256e-04
9.097117e-04	2.822850e-01	1.503654e-04
9.102661e-04	2.823857e-01	1.505052e-04
9.108207e-04	2.824865e-01	1.506452e-04
9.113755e-04	2.825872e-01	1.507852e-04
9.119305e-04	2.826880e-01	1.509254e-04
9.124858e-04	2.827887e-01	1.510657e-04
9.130413e-04	2.828895e-01	1.512060e-04
9.135970e-04	2.829903e-01	1.513465e-04
9.141530e-04	2.830911e-01	1.514870e-04
9.147092e-04	2.831919e-01	1.516277e-04
9.152657e-04	2.832927e-01	1.517685e-04
9.158223e-04	2.833935e-01	1.519093e-04
9.163792e-04	2.834944e-01	1.520503e-04
9.169363e-04	2.835952e-01	1.521914e-04
9.174937e-04	2.836961e-01	1.523325e-04
9.180513e-04	2.837970e-01	1.524738e-04
9.186091e-04	2.838979e-01	1.526152e-04
9.191672e-04	2.839988e-01	1.527566e-04
9.197254e-04	2.840998e-01	1.528982e-04
9.202839e-04	2.842007e-01	1.530399e-04
9.208427e-04	2.843016e-01	1.531816e-04
9.214017e-04	2.844026e-01	1.533235e-04
9.219609e-04	2.845036e-01	1.534655e-04
9.225203e-04	2.846046e-01	1.536076e-04
9.230800e-04	2.847056e-01	1.537497e-04
9.236399e-04	2.848066e-01	1.538920e-04
9.242000e-04	2.849076e-01	1.540344e-04
9.247604e-04	2.850087e-01	1.541769e-04
9.253210e-04	2.851097e-01	1.543195e-04
9.258818e-04	2.852108e-01	1.544621e-04
9.264429e-04	2.853119e-01	1.546049e-04
9.270042e-04	2.854130e-01	1.547478e-04
9.275657e-04	2.855141e-01	1.548908e-04
9.281275e-04	2.856152e-01	1.550339e-04
9.286895e-04	2.857163e-01	1.551771e-04
9.292517e-04	2.858174e-01	1.553204e-04
9.298142e-04	2.859186e-01	1.554638e-04
9.303769e-04	2.860198e-01	1.556073e-04
9.309398e-04	2.861210e-01	1.557509e-04
9.315030e-04	2.862221e-01	1.558946e-04
9.320664e-04	2.863234e-01	1.560384e-04
9.326300e-04	2.864246e-01	1.561823e-04
9.331939e-04	2.865258e-01	1.563263e-04
9.337579e-04	2.866271e-01	1.564704e-04
9.343223e-04	2.867283e-01	1.566146e-04
9.348868e-04	2.868296e-01	1.567589e-04
9.354516e-04	2.869309e-01	1.569033e-04
9.360167e-04	2.870322e-01	1.570479e-04
9.365819e-04	2.871335e-01	1.571925e-04
9.371474e-04	2.872348e-01	1.573372e-04
9.377131e-04	2.873361e-01	1.574820e-04
9.382791e-04	2.874375e-01	1.576270e-04
9.388453e-04	2.875388e-01	1.577720e-04
9.394117e-04	2.876402e-01	1.579171e-04
9.399784e-04	2.877416e-01	1.580624e-04
9.405453e-04	2.878430e-01	1.582077e-04
9.411124e-04	2.879444e-01	1.583532e-04
9.416798e-04	2.880458e-01	1.584987e-04
9.422474e-04	2.881473e-01	1.586444e-04
9.428153e-04	2.882487e-01	1.587901e-04
9.433833e-04	2.883502e-01	1.589360e-04
9.439516e-04	2.884517e-01	1.590820e-04
9.445202e-04	2.885532e-01	1.592280e-04
9.450890e-04	2.886547e-01	1.593742e-04
9.456580e-04	2.887562e-01	1.595205e-04
9.462272e-04	2.888577e-01	1.596668e-04
9.467967e-04	2.889593e-01	1.598133e-04
9.473664e-04	2.890608e-01	1.599599e-04
9.479364e-04	2.891624e-01	1.601066e-04
9.485066e-04	2.892640e-01	1.602534e-04
9.490770e-04	2.893655e-01	1.604003e-04
9.496476e-04	2.894672e-01	1.605473e-04
9.502185e-04	2.895688e-01	1.606944e-04
9.507897e-04	2.896704e-01	1.608416e-04
9.513610e-04	2.897720e-01	1.609889e-04
9.519326e-04	2.898737e-01	1.611363e-04
9.525045e-04	2.899754e-01	1.612838e-04
9.530765e-04	2.900771e-01	1.614315e-04
9.536488e-04	2.901787e-01	1.615792e-04
9.542214e-04	2.902805e-01	1.617270e-04
9.547942e-04	2.903822e-01	1.618750e-04
9.553672e-04	2.904839e-01	1.620230e-04
9.559404e-04	2.905857e-01	1.621712e-04
9.565139e-04	2.906874e-01	1.623194e-04
9.570877e-04	2.907892e-01	1.624678e-04
9.576616e-04	2.908910e-01	1.626162e-04
9.582358e-04	2.909928e-01	1.627648e-04
9.588103e-04	2.910946e-01	1.629135e-04
9.593849e-04	2.911964e-01	1.630622e-04
9.599598e-04	2.912982e-01	1.632111e-04
9.605350e-04	2.914001e-01	1.633601e-04
9.611104e-04	2.915020e-01	1.635092e-04
9.616860e-04	2.916038e-01	1.636584e-04
9.622619e-04	2.917057e-01	1.638077e-04
9.628380e-04	2.918076e-01	1.639571e-04
9.634143e-04	2.919095e-01	1.641066e-04
9.639909e-04	2.920115e-01	1.642562e-04
9.645677e-04	2.921134e-01	1.644059e-04
9.651447e-04	2.922154e-01	1.645558e-04
9.657220e-04	2.923173e-01	1.647057e-04
9.662995e-04	2.924193e-01	1.648557e-04
9.668773e-04	2.925213e-01	1.650059e-04
9.674553e-04	2.926233e-01	1.651561e-04
9.680335e-04	2.927253e-01	1.653065e-04
9.686120e-04	2.928273e-01	1.654570e-04
9.691907e-04	2.929294e-01	1.656075e-04
9.697696e-04	2.930314e-01	1.657582e-04
9.703488e-04	2.931335e-01	1.659090e-04
9.709282e-04	2.932356e-01	1.660599e-04
9.715079e-04	2.933377e-01	1.662109e-04
9.720878e-04	2.934398e-01	1.663620e-04
9.726680e-04	2.935419e-01	1.665132e-04
9.732483e-04	2.936441e-01	1.666645e-04
9.738289e-04	2.937462e-01	1.668159e-04
9.744098e-04	2.938484e-01	1.669674e-04
9.749909e-04	2.939505e-01	1.671190e-04
9.755722e-04	2.940527e-01	1.672708e-04
9.761538e-04	2.941549e-01	1.674226e-04
9.767356e-04	2.942571e-01	1.675746e-04
9.773177e-04	2.943594e-01	1.677266e-04
9.779000e-04	2.944616e-01	1.678788e-04
9.784825e-04	2.945638e-01	1.680311e-04
9.790653e-04	2.946661e-01	1.681834e-04
9.796483e-04	2.947684e-01	1.683359e-04
9.802315e-04	2.948707e-01	1.684885e-04
9.808150e-04	2.949730e-01	1.686412e-04
9.813987e-04	2.950753e-01	1.687940e-04
9.819827e-04	2.951776e-01	1.689469e-04
9.825669e-04	2.952800e-01	1.690999e-04
9.831513e-04	2.953823e-01	1.692531e-04
9.837360e-04	2.954847e-01	1.694063e-04
9.843210e-04	2.955871e-01	1.695596e-04
9.849061e-04	2.956894e-01	1.697131e-04
9.854915e-04	2.957919e-01	1.698667e-04
9.860772e-04	2.958943e-01	1.700203e-04
9.866631e-04	2.959967e-01	1.701741e-04
9.872492e-04	2.960991e-01	1.703280e-04
9.878356e-04	2.962016e-01	1.704820e-04
9.884222e-04	2.963041e-01	1.706360e-04
9.890090e-04	2.964066e-01	1.707903e-04
9.895961e-04	2.965090e-01	1.709446e-04
9.901834e-04	2.966116e-01	1.710990e-04
9.907710e-04	2.967141e-01	1.712535e-04
9.913588e-04	2.968166e-01	1.714081e-04
9.919469e-04	2.969192e-01	1.715629e-04
9.925352e-04	2.970217e-01	1.717177e-04
9.931237e-04	2.971243e-01	1.718727e-04
9.937125e-04	2.972269e-01	1.720278e-04
9.943015e-04	2.973295e-01	1.721829e-04
9.948908e-04	2.974321e-01	1.723382e-04
9.954803e-04	2.975347e-01	1.724936e-04
9.960700e-04	2.976374e-01	1.726491e-04
9.966600e-04	2.977400e-01	1.728047e-04
9.972502e-04	2.978427e-01	1.729604e-04
9.978407e-04	2.979454e-01	1.731163e-04
9.984314e-04	2.980480e-01	1.732722e-04
9.990224e-04	2.981507e-01	1.734283e-04
9.996136e-04	2.982535e-01	1.735844e-04
1.000205e-03	2.983562e-01	1.737407e-04
1.000797e-03	2.984589e-01	1.738970e-04
1.001389e-03	2.985617e-01	1.740535e-04
1.001981e-03	2.986645e-01	1.742101e-04
1.002573e-03	2.987672e-01	1.743668e-04
1.003166e-03	2.988700e-01	1.745236e-04
1.003759e-03	2.989728e-01	1.746805e-04
1.004352e-03	2.990757e-01	1.748376e-04
1.004945e-03	2.991785e-01	1.749947e-04
1.005539e-03	2.992813e-01	1.751520e-04
1.006133e-03	2.993842e-01	1.753093e-04
1.006727e-03	2.994871e-01	1.754668e-04
1.007321e-03	2.995900e-01	1.756244e-04
1.007916e-03	2.996929e-01	1.757820e-04
1.008511e-03	2.997958e-01	1.759398e-04
1.009106e-03	2.998987e-01	1.760977e-04
1.009701e-03	3.000016e-01	1.762558e-04
1.010297e-03	3.001046e-01	1.764139e-04
1.010892e-03	3.002075e-01	1.765721e-04
1.011488e-03	3.003105e-01	1.767305e-04
1.012085e-03	3.004135e-01	1.768889e-04
1.012681e-03	3.005165e-01	1.770475e-04
1.013278e-03	3.006195e-01	1.772062e-04
1.013875e-03	3.007225e-01	1.773649e-04
1.014472e-03	3.008256e-01	1.775238e-04
1.015070e-03	3.009286e-01	1.776828e-04
1.015668e-03	3.010317e-01	1.778420e-04
1.016266e-03	3.011348e-01	1.780012e-04
1.016864e-03	3.012379e-01	1.781605e-04
1.017462e-03	3.013410e-01	1.783200e-04
1.018061e-03	3.014441e-01	1.784795e-04
1.018660e-03	3.015472e-01	1.786392e-04
1.019259e-03	3.016504e-01	1.787990e-04
1.019859e-03	3.017535e-01	1.789589e-04
1.020459e-03	3.018567e-01	1.791189e-04
1.021058e-03	3.019599e-01	1.792790e-04
1.021659e-03	3.020631e-01	1.794392e-04
1.022259e-03	3.021663e-01	1.795996e-04
1.022860e-03	3.022695e-01	1.797600e-04
1.023461e-03	3.023728e-01	1.799206e-04
1.024062e-03	3.024760e-01	1.800813e-04
1.024663e-03	3.025793e-01	1.802420e-04
1.025265e-03	3.026826e-01	1.804029e-04
1.025867e-03	3.027858e-01	1.805639e-04
1.026469e-03	3.028891e-01	1.807251e-04
1.027072e-03	3.029925e-01	1.808863e-04
1.027674e-03	3.030958e-01	1.810476e-04
1.028277e-03	3.031991e-01	1.812091e-04
1.028880e-03	3.033025e-01	1.813706e-04
1.029484e-03	3.034058e-01	1.815323e-04
1.030087e-03	3.035092e-01	1.816941e-04
1.030691e-03	3.036126e-01	1.818560e-04
1.031295e-03	3.037160e-01	1.820180e-04
1.031900e-03	3.038194e-01	1.821802e-04
1.032504e-03	3.039229e-01	1.823424e-04
1.033109e-03	3.040263e-01	1.825047e-04
1.033714e-03	3.041298e-01	1.826672e-04
1.034320e-03	3.042332e-01	1.828298e-04
1.034925e-03	3.043367e-01	1.829925e-04
1.035531e-03	3.044402e-01	1.831553e-04
1.036137e-03	3.045437e-01	1.833182e-04
1.036744e-03	3.046473e-01	1.834812e-04
1.037350e-03	3.047508e-01	1.836443e-04
1.037957e-03	3.048544e-01	1.838076e-04
1.038564e-03	3.049579e-01	1.839709e-04
1.039172e-03	3.050615e-01	1.841344e-04
1.039779e-03	3.051651e-01	1.842980e-04
1.040387e-03	3.052687e-01	1.844617e-04
1.040995e-03	3.053723e-01	1.846255e-04
1.041603e-03	3.054759e-01	1.847895e-04
1.042212e-03	3.055796e-01	1.849535e-04
1.042821e-03	3.056832e-01	1.851177e-04
1.043430e-03	3.057869e-01	1.852819e-04
1.044039e-03	3.058906e-01	1.854463e-04
1.044649e-03	3.059943e-01	1.856108e-04
1.045259e-03	3.060980e-01	1.857754e-04
1.045869e-03	3.062017e-01	1.859401e-04
1.046479e-03	3.063054e-01	1.861050e-04
1.047090e-03	3.064092e-01	1.862699e-04
1.047700e-03	3.065129e-01	1.864350e-04
1.048312e-03	3.066167e-01	1.866002e-04
1.048923e-03	3.067205e-01	1.867654e-04
1.049534e-03	3.068243e-01	1.869308e-04
1.050146e-03	3.069281e-01	1.870964e-04
1.050758e-03	3.070319e-01	1.872620e-04
1.051371e-03	3.071357e-01	1.874277e-04
1.051983e-03	3.072396e-01	1.875936e-04
1.052596e-03	3.073435e-01	1.877596e-04
1.053209e-03	3.074473e-01	1.879257e-04
1.053822e-03	3.075512e-01	1.880919e-04
1.054436e-03	3.076551e-01	1.882582e-04
1.055050e-03	3.077590e-01	1.884246e-04
1.055664e-03	3.078630e-01	1.885912e-04
1.056278e-03	3.079669e-01	1.887578e-04
1.056893e-03	3.080709e-01	1.889246e-04
1.057507e-03	3.081748e-01	1.890915e-04
1.058122e-03	3.082788e-01	1.892585e-04
1.058738e-03	3.083828e-01	1.894256e-04
1.059353e-03	3.084868e-01	1.895929e-04
1.059969e-03	3.085908e-01	1.897602e-04
1.060585e-03	3.086949e-01	1.899277e-04
1.061201e-03	3.087989e-01	1.900953e-04
1.061818e-03	3.089030e-01	1.902630e-04
1.062435e-03	3.090071e-01	1.904308e-04
1.063052e-03	3.091111e-01	1.905987e-04
1.063669e-03	3.092152e-01	1.907667e-04
1.064287e-03	3.093194e-01	1.909349e-04
1.064905e-03	3.094235e-01	1.911032e-04
1.065523e-03	3.095276e-01	1.912716e-04
1.066141e-03	3.096318e-01	1.914401e-04
1.066759e-03	3.097359e-01	1.916087e-04
1.067378e-03	3.098401e-01	1.917774e-04
1.067997e-03	3.099443e-01	1.919463e-04
1.068617e-03	3.100485e-01	1.921152e-04
1.069236e-03	3.101527e-01	1.922843e-04
1.069856e-03	3.102570e-01	1.924535e-04
1.070476e-03	3.103612e-01	1.926228e-04
1.071096e-03	3.104655e-01	1.927923e-04
1.071717e-03	3.105697e-01	1.929618e-04
1.072338e-03	3.106740e-01	1.931315e-04
1.072959e-03	3.107783e-01	1.933013e-04
1.073580e-03	3.108826e-01	1.934712e-04
1.074202e-03	3.109869e-01	1.936412e-04
1.074824e-03	3.110913e-01	1.938113e-04
1.075446e-03	3.111956e-01	1.939815e-04
1.076068e-03	3.113000e-01	1.941519e-04
1.076691e-03	3.114044e-01	1.943224e-04
1.077313e-03	3.115088e-01	1.944930e-04
1.077936e-03	3.116132e-01	1.946637e-04
1.078560e-03	3.117176e-01	1.948345e-04
1.079183e-03	3.118220e-01	1.950055e-04
1.079807e-03	3.119264e-01	1.951765e-04
1.080431e-03	3.120309e-01	1.953477e-04
1.081056e-03	3.121354e-01	1.955190e-04
1.081680e-03	3.122398e-01	1.956904e-04
1.082305e-03	3.123443e-01	1.958620e-04
1.082930e-03	3.124488e-01	1.960336e-04
1.083556e-03	3.125534e-01	1.962054e-04
1.084181e-03	3.126579e-01	1.963773e-04
1.084807e-03	3.127624e-01	1.965493e-04
1.085433e-03	3.128670e-01	1.967214e-04
1.086060e-03	3.129716e-01	1.968936e-04
1.086686e-03	3.130762e-01	1.970660e-04
1.087313e-03	3.131808e-01	1.972384e-04
1.087940e-03	3.132854e-01	1.974110e-04
1.088568e-03	3.133900e-01	1.975837e-04
1.089195e-03	3.134946e-01	1.977566e-04
1.089823e-03	3.135993e-01	1.979295e-04
1.090451e-03	3.137040e-01	1.981026e-04
1.091080e-03	3.138086e-01	1.982757e-04
1.091708e-03	3.139133e-01	1.984490e-04
1.092337e-03	3.140180e-01	1.986225e-04
1.092966e-03	3.141227e-01	1.987960e-04
1.093596e-03	3.142275e-01	1.989696e-04
1.094226e-03	3.143322e-01	1.991434e-04
1.094855e-03	3.144370e-01	1.993173e-04
1.095486e-03	3.145418e-01	1.994913e-04
1.096116e-03	3.146465e-01	1.996654e-04
1.096747e-03	3.147513e-01	1.998397e-04
1.097378e-03	3.148561e-01	2.000141e-04
1.098009e-03	3.149610e-01	2.001885e-04
1.098640e-03	3.150658e-01	2.003631e-04
1.099272e-03	3.151707e-01	2.005379e-04
1.099904e-03	3.152755e-01	2.007127e-04
1.100536e-03	3.153804e-01	2.008877e-04
1.101169e-03	3.154853e-01	2.010627e-04
1.101802e-03	3.155902e-01	2.012379e-04
1.102435e-03	3.156951e-01	2.014133e-04
1.103068e-03	3.158000e-01	2.015887e-04
1.103701e-03	3.159050e-01	2.017643e-04
1.104335e-03	3.160099e-01	2.019399e-04
1.104969e-03	3.161149e-01	2.021157e-04
1.105603e-03	3.162199e-01	2.022916e-04
1.106238e-03	3.163249e-01	2.024677e-04
1.106873e-03	3.164299e-01	2.026438e-04
1.107508e-03	3.165349e-01	2.028201e-04
1.108143e-03	3.166399e-01	2.029965e-04
1.108779e-03	3.167450e-01	2.031730e-04
1.109414e-03	3.168500e-01	2.033496e-04
1.110050e-03	3.169551e-01	2.035264e-04
1.110687e-03	3.170602e-01	2.037033e-04
1.111323e-03	3.171653e-01	2.038803e-04
1.111960e-03	3.172704e-01	2.040574e-04
1.112597e-03	3.173756e-01	2.042346e-04
1.113235e-03	3.174807e-01	2.044120e-04
1.113872e-03	3.175858e-01	2.045894e-04
1.114510e-03	3.176910e-01	2.047670e-04
1.115148e-03	3.177962e-01	2.049447e-04
1.115787e-03	3.179014e-01	2.051226e-04
1.116425e-03	3.180066e-01	2.053005e-04
1.117064e-03	3.181118e-01	2.054786e-04
1.117703e-03	3.182170e-01	2.056568e-04
1.118343e-03	3.183223e-01	2.058351e-04
1.118982e-03	3.184276e-01	2.060136e-04
1.119622e-03	3.185328e-01	2.061921e-04
1.120262e-03	3.186381e-01	2.063708e-04
1.120903e-03	3.187434e-01	2.065496e-04
1.121544e-03	3.188487e-01	2.067286e-04
1.122184e-03	3.189541e-01	2.069076e-04
1.122826e-03	3.190594e-01	2.070868e-04
1.123467e-03	3.191647e-01	2.072661e-04
1.124109e-03	3.192701e-01	2.074455e-04
1.124751e-03	3.193755e-01	2.076250e-04
1.125393e-03	3.194809e-01	2.078047e-04
1.126036e-03	3.195863e-01	2.079844e-04
1.126678e-03	3.196917e-01	2.081643e-04
1.127321e-03	3.197971e-01	2.083443e-04
1.127965e-03	3.199026e-01	2.085245e-04
1.128608e-03	3.200080e-01	2.087047e-04
1.129252e-03	3.201135e-01	2.088851e-04
1.129896e-03	3.202190e-01	2.090656e-04
1.130540e-03	3.203245e-01	2.092463e-04
1.131185e-03	3.204300e-01	2.094270e-04
1.131830e-03	3.205355e-01	2.096079e-04
1.132475e-03	3.206411e-01	2.097889e-04
1.133120e-03	3.207466e-01	2.099700e-04
1.133766e-03	3.208522e-01	2.101512e-04
1.134412e-03	3.209578e-01	2.103326e-04
1.135058e-03	3.210634e-01	2.105141e-04
1.135704e-03	3.211690e-01	2.106957e-04
1.136351e-03	3.212746e-01	2.108774e-04
1.136998e-03	3.213802e-01	2.110593e-04
1.137645e-03	3.214859e-01	2.112413e-04
1.138292e-03	3.215915e-01	2.114234e-04
1.138940e-03	3.216972e-01	2.116056e-04
1.139588e-03	3.218029e-01	2.117879e-04
1.140236e-03	3.219086e-01	2.119704e-04
1.140885e-03	3.220143e-01	2.121530e-04
1.141534e-03	3.221200e-01	2.123357e-04
1.142183e-03	3.222257e-01	2.125185e-04
1.142832e-03	3.223315e-01	2.127015e-04
1.143481e-03	3.224373e-01	2.128846e-04
1.144131e-03	3.225430e-01	2.130678e-04
1.144781e-03	3.226488e-01	2.132511e-04
1.145431e-03	3.227546e-01	2.134346e-04
1.146082e-03	3.228604e-01	2.136182e-04
1.146733e-03	3.229663e-01	2.138019e-04
1.147384e-03	3.230721e-01	2.139857e-04
1.148035e-03	3.231780e-01	2.141697e-04
1.148687e-03	3.232838e-01	2.143537e-04
1.149339e-03	3.233897e-01	2.145379e-04
1.149991e-03	3.234956e-01	2.147222e-04
1.150643e-03	3.236015e-01	2.149067e-04
1.151296e-03	3.237075e-01	2.150913e-04
1.151949e-03	3.238134e-01	2.152760e-04
1.152602e-03	3.239194e-01	2.154608e-04
1.153256e-03	3.240253e-01	2.156457e-04
1.153909e-03	3.241313e-01	2.158308e-04
1.154563e-03	3.242373e-01	2.160160e-04
1.155217e-03	3.243433e-01	2.162013e-04
1.155872e-03	3.244493e-01	2.163867e-04
1.156527e-03	3.245553e-01	2.165723e-04
1.157182e-03	3.246614e-01	2.167580e-04
1.157837e-03	3.247674e-01	2.169438e-04
1.158493e-03	3.248735e-01	2.171298e-04
1.159148e-03	3.249796e-01	2.173158e-04
1.159804e-03	3.250857e-01	2.175020e-04
1.160461e-03	3.251918e-01	2.176883e-04
1.161117e-03	3.252979e-01	2.178748e-04
1.161774e-03	3.254041e-01	2.180614e-04
1.162431e-03	3.255102e-01	2.182480e-04
1.163089e-03	3.256164e-01	2.184349e-04
1.163746e-03	3.257225e-01	2.186218e-04
1.164404e-03	3.258287e-01	2.188089e-04
1.165062e-03	3.259349e-01	2.189961e-04
1.165721e-03	3.260412e-01	2.191834e-04
1.166380e-03	3.261474e-01	2.193708e-04
1.167039e-03	3.262536e-01	2.195584e-04
1.167698e-03	3.263599e-01	2.197461e-04
1.168357e-03	3.264662e-01	2.199339e-04
1.169017e-03	3.265724e-01	2.201219e-04
1.169677e-03	3.266787e-01	2.203100e-04
1.170337e-03	3.267851e-01	2.204982e-04
1.170998e-03	3.268914e-01	2.206865e-04
1.171659e-03	3.269977e-01	2.208750e-04
1.172320e-03	3.271041e-01	2.210635e-04
1.172981e-03	3.272104e-01	2.212522e-04
1.173643e-03	3.273168e-01	2.214411e-04
1.174305e-03	3.274232e-01	2.216300e-04
1.174967e-03	3.275296e-01	2.218191e-04
1.175629e-03	3.276360e-01	2.220083e-04
1.176292e-03	3.277425e-01	2.221977e-04
1.176955e-03	3.278489e-01	2.223872e-04
1.177618e-03	3.279554e-01	2.225767e-04
1.178281e-03	3.280618e-01	2.227665e-04
1.178945e-03	3.281683e-01	2.229563e-04
1.179609e-03	3.282748e-01	2.231463e-04
1.180273e-03	3.283813e-01	2.233364e-04
1.180938e-03	3.284878e-01	2.235266e-04
1.181603e-03	3.285944e-01	2.237170e-04
1.182268e-03	3.287009e-01	2.239075e-04
1.182933e-03	3.288075e-01	2.240981e-04
1.183599e-03	3.289141e-01	2.242888e-04
1.184265e-03	3.290207e-01	2.244797e-04
1.184931e-03	3.291273e-01	2.246707e-04
1.185597e-03	3.292339e-01	2.248618e-04
1.186264e-03	3.293405e-01	2.250531e-04
1.186931e-03	3.294472e-01	2.252444e-04
1.187598e-03	3.295538e-01	2.254359e-04
1.188265e-03	3.296605e-01	2.256276e-04
1.188933e-03	3.297672e-01	2.258193e-04
1.189601e-03	3.298739e-01	2.260112e-04
1.190269e-03	3.299806e-01	2.262033e-04
1.190938e-03	3.300873e-01	2.263954e-04
1.191607e-03	3.301941e-01	2.265877e-04
1.192276e-03	3.303008e-01	2.267801e-04
1.192945e-03	3.304076e-01	2.269726e-04
1.193615e-03	3.305144e-01	2.271653e-04
1.194285e-03	3.306211e-01	2.273581e-04
1.194955e-03	3.307280e-01	2.275510e-04
1.195625e-03	3.308348e-01	2.277440e-04
1.196296e-03	3.309416e-01	2.279372e-04
1.196967e-03	3.310485e-01	2.281305e-04
1.197638e-03	3.311553e-01	2.283239e-04
1.198309e-03	3.312622e-01	2.285175e-04
1.198981e-03	3.313691e-01	2.287112e-04
1.199653e-03	3.314760e-01	2.289050e-04
1.200325e-03	3.315829e-01	2.290990e-04
1.200998e-03	3.316898e-01	2.292930e-04
1.201671e-03	3.317968e-01	2.294873e-04
1.202344e-03	3.319037e-01	2.296816e-04
1.203017e-03	3.320107e-01	2.298761e-04
1.203691e-03	3.321177e-01	2.300707e-04
1.204365e-03	3.322246e-01	2.302654e-04
1.205039e-03	3.323317e-01	2.304602e-04
1.205713e-03	3.324387e-01	2.306552e-04
1.206388e-03	3.325457e-01	2.308503e-04
1.207063e-03	3.326528e-01	2.310456e-04
1.207738e-03	3.327598e-01	2.312410e-04
1.208414e-03	3.328669e-01	2.314365e-04
1.209089e-03	3.329740e-01	2.316321e-04
1.209765e-03	3.330811e-01	2.318279e-04
1.210442e-03	3.331882e-01	2.320238e-04
1.211118e-03	3.332953e-01	2.322198e-04
1.211795e-03	3.334025e-01	2.324160e-04
1.212472e-03	3.335096e-01	2.326122e-04
1.213150e-03	3.336168e-01	2.328087e-04
1.213827e-03	3.337240e-01	2.330052e-04
1.214505e-03	3.338312e-01	2.332019e-04
1.215183e-03	3.339384e-01	2.333987e-04
1.215862e-03	3.340456e-01	2.335956e-04
1.216541e-03	3.341528e-01	2.337927e-04
1.217220e-03	3.342601e-01	2.339899e-04
1.217899e-03	3.343673e-01	2.341872e-04
1.218579e-03	3.344746e-01	2.343847e-04
1.219258e-03	3.345819e-01	2.345823e-04
1.219938e-03	3.346892e-01	2.347800e-04
1.220619e-03	3.347965e-01	2.349779e-04
1.221299e-03	3.349039e-01	2.351759e-04
1.221980e-03	3.350112e-01	2.353740e-04
1.222662e-03	3.351186e-01	2.355723e-04
1.223343e-03	3.352259e-01	2.357706e-04
1.224025e-03	3.353333e-01	2.359692e-04
1.224707e-03	3.354407e-01	2.361678e-04
1.225389e-03	3.355481e-01	2.363666e-04
1.226071e-03	3.356555e-01	2.365655e-04
1.226754e-03	3.357630e-01	2.367645e-04
1.227437e-03	3.358704e-01	2.369637e-04
1.228121e-03	3.359779e-01	2.371630e-04
1.228804e-03	3.360854e-01	2.373625e-04
1.229488e-03	3.361929e-01	2.375620e-04
1.230172e-03	3.363004e-01	2.377617e-04
1.230857e-03	3.364079e-01	2.379616e-04
1.231542e-03	3.365154e-01	2.381615e-04
1.232227e-03	3.366230e-01	2.383616e-04
1.232912e-03	3.367305e-01	2.385619e-04
1.233597e-03	3.368381e-01	2.387622e-04
1.234283e-03	3.369457e-01	2.389627e-04
1.234969e-03	3.370533e-01	2.391634e-04
1.235656e-03	3.371609e-01	2.393641e-04
1.236342e-03	3.372685e-01	2.395650e-04
1.237029e-03	3.373762e-01	2.397661e-04
1.237716e-03	3.374838e-01	2.399672e-04
1.238404e-03	3.375915e-01	2.401685e-04
1.239091e-03	3.376992e-01	2.403700e-04
1.239779e-03	3.378069e-01	2.405715e-04
1.240468e-03	3.379146e-01	2.407732e-04
1.241156e-03	3.380223e-01	2.409750e-04
1.241845e-03	3.381300e-01	2.411770e-04
1.242534e-03	3.382378e-01	2.413791e-04
1.243223e-03	3.383455e-01	2.415813e-04
1.243913e-03	3.384533e-01	2.417837e-04
1.244603e-03	3.385611e-01	2.419862e-04
1.245293e-03	3.386689e-01	2.421888e-04
1.245983e-03	3.387767e-01	2.423916e-04
1.246674e-03	3.388846e-01	2.425945e-04
1.247365e-03	3.389924e-01	2.427975e-04
1.248056e-03	3.391003e-01	2.430007e-04
1.248748e-03	3.392081e-01	2.432040e-04
1.249440e-03	3.393160e-01	2.434074e-04
1.250132e-03	3.394239e-01	2.436110e-04
1.250824e-03	3.395318e-01	2.438147e-04
1.251517e-03	3.396397e-01	2.440185e-04
1.252210e-03	3.397477e-01	2.442225e-04
1.252903e-03	3.398556e-01	2.444266e-04
1.253597e-03	3.399636e-01	2.446309e-04
1.254290e-03	3.400716e-01	2.448352e-04
1.254984e-03	3.401796e-01	2.450398e-04
1.255679e-03	3.402876e-01	2.452444e-04
1.256373e-03	3.403956e-01	2.454492e-04
1.257068e-03	3.405036e-01	2.456541e-04
1.257763e-03	3.406117e-01	2.458592e-04
1.258458e-03	3.407197e-01	2.460643e-04
1.259154e-03	3.408278e-01	2.462697e-04
1.259850e-03	3.409359e-01	2.464751e-04
1.260546e-03	3.410440e-01	2.466807e-04
1.261243e-03	3.411521e-01	2.468864e-04
1.261940e-03	3.412602e-01	2.470923e-04
1.262637e-03	3.413684e-01	2.472983e-04
1.263334e-03	3.414765e-01	2.475044e-04
1.264032e-03	3.415847e-01	2.477107e-04
1.264729e-03	3.416929e-01	2.479171e-04
1.265428e-03	3.418011e-01	2.481237e-04
1.266126e-03	3.419093e-01	2.483303e-04
1.266825e-03	3.420175e-01	2.485372e-04
1.267524e-03	3.421257e-01	2.487441e-04
1.268223e-03	3.422340e-01	2.489512e-04
1.268923e-03	3.423422e-01	2.491584e-04
1.269622e-03	3.424505e-01	2.493658e-04
1.270323e-03	3.425588e-01	2.495733e-04
1.271023e-03	3.426671e-01	2.497809e-04
1.271724e-03	3.427754e-01	2.499887e-04
1.272424e-03	3.428838e-01	2.501966e-04
1.273126e-03	3.429921e-01	2.504046e-04
1.273827e-03	3.431005e-01	2.506128e-04
1.274529e-03	3.432088e-01	2.508211e-04
1.275231e-03	3.433172e-01	2.510296e-04
1.275933e-03	3.434256e-01	2.512382e-04
1.276636e-03	3.435340e-01	2.514469e-04
1.277339e-03	3.436424e-01	2.516558e-04
1.278042e-03	3.437509e-01	2.518648e-04
1.278745e-03	3.438593e-01	2.520739e-04
1.279449e-03	3.439678e-01	2.522832e-04
1.280153e-03	3.440763e-01	2.524926e-04
1.280857e-03	3.441848e-01	2.527021e-04
1.281562e-03	3.442933e-01	2.529118e-04
1.282267e-03	3.444018e-01	2.531216e-04
1.282972e-03	3.445103e-01	2.533316e-04
1.283677e-03	3.446189e-01	2.535417e-04
1.284383e-03	3.447275e-01	2.537520e-04
1.285089e-03	3.448360e-01	2.539623e-04
1.285795e-03	3.449446e-01	2.541728e-04
1.286501e-03	3.450532e-01	2.543835e-04
1.287208e-03	3.451618e-01	2.545943e-04
1.287915e-03	3.452705e-01	2.548052e-04
1.288623e-03	3.453791e-01	2.550163e-04
1.289330e-03	3.454878e-01	2.552275e-04
1.290038e-03	3.455964e-01	2.554388e-04
1.290746e-03	3.457051e-01	2.556503e-04
1.291455e-03	3.458138e-01	2.558619e-04
1.292164e-03	3.459225e-01	2.560737e-04
1.292873e-03	3.460313e-01	2.562856e-04
1.293582e-03	3.461400e-01	2.564976e-04
1.294291e-03	3.462487e-01	2.567098e-04
1.295001e-03	3.463575e-01	2.569221e-04
1.295711e-03	3.464663e-01	2.571346e-04
1.296422e-03	3.465751e-01	2.573472e-04
1.297133e-03	3.466839e-01	2.575599e-04
1.297844e-03	3.467927e-01	2.577728e-04
1.298555e-03	3.469015e-01	2.579858e-04
1.299266e-03	3.470104e-01	2.581989e-04
1.299978e-03	3.471192e-01	2.584122e-04
1.300690e-03	3.472281e-01	2.586257e-04
1.301403e-03	3.473370e-01	2.588392e-04
1.302115e-03	3.474459e-01	2.590529e-04
1.302828e-03	3.475548e-01	2.592668e-04
1.303542e-03	3.476638e-01	2.594808e-04
1.304255e-03	3.477727e-01	2.596949e-04
1.304969e-03	3.478817e-01	2.599092e-04
1.305683e-03	3.479906e-01	2.601236e-04
1.306397e-03	3.480996e-01	2.603381e-04
1.307112e-03	3.482086e-01	2.605528e-04
1.307827e-03	3.483176e-01	2.607676e-04
1.308542e-03	3.484266e-01	2.609826e-04
1.309258e-03	3.485357e-01	2.611977e-04
1.309973e-03	3.486447e-01	2.614130e-04
1.310689e-03	3.487538e-01	2.616283e-04
1.311406e-03	3.488629e-01	2.618439e-04
1.312122e-03	3.489720e-01	2.620595e-04
1.312839e-03	3.490811e-01	2.622754e-04
1.313556e-03	3.491902e-01	2.624913e-04
1.314274e-03	3.492993e-01	2.627074e-04
1.314992e-03	3.494085e-01	2.629236e-04
1.315710e-03	3.495176e-01	2.631400e-04
1.316428e-03	3.496268e-01	2.633565e-04
1.317147e-03	3.497360e-01	2.635732e-04
1.317865e-03	3.498452e-01	2.637900e-04
1.318585e-03	3.499544e-01	2.640069e-04
1.319304e-03	3.500637e-01	2.642240e-04
1.320024e-03	3.501729e-01	2.644412e-04
1.320744e-03	3.502822e-01	2.646586e-04
1.321464e-03	3.503914e-01	2.648761e-04
1.322185e-03	3.505007e-01	2.650938e-04
1.322906e-03	3.506100e-01	2.653115e-04
1.323627e-03	3.507193e-01	2.655295e-04
1.324348e-03	3.508286e-01	2.657475e-04
1.325070e-03	3.509380e-01	2.659658e-04
1.325792e-03	3.510473e-01	2.661841e-04
1.326514e-03	3.511567e-01	2.664026e-04
1.327237e-03	3.512661e-01	2.666213e-04
1.327960e-03	3.513755e-01	2.668400e-04
1.328683e-03	3.514849e-01	2.670590e-04
1.329406e-03	3.515943e-01	2.672780e-04
1.330130e-03	3.517037e-01	2.674973e-04
1.330854e-03	3.518132e-01	2.677166e-04
1.331578e-03	3.519226e-01	2.679361e-04
1.332303e-03	3.520321e-01	2.681557e-04
1.333028e-03	3.521416e-01	2.683755e-04
1.333753e-03	3.522511e-01	2.685955e-04
1.334478e-03	3.523606e-01	2.688155e-04
1.335204e-03	3.524702e-01	2.690357e-04
1.335930e-03	3.525797e-01	2.692561e-04
1.336656e-03	3.526893e-01	2.694766e-04
1.337383e-03	3.527988e-01	2.696972e-04
1.338109e-03	3.529084e-01	2.699180e-04
1.338837e-03	3.530180e-01	2.701389e-04
1.339564e-03	3.531276e-01	2.703600e-04
1.340292e-03	3.532373e-01	2.705812e-04
1.341020e-03	3.533469e-01	2.708026e-04
1.341748e-03	3.534566e-01	2.710241e-04
1.342477e-03	3.535662e-01	2.712457e-04
1.343205e-03	3.536759e-01	2.714675e-04
1.343935e-03	3.537856e-01	2.716895e-04
1.344664e-03	3.538953e-01	2.719115e-04
1.345394e-03	3.540050e-01	2.721338e-04
1.346124e-03	3.541148e-01	2.723561e-04
1.346854e-03	3.542245e-01	2.725786e-04
1.347585e-03	3.543343e-01	2.728013e-04
1.348315e-03	3.544441e-01	2.730241e-04
1.349047e-03	3.545538e-01	2.732470e-04
1.349778e-03	3.546637e-01	2.734701e-04
1.350510e-03	3.547735e-01	2.736934e-04
1.351242e-03	3.548833e-01	2.739167e-04
1.351974e-03	3.549931e-01	2.741403e-04
1.352707e-03	3.551030e-01	2.743639e-04
1.353440e-03	3.552129e-01	2.745878e-04
1.354173e-03	3.553228e-01	2.748117e-04
1.354906e-03	3.554327e-01	2.750358e-04
1.355640e-03	3.555426e-01	2.752601e-04
1.356374e-03	3.556525e-01	2.754845e-04
1.357108e-03	3.557625e-01	2.757090e-04
1.357843e-03	3.558724e-01	2.759337e-04
1.358578e-03	3.559824e-01	2.761585e-04
1.359313e-03	3.560924e-01	2.763835e-04
1.360048e-03	3.562024e-01	2.766086e-04
1.360784e-03	3.563124e-01	2.768339e-04
1.361520e-03	3.564224e-01	2.770593e-04
1.362257e-03	3.565324e-01	2.772848e-04
1.362993e-03	3.566425e-01	2.775105e-04
1.363730e-03	3.567526e-01	2.777364e-04
1.364467e-03	3.568626e-01	2.779624e-04
1.365205e-03	3.569727e-01	2.781885e-04
1.365943e-03	3.570828e-01	2.784148e-04
1.366681e-03	3.571930e-01	2.786413e-04
1.367419e-03	3.573031e-01	2.788678e-04
1.368158e-03	3.574132e-01	2.790946e-04
1.368897e-03	3.575234e-01	2.793214e-04
1.369636e-03	3.576336e-01	2.795485e-04
1.370375e-03	3.577438e-01	2.797756e-04
1.371115e-03	3.578540e-01	2.800029e-04
1.371855e-03	3.579642e-01	2.802304e-04
1.372596e-03	3.580744e-01	2.804580e-04
1.373336e-03	3.581847e-01	2.806858e-04
1.374077e-03	3.582949e-01	2.809137e-04
1.374819e-03	3.584052e-01	2.811417e-04
1.375560e-03	3.585155e-01	2.813699e-04
1.376302e-03	3.586258e-01	2.815983e-04
1.377044e-03	3.587361e-01	2.818268e-04
1.377787e-03	3.588464e-01	2.820554e-04
1.378529e-03	3.589568e-01	2.822842e-04
1.379272e-03	3.590671e-01	2.825131e-04
1.380016e-03	3.591775e-01	2.827422e-04
1.380759e-03	3.592879e-01	2.829714e-04
1.381503e-03	3.593983e-01	2.832008e-04
1.382247e-03	3.595087e-01	2.834303e-04
1.382992e-03	3.596191e-01	2.836600e-04
1.383737e-03	3.597295e-01	2.838898e-04
1.384482e-03	3.598400e-01	2.841198e-04
1.385227e-03	3.599505e-01	2.843499e-04
1.385973e-03	3.600609e-01	2.845802e-04
1.386719e-03	3.601714e-01	2.848106e-04
1.387465e-03	3.602819e-01	2.850412e-04
1.388211e-03	3.603925e-01	2.852719e-04
1.388958e-03	3.605030e-01	2.855027e-04
1.389705e-03	3.606135e-01	2.857337e-04
1.390453e-03	3.607241e-01	2.859649e-04
1.391200e-03	3.608347e-01	2.861962e-04
1.391948e-03	3.609453e-01	2.864277e-04
1.392697e-03	3.610559e-01	2.866593e-04
1.393445e-03	3.611665e-01	2.868910e-04
1.394194e-03	3.612771e-01	2.871229e-04
1.394943e-03	3.613878e-01	2.873550e-04
1.395693e-03	3.614984e-01	2.875872e-04
1.396442e-03	3.616091e-01	2.878195e-04
1.397192e-03	3.617198e-01	2.880520e-04
1.397943e-03	3.618305e-01	2.882847e-04
1.398693e-03	3.619412e-01	2.885175e-04
1.399444e-03	3.620519e-01	2.887504e-04
1.400195e-03	3.621627e-01	2.889835e-04
1.400947e-03	3.622734e-01	2.892168e-04
1.401699e-03	3.623842e-01	2.894502e-04
1.402451e-03	3.624950e-01	2.896837e-04
1.403203e-03	3.626058e-01	2.899174e-04
1.403956e-03	3.627166e-01	2.901513e-04
1.404709e-03	3.628274e-01	2.903853e-04
1.405462e-03	3.629383e-01	2.906194e-04
1.406216e-03	3.630491e-01	2.908537e-04
1.406969e-03	3.631600e-01	2.910882e-04
1.407724e-03	3.632709e-01	2.913228e-04
1.408478e-03	3.633817e-01	2.915575e-04
1.409233e-03	3.634927e-01	2.917924e-04
1.409988e-03	3.636036e-01	2.920275e-04
1.410743e-03	3.637145e-01	2.922627e-04
1.411499e-03	3.638255e-01	2.924980e-04
1.412255e-03	3.639364e-01	2.927336e-04
1.413011e-03	3.640474e-01	2.929692e-04
1.413767e-03	3.641584e-01	2.932050e-04
1.414524e-03	3.642694e-01	2.934410e-04
1.415281e-03	3.643804e-01	2.936771e-04
1.416039e-03	3.644914e-01	2.939134e-04
1.416796e-03	3.646025e-01	2.941498e-04
1.417554e-03	3.647136e-01	2.943863e-04
1.418313e-03	3.648246e-01	2.946231e-04
1.419071e-03	3.649357e-01	2.948599e-04
1.419830e-03	3.650468e-01	2.950969e-04
1.420589e-03	3.651579e-01	2.953341e-04
1.421349e-03	3.652691e-01	2.955714e-04
1.422109e-03	3.653802e-01	2.958089e-04
1.422869e-03	3.654914e-01	2.960466e-04
1.423629e-03	3.656025e-01	2.962843e-04
1.424390e-03	3.657137e-01	2.965223e-04
1.425151e-03	3.658249e-01	2.967604e-04
1.425912e-03	3.659361e-01	2.969986e-04
1.426673e-03	3.660474e-01	2.972370e-04
1.427435e-03	3.661586e-01	2.974755e-04
1.428197e-03	3.662699e-01	2.977142e-04
1.428960e-03	3.663811e-01	2.979531e-04
1.429723e-03	3.664924e-01	2.981921e-04
1.430486e-03	3.666037e-01	2.984312e-04
1.431249e-03	3.667150e-01	2.986705e-04
1.432013e-03	3.668263e-01	2.989100e-04
1.432776e-03	3.669377e-01	2.991496e-04
1.433541e-03	3.670490e-01	2.993894e-04
1.434305e-03	3.671604e-01	2.996293e-04
1.435070e-03	3.672718e-01	2.998694e-04
1.435835e-03	3.673832e-01	3.001096e-04
1.436601e-03	3.674946e-01	3.003500e-04
1.437366e-03	3.676060e-01	3.005905e-04
1.438132e-03	3.677174e-01	3.008312e-04
1.438899e-03	3.678289e-01	3.010721e-04
1.439665e-03	3.679403e-01	3.013131e-04
1.440432e-03	3.680518e-01	3.015542e-04
1.441199e-03	3.681633e-01	3.017955e-04
1.441967e-03	3.682748e-01	3.020370e-04
1.442735e-03	3.683863e-01	3.022786e-04
1.443503e-03	3.684979e-01	3.025204e-04
1.444271e-03	3.686094e-01	3.027623e-04
1.445040e-03	3.687210e-01	3.030044e-04
1.445809e-03	3.688325e-01	3.032466e-04
1.446578e-03	3.689441e-01	3.034890e-04
1.447348e-03	3.690557e-01	3.037315e-04
1.448118e-03	3.691673e-01	3.039742e-04
1.448888e-03	3.692790e-01	3.042171e-04
1.449659e-03	3.693906e-01	3.044601e-04
1.450429e-03	3.695023e-01	3.047032e-04
1.451200e-03	3.696140e-01	3.049466e-04
1.451972e-03	3.697256e-01	3.051900e-04
1.452744e-03	3.698373e-01	3.054336e-04
1.453516e-03	3.699491e-01	3.056774e-04
1.454288e-03	3.700608e-01	3.059214e-04
1.455060e-03	3.701725e-01	3.061655e-04
1.455833e-03	3.702843e-01	3.064097e-04
1.456607e-03	3.703960e-01	3.066541e-04
1.457380e-03	3.705078e-01	3.068987e-04
1.458154e-03	3.706196e-01	3.071434e-04
1.458928e-03	3.707314e-01	3.073883e-04
1.459703e-03	3.708433e-01	3.076333e-04
1.460477e-03	3.709551e-01	3.078785e-04
1.461252e-03	3.710670e-01	3.081238e-04
1.462028e-03	3.711788e-01	3.083693e-04
1.462803e-03	3.712907e-01	3.086150e-04
1.463579e-03	3.714026e-01	3.088608e-04
1.464355e-03	3.715145e-01	3.091067e-04
1.465132e-03	3.716264e-01	3.093529e-04
1.465909e-03	3.717384e-01	3.095991e-04
1.466686e-03	3.718503e-01	3.098456e-04
1.467463e-03	3.719623e-01	3.100922e-04
1.468241e-03	3.720743e-01	3.103389e-04
1.469019e-03	3.721862e-01	3.105858e-04
1.469797e-03	3.722983e-01	3.108329e-04
1.470576e-03	3.724103e-01	3.110801e-04
1.471355e-03	3.725223e-01	3.113275e-04
1.472134e-03	3.726344e-01	3.115750e-04
1.472914e-03	3.727464e-01	3.118227e-04
1.473694e-03	3.728585e-01	3.120705e-04
1.474474e-03	3.729706e-01	3.123186e-04
1.475254e-03	3.730827e-01	3.125667e-04
1.476035e-03	3.731948e-01	3.128150e-04
1.476816e-03	3.733069e-01	3.130635e-04
1.477598e-03	3.734191e-01	3.133122e-04
1.478379e-03	3.735312e-01	3.135610e-04
1.479161e-03	3.736434e-01	3.138099e-04
1.479944e-03	3.737556e-01	3.140590e-04
1.480726e-03	3.738678e-01	3.143083e-04
1.481509e-03	3.739800e-01	3.145577e-04
1.482292e-03	3.740923e-01	3.148073e-04
1.483076e-03	3.742045e-01	3.150570e-04
1.483860e-03	3.743168e-01	3.153070e-04
1.484644e-03	3.744290e-01	3.155570e-04
1.485428e-03	3.745413e-01	3.158072e-04
1.486213e-03	3.746536e-01	3.160576e-04
1.486998e-03	3.747659e-01	3.163082e-04
1.487783e-03	3.748783e-01	3.165589e-04
1.488569e-03	3.749906e-01	3.168097e-04
1.489355e-03	3.751030e-01	3.170607e-04
1.490141e-03	3.752153e-01	3.173119e-04
1.490928e-03	3.753277e-01	3.175632e-04
1.491714e-03	3.754401e-01	3.178147e-04
1.492502e-03	3.755525e-01	3.180664e-04
1.493289e-03	3.756649e-01	3.183182e-04
1.494077e-03	3.757774e-01	3.185702e-04
1.494865e-03	3.758898e-01	3.188223e-04
1.495653e-03	3.760023e-01	3.190746e-04
1.496442e-03	3.761148e-01	3.193270e-04
1.497231e-03	3.762273e-01	3.195797e-04
1.498020e-03	3.763398e-01	3.198324e-04
1.498810e-03	3.764523e-01	3.200854e-04
1.499600e-03	3.765649e-01	3.203384e-04
1.500390e-03	3.766774e-01	3.205917e-04
1.501181e-03	3.767900e-01	3.208451e-04
1.501971e-03	3.769026e-01	3.210987e-04
1.502763e-03	3.770151e-01	3.213524e-04
1.503554e-03	3.771278e-01	3.216063e-04
1.504346e-03	3.772404e-01	3.218604e-04
1.505138e-03	3.773530e-01	3.221146e-04
1.505930e-03	3.774657e-01	3.223690e-04
1.506723e-03	3.775783e-01	3.226235e-04
1.507516e-03	3.776910e-01	3.228782e-04
1.508309e-03	3.778037e-01	3.231330e-04
1.509103e-03	3.779164e-01	3.233881e-04
1.509897e-03	3.780291e-01	3.236433e-04
1.510691e-03	3.781419e-01	3.238986e-04
1.511486e-03	3.782546e-01	3.241541e-04
1.512280e-03	3.783674e-01	3.244098e-04
1.513075e-03	3.784801e-01	3.246656e-04
1.513871e-03	3.785929e-01	3.249216e-04
1.514667e-03	3.787057e-01	3.251777e-04
1.515463e-03	3.788186e-01	3.254340e-04
1.516259e-03	3.789314e-01	3.256905e-04
1.517056e-03	3.790442e-01	3.259472e-04
1.517853e-03	3.791571e-01	3.262040e-04
1.518650e-03	3.792700e-01	3.264609e-04
1.519448e-03	3.793829e-01	3.267180e-04
1.520246e-03	3.794958e-01	3.269753e-04
1.521044e-03	3.796087e-01	3.272328e-04
1.521842e-03	3.797216e-01	3.274904e-04
1.522641e-03	3.798346e-01	3.277482e-04
1.523440e-03	3.799475e-01	3.280061e-04
1.524240e-03	3.800605e-01	3.282642e-04
1.525040e-03	3.801735e-01	3.285225e-04
1.525840e-03	3.802865e-01	3.287809e-04
1.526640e-03	3.803995e-01	3.290395e-04
1.527441e-03	3.805125e-01	3.292982e-04
1.528242e-03	3.806256e-01	3.295571e-04
1.529043e-03	3.807386e-01	3.298162e-04
1.529845e-03	3.808517e-01	3.300754e-04
1.530647e-03	3.809648e-01	3.303348e-04
1.531449e-03	3.810779e-01	3.305944e-04
1.532252e-03	3.811910e-01	3.308541e-04
1.533055e-03	3.813041e-01	3.311140e-04
1.533858e-03	3.814173e-01	3.313741e-04
1.534661e-03	3.815304e-01	3.316343e-04
1.535465e-03	3.816436e-01	3.318947e-04
1.536269e-03	3.817568e-01	3.321553e-04
1.537074e-03	3.818700e-01	3.324160e-04
1.537878e-03	3.819832e-01	3.326769e-04
1.538683e-03	3.820964e-01	3.329379e-04
1.539489e-03	3.822097e-01	3.331991e-04
1.540294e-03	3.823229e-01	3.334605e-04
1.541100e-03	3.824362e-01	3.337220e-04
1.541907e-03	3.825495e-01	3.339837e-04
1.542713e-03	3.826628e-01	3.342456e-04
1.543520e-03	3.827761e-01	3.345076e-04
1.544328e-03	3.828894e-01	3.347698e-04
1.545135e-03	3.830027e-01	3.350322e-04
1.545943e-03	3.831161e-01	3.352947e-04
1.546751e-03	3.832295e-01	3.355574e-04
1.547560e-03	3.833428e-01	3.358202e-04
1.548368e-03	3.834562e-01	3.360833e-04
1.549178e-03	3.835696e-01	3.363464e-04
1.549987e-03	3.836831e-01	3.366098e-04
1.550797e-03	3.837965e-01	3.368733e-04
1.551607e-03	3.839100e-01	3.371370e-04
1.552417e-03	3.840234e-01	3.374008e-04
1.553228e-03	3.841369e-01	3.376649e-04
1.554039e-03	3.842504e-01	3.379290e-04
1.554850e-03	3.843639e-01	3.381934e-04
1.555662e-03	3.844774e-01	3.384579e-04
1.556474e-03	3.845910e-01	3.387226e-04
1.557286e-03	3.847045e-01	3.389874e-04
1.558098e-03	3.848181e-01	3.392524e-04
1.558911e-03	3.849317e-01	3.395176e-04
1.559725e-03	3.850453e-01	3.397830e-04
1.560538e-03	3.851589e-01	3.400485e-04
1.561352e-03	3.852725e-01	3.403141e-04
1.562166e-03	3.853861e-01	3.405800e-04
1.562980e-03	3.854998e-01	3.408460e-04
1.563795e-03	3.856134e-01	3.411122e-04
1.564610e-03	3.857271e-01	3.413785e-04
1.565426e-03	3.858408e-01	3.416450e-04
1.566241e-03	3.859545e-01	3.419117e-04
1.567057e-03	3.860682e-01	3.421786e-04
1.567874e-03	3.861820e-01	3.424456e-04
1.568690e-03	3.862957e-01	3.427128e-04
1.569507e-03	3.864095e-01	3.429801e-04
1.570325e-03	3.865233e-01	3.432476e-04
1.571142e-03	3.866371e-01	3.435153e-04
1.571960e-03	3.867509e-01	3.437832e-04
1.572778e-03	3.868647e-01	3.440512e-04
1.573597e-03	3.869785e-01	3.443194e-04
1.574416e-03	3.870924e-01	3.445877e-04
1.575235e-03	3.872062e-01	3.448562e-04
1.576054e-03	3.873201e-01	3.451249e-04
1.576874e-03	3.874340e-01	3.453938e-04
1.577694e-03	3.875479e-01	3.456628e-04
1.578515e-03	3.876618e-01	3.459320e-04
1.579336e-03	3.877758e-01	3.462014e-04
1.580157e-03	3.878897e-01	3.464709e-04
1.580978e-03	3.880037e-01	3.467406e-04
1.581800e-03	3.881176e-01	3.470105e-04
1.582622e-03	3.882316e-01	3.472805e-04
1.583444e-03	3.883456e-01	3.475508e-04
1.584267e-03	3.884596e-01	3.478211e-04
1.585090e-03	3.885737e-01	3.480917e-04
1.585913e-03	3.886877e-01	3.483624e-04
1.586737e-03	3.888018e-01	3.486333e-04
1.587560e-03	3.889159e-01	3.489043e-04
1.588385e-03	3.890300e-01	3.491756e-04
1.589209e-03	3.891441e-01	3.494470e-04
1.590034e-03	3.892582e-01	3.497185e-04
1.590859e-03	3.893723e-01	3.499903e-04
1.591685e-03	3.894864e-01	3.502622e-04
1.592511e-03	3.896006e-01	3.505342e-04
1.593337e-03	3.897148e-01	3.508065e-04
1.594163e-03	3.898290e-01	3.510789e-04
1.594990e-03	3.899432e-01	3.513515e-04
1.595817e-03	3.900574e-01	3.516242e-04
1.596645e-03	3.901716e-01	3.518972e-04
1.597472e-03	3.902859e-01	3.521703e-04
1.598300e-03	3.904001e-01	3.524435e-04
1.599129e-03	3.905144e-01	3.527170e-04
1.599958e-03	3.906287e-01	3.529906e-04
1.600787e-03	3.907430e-01	3.532644e-04
1.601616e-03	3.908573e-01	3.535383e-04
1.602446e-03	3.909716e-01	3.538124e-04
1.603276e-03	3.910860e-01	3.540867e-04
1.604106e-03	3.912003e-01	3.543612e-04
1.604936e-03	3.913147e-01	3.546358e-04
1.605767e-03	3.914291e-01	3.549106e-04
1.606599e-03	3.915435e-01	3.551856e-04
1.607430e-03	3.916579e-01	3.554608e-04
1.608262e-03	3.917723e-01	3.557361e-04
1.609094e-03	3.918868e-01	3.560116e-04
1.609927e-03	3.920012e-01	3.562872e-04
1.610760e-03	3.921157e-01	3.565631e-04
1.611593e-03	3.922302e-01	3.568391e-04
1.612426e-03	3.923447e-01	3.571153e-04
1.613260e-03	3.924592e-01	3.573916e-04
1.614094e-03	3.925738e-01	3.576681e-04
1.614929e-03	3.926883e-01	3.579448e-04
1.615764e-03	3.928029e-01	3.582217e-04
1.616599e-03	3.929174e-01	3.584988e-04
1.617434e-03	3.930320e-01	3.587760e-04
1.618270e-03	3.931466e-01	3.590534e-04
1.619106e-03	3.932612e-01	3.593309e-04
1.619942e-03	3.933759e-01	3.596087e-04
1.620779e-03	3.934905e-01	3.598866e-04
1.621616e-03	3.936052e-01	3.601646e-04
1.622453e-03	3.937198e-01	3.604429e-04
1.623291e-03	3.938345e-01	3.607213e-04
1.624129e-03	3.939492e-01	3.609999e-04
1.624967e-03	3.940639e-01	3.612787e-04
1.625806e-03	3.941787e-01	3.615576e-04
1.626645e-03	3.942934e-01	3.618368e-04
1.627484e-03	3.944082e-01	3.621160e-04
1.628324e-03	3.945229e-01	3.623955e-04
1.629164e-03	3.946377e-01	3.626752e-04
1.630004e-03	3.947525e-01	3.629550e-04
1.630845e-03	3.948673e-01	3.632350e-04
1.631686e-03	3.949822e-01	3.635151e-04
1.632527e-03	3.950970e-01	3.637955e-04
1.633368e-03	3.952119e-01	3.640760e-04
1.634210e-03	3.953267e-01	3.643567e-04
1.635052e-03	3.954416e-01	3.646375e-04
1.635895e-03	3.955565e-01	3.649186e-04
1.636738e-03	3.956714e-01	3.651998e-04
1.637581e-03	3.957864e-01	3.654811e-04
1.638424e-03	3.959013e-01	3.657627e-04
1.639268e-03	3.960163e-01	3.660444e-04
1.640112e-03	3.961312e-01	3.663264e-04
1.640957e-03	3.962462e-01	3.666084e-04
1.641802e-03	3.963612e-01	3.668907e-04
1.642647e-03	3.964762e-01	3.671731e-04
1.643492e-03	3.965913e-01	3.674557e-04
1.644338e-03	3.967063e-01	3.677385e-04
1.645184e-03	3.968214e-01	3.680215e-04
1.646030e-03	3.969364e-01	3.683046e-04
1.646877e-03	3.970515e-01	3.685879e-04
1.647724e-03	3.971666e-01	3.688714e-04
1.648571e-03	3.972817e-01	3.691551e-04
1.649419e-03	3.973969e-01	3.694389e-04
1.650267e-03	3.975120e-01	3.697229e-04
1.651116e-03	3.976272e-01	3.700071e-04
1.651964e-03	3.977423e-01	3.702915e-04
1.652813e-03	3.978575e-01	3.705761e-04
1.653663e-03	3.979727e-01	3.708608e-04
1.654512e-03	3.980879e-01	3.711457e-04
1.655362e-03	3.982032e-01	3.714307e-04
1.656213e-03	3.983184e-01	3.717160e-04
1.657063e-03	3.984337e-01	3.720014e-04
1.657914e-03	3.985489e-01	3.722870e-04
1.658765e-03	3.986642e-01	3.725728e-04
1.659617e-03	3.987795e-01	3.728588e-04
1.660469e-03	3.988948e-01	3.731449e-04
1.661321e-03	3.990102e-01	3.734312e-04
1.662174e-03	3.991255e-01	3.737177e-04
1.663027e-03	3.992409e-01	3.740044e-04
1.663880e-03	3.993562e-01	3.742912e-04
1.664734e-03	3.994716e-01	3.745783e-04
1.665588e-03	3.995870e-01	3.748655e-04
1.666442e-03	3.997024e-01	3.751528e-04
1.667296e-03	3.998179e-01	3.754404e-04
1.668151e-03	3.999333e-01	3.757281e-04
1.669006e-03	4.000488e-01	3.760160e-04
1.669862e-03	4.001642e-01	3.763041e-04
1.670718e-03	4.002797e-01	3.765924e-04
1.671574e-03	4.003952e-01	3.768809e-04
1.672431e-03	4.005107e-01	3.771695e-04
1.673287e-03	4.006263e-01	3.774583e-04
1.674145e-03	4.007418e-01	3.777473e-04
1.675002e-03	4.008574e-01	3.780364e-04
1.675860e-03	4.009729e-01	3.783258e-04
1.676718e-03	4.010885e-01	3.786153e-04
1.677577e-03	4.012041e-01	3.789050e-04
1.678435e-03	4.013197e-01	3.791949e-04
1.679295e-03	4.014354e-01	3.794849e-04
1.680154e-03	4.015510e-01	3.797752e-04
1.681014e-03	4.016667e-01	3.800656e-04
1.681874e-03	4.017823e-01	3.803562e-04
1.682735e-03	4.018980e-01	3.806470e-04
1.683595e-03	4.020137e-01	3.809379e-04
1.684456e-03	4.021294e-01	3.812290e-04
1.685318e-03	4.022452e-01	3.815204e-04
1.686180e-03	4.023609e-01	3.818118e-04
1.687042e-03	4.024767e-01	3.821035e-04
1.687904e-03	4.025924e-01	3.823954e-04
1.688767e-03	4.027082e-01	3.826874e-04
1.689630e-03	4.028240e-01	3.829796e-04
1.690494e-03	4.029399e-01	3.832720e-04
1.691357e-03	4.030557e-01	3.835646e-04
1.692221e-03	4.031715e-01	3.838574e-04
1.693086e-03	4.032874e-01	3.841503e-04
1.693951e-03	4.034033e-01	3.844434e-04
1.694816e-03	4.035192e-01	3.847367e-04
1.695681e-03	4.036351e-01	3.850302e-04
1.696547e-03	4.037510e-01	3.853238e-04
1.697413e-03	4.038669e-01	3.856177e-04
1.698279e-03	4.039828e-01	3.859117e-04
1.699146e-03	4.040988e-01	3.862059e-04
1.700013e-03	4.042148e-01	3.865003e-04
1.700881e-03	4.043308e-01	3.867949e-04
1.701748e-03	4.044468e-01	3.870896e-04
1.702617e-03	4.045628e-01	3.873845e-04
1.703485e-03	4.046788e-01	3.876797e-04
1.704354e-03	4.047949e-01	3.879750e-04
1.705223e-03	4.049109e-01	3.882704e-04
1.706092e-03	4.050270e-01	3.885661e-04
1.706962e-03	4.051431e-01	3.888619e-04
1.707832e-03	4.052592e-01	3.891580e-04
1.708702e-03	4.053753e-01	3.894542e-04
1.709573e-03	4.054914e-01	3.897505e-04
1.710444e-03	4.056076e-01	3.900471e-04
1.711316e-03	4.057238e-01	3.903439e-04
1.712187e-03	4.058399e-01	3.906408e-04
1.713059e-03	4.059561e-01	3.909379e-04
1.713932e-03	4.060723e-01	3.912352e-04
1.714805e-03	4.061885e-01	3.915327e-04
1.715678e-03	4.063048e-01	3.918304e-04
1.716551e-03	4.064210e-01	3.921282e-04
1.717425e-03	4.065373e-01	3.924263e-04
1.718299e-03	4.066536e-01	3.927245e-04
1.719173e-03	4.067699e-01	3.930229e-04
1.720048e-03	4.068862e-01	3.933214e-04
1.720923e-03	4.070025e-01	3.936202e-04
1.721798e-03	4.071188e-01	3.939192e-04
1.722674e-03	4.072352e-01	3.942183e-04
1.723550e-03	4.073515e-01	3.945176e-04
1.724427e-03	4.074679e-01	3.948171e-04
1.725303e-03	4.075843e-01	3.951168e-04
1.726180e-03	4.077007e-01	3.954167e-04
1.727058e-03	4.078171e-01	3.957167e-04
1.727936e-03	4.079336e-01	3.960170e-04
1.728814e-03	4.080500e-01	3.963174e-04
1.729692e-03	4.081665e-01	3.966180e-04
1.730571e-03	4.082829e-01	3.969188e-04
1.731450e-03	4.083994e-01	3.972198e-04
1.732329e-03	4.085159e-01	3.975209e-04
1.733209e-03	4.086325e-01	3.978223e-04
1.734089e-03	4.087490e-01	3.981238e-04
1.734970e-03	4.088656e-01	3.984255e-04
1.735850e-03	4.089821e-01	3.987274e-04
1.736732e-03	4.090987e-01	3.990295e-04
1.737613e-03	4.092153e-01	3.993318e-04
1.738495e-03	4.093319e-01	3.996343e-04
1.739377e-03	4.094485e-01	3.999369e-04
1.740259e-03	4.095652e-01	4.002397e-04
1.741142e-03	4.096818e-01	4.005428e-04
1.742025e-03	4.097985e-01	4.008460e-04
1.742909e-03	4.099152e-01	4.011493e-04
1.743792e-03	4.100319e-01	4.014529e-04
1.744677e-03	4.101486e-01	4.017567e-04
1.745561e-03	4.102653e-01	4.020606e-04
1.746446e-03	4.103820e-01	4.023648e-04
1.747331e-03	4.104988e-01	4.026691e-04
1.748217e-03	4.106156e-01	4.029736e-04
1.749102e-03	4.107323e-01	4.032783e-04
1.749988e-03	4.108491e-01	4.035832e-04
1.750875e-03	4.109659e-01	4.038882e-04
1.751762e-03	4.110828e-01	4.041935e-04
1.752649e-03	4.111996e-01	4.044989e-04
1.753536e-03	4.113165e-01	4.048045e-04
1.754424e-03	4.114333e-01	4.051104e-04
1.755313e-03	4.115502e-01	4.054164e-04
1.756201e-03	4.116671e-01	4.057226e-04
1.757090e-03	4.117840e-01	4.060289e-04
1.757979e-03	4.119010e-01	4.063355e-04
1.758869e-03	4.120179e-01	4.066422e-04
1.759759e-03	4.121348e-01	4.069492e-04
1.760649e-03	4.122518e-01	4.072563e-04
1.761539e-03	4.123688e-01	4.075636e-04
1.762430e-03	4.124858e-01	4.078711e-04
1.763321e-03	4.126028e-01	4.081788e-04
1.764213e-03	4.127198e-01	4.084867e-04
1.765105e-03	4.128369e-01	4.087948e-04
1.765997e-03	4.129539e-01	4.091030e-04
1.766890e-03	4.130710e-01	4.094115e-04
1.767783e-03	4.131881e-01	4.097201e-04
1.768676e-03	4.133052e-01	4.100289e-04
1.769570e-03	4.134223e-01	4.103380e-04
1.770464e-03	4.135394e-01	4.106472e-04
1.771358e-03	4.136566e-01	4.109565e-04
1.772253e-03	4.137737e-01	4.112661e-04
1.773147e-03	4.138909e-01	4.115759e-04
1.774043e-03	4.140081e-01	4.118858e-04
1.774938e-03	4.141253e-01	4.121960e-04
1.775834e-03	4.142425e-01	4.125063e-04
1.776731e-03	4.143598e-01	4.128169e-04
1.777627e-03	4.144770e-01	4.131276e-04
1.778525e-03	4.145943e-01	4.134385e-04
1.779422e-03	4.147115e-01	4.137496e-04
1.780320e-03	4.148288e-01	4.140609e-04
1.781218e-03	4.149461e-01	4.143723e-04
1.782116e-03	4.150635e-01	4.146840e-04
1.783015e-03	4.151808e-01	4.149959e-04
1.783914e-03	4.152981e-01	4.153079e-04
1.784813e-03	4.154155e-01	4.156201e-04
1.785713e-03	4.155329e-01	4.159326e-04
1.786613e-03	4.156503e-01	4.162452e-04
1.787514e-03	4.157677e-01	4.165580e-04
1.788414e-03	4.158851e-01	4.168710e-04
1.789315e-03	4.160025e-01	4.171842e-04
1.790217e-03	4.161200e-01	4.174976e-04
1.791119e-03	4.162374e-01	4.178111e-04
1.792021e-03	4.163549e-01	4.181249e-04
1.792923e-03	4.164724e-01	4.184389e-04
1.793826e-03	4.165899e-01	4.187530e-04
1.794729e-03	4.167074e-01	4.190674e-04
1.795633e-03	4.168250e-01	4.193819e-04
1.796537e-03	4.169425e-01	4.196966e-04
1.797441e-03	4.170601e-01	4.200115e-04
1.798346e-03	4.171777e-01	4.203266e-04
1.799250e-03	4.172953e-01	4.206419e-04
1.800156e-03	4.174129e-01	4.209574e-04
1.801061e-03	4.175305e-01	4.212731e-04
1.801967e-03	4.176481e-01	4.215890e-04
1.802874e-03	4.177658e-01	4.219050e-04
1.803780e-03	4.178835e-01	4.222213e-04
1.804687e-03	4.180011e-01	4.225378e-04
1.805594e-03	4.181188e-01	4.228544e-04
1.806502e-03	4.182365e-01	4.231712e-04
1.807410e-03	4.183543e-01	4.234883e-04
1.808318e-03	4.184720e-01	4.238055e-04
1.809227e-03	4.185898e-01	4.241229e-04
1.810136e-03	4.187075e-01	4.244405e-04
1.811046e-03	4.188253e-01	4.247583e-04
1.811955e-03	4.189431e-01	4.250763e-04
1.812865e-03	4.190609e-01	4.253945e-04
1.813776e-03	4.191788e-01	4.257129e-04
1.814687e-03	4.192966e-01	4.260315e-04
1.815598e-03	4.194145e-01	4.263502e-04
1.816509e-03	4.195323e-01	4.266692e-04
1.817421e-03	4.196502e-01	4.269884e-04
1.818333e-03	4.197681e-01	4.273077e-04
1.819246e-03	4.198860e-01	4.276273e-04
1.820158e-03	4.200040e-01	4.279470e-04
1.821072e-03	4.201219e-01	4.282669e-04
1.821985e-03	4.202399e-01	4.285871e-04
1.822899e-03	4.203578e-01	4.289074e-04
1.823813e-03	4.204758e-01	4.292279e-04
1.824728e-03	4.205938e-01	4.295486e-04
1.825643e-03	4.207118e-01	4.298696e-04
1.826558e-03	4.208299e-01	4.301907e-04
1.827474e-03	4.209479e-01	4.305120e-04
1.828390e-03	4.210660e-01	4.308335e-04
1.829306e-03	4.211841e-01	4.311551e-04
1.830223e-03	4.213021e-01	4.314770e-04
1.831140e-03	4.214202e-01	4.317991e-04
1.832057e-03	4.215384e-01	4.321214e-04
1.832975e-03	4.216565e-01	4.324439e-04
1.833893e-03	4.217746e-01	4.327665e-04
1.834811e-03	4.218928e-01	4.330894e-04
1.835730e-03	4.220110e-01	4.334125e-04
1.836649e-03	4.221292e-01	4.337357e-04
1.837568e-03	4.222474e-01	4.340592e-04
1.838488e-03	4.223656e-01	4.343828e-04
1.839408e-03	4.224838e-01	4.347067e-04
1.840329e-03	4.226021e-01	4.350307e-04
1.841250e-03	4.227204e-01	4.353549e-04
1.842171e-03	4.228386e-01	4.356794e-04
1.843092e-03	4.229569e-01	4.360040e-04
1.844014e-03	4.230752e-01	4.363288e-04
1.844937e-03	4.231936e-01	4.366539e-04
1.845859e-03	4.233119e-01	4.369791e-04
1.846782e-03	4.234303e-01	4.373045e-04
1.847705e-03	4.235486e-01	4.376301e-04
1.848629e-03	4.236670e-01	4.379559e-04
1.849553e-03	4.237854e-01	4.382819e-04
1.850477e-03	4.239038e-01	4.386081e-04
1.851402e-03	4.240222e-01	4.389346e-04
1.852327e-03	4.241407e-01	4.392612e-04
1.853252e-03	4.242591e-01	4.395880e-04
1.854178e-03	4.243776e-01	4.399150e-04
1.855104e-03	4.244961e-01	4.402422e-04
1.856031e-03	4.246146e-01	4.405696e-04
1.856957e-03	4.247331e-01	4.408972e-04
1.857885e-03	4.248516e-01	4.412249e-04
1.858812e-03	4.249702e-01	4.415529e-04
1.859740e-03	4.250887e-01	4.418811e-04
1.860668e-03	4.252073e-01	4.422095e-04
1.861597e-03	4.253259e-01	4.425381e-04
1.862526e-03	4.254445e-01	4.428669e-04
1.863455e-03	4.255631e-01	4.431959e-04
1.864384e-03	4.256818e-01	4.435251e-04
1.865314e-03	4.258004e-01	4.438544e-04
1.866245e-03	4.259191e-01	4.441840e-04
1.867175e-03	4.260377e-01	4.445138e-04
1.868106e-03	4.261564e-01	4.448438e-04
1.869038e-03	4.262751e-01	4.451740e-04
1.869969e-03	4.263939e-01	4.455044e-04
1.870902e-03	4.265126e-01	4.458349e-04
1.871834e-03	4.266313e-01	4.461657e-04
1.872767e-03	4.267501e-01	4.464967e-04
1.873700e-03	4.268689e-01	4.468279e-04
1.874633e-03	4.269877e-01	4.471593e-04
1.875567e-03	4.271065e-01	4.474908e-04
1.876501e-03	4.272253e-01	4.478226e-04
1.877436e-03	4.273441e-01	4.481546e-04
1.878371e-03	4.274630e-01	4.484868e-04
1.879306e-03	4.275819e-01	4.488192e-04
1.880242e-03	4.277007e-01	4.491518e-04
1.881178e-03	4.278196e-01	4.494846e-04
1.882114e-03	4.279385e-01	4.498175e-04
1.883051e-03	4.280575e-01	4.501507e-04
1.883988e-03	4.281764e-01	4.504841e-04
1.884925e-03	4.282954e-01	4.508177e-04
1.885863e-03	4.284143e-01	4.511515e-04
1.886801e-03	4.285333e-01	4.514855e-04
1.887739e-03	4.286523e-01	4.518197e-04
1.888678e-03	4.287713e-01	4.521541e-04
1.889617e-03	4.288904e-01	4.524887e-04
1.890557e-03	4.290094e-01	4.528235e-04
1.891497e-03	4.291285e-01	4.531585e-04
1.892437e-03	4.292475e-01	4.534937e-04
1.893377e-03	4.293666e-01	4.538291e-04
1.894318e-03	4.294857e-01	4.541647e-04
1.895259e-03	4.296048e-01	4.545005e-04
1.896201e-03	4.297240e-01	4.548365e-04
1.897143e-03	4.298431e-01	4.551727e-04
1.898085e-03	4.299623e-01	4.555092e-04
1.899028e-03	4.300814e-01	4.558458e-04
1.899971e-03	4.302006e-01	4.561826e-04
1.900915e-03	4.303198e-01	4.565196e-04
1.901858e-03	4.304391e-01	4.568569e-04
1.902803e-03	4.305583e-01	4.571943e-04
1.903747e-03	4.306775e-01	4.575319e-04
1.904692e-03	4.307968e-01	4.578698e-04
1.905637e-03	4.309161e-01	4.582078e-04
1.906583e-03	4.310354e-01	4.585461e-04
1.907529e-03	4.311547e-01	4.588845e-04
1.908475e-03	4.312740e-01	4.592232e-04
1.909421e-03	4.313933e-01	4.595620e-04
1.910368e-03	4.315127e-01	4.599011e-04
1.911316e-03	4.316321e-01	4.602404e-04
1.912263e-03	4.317514e-01	4.605798e-04
1.913212e-03	4.318708e-01	4.609195e-04
1.914160e-03	4.319902e-01	4.612594e-04
1.915109e-03	4.321097e-01	4.615995e-04
1.916058e-03	4.322291e-01	4.619398e-04
1.917007e-03	4.323486e-01	4.622803e-04
1.917957e-03	4.324680e-01	4.626210e-04
1.918907e-03	4.325875e-01	4.629619e-04
1.919858e-03	4.327070e-01	4.633030e-04
1.920809e-03	4.328265e-01	4.636443e-04
1.921760e-03	4.329461e-01	4.639858e-04
1.922712e-03	4.330656e-01	4.643276e-04
1.923664e-03	4.331852e-01	4.646695e-04
1.924616e-03	4.333047e-01	4.650116e-04
1.925569e-03	4.334243e-01	4.653540e-04
1.926522e-03	4.335439e-01	4.656965e-04
1.927475e-03	4.336635e-01	4.660393e-04
1.928429e-03	4.337832e-01	4.663822e-04
1.929383e-03	4.339028e-01	4.667254e-04
1.930338e-03	4.340225e-01	4.670688e-04
1.931293e-03	4.341422e-01	4.674123e-04
1.932248e-03	4.342619e-01	4.677561e-04
1.933204e-03	4.343816e-01	4.681001e-04
1.934160e-03	4.345013e-01	4.684443e-04
1.935116e-03	4.346210e-01	4.687887e-04
1.936073e-03	4.347408e-01	4.691333e-04
1.937030e-03	4.348605e-01	4.694782e-04
1.937987e-03	4.349803e-01	4.698232e-04
1.938945e-03	4.351001e-01	4.701684e-04
1.939903e-03	4.352199e-01	4.705139e-04
1.940861e-03	4.353397e-01	4.708595e-04
1.941820e-03	4.354596e-01	4.712054e-04
1.942780e-03	4.355794e-01	4.715514e-04
1.943739e-03	4.356993e-01	4.718977e-04
1.944699e-03	4.358192e-01	4.722442e-04
1.945659e-03	4.359391e-01	4.725909e-04
1.946620e-03	4.360590e-01	4.729378e-04
1.947581e-03	4.361789e-01	4.732849e-04
1.948542e-03	4.362989e-01	4.736322e-04
1.949504e-03	4.364188e-01	4.739797e-04
1.950466e-03	4.365388e-01	4.743274e-04
1.951429e-03	4.366588e-01	4.746754e-04
1.952392e-03	4.367788e-01	4.750235e-04
1.953355e-03	4.368988e-01	4.753719e-04
1.954318e-03	4.370188e-01	4.757204e-04
1.955282e-03	4.371389e-01	4.760692e-04
1.956247e-03	4.372589e-01	4.764182e-04
1.957211e-03	4.373790e-01	4.767674e-04
1.958176e-03	4.374991e-01	4.771168e-04
1.959142e-03	4.376192e-01	4.774664e-04
1.960107e-03	4.377393e-01	4.778162e-04
1.961073e-03	4.378595e-01	4.781662e-04
1.962040e-03	4.379796e-01	4.785165e-04
1.963007e-03	4.380998e-01	4.788669e-04
1.963974e-03	4.382200e-01	4.792176e-04
1.964941e-03	4.383402e-01	4.795684e-04
1.965909e-03	4.384604e-01	4.799195e-04
1.966878e-03	4.385806e-01	4.802708e-04
1.967846e-03	4.387008e-01	4.806223e-04
1.968815e-03	4.388211e-01	4.809740e-04
1.969785e-03	4.389414e-01	4.813259e-04
1.970754e-03	4.390616e-01	4.816781e-04
1.971725e-03	4.391819e-01	4.820304e-04
1.972695e-03	4.393022e-01	4.823829e-04
1.973666e-03	4.394226e-01	4.827357e-04
1.974637e-03	4.395429e-01	4.830887e-04
1.975609e-03	4.396633e-01	4.834419e-04
1.976581e-03	4.397836e-01	4.837953e-04
1.977553e-03	4.399040e-01	4.841489e-04
1.978526e-03	4.400244e-01	4.845027e-04
1.979499e-03	4.401449e-01	4.848567e-04
1.980472e-03	4.402653e-01	4.852110e-04
1.981446e-03	4.403857e-01	4.855654e-04
1.982420e-03	4.405062e-01	4.859201e-04
1.983394e-03	4.406267e-01	4.862750e-04
1.984369e-03	4.407472e-01	4.866300e-04
1.985345e-03	4.408677e-01	4.869854e-04
1.986320e-03	4.409882e-01	4.873409e-04
1.987296e-03	4.411087e-01	4.876966e-04
1.988272e-03	4.412293e-01	4.880525e-04
1.989249e-03	4.413498e-01	4.884087e-04
1.990226e-03	4.414704e-01	4.887650e-04
1.991204e-03	4.415910e-01	4.891216e-04
1.992181e-03	4.417116e-01	4.894784e-04
1.993160e-03	4.418322e-01	4.898354e-04
1.994138e-03	4.419529e-01	4.901926e-04
1.995117e-03	4.420735e-01	4.905501e-04
1.996096e-03	4.421942e-01	4.909077e-04
1.997076e-03	4.423149e-01	4.912656e-04
1.998056e-03	4.424356e-01	4.916236e-04
1.999036e-03	4.425563e-01	4.919819e-04
2.000017e-03	4.426770e-01	4.923404e-04
2.000998e-03	4.427978e-01	4.926991e-04
2.001980e-03	4.429185e-01	4.930581e-04
2.002962e-03	4.430393e-01	4.934172e-04
2.003944e-03	4.431601e-01	4.937766e-04
2.004926e-03	4.432809e-01	4.941361e-04
2.005909e-03	4.434017e-01	4.944959e-04
2.006893e-03	4.435226e-01	4.948559e-04
2.007876e-03	4.436434e-01	4.952161e-04
2.008861e-03	4.437643e-01	4.955766e-04
2.009845e-03	4.438851e-01	4.959372e-04
2.010830e-03	4.440060e-01	4.962981e-04
2.011815e-03	4.441270e-01	4.966591e-04
2.012801e-03	4.442479e-01	4.970204e-04
2.013786e-03	4.443688e-01	4.973819e-04
2.014773e-03	4.444898e-01	4.977436e-04
2.015759e-03	4.446107e-01	4.981056e-04
2.016746e-03	4.447317e-01	4.984677e-04
2.017734e-03	4.448527e-01	4.988301e-04
2.018722e-03	4.449737e-01	4.991927e-04
2.019710e-03	4.450947e-01	4.995555e-04
2.020698e-03	4.452158e-01	4.999185e-04
2.021687e-03	4.453368e-01	5.002817e-04
2.022676e-03	4.454579e-01	5.006452e-04
2.023666e-03	4.455790e-01	5.010088e-04
2.024656e-03	4.457001e-01	5.013727e-04
2.025646e-03	4.458212e-01	5.017368e-04
2.026637e-03	4.459424e-01	5.021011e-04
2.027628e-03	4.460635e-01	5.024656e-04
2.028620e-03	4.461847e-01	5.028304e-04
2.029612e-03	4.463058e-01	5.031954e-04
2.030604e-03	4.464270e-01	5.035605e-04
2.031597e-03	4.465482e-01	5.039259e-04
2.032590e-03	4.466695e-01	5.042916e-04
2.033583e-03	4.467907e-01	5.046574e-04
2.034577e-03	4.469119e-01	5.050234e-04
2.035571e-03	4.470332e-01	5.053897e-04
2.036565e-03	4.471545e-01	5.057562e-04
2.037560e-03	4.472758e-01	5.061229e-04
2.038555e-03	4.473971e-01	5.064898e-04
2.039551e-03	4.475184e-01	5.068570e-04
2.040547e-03	4.476398e-01	5.072243e-04
2.041543e-03	4.477611e-01	5.075919e-04
2.042540e-03	4.478825e-01	5.079597e-04
2.043537e-03	4.480039e-01	5.083277e-04
2.044534e-03	4.481253e-01	5.086959e-04
2.045532e-03	4.482467e-01	5.090644e-04
2.046530e-03	4.483681e-01	5.094331e-04
2.047529e-03	4.484896e-01	5.098020e-04
2.048528e-03	4.486110e-01	5.101711e-04
2.049527e-03	4.487325e-01	5.105404e-04
2.050527e-03	4.488540e-01	5.109099e-04
2.051527e-03	4.489755e-01	5.112797e-04
2.052528e-03	4.490970e-01	5.116497e-04
2.053528e-03	4.492186e-01	5.120199e-04
2.054530e-03	4.493401e-01	5.123903e-04
2.055531e-03	4.494617e-01	5.127610e-04
2.056533e-03	4.495832e-01	5.131318e-04
2.057535e-03	4.497048e-01	5.135029e-04
2.058538e-03	4.498265e-01	5.138742e-04
2.059541e-03	4.499481e-01	5.142458e-04
2.060545e-03	4.500697e-01	5.146175e-04
2.061549e-03	4.501914e-01	5.149895e-04
2.062553e-03	4.503130e-01	5.153617e-04
2.063557e-03	4.504347e-01	5.157341e-04
2.064562e-03	4.505564e-01	5.161067e-04
2.065568e-03	4.506781e-01	5.164796e-04
2.066573e-03	4.507999e-01	5.168526e-04
2.067580e-03	4.509216e-01	5.172259e-04
2.068586e-03	4.510434e-01	5.175995e-04
2.069593e-03	4.511651e-01	5.179732e-04
2.070600e-03	4.512869e-01	5.183472e-04
2.071608e-03	4.514087e-01	5.187213e-04
2.072616e-03	4.515306e-01	5.190957e-04
2.073624e-03	4.516524e-01	5.194704e-04
2.074633e-03	4.517742e-01	5.198452e-04
2.075642e-03	4.518961e-01	5.202203e-04
2.076651e-03	4.520180e-01	5.205956e-04
2.077661e-03	4.521399e-01	5.209711e-04
2.078671e-03	4.522618e-01	5.213468e-04
2.079682e-03	4.523837e-01	5.217228e-04
2.080693e-03	4.525057e-01	5.220990e-04
2.081704e-03	4.526276e-01	5.224754e-04
2.082716e-03	4.527496e-01	5.228520e-04
2.083728e-03	4.528716e-01	5.232288e-04
2.084741e-03	4.529936e-01	5.236059e-04
2.085754e-03	4.531156e-01	5.239832e-04
2.086767e-03	4.532376e-01	5.243607e-04
2.087781e-03	4.533597e-01	5.247385e-04
2.088795e-03	4.534817e-01	5.251164e-04
2.089809e-03	4.536038e-01	5.254946e-04
2.090824e-03	4.537259e-01	5.258730e-04
2.091839e-03	4.538480e-01	5.262517e-04
2.092855e-03	4.539701e-01	5.266305e-04
2.093871e-03	4.540922e-01	5.270096e-04
2.094887e-03	4.542144e-01	5.273889e-04
2.095904e-03	4.543366e-01	5.277685e-04
2.096921e-03	4.544587e-01	5.281482e-04
2.097938e-03	4.545809e-01	5.285282e-04
2.098956e-03	4.547031e-01	5.289084e-04
2.099974e-03	4.548254e-01	5.292889e-04
2.100993e-03	4.549476e-01	5.296695e-04
2.102012e-03	4.550699e-01	5.300504e-04
2.103031e-03	4.551921e-01	5.304315e-04
2.104051e-03	4.553144e-01	5.308129e-04
2.105071e-03	4.554367e-01	5.311944e-04
2.106092e-03	4.555590e-01	5.315762e-04
2.107112e-03	4.556814e-01	5.319582e-04
2.108134e-03	4.558037e-01	5.323405e-04
2.109155e-03	4.559261e-01	5.327229e-04
2.110177e-03	4.560484e-01	5.331056e-04
2.111200e-03	4.561708e-01	5.334885e-04
2.112223e-03	4.562932e-01	5.338717e-04
2.113246e-03	4.564157e-01	5.342550e-04
2.114269e-03	4.565381e-01	5.346386e-04
2.115293e-03	4.566605e-01	5.350224e-04
2.116318e-03	4.567830e-01	5.354065e-04
2.117342e-03	4.569055e-01	5.357908e-04
2.118367e-03	4.570280e-01	5.361753e-04
2.119393e-03	4.571505e-01	5.365600e-04
2.120419e-03	4.572730e-01	5.369449e-04
2.121445e-03	4.573956e-01	5.373301e-04
2.122472e-03	4.575181e-01	5.377155e-04
2.123499e-03	4.576407e-01	5.381012e-04
2.124526e-03	4.577633e-01	5.384870e-04
2.125554e-03	4.578859e-01	5.388731e-04
2.126582e-03	4.580085e-01	5.392595e-04
2.127611e-03	4.581311e-01	5.396460e-04
2.128639e-03	4.582538e-01	5.400328e-04
2.129669e-03	4.583764e-01	5.404198e-04
2.130699e-03	4.584991e-01	5.408070e-04
2.131729e-03	4.586218e-01	5.411945e-04
2.132759e-03	4.587445e-01	5.415822e-04
2.133790e-03	4.588672e-01	5.419701e-04
2.134821e-03	4.589900e-01	5.423582e-04
2.135853e-03	4.591127e-01	5.427466e-04
2.136885e-03	4.592355e-01	5.431352e-04
2.137917e-03	4.593583e-01	5.435240e-04
2.138950e-03	4.594811e-01	5.439131e-04
2.139983e-03	4.596039e-01	5.443024e-04
2.141017e-03	4.597267e-01	5.446919e-04
2.142051e-03	4.598496e-01	5.450817e-04
2.143085e-03	4.599724e-01	5.454716e-04
2.144120e-03	4.600953e-01	5.458618e-04
2.145155e-03	4.602182e-01	5.462523e-04
2.146190e-03	4.603411e-01	5.466430e-04
2.147226e-03	4.604640e-01	5.470339e-04
2.148262e-03	4.605869e-01	5.474250e-04
2.149299e-03	4.607099e-01	5.478163e-04
2.150336e-03	4.608329e-01	5.482079e-04
2.151373e-03	4.609558e-01	5.485998e-04
2.152411e-03	4.610788e-01	5.489918e-04
2.153449e-03	4.612018e-01	5.493841e-04
2.154488e-03	4.613249e-01	5.497766e-04
2.155527e-03	4.614479e-01	5.501693e-04
2.156566e-03	4.615710e-01	5.505623e-04
2.157606e-03	4.616940e-01	5.509555e-04
2.158646e-03	4.618171e-01	5.513490e-04
2.159687e-03	4.619402e-01	5.517426e-04
2.160728e-03	4.620633e-01	5.521365e-04
2.161769e-03	4.621865e-01	5.525307e-04
2.162811e-03	4.623096e-01	5.529250e-04
2.163853e-03	4.624328e-01	5.533196e-04
2.164895e-03	4.625559e-01	5.537145e-04
2.165938e-03	4.626791e-01	5.541095e-04
2.166981e-03	4.628023e-01	5.545048e-04
2.168025e-03	4.629256e-01	5.549003e-04
2.169069e-03	4.630488e-01	5.552961e-04
2.170113e-03	4.631720e-01	5.556921e-04
2.171158e-03	4.632953e-01	5.560883e-04
2.172203e-03	4.634186e-01	5.564848e-04
2.173249e-03	4.635419e-01	5.568814e-04
2.174295e-03	4.636652e-01	5.572784e-04
2.175341e-03	4.637885e-01	5.576755e-04
2.176388e-03	4.639119e-01	5.580729e-04
2.177435e-03	4.640352e-01	5.584705e-04
2.178482e-03	4.641586e-01	5.588684e-04
2.179530e-03	4.642820e-01	5.592665e-04
2.180579e-03	4.644054e-01	5.596648e-04
2.181627e-03	4.645288e-01	5.600634e-04
2.182676e-03	4.646522e-01	5.604621e-04
2.183726e-03	4.647757e-01	5.608612e-04
2.184776e-03	4.648992e-01	5.612604e-04
2.185826e-03	4.650226e-01	5.616599e-04
2.186877e-03	4.651461e-01	5.620597e-04
2.187928e-03	4.652696e-01	5.624596e-04
2.188979e-03	4.653932e-01	5.628598e-04
2.190031e-03	4.655167e-01	5.632602e-04
2.191083e-03	4.656403e-01	5.636609e-04
2.192136e-03	4.657638e-01	5.640618e-04
2.193189e-03	4.658874e-01	5.644629e-04
2.194242e-03	4.660110e-01	5.648643e-04
2.195296e-03	4.661346e-01	5.652659e-04
2.196350e-03	4.662583e-01	5.656678e-04
2.197405e-03	4.663819e-01	5.660698e-04
2.198460e-03	4.665056e-01	5.664722e-04
2.199515e-03	4.666292e-01	5.668747e-04
2.200571e-03	4.667529e-01	5.672775e-04
2.201627e-03	4.668766e-01	5.676805e-04
2.202684e-03	4.670004e-01	5.680838e-04
2.203740e-03	4.671241e-01	5.684873e-04
2.204798e-03	4.672478e-01	5.688910e-04
2.205855e-03	4.673716e-01	5.692950e-04
2.206914e-03	4.674954e-01	5.696992e-04
2.207972e-03	4.676192e-01	5.701036e-04
2.209031e-03	4.677430e-01	5.705083e-04
2.210090e-03	4.678668e-01	5.709132e-04
2.211150e-03	4.679907e-01	5.713184e-04
2.212210e-03	4.681145e-01	5.717238e-04
2.213271e-03	4.682384e-01	5.721294e-04
2.214331e-03	4.683623e-01	5.725352e-04
2.215393e-03	4.684862e-01	5.729413e-04
2.216454e-03	4.686101e-01	5.733477e-04
2.217516e-03	4.687341e-01	5.737543e-04
2.218579e-03	4.688580e-01	5.741611e-04
2.219642e-03	4.689820e-01	5.745681e-04
2.220705e-03	4.691060e-01	5.749754e-04
2.221769e-03	4.692299e-01	5.753830e-04
2.222833e-03	4.693540e-01	5.757907e-04
2.223897e-03	4.694780e-01	5.761987e-04
2.224962e-03	4.696020e-01	5.766070e-04
2.226027e-03	4.697261e-01	5.770155e-04
2.227093e-03	4.698502e-01	5.774242e-04
2.228159e-03	4.699742e-01	5.778332e-04
2.229225e-03	4.700983e-01	5.782424e-04
2.230292e-03	4.702225e-01	5.786518e-04
2.231359e-03	4.703466e-01	5.790615e-04
2.232427e-03	4.704707e-01	5.794714e-04
2.233495e-03	4.705949e-01	5.798816e-04
2.234563e-03	4.707191e-01	5.802920e-04
2.235632e-03	4.708433e-01	5.807026e-04
2.236701e-03	4.709675e-01	5.811135e-04
2.237771e-03	4.710917e-01	5.815246e-04
2.238841e-03	4.712159e-01	5.819360e-04
2.239911e-03	4.713402e-01	5.823476e-04
2.240982e-03	4.714645e-01	5.827594e-04
2.242053e-03	4.715888e-01	5.831715e-04
2.243124e-03	4.717131e-01	5.835838e-04
2.244196e-03	4.718374e-01	5.839964e-04
2.245269e-03	4.719617e-01	5.844092e-04
2.246342e-03	4.720860e-01	5.848222e-04
2.247415e-03	4.722104e-01	5.852355e-04
2.248488e-03	4.723348e-01	5.856490e-04
2.249562e-03	4.724592e-01	5.860628e-04
2.250637e-03	4.725836e-01	5.864768e-04
2.251711e-03	4.727080e-01	5.868911e-04
2.252787e-03	4.728324e-01	5.873056e-04
2.253862e-03	4.729569e-01	5.877203e-04
2.254938e-03	4.730814e-01	5.881353e-04
2.256014e-03	4.732059e-01	5.885505e-04
2.257091e-03	4.733304e-01	5.889660e-04
2.258168e-03	4.734549e-01	5.893817e-04
2.259246e-03	4.735794e-01	5.897976e-04
2.260324e-03	4.737039e-01	5.902138e-04
2.261402e-03	4.738285e-01	5.906303e-04
2.262481e-03	4.739531e-01	5.910469e-04
2.263560e-03	4.740777e-01	5.914638e-04
2.264640e-03	4.742023e-01	5.918810e-04
2.265720e-03	4.743269e-01	5.922984e-04
2.266800e-03	4.744515e-01	5.927161e-04
2.267881e-03	4.745762e-01	5.931340e-04
2.268962e-03	4.747008e-01	5.935521e-04
2.270044e-03	4.748255e-01	5.939705e-04
2.271126e-03	4.749502e-01	5.943891e-04
2.272208e-03	4.750749e-01	5.948080e-04
2.273291e-03	4.751997e-01	5.952271e-04
2.274374e-03	4.753244e-01	5.956464e-04
2.275457e-03	4.754492e-01	5.960660e-04
2.276541e-03	4.755739e-01	5.964859e-04
2.277626e-03	4.756987e-01	5.969060e-04
2.278711e-03	4.758235e-01	5.973263e-04
2.279796e-03	4.759484e-01	5.977469e-04
2.280881e-03	4.760732e-01	5.981677e-04
2.281967e-03	4.761980e-01	5.985888e-04
2.283054e-03	4.763229e-01	5.990101e-04
2.284141e-03	4.764478e-01	5.994317e-04
2.285228e-03	4.765727e-01	5.998535e-04
2.286315e-03	4.766976e-01	6.002755e-04
2.287403e-03	4.768225e-01	6.006978e-04
2.288492e-03	4.769475e-01	6.011204e-04
2.289581e-03	4.770724e-01	6.015431e-04
2.290670e-03	4.771974e-01	6.019662e-04
2.291759e-03	4.773224e-01	6.023895e-04
2.292849e-03	4.774474e-01	6.028130e-04
2.293940e-03	4.775724e-01	6.032368e-04
2.295031e-03	4.776974e-01	6.036608e-04
2.296122e-03	4.778225e-01	6.040850e-04
2.297214e-03	4.779476e-01	6.045096e-04
2.298306e-03	4.780726e-01	6.049343e-04
2.299398e-03	4.781977e-01	6.053593e-04
2.300491e-03	4.783228e-01	6.057846e-04
2.301584e-03	4.784480e-01	6.062101e-04
2.302678e-03	4.785731e-01	6.066358e-04
2.303772e-03	4.786983e-01	6.070618e-04
2.304867e-03	4.788234e-01	6.074881e-04
2.305961e-03	4.789486e-01	6.079146e-04
2.307057e-03	4.790738e-01	6.083413e-04
2.308152e-03	4.791991e-01	6.087683e-04
2.309249e-03	4.793243e-01	6.091955e-04
2.310345e-03	4.794495e-01	6.096230e-04
2.311442e-03	4.795748e-01	6.100507e-04
2.312539e-03	4.797001e-01	6.104787e-04
2.313637e-03	4.798254e-01	6.109070e-04
2.314735e-03	4.799507e-01	6.113354e-04
2.315834e-03	4.800760e-01	6.117642e-04
2.316933e-03	4.802014e-01	6.121931e-04
2.318032e-03	4.803267e-01	6.126224e-04
2.319132e-03	4.804521e-01	6.130518e-04
2.320232e-03	4.805775e-01	6.134816e-04
2.321333e-03	4.807029e-01	6.139115e-04
2.322434e-03	4.808283e-01	6.143418e-04
2.323535e-03	4.809537e-01	6.147722e-04
2.324637e-03	4.810792e-01	6.152030e-04
2.325739e-03	4.812046e-01	6.156339e-04
2.326842e-03	4.813301e-01	6.160652e-04
2.327945e-03	4.814556e-01	6.164966e-04
2.329048e-03	4.815811e-01	6.169283e-04
2.330152e-03	4.817067e-01	6.173603e-04
2.331256e-03	4.818322e-01	6.177925e-04
2.332361e-03	4.819578e-01	6.182250e-04
2.333466e-03	4.820833e-01	6.186577e-04
2.334571e-03	4.822089e-01	6.190907e-04
2.335677e-03	4.823345e-01	6.195240e-04
2.336784e-03	4.824601e-01	6.199574e-04
2.337890e-03	4.825858e-01	6.203912e-04
2.338997e-03	4.827114e-01	6.208251e-04
2.340105e-03	4.828371e-01	6.212594e-04
2.341213e-03	4.829628e-01	6.216939e-04
2.342321e-03	4.830885e-01	6.221286e-04
2.343430e-03	4.832142e-01	6.225636e-04
2.344539e-03	4.833399e-01	6.229988e-04
2.345649e-03	4.834656e-01	6.234343e-04
2.346759e-03	4.835914e-01	6.238701e-04
2.347869e-03	4.837172e-01	6.243061e-04
2.348980e-03	4.838430e-01	6.247423e-04
2.350091e-03	4.839688e-01	6.251788e-04
2.351203e-03	4.840946e-01	6.256156e-04
2.352315e-03	4.842204e-01	6.260526e-04
2.353427e-03	4.843463e-01	6.264899e-04
2.354540e-03	4.844721e-01	6.269274e-04
2.355654e-03	4.845980e-01	6.273651e-04
2.356767e-03	4.847239e-01	6.278032e-04
2.357881e-03	4.848498e-01	6.282414e-04
2.358996e-03	4.849757e-01	6.286800e-04
2.360111e-03	4.851017e-01	6.291188e-04
2.361226e-03	4.852276e-01	6.295578e-04
2.362342e-03	4.853536e-01	6.299971e-04
2.363458e-03	4.854796e-01	6.304366e-04
2.364575e-03	4.856056e-01	6.308764e-04
2.365692e-03	4.857316e-01	6.313165e-04
2.366809e-03	4.858577e-01	6.317568e-04
2.367927e-03	4.859837e-01	6.321974e-04
2.369045e-03	4.861098e-01	6.326382e-04
2.370164e-03	4.862358e-01	6.330793e-04
2.371283e-03	4.863619e-01	6.335206e-04
2.372402e-03	4.864881e-01	6.339622e-04
2.373522e-03	4.866142e-01	6.344040e-04
2.374642e-03	4.867403e-01	6.348461e-04
2.375763e-03	4.868665e-01	6.352885e-04
2.376884e-03	4.869927e-01	6.357311e-04
2.378006e-03	4.871188e-01	6.361739e-04
2.379128e-03	4.872451e-01	6.366171e-04
2.380250e-03	4.873713e-01	6.370604e-04
2.381373e-03	4.874975e-01	6.375041e-04
2.382496e-03	4.876238e-01	6.379480e-04
2.383620e-03	4.877500e-01	6.383921e-04
2.384744e-03	4.878763e-01	6.388365e-04
2.385868e-03	4.880026e-01	6.392812e-04
2.386993e-03	4.881289e-01	6.397261e-04
2.388118e-03	4.882552e-01	6.401712e-04
2.389244e-03	4.883816e-01	6.406167e-04
2.390370e-03	4.885079e-01	6.410624e-04
2.391497e-03	4.886343e-01	6.415083e-04
2.392624e-03	4.887607e-01	6.419545e-04
2.393751e-03	4.888871e-01	6.424010e-04
2.394879e-03	4.890135e-01	6.428477e-04
2.396007e-03	4.891400e-01	6.432947e-04
2.397136e-03	4.892664e-01	6.437419e-04
2.398265e-03	4.893929e-01	6.441894e-04
2.399394e-03	4.895194e-01	6.446371e-04
2.400524e-03	4.896459e-01	6.450851e-04
2.401654e-03	4.897724e-01	6.455334e-04
2.402785e-03	4.898989e-01	6.459819e-04
2.403916e-03	4.900255e-01	6.464307e-04
2.405048e-03	4.901520e-01	6.468797e-04
2.406180e-03	4.902786e-01	6.473291e-04
2.407312e-03	4.904052e-01	6.477786e-04
2.408445e-03	4.905318e-01	6.482284e-04
2.409578e-03	4.906584e-01	6.486785e-04
2.410712e-03	4.907851e-01	6.491288e-04
2.411846e-03	4.909117e-01	6.495794e-04
2.412980e-03	4.910384e-01	6.500303e-04
2.414115e-03	4.911651e-01	6.504814e-04
2.415250e-03	4.912918e-01	6.509328e-04
2.416386e-03	4.914185e-01	6.513844e-04
2.417522e-03	4.915452e-01	6.518363e-04
2.418659e-03	4.916720e-01	6.522885e-04
2.419796e-03	4.917987e-01	6.527409e-04
2.420933e-03	4.919255e-01	6.531936e-04
2.422071e-03	4.920523e-01	6.536465e-04
2.423209e-03	4.921791e-01	6.540997e-04
2.424348e-03	4.923059e-01	6.545532e-04
2.425487e-03	4.924328e-01	6.550069e-04
2.426626e-03	4.925596e-01	6.554609e-04
2.427766e-03	4.926865e-01	6.559152e-04
2.428907e-03	4.928134e-01	6.563697e-04
2.430047e-03	4.929403e-01	6.568244e-04
2.431189e-03	4.930672e-01	6.572795e-04
2.432330e-03	4.931941e-01	6.577348e-04
2.433472e-03	4.933211e-01	6.581903e-04
2.434615e-03	4.934480e-01	6.586462e-04
2.435758e-03	4.935750e-01	6.591022e-04
2.436901e-03	4.937020e-01	6.595586e-04
2.438045e-03	4.938290e-01	6.600152e-04
2.439189e-03	4.939561e-01	6.604721e-04
2.440333e-03	4.940831e-01	6.609292e-04
2.441478e-03	4.942101e-01	6.613866e-04
2.442624e-03	4.943372e-01	6.618442e-04
2.443769e-03	4.944643e-01	6.623022e-04
2.444916e-03	4.945914e-01	6.627603e-04
2.446062e-03	4.947185e-01	6.632188e-04
2.447209e-03	4.948457e-01	6.636775e-04
2.448357e-03	4.949728e-01	6.641365e-04
2.449505e-03	4.951000e-01	6.645957e-04
2.450653e-03	4.952272e-01	6.650552e-04
2.451802e-03	4.953544e-01	6.655150e-04
2.452951e-03	4.954816e-01	6.659750e-04
2.454101e-03	4.956088e-01	6.664353e-04
2.455251e-03	4.957360e-01	6.668959e-04
2.456401e-03	4.958633e-01	6.673567e-04
2.457552e-03	4.959906e-01	6.678178e-04
2.458704e-03	4.961179e-01	6.682792e-04
2.459855e-03	4.962452e-01	6.687408e-04
2.461007e-03	4.963725e-01	6.692027e-04
2.462160e-03	4.964998e-01	6.696648e-04
2.463313e-03	4.966272e-01	6.701273e-04
2.464467e-03	4.967546e-01	6.705899e-04
2.465620e-03	4.968819e-01	6.710529e-04
2.466775e-03	4.970093e-01	6.715161e-04
2.467929e-03	4.971368e-01	6.719796e-04
2.469085e-03	4.972642e-01	6.724433e-04
2.470240e-03	4.973916e-01	6.729073e-04
2.471396e-03	4.975191e-01	6.733716e-04
2.472553e-03	4.976466e-01	6.738362e-04
2.473709e-03	4.977741e-01	6.743010e-04
2.474867e-03	4.979016e-01	6.747661e-04
2.476024e-03	4.980291e-01	6.752314e-04
2.477183e-03	4.981566e-01	6.756970e-04
2.478341e-03	4.982842e-01	6.761629e-04
2.479500e-03	4.984118e-01	6.766291e-04
2.480659e-03	4.985394e-01	6.770955e-04
2.481819e-03	4.986670e-01	6.775622e-04
2.482980e-03	4.987946e-01	6.780291e-04
2.484140e-03	4.989222e-01	6.784963e-04
2.485301e-03	4.990499e-01	6.789638e-04
2.486463e-03	4.991775e-01	6.794316e-04
2.487625e-03	4.993052e-01	6.798996e-04
2.488787e-03	4.994329e-01	6.803679e-04
2.489950e-03	4.995606e-01	6.808365e-04
2.491113e-03	4.996883e-01	6.813053e-04
2.492277e-03	4.998161e-01	6.817744e-04
2.493441e-03	4.999438e-01	6.822438e-04
2.494606e-03	5.000716e-01	6.827134e-04
2.495771e-03	5.001994e-01	6.831833e-04
2.496936e-03	5.003272e-01	6.836535e-04
2.498102e-03	5.004550e-01	6.841239e-04
2.499268e-03	5.005829e-01	6.845946e-04
2.500435e-03	5.007107e-01	6.850656e-04
2.501602e-03	5.008386e-01	6.855369e-04
2.502769e-03	5.009665e-01	6.860084e-04
2.503937e-03	5.010944e-01	6.864802e-04
2.505106e-03	5.012223e-01	6.869523e-04
2.506275e-03	5.013502e-01	6.874246e-04
2.507444e-03	5.014781e-01	6.878972e-04
2.508614e-03	5.016061e-01	6.883701e-04
2.509784e-03	5.017341e-01	6.888432e-04
2.510954e-03	5.018621e-01	6.893167e-04
2.512125e-03	5.019901e-01	6.897903e-04
2.513297e-03	5.021181e-01	6.902643e-04
2.514469e-03	5.022462e-01	6.907385e-04
2.515641e-03	5.023742e-01	6.912130e-04
2.516814e-03	5.025023e-01	6.916878e-04
2.517987e-03	5.026304e-01	6.921629e-04
2.519160e-03	5.027585e-01	6.926382e-04
2.520334e-03	5.028866e-01	6.931138e-04
2.521509e-03	5.030147e-01	6.935896e-04
2.522684e-03	5.031429e-01	6.940658e-04
2.523859e-03	5.032710e-01	6.945422e-04
2.525035e-03	5.033992e-01	6.950189e-04
2.526211e-03	5.035274e-01	6.954958e-04
2.527387e-03	5.036556e-01	6.959730e-04
2.528564e-03	5.037838e-01	6.964505e-04
2.529742e-03	5.039121e-01	6.969283e-04
2.530920e-03	5.040404e-01	6.974064e-04
2.532098e-03	5.041686e-01	6.978847e-04
2.533277e-03	5.042969e-01	6.983633e-04
2.534456e-03	5.044252e-01	6.988421e-04
2.535636e-03	5.045535e-01	6.993213e-04
2.536816e-03	5.046819e-01	6.998007e-04
2.537996e-03	5.048102e-01	7.002804e-04
2.539177e-03	5.049386e-01	7.007603e-04
2.540358e-03	5.050670e-01	7.012406e-04
2.541540e-03	5.051954e-01	7.017211e-04
2.542722e-03	5.053238e-01	7.022019e-04
2.543905e-03	5.054522e-01	7.026829e-04
2.545088e-03	5.055807e-01	7.031643e-04
2.546272e-03	5.057091e-01	7.036459e-04
2.547456e-03	5.058376e-01	7.041277e-04
2.548640e-03	5.059661e-01	7.046099e-04
2.549825e-03	5.060946e-01	7.050923e-04
2.551010e-03	5.062232e-01	7.055750e-04
2.552196e-03	5.063517e-01	7.060580e-04
2.553382e-03	5.064803e-01	7.065413e-04
2.554569e-03	5.066088e-01	7.070248e-04
2.555756e-03	5.067374e-01	7.075086e-04
2.556943e-03	5.068660e-01	7.079927e-04
2.558131e-03	5.069946e-01	7.084771e-04
2.559319e-03	5.071233e-01	7.089617e-04
2.560508e-03	5.072519e-01	7.094467e-04
2.561697e-03	5.073806e-01	7.099319e-04
2.562887e-03	5.075093e-01	7.104173e-04
2.564077e-03	5.076380e-01	7.109031e-04
2.565267e-03	5.077667e-01	7.113891e-04
2.566458e-03	5.078954e-01	7.118754e-04
2.567650e-03	5.080242e-01	7.123620e-04
2.568842e-03	5.081529e-01	7.128489e-04
2.570034e-03	5.082817e-01	7.133360e-04
2.571226e-03	5.084105e-01	7.138234e-04
2.572420e-03	5.085393e-01	7.143111e-04
2.573613e-03	5.086681e-01	7.147991e-04
2.574807e-03	5.087970e-01	7.152873e-04
2.576002e-03	5.089258e-01	7.157759e-04
2.577197e-03	5.090547e-01	7.162647e-04
2.578392e-03	5.091836e-01	7.167537e-04
2.579588e-03	5.093125e-01	7.172431e-04
2.580784e-03	5.094414e-01	7.177327e-04
2.581980e-03	5.095703e-01	7.182227e-04
2.583178e-03	5.096993e-01	7.187129e-04
2.584375e-03	5.098282e-01	7.192033e-04
2.585573e-03	5.099572e-01	7.196941e-04
2.586771e-03	5.100862e-01	7.201851e-04
2.587970e-03	5.102152e-01	7.206765e-04
2.589169e-03	5.103443e-01	7.211681e-04
2.590369e-03	5.104733e-01	7.216599e-04
2.591569e-03	5.106024e-01	7.221521e-04
2.592770e-03	5.107314e-01	7.226445e-04
2.593971e-03	5.108605e-01	7.231373e-04
2.595172e-03	5.109896e-01	7.236303e-04
2.596374e-03	5.111188e-01	7.241235e-04
2.597577e-03	5.112479e-01	7.246171e-04
2.598779e-03	5.113771e-01	7.251109e-04
2.599983e-03	5.115062e-01	7.256051e-04
2.601186e-03	5.116354e-01	7.260995e-04
2.602391e-03	5.117646e-01	7.265942e-04
2.603595e-03	5.118938e-01	7.270891e-04
2.604800e-03	5.120231e-01	7.275844e-04
2.606006e-03	5.121523e-01	7.280799e-04
2.607211e-03	5.122816e-01	7.285757e-04
2.608418e-03	5.124109e-01	7.290718e-04
2.609625e-03	5.125402e-01	7.295682e-04
2.610832e-03	5.126695e-01	7.300649e-04
2.612039e-03	5.127988e-01	7.305618e-04
2.613247e-03	5.129282e-01	7.310590e-04
2.614456e-03	5.130575e-01	7.315565e-04
2.615665e-03	5.131869e-01	7.320543e-04
2.616874e-03	5.133163e-01	7.325524e-04
2.618084e-03	5.134457e-01	7.330508e-04
2.619295e-03	5.135751e-01	7.335494e-04
2.620505e-03	5.137045e-01	7.340483e-04
2.621717e-03	5.138340e-01	7.345475e-04
2.622928e-03	5.139635e-01	7.350470e-04
2.624140e-03	5.140930e-01	7.355468e-04
2.625353e-03	5.142225e-01	7.360469e-04
2.626566e-03	5.143520e-01	7.365472e-04
2.627779e-03	5.144815e-01	7.370478e-04
2.628993e-03	5.146111e-01	7.375487e-04
2.630207e-03	5.147406e-01	7.380499e-04
2.631422e-03	5.148702e-01	7.385514e-04
2.632637e-03	5.149998e-01	7.390532e-04
2.633853e-03	5.151294e-01	7.395552e-04
2.635069e-03	5.152590e-01	7.400576e-04
2.636286e-03	5.153887e-01	7.405602e-04
2.637503e-03	5.155184e-01	7.410631e-04
2.638720e-03	5.156480e-01	7.415663e-04
2.639938e-03	5.157777e-01	7.420698e-04
2.641156e-03	5.159074e-01	7.425735e-04
2.642375e-03	5.160372e-01	7.430776e-04
2.643594e-03	5.161669e-01	7.435819e-04
2.644814e-03	5.162966e-01	7.440865e-04
2.646034e-03	5.164264e-01	7.445914e-04
2.647255e-03	5.165562e-01	7.450966e-04
2.648476e-03	5.166860e-01	7.456021e-04
2.649697e-03	5.168158e-01	7.461079e-04
2.650919e-03	5.169457e-01	7.466140e-04
2.652141e-03	5.170755e-01	7.471203e-04
2.653364e-03	5.172054e-01	7.476269e-04
2.654587e-03	5.173353e-01	7.481338e-04
2.655811e-03	5.174652e-01	7.486410e-04
2.657035e-03	5.175951e-01	7.491485e-04
2.658260e-03	5.177250e-01	7.496563e-04
2.659485e-03	5.178549e-01	7.501644e-04
2.660710e-03	5.179849e-01	7.506727e-04
2.661936e-03	5.181149e-01	7.511814e-04
2.663162e-03	5.182449e-01	7.516903e-04
2.664389e-03	5.183749e-01	7.521995e-04
2.665617e-03	5.185049e-01	7.527091e-04
2.666844e-03	5.186349e-01	7.532189e-04
2.668072e-03	5.187650e-01	7.537289e-04
2.669301e-03	5.188951e-01	7.542393e-04
2.670530e-03	5.190252e-01	7.547500e-04
2.671760e-03	5.191553e-01	7.552609e-04
2.672990e-03	5.192854e-01	7.557722e-04
2.674220e-03	5.194155e-01	7.562837e-04
2.675451e-03	5.195457e-01	7.567956e-04
2.676682e-03	5.196758e-01	7.573077e-04
2.677914e-03	5.198060e-01	7.578201e-04
2.679146e-03	5.199362e-01	7.583328e-04
2.680379e-03	5.200664e-01	7.588458e-04
2.681612e-03	5.201967e-01	7.593590e-04
2.682846e-03	5.203269e-01	7.598726e-04
2.684080e-03	5.204572e-01	7.603865e-04
2.685314e-03	5.205875e-01	7.609006e-04
2.686549e-03	5.207177e-01	7.614150e-04
2.687784e-03	5.208481e-01	7.619298e-04
2.689020e-03	5.209784e-01	7.624448e-04
2.690256e-03	5.211087e-01	7.629601e-04
2.691493e-03	5.212391e-01	7.634757e-04
2.692730e-03	5.213695e-01	7.639916e-04
2.693968e-03	5.214998e-01	7.645078e-04
2.695206e-03	5.216303e-01	7.650243e-04
2.696445e-03	5.217607e-01	7.655411e-04
2.697684e-03	5.218911e-01	7.660581e-04
2.698923e-03	5.220216e-01	7.665755e-04
2.700163e-03	5.221520e-01	7.670931e-04
2.701403e-03	5.222825e-01	7.676111e-04
2.702644e-03	5.224130e-01	7.681293e-04
2.703885e-03	5.225435e-01	7.686478e-04
2.705127e-03	5.226741e-01	7.691667e-04
2.706369e-03	5.228046e-01	7.696858e-04
2.707612e-03	5.229352e-01	7.702052e-04
2.708855e-03	5.230658e-01	7.707249e-04
2.710098e-03	5.231964e-01	7.712449e-04
2.711342e-03	5.233270e-01	7.717652e-04
2.712587e-03	5.234576e-01	7.722858e-04
2.713832e-03	5.235882e-01	7.728066e-04
2.715077e-03	5.237189e-01	7.733278e-04
2.716323e-03	5.238496e-01	7.738493e-04
2.717569e-03	5.239803e-01	7.743710e-04
2.718816e-03	5.241110e-01	7.748931e-04
2.720063e-03	5.242417e-01	7.754155e-04
2.721311e-03	5.243724e-01	7.759381e-04
2.722559e-03	5.245032e-01	7.764610e-04
2.723807e-03	5.246340e-01	7.769843e-04
2.725056e-03	5.247648e-01	7.775078e-04
2.726306e-03	5.248956e-01	7.780316e-04
2.727556e-03	5.250264e-01	7.785558e-04
2.728806e-03	5.251572e-01	7.790802e-04
2.730057e-03	5.252881e-01	7.796049e-04
2.731308e-03	5.254189e-01	7.801299e-04
2.732560e-03	5.255498e-01	7.806552e-04
2.733812e-03	5.256807e-01	7.811808e-04
2.735065e-03	5.258116e-01	7.817067e-04
2.736318e-03	5.259426e-01	7.822329e-04
2.737571e-03	5.260735e-01	7.827594e-04
2.738825e-03	5.262045e-01	7.832862e-04
2.740080e-03	5.263354e-01	7.838133e-04
2.741335e-03	5.264664e-01	7.843407e-04
2.742590e-03	5.265975e-01	7.848684e-04
2.743846e-03	5.267285e-01	7.853964e-04
2.745102e-03	5.268595e-01	7.859247e-04
2.746359e-03	5.269906e-01	7.864532e-04
2.747616e-03	5.271217e-01	7.869821e-04
2.748874e-03	5.272527e-01	7.875113e-04
2.750132e-03	5.273838e-01	7.880408e-04
2.751391e-03	5.275150e-01	7.885706e-04
2.752650e-03	5.276461e-01	7.891006e-04
2.753909e-03	5.277773e-01	7.896310e-04
2.755169e-03	5.279084e-01	7.901617e-04
2.756430e-03	5.280396e-01	7.906926e-04
2.757691e-03	5.281708e-01	7.912239e-04
2.758952e-03	5.283020e-01	7.917555e-04
2.760214e-03	5.284333e-01	7.922873e-04
2.761476e-03	5.285645e-01	7.928195e-04
2.762739e-03	5.286958e-01	7.933520e-04
2.764002e-03	5.288271e-01	7.938847e-04
2.765266e-03	5.289584e-01	7.944178e-04
2.766530e-03	5.290897e-01	7.949512e-04
2.767794e-03	5.292210e-01	7.954848e-04
2.769059e-03	5.293524e-01	7.960188e-04
2.770325e-03	5.294837e-01	7.965531e-04
2.771591e-03	5.296151e-01	7.970876e-04
2.772857e-03	5.297465e-01	7.976225e-04
2.774124e-03	5.298779e-01	7.981577e-04
2.775392e-03	5.300093e-01	7.986932e-04
2.776659e-03	5.301408e-01	7.992289e-04
2.777928e-03	5.302722e-01	7.997650e-04
2.779196e-03	5.304037e-01	8.003014e-04
2.780466e-03	5.305352e-01	8.008381e-04
2.781735e-03	5.306667e-01	8.013751e-04
2.783005e-03	5.307982e-01	8.019123e-04
2.784276e-03	5.309298e-01	8.024499e-04
2.785547e-03	5.310613e-01	8.029878e-04
2.786819e-03	5.311929e-01	8.035260e-04
2.788090e-03	5.313245e-01	8.040645e-04
2.789363e-03	5.314561e-01	8.046033e-04
2.790636e-03	5.315877e-01	8.051424e-04
2.791909e-03	5.317193e-01	8.056818e-04
2.793183e-03	5.318510e-01	8.062215e-04
2.794457e-03	5.319826e-01	8.067615e-04
2.795732e-03	5.321143e-01	8.073018e-04
2.797007e-03	5.322460e-01	8.078425e-04
2.798283e-03	5.323777e-01	8.083834e-04
2.799559e-03	5.325095e-01	8.089246e-04
2.800836e-03	5.326412e-01	8.094661e-04
2.802113e-03	5.327730e-01	8.100080e-04
2.803390e-03	5.329048e-01	8.105501e-04
2.804668e-03	5.330366e-01	8.110926e-04
2.805947e-03	5.331684e-01	8.116353e-04
2.807226e-03	5.333002e-01	8.121784e-04
2.808505e-03	5.334320e-01	8.127217e-04
2.809785e-03	5.335639e-01	8.132654e-04
2.811066e-03	5.336958e-01	8.138094e-04
2.812346e-03	5.338277e-01	8.143537e-04
2.813628e-03	5.339596e-01	8.148982e-04
2.814909e-03	5.340915e-01	8.154431e-04
2.816192e-03	5.342234e-01	8.159883e-04
2.817474e-03	5.343554e-01	8.165338e-04
2.818757e-03	5.344874e-01	8.170796e-04
2.820041e-03	5.346193e-01	8.176257e-04
2.821325e-03	5.347513e-01	8.181722e-04
2.822610e-03	5.348834e-01	8.187189e-04
2.823895e-03	5.350154e-01	8.192659e-04
2.825180e-03	5.351475e-01	8.198133e-04
2.826466e-03	5.352795e-01	8.203609e-04
2.827753e-03	5.354116e-01	8.209089e-04
2.829040e-03	5.355437e-01	8.214571e-04
2.830327e-03	5.356758e-01	8.220057e-04
2.831615e-03	5.358080e-01	8.225546e-04
2.832903e-03	5.359401e-01	8.231038e-04
2.834192e-03	5.360723e-01	8.236533e-04
2.835481e-03	5.362044e-01	8.242031e-04
2.836771e-03	5.363366e-01	8.247532e-04
2.838061e-03	5.364689e-01	8.253036e-04
2.839352e-03	5.366011e-01	8.258543e-04
2.840643e-03	5.367333e-01	8.264054e-04
2.841934e-03	5.368656e-01	8.269567e-04
2.843226e-03	5.369979e-01	8.275084e-04
2.844519e-03	5.371302e-01	8.280604e-04
2.845812e-03	5.372625e-01	8.286126e-04
2.847105e-03	5.373948e-01	8.291652e-04
2.848399e-03	5.375271e-01	8.297181e-04
2.849694e-03	5.376595e-01	8.302713e-04
2.850989e-03	5.377919e-01	8.308248e-04
2.852284e-03	5.379242e-01	8.313787e-04
2.853580e-03	5.380567e-01	8.319328e-04
2.854876e-03	5.381891e-01	8.324872e-04
2.856173e-03	5.383215e-01	8.330420e-04
2.857470e-03	5.384540e-01	8.335971e-04
2.858768e-03	5.385864e-01	8.341525e-04
2.860066e-03	5.387189e-01	8.347081e-04
2.861364e-03	5.388514e-01	8.352641e-04
2.862664e-03	5.389839e-01	8.358205e-04
2.863963e-03	5.391165e-01	8.363771e-04
2.865263e-03	5.392490e-01	8.369340e-04
2.866564e-03	5.393816e-01	8.374913e-04
2.867865e-03	5.395142e-01	8.380488e-04
2.869166e-03	5.396468e-01	8.386067e-04
2.870468e-03	5.397794e-01	8.391649e-04
2.871771e-03	5.399120e-01	8.397234e-04
2.873074e-03	5.400447e-01	8.402822e-04
2.874377e-03	5.401773e-01	8.408413e-04
2.875681e-03	5.403100e-01	8.414008e-04
2.876985e-03	5.404427e-01	8.419605e-04
2.878290e-03	5.405754e-01	8.425206e-04
2.879595e-03	5.407081e-01	8.430810e-04
2.880901e-03	5.408409e-01	8.436417e-04
2.882207e-03	5.409736e-01	8.442027e-04
2.883514e-03	5.411064e-01	8.447640e-04
2.884821e-03	5.412392e-01	8.453256e-04
2.886129e-03	5.413720e-01	8.458876e-04
2.887437e-03	5.415049e-01	8.464498e-04
2.888746e-03	5.416377e-01	8.470124e-04
2.890055e-03	5.417705e-01	8.475753e-04
2.891364e-03	5.419034e-01	8.481385e-04
2.892674e-03	5.420363e-01	8.487020e-04
2.893985e-03	5.421692e-01	8.492659e-04
2.895296e-03	5.423021e-01	8.498300e-04
2.896607e-03	5.424351e-01	8.503945e-04
2.897919e-03	5.425680e-01	8.509593e-04
2.899231e-03	5.427010e-01	8.515244e-04
2.900544e-03	5.428340e-01	8.520898e-04
2.901858e-03	5.429670e-01	8.526555e-04
2.903172e-03	5.431000e-01	8.532215e-04
2.904486e-03	5.432330e-01	8.537879e-04
2.905801e-03	5.433661e-01	8.543546e-04
2.907116e-03	5.434992e-01	8.549216e-04
2.908432e-03	5.436322e-01	8.554889e-04
2.909748e-03	5.437653e-01	8.560565e-04
2.911065e-03	5.438985e-01	8.566245e-04
2.912382e-03	5.440316e-01	8.571927e-04
2.913700e-03	5.441647e-01	8.577613e-04
2.915018e-03	5.442979e-01	8.583302e-04
2.916336e-03	5.444311e-01	8.588994e-04
2.917655e-03	5.445643e-01	8.594690e-04
2.918975e-03	5.446975e-01	8.600388e-04
2.920295e-03	5.448307e-01	8.606090e-04
2.921616e-03	5.449640e-01	8.611795e-04
2.922937e-03	5.450972e-01	8.617503e-04
2.924258e-03	5.452305e-01	8.623214e-04
2.925580e-03	5.453638e-01	8.628929e-04
2.926903e-03	5.454971e-01	8.634646e-04
2.928225e-03	5.456304e-01	8.640367e-04
2.929549e-03	5.457638e-01	8.646091e-04
2.930873e-03	5.458971e-01	8.651819e-04
2.932197e-03	5.460305e-01	8.657549e-04
2.933522e-03	5.461639e-01	8.663283e-04
2.934847e-03	5.462973e-01	8.669019e-04
2.936173e-03	5.464307e-01	8.674759e-04
2.937499e-03	5.465642e-01	8.680503e-04
2.938826e-03	5.466976e-01	8.686249e-04
2.940154e-03	5.468311e-01	8.691999e-04
2.941481e-03	5.469646e-01	8.697752e-04
2.942810e-03	5.470981e-01	8.703508e-04
2.944138e-03	5.472316e-01	8.709267e-04
2.945467e-03	5.473651e-01	8.715029e-04
2.946797e-03	5.474987e-01	8.720795e-04
2.948127e-03	5.476323e-01	8.726564e-04
2.949458e-03	5.477659e-01	8.732336e-04
2.950789e-03	5.478995e-01	8.738111e-04
2.952121e-03	5.480331e-01	8.743890e-04
2.953453e-03	5.481667e-01	8.749672e-04
2.954785e-03	5.483004e-01	8.755457e-04
2.956118e-03	5.484340e-01	8.761245e-04
2.957452e-03	5.485677e-01	8.767037e-04
2.958786e-03	5.487014e-01	8.772831e-04
2.960120e-03	5.488351e-01	8.778629e-04
2.961455e-03	5.489689e-01	8.784430e-04
2.962791e-03	5.491026e-01	8.790235e-04
2.964127e-03	5.492364e-01	8.796042e-04
2.965463e-03	5.493701e-01	8.801853e-04
2.966800e-03	5.495039e-01	8.807667e-04
2.968138e-03	5.496378e-01	8.813485e-04
2.969476e-03	5.497716e-01	8.819305e-04
2.970814e-03	5.499054e-01	8.825129e-04
2.972153e-03	5.500393e-01	8.830956e-04
2.973492e-03	5.501732e-01	8.836786e-04
2.974832e-03	5.503071e-01	8.842620e-04
2.976172e-03	5.504410e-01	8.848457e-04
2.977513e-03	5.505749e-01	8.854297e-04
2.978854e-03	5.507088e-01	8.860140e-04
2.980196e-03	5.508428e-01	8.865986e-04
2.981538e-03	5.509768e-01	8.871836e-04
2.982881e-03	5.511108e-01	8.877689e-04
2.984224e-03	5.512448e-01	8.883546e-04
2.985568e-03	5.513788e-01	8.889405e-04
2.986912e-03	5.515128e-01	8.895268e-04
2.988257e-03	5.516469e-01	8.901134e-04
2.989602e-03	5.517810e-01	8.907003e-04
2.990948e-03	5.519151e-01	8.912876e-04
2.992294e-03	5.520492e-01	8.918752e-04
2.993641e-03	5.521833e-01	8.924631e-04
2.994988e-03	5.523174e-01	8.930514e-04
2.996336e-03	5.524516e-01	8.936399e-04
2.997684e-03	5.525858e-01	8.942288e-04
2.999032e-03	5.527199e-01	8.948180e-04
3.000381e-03	5.528541e-01	8.954076e-04
3.001731e-03	5.529884e-01	8.959975e-04
3.003081e-03	5.531226e-01	8.965877e-04
3.004432e-03	5.532569e-01	8.971782e-04
3.005783e-03	5.533911e-01	8.977691e-04
3.007134e-03	5.535254e-01	8.983603e-04
3.008486e-03	5.536597e-01	8.989518e-04
3.009839e-03	5.537940e-01	8.995437e-04
3.011192e-03	5.539284e-01	9.001358e-04
3.012545e-03	5.540627e-01	9.007283e-04
3.013899e-03	5.541971e-01	9.013212e-04
3.015254e-03	5.543315e-01	9.019143e-04
3.016609e-03	5.544659e-01	9.025078e-04
3.017964e-03	5.546003e-01	9.031017e-04
3.019320e-03	5.547347e-01	9.036958e-04
3.020677e-03	5.548692e-01	9.042903e-04
3.022034e-03	5.550036e-01	9.048851e-04
3.023391e-03	5.551381e-01	9.054803e-04
3.024749e-03	5.552726e-01	9.060758e-04
3.026107e-03	5.554071e-01	9.066716e-04
3.027466e-03	5.555416e-01	9.072677e-04
3.028826e-03	5.556762e-01	9.078642e-04
3.030186e-03	5.558107e-01	9.084610e-04
3.031546e-03	5.559453e-01	9.090581e-04
3.032907e-03	5.560799e-01	9.096556e-04
3.034268e-03	5.562145e-01	9.102534e-04
3.035630e-03	5.563492e-01	9.108515e-04
3.036992e-03	5.564838e-01	9.114500e-04
3.038355e-03	5.566185e-01	9.120487e-04
3.039719e-03	5.567531e-01	9.126479e-04
3.041082e-03	5.568878e-01	9.132473e-04
3.042447e-03	5.570225e-01	9.138471e-04
3.043811e-03	5.571573e-01	9.144472e-04
3.045177e-03	5.572920e-01	9.150477e-04
3.046543e-03	5.574268e-01	9.156485e-04
3.047909e-03	5.575615e-01	9.162496e-04
3.049276e-03	5.576963e-01	9.168511e-04
3.050643e-03	5.578311e-01	9.174528e-04
3.052011e-03	5.579660e-01	9.180550e-04
3.053379e-03	5.581008e-01	9.186574e-04
3.054748e-03	5.582357e-01	9.192602e-04
3.056117e-03	5.583705e-01	9.198633e-04
3.057487e-03	5.585054e-01	9.204668e-04
3.058857e-03	5.586403e-01	9.210706e-04
3.060228e-03	5.587752e-01	9.216747e-04
3.061599e-03	5.589102e-01	9.222792e-04
3.062971e-03	5.590451e-01	9.228840e-04
3.064343e-03	5.591801e-01	9.234891e-04
3.065716e-03	5.593151e-01	9.240946e-04
3.067089e-03	5.594501e-01	9.247004e-04
3.068463e-03	5.595851e-01	9.253065e-04
3.069837e-03	5.597202e-01	9.259130e-04
3.071212e-03	5.598552e-01	9.265198e-04
3.072587e-03	5.599903e-01	9.271270e-04
3.073963e-03	5.601254e-01	9.277344e-04
3.075339e-03	5.602605e-01	9.283423e-04
3.076716e-03	5.603956e-01	9.289504e-04
3.078093e-03	5.605307e-01	9.295589e-04
3.079471e-03	5.606659e-01	9.301677e-04
3.080849e-03	5.608010e-01	9.307769e-04
3.082228e-03	5.609362e-01	9.313864e-04
3.083607e-03	5.610714e-01	9.319963e-04
3.084986e-03	5.612066e-01	9.326064e-04
3.086367e-03	5.613419e-01	9.332170e-04
3.087747e-03	5.614771e-01	9.338278e-04
3.089129e-03	5.616124e-01	9.344390e-04
3.090510e-03	5.617477e-01	9.350505e-04
3.091892e-03	5.618830e-01	9.356624e-04
3.093275e-03	5.620183e-01	9.362746e-04
3.094658e-03	5.621536e-01	9.368872e-04
3.096042e-03	5.622890e-01	9.375001e-04
3.097426e-03	5.624243e-01	9.381133e-04
3.098811e-03	5.625597e-01	9.387269e-04
3.100196e-03	5.626951e-01	9.393408e-04
3.101582e-03	5.628305e-01	9.399550e-04
3.102968e-03	5.629660e-01	9.405696e-04
3.104355e-03	5.631014e-01	9.411845e-04
3.105742e-03	5.632369e-01	9.417998e-04
3.107130e-03	5.633723e-01	9.424154e-04
3.108518e-03	5.635078e-01	9.430313e-04
3.109907e-03	5.636434e-01	9.436476e-04
3.111296e-03	5.637789e-01	9.442643e-04
3.112686e-03	5.639144e-01	9.448812e-04
3.114076e-03	5.640500e-01	9.454985e-04
3.115466e-03	5.641856e-01	9.461162e-04
3.116858e-03	5.643212e-01	9.467342e-04
3.118249e-03	5.644568e-01	9.473525e-04
3.119642e-03	5.645924e-01	9.479712e-04
3.121034e-03	5.647280e-01	9.485902e-04
3.122428e-03	5.648637e-01	9.492096e-04
3.123821e-03	5.649994e-01	9.498293e-04
3.125216e-03	5.651351e-01	9.504493e-04
3.126610e-03	5.652708e-01	9.510697e-04
3.128006e-03	5.654065e-01	9.516904e-04
3.129401e-03	5.655422e-01	9.523115e-04
3.130798e-03	5.656780e-01	9.529329e-04
3.132194e-03	5.658138e-01	9.535547e-04
3.133592e-03	5.659496e-01	9.541768e-04
3.134989e-03	5.660854e-01	9.547992e-04
3.136388e-03	5.662212e-01	9.554220e-04
3.137786e-03	5.663570e-01	9.560451e-04
3.139186e-03	5.664929e-01	9.566686e-04
3.140585e-03	5.666288e-01	9.572924e-04
3.141986e-03	5.667647e-01	9.579166e-04
3.143386e-03	5.669006e-01	9.585411e-04
3.144788e-03	5.670365e-01	9.591660e-04
3.146190e-03	5.671724e-01	9.597912e-04
3.147592e-03	5.673084e-01	9.604167e-04
3.148995e-03	5.674444e-01	9.610426e-04
3.150398e-03	5.675804e-01	9.616688e-04
3.151802e-03	5.677164e-01	9.622954e-04
3.153206e-03	5.678524e-01	9.629224e-04
3.154611e-03	5.679884e-01	9.635496e-04
3.156016e-03	5.681245e-01	9.641772e-04
3.157422e-03	5.682606e-01	9.648052e-04
3.158829e-03	5.683966e-01	9.654335e-04
3.160236e-03	5.685327e-01	9.660622e-04
3.161643e-03	5.686689e-01	9.666912e-04
3.163051e-03	5.688050e-01	9.673205e-04
3.164459e-03	5.689412e-01	9.679502e-04
3.165868e-03	5.690773e-01	9.685803e-04
3.167277e-03	5.692135e-01	9.692107e-04
3.168687e-03	5.693497e-01	9.698414e-04
3.170098e-03	5.694859e-01	9.704725e-04
3.171509e-03	5.696222e-01	9.711040e-04
3.172920e-03	5.697584e-01	9.717357e-04
3.174332e-03	5.698947e-01	9.723679e-04
3.175745e-03	5.700310e-01	9.730004e-04
3.177158e-03	5.701673e-01	9.736332e-04
3.178571e-03	5.703036e-01	9.742664e-04
3.179985e-03	5.704399e-01	9.748999e-04
3.181400e-03	5.705763e-01	9.755338e-04
3.182815e-03	5.707127e-01	9.761680e-04
3.184230e-03	5.708491e-01	9.768026e-04
3.185646e-03	5.709855e-01	9.774375e-04
3.187063e-03	5.711219e-01	9.780728e-04
3.188480e-03	5.712583e-01	9.787084e-04
3.189897e-03	5.713948e-01	9.793444e-04
3.191315e-03	5.715312e-01	9.799807e-04
3.192734e-03	5.716677e-01	9.806174e-04
3.194153e-03	5.718042e-01	9.812544e-04
3.195573e-03	5.719407e-01	9.818918e-04
3.196993e-03	5.720773e-01	9.825295e-04
3.198414e-03	5.722138e-01	9.831676e-04
3.199835e-03	5.723504e-01	9.838060e-04
3.201256e-03	5.724870e-01	9.844448e-04
3.202679e-03	5.726236e-01	9.850839e-04
3.204101e-03	5.727602e-01	9.857234e-04
3.205524e-03	5.728968e-01	9.863633e-04
3.206948e-03	5.730335e-01	9.870035e-04
3.208372e-03	5.731701e-01	9.876440e-04
3.209797e-03	5.733068e-01	9.882849e-04
3.211222e-03	5.734435e-01	9.889261e-04
3.212648e-03	5.735802e-01	9.895677e-04
3.214074e-03	5.737170e-01	9.902097e-04
3.215501e-03	5.738537e-01	9.908520e-04
3.216928e-03	5.739905e-01	9.914947e-04
3.218356e-03	5.741273e-01	9.921377e-04
3.219785e-03	5.742641e-01	9.927811e-04
3.221213e-03	5.744009e-01	9.934248e-04
3.222643e-03	5.745377e-01	9.940689e-04
3.224073e-03	5.746746e-01	9.947133e-04
3.225503e-03	5.748114e-01	9.953581e-04
3.226934e-03	5.749483e-01	9.960032e-04
3.228365e-03	5.750852e-01	9.966487e-04
3.229797e-03	5.752221e-01	9.972945e-04
3.231230e-03	5.753590e-01	9.979407e-04
3.232663e-03	5.754960e-01	9.985873e-04
3.234096e-03	5.756330e-01	9.992342e-04
3.235530e-03	5.757699e-01	9.998815e-04
3.236965e-03	5.759069e-01	1.000529e-03
3.238400e-03	5.760440e-01	1.001177e-03
3.239835e-03	5.761810e-01	1.001825e-03
3.241272e-03	5.763180e-01	1.002474e-03
3.242708e-03	5.764551e-01	1.003123e-03
3.244145e-03	5.765922e-01	1.003773e-03
3.245583e-03	5.767293e-01	1.004422e-03
3.247021e-03	5.768664e-01	1.005072e-03
3.248460e-03	5.770035e-01	1.005723e-03
3.249899e-03	5.771407e-01	1.006374e-03
3.251339e-03	5.772778e-01	1.007025e-03
3.252779e-03	5.774150e-01	1.007677e-03
3.254219e-03	5.775522e-01	1.008328e-03
3.255661e-03	5.776894e-01	1.008981e-03
3.257103e-03	5.778266e-01	1.009633e-03
3.258545e-03	5.779639e-01	1.010286e-03
3.259988e-03	5.781012e-01	1.010940e-03
3.261431e-03	5.782384e-01	1.011593e-03
3.262875e-03	5.783757e-01	1.012247e-03
3.264319e-03	5.785130e-01	1.012902e-03
3.265764e-03	5.786504e-01	1.013557e-03
3.267209e-03	5.787877e-01	1.014212e-03
3.268655e-03	5.789251e-01	1.014867e-03
3.270102e-03	5.790625e-01	1.015523e-03
3.271549e-03	5.791999e-01	1.016179e-03
3.272996e-03	5.793373e-01	1.016836e-03
3.274444e-03	5.794747e-01	1.017493e-03
3.275893e-03	5.796122e-01	1.018150e-03
3.277342e-03	5.797496e-01	1.018808e-03
3.278791e-03	5.798871e-01	1.019466e-03
3.280242e-03	5.800246e-01	1.020124e-03
3.281692e-03	5.801621e-01	1.020783e-03
3.283143e-03	5.802996e-01	1.021442e-03
3.284595e-03	5.804372e-01	1.022101e-03
3.286047e-03	5.805747e-01	1.022761e-03
3.287500e-03	5.807123e-01	1.023421e-03
3.288953e-03	5.808499e-01	1.024082e-03
3.290407e-03	5.809875e-01	1.024743e-03
3.291861e-03	5.811252e-01	1.025404e-03
3.293316e-03	5.812628e-01	1.026066e-03
3.294771e-03	5.814005e-01	1.026728e-03
3.296227e-03	5.815381e-01	1.027390e-03
3.297683e-03	5.816758e-01	1.028053e-03
3.299140e-03	5.818136e-01	1.028716e-03
3.300598e-03	5.819513e-01	1.029379e-03
3.302056e-03	5.820890e-01	1.030043e-03
3.303514e-03	5.822268e-01	1.030707e-03
3.304973e-03	5.823646e-01	1.031372e-03
3.306433e-03	5.825024e-01	1.032037e-03
3.307893e-03	5.826402e-01	1.032702e-03
3.309353e-03	5.827780e-01	1.033368e-03
3.310814e-03	5.829159e-01	1.034034e-03
3.312276e-03	5.830537e-01	1.034700e-03
3.313738e-03	5.831916e-01	1.035367e-03
3.315201e-03	5.833295e-01	1.036034e-03
3.316664e-03	5.834674e-01	1.036701e-03
3.318128e-03	5.836053e-01	1.037369e-03
3.319592e-03	5.837433e-01	1.038037e-03
3.321057e-03	5.838812e-01	1.038706e-03
3.322522e-03	5.840192e-01	1.039375e-03
3.323988e-03	5.841572e-01	1.040044e-03
3.325454e-03	5.842952e-01	1.040714e-03
3.326921e-03	5.844333e-01	1.041384e-03
3.328388e-03	5.845713e-01	1.042054e-03
3.329856e-03	5.847094e-01	1.042725e-03
3.331325e-03	5.848474e-01	1.043396e-03
3.332794e-03	5.849855e-01	1.044068e-03
3.334263e-03	5.851237e-01	1.044739e-03
3.335733e-03	5.852618e-01	1.045412e-03
3.337204e-03	5.853999e-01	1.046084e-03
3.338675e-03	5.855381e-01	1.046757e-03
3.340147e-03	5.856763e-01	1.047431e-03
3.341619e-03	5.858145e-01	1.048104e-03
3.343092e-03	5.859527e-01	1.048778e-03
3.344565e-03	5.860909e-01	1.049453e-03
3.346038e-03	5.862292e-01	1.050128e-03
3.347513e-03	5.863674e-01	1.050803e-03
3.348988e-03	5.865057e-01	1.051478e-03
3.350463e-03	5.866440e-01	1.052154e-03
3.351939e-03	5.867823e-01	1.052830e-03
3.353415e-03	5.869206e-01	1.053507e-03
3.354892e-03	5.870590e-01	1.054184e-03
3.356370e-03	5.871973e-01	1.054861e-03
3.357848e-03	5.873357e-01	1.055539e-03
3.359326e-03	5.874741e-01	1.056217e-03
3.360805e-03	5.876125e-01	1.056896e-03
3.362285e-03	5.877510e-01	1.057575e-03
3.363765e-03	5.878894e-01	1.058254e-03
3.365245e-03	5.880279e-01	1.058934e-03
3.366727e-03	5.881664e-01	1.059614e-03
3.368208e-03	5.883049e-01	1.060294e-03
3.369691e-03	5.884434e-01	1.060975e-03
3.371173e-03	5.885819e-01	1.061656e-03
3.372657e-03	5.887204e-01	1.062337e-03
3.374140e-03	5.888590e-01	1.063019e-03
3.375625e-03	5.889976e-01	1.063701e-03
3.377110e-03	5.891362e-01	1.064384e-03
3.378595e-03	5.892748e-01	1.065067e-03
3.380081e-03	5.894134e-01	1.065750e-03
3.381568e-03	5.895521e-01	1.066434e-03
3.383055e-03	5.896907e-01	1.067118e-03
3.384542e-03	5.898294e-01	1.067802e-03
3.386030e-03	5.899681e-01	1.068487e-03
3.387519e-03	5.901068e-01	1.069172e-03
3.389008e-03	5.902456e-01	1.069858e-03
3.390498e-03	5.903843e-01	1.070544e-03
3.391988e-03	5.905231e-01	1.071230e-03
3.393479e-03	5.906619e-01	1.071917e-03
3.394970e-03	5.908007e-01	1.072604e-03
3.396462e-03	5.909395e-01	1.073291e-03
3.397954e-03	5.910783e-01	1.073979e-03
3.399447e-03	5.912172e-01	1.074668e-03
3.400941e-03	5.913560e-01	1.075356e-03
3.402435e-03	5.914949e-01	1.076045e-03
3.403929e-03	5.916338e-01	1.076734e-03
3.405424e-03	5.917727e-01	1.077424e-03
3.406920e-03	5.919117e-01	1.078114e-03
3.408416e-03	5.920506e-01	1.078805e-03
3.409913e-03	5.921896e-01	1.079495e-03
3.411410e-03	5.923286e-01	1.080187e-03
3.412908e-03	5.924676e-01	1.080878e-03
3.414406e-03	5.926066e-01	1.081570e-03
3.415905e-03	5.927456e-01	1.082263e-03
3.417404e-03	5.928847e-01	1.082955e-03
3.418904e-03	5.930237e-01	1.083648e-03
3.420404e-03	5.931628e-01	1.084342e-03
3.421905e-03	5.933019e-01	1.085036e-03
3.423407e-03	5.934410e-01	1.085730e-03
3.424909e-03	5.935802e-01	1.086424e-03
3.426411e-03	5.937193e-01	1.087119e-03
3.427914e-03	5.938585e-01	1.087815e-03
3.429418e-03	5.939977e-01	1.088511e-03
3.430922e-03	5.941369e-01	1.089207e-03
3.432427e-03	5.942761e-01	1.089903e-03
3.433932e-03	5.944153e-01	1.090600e-03
3.435438e-03	5.945546e-01	1.091297e-03
3.436945e-03	5.946939e-01	1.091995e-03
3.438451e-03	5.948331e-01	1.092693e-03
3.439959e-03	5.949724e-01	1.093391e-03
3.441467e-03	5.951118e-01	1.094090e-03
3.442975e-03	5.952511e-01	1.094789e-03
3.444484e-03	5.953905e-01	1.095489e-03
3.445994e-03	5.955298e-01	1.096189e-03
3.447504e-03	5.956692e-01	1.096889e-03
3.449015e-03	5.958086e-01	1.097590e-03
3.450526e-03	5.959480e-01	1.098291e-03
3.452038e-03	5.960875e-01	1.098992e-03
3.453550e-03	5.962269e-01	1.099694e-03
3.455063e-03	5.963664e-01	1.100396e-03
3.456576e-03	5.965059e-01	1.101099e-03
3.458090e-03	5.966454e-01	1.101802e-03
3.459605e-03	5.967849e-01	1.102505e-03
3.461120e-03	5.969245e-01	1.103209e-03
3.462635e-03	5.970640e-01	1.103913e-03
3.464151e-03	5.972036e-01	1.104618e-03
3.465668e-03	5.973432e-01	1.105322e-03
3.467185e-03	5.974828e-01	1.106028e-03
3.468703e-03	5.976224e-01	1.106733e-03
3.470221e-03	5.977620e-01	1.107439e-03
3.471740e-03	5.979017e-01	1.108146e-03
3.473260e-03	5.980414e-01	1.108853e-03
3.474779e-03	5.981811e-01	1.109560e-03
3.476300e-03	5.983208e-01	1.110267e-03
3.477821e-03	5.984605e-01	1.110975e-03
3.479342e-03	5.986002e-01	1.111684e-03
3.480865e-03	5.987400e-01	1.112392e-03
3.482387e-03	5.988798e-01	1.113102e-03
3.483910e-03	5.990196e-01	1.113811e-03
3.485434e-03	5.991594e-01	1.114521e-03
3.486958e-03	5.992992e-01	1.115231e-03
3.488483e-03	5.994390e-01	1.115942e-03
3.490009e-03	5.995789e-01	1.116653e-03
3.491534e-03	5.997188e-01	1.117364e-03
3.493061e-03	5.998587e-01	1.118076e-03
3.494588e-03	5.999986e-01	1.118788e-03
3.496115e-03	6.001385e-01	1.119501e-03
3.497644e-03	6.002784e-01	1.120214e-03
3.499172e-03	6.004184e-01	1.120927e-03
3.500701e-03	6.005584e-01	1.121641e-03
3.502231e-03	6.006984e-01	1.122355e-03
3.503761e-03	6.008384e-01	1.123070e-03
3.505292e-03	6.009784e-01	1.123785e-03
3.506824e-03	6.011184e-01	1.124500e-03
3.508356e-03	6.012585e-01	1.125216e-03
3.509888e-03	6.013986e-01	1.125932e-03
3.511421e-03	6.015387e-01	1.126648e-03
3.512955e-03	6.016788e-01	1.127365e-03
3.514489e-03	6.018189e-01	1.128082e-03
3.516023e-03	6.019591e-01	1.128800e-03
3.517559e-03	6.020992e-01	1.129518e-03
3.519094e-03	6.022394e-01	1.130236e-03
3.520631e-03	6.023796e-01	1.130955e-03
3.522168e-03	6.025198e-01	1.131674e-03
3.523705e-03	6.026601e-01	1.132394e-03
3.525243e-03	6.028003e-01	1.133114e-03
3.526782e-03	6.029406e-01	1.133834e-03
3.528321e-03	6.030808e-01	1.134555e-03
3.529860e-03	6.032211e-01	1.135276e-03
3.531400e-03	6.033615e-01	1.135998e-03
3.532941e-03	6.035018e-01	1.136720e-03
3.534482e-03	6.036421e-01	1.137442e-03
3.536024e-03	6.037825e-01	1.138165e-03
3.537567e-03	6.039229e-01	1.138888e-03
3.539110e-03	6.040633e-01	1.139612e-03
3.540653e-03	6.042037e-01	1.140335e-03
3.542197e-03	6.043441e-01	1.141060e-03
3.543742e-03	6.044846e-01	1.141784e-03
3.545287e-03	6.046251e-01	1.142509e-03
3.546832e-03	6.047655e-01	1.143235e-03
3.548379e-03	6.049060e-01	1.143961e-03
3.549926e-03	6.050466e-01	1.144687e-03
3.551473e-03	6.051871e-01	1.145414e-03
3.553021e-03	6.053277e-01	1.146141e-03
3.554569e-03	6.054682e-01	1.146868e-03
3.556118e-03	6.056088e-01	1.147596e-03
3.557668e-03	6.057494e-01	1.148324e-03
3.559218e-03	6.058900e-01	1.149053e-03
3.560769e-03	6.060307e-01	1.149782e-03
3.562320e-03	6.061713e-01	1.150511e-03
3.563872e-03	6.063120e-01	1.151241e-03
3.565424e-03	6.064527e-01	1.151971e-03
3.566977e-03	6.065934e-01	1.152702e-03
3.568530e-03	6.067341e-01	1.153433e-03
3.570084e-03	6.068749e-01	1.154164e-03
3.571639e-03	6.070156e-01	1.154896e-03
3.573194e-03	6.071564e-01	1.155628e-03
3.574750e-03	6.072972e-01	1.156361e-03
3.576306e-03	6.074380e-01	1.157094e-03
3.577863e-03	6.075788e-01	1.157827e-03
3.579420e-03	6.077196e-01	1.158561e-03
3.580978e-03	6.078605e-01	1.159295e-03
3.582536e-03	6.080014e-01	1.160030e-03
3.584095e-03	6.081423e-01	1.160765e-03
3.585655e-03	6.082832e-01	1.161500e-03
3.587215e-03	6.084241e-01	1.162236e-03
3.588776e-03	6.085650e-01	1.162972e-03
3.590337e-03	6.087060e-01	1.163708e-03
3.591899e-03	6.088470e-01	1.164445e-03
3.593461e-03	6.089880e-01	1.165183e-03
3.595024e-03	6.091290e-01	1.165920e-03
3.596588e-03	6.092700e-01	1.166659e-03
3.598152e-03	6.094111e-01	1.167397e-03
3.599716e-03	6.095521e-01	1.168136e-03
3.601281e-03	6.096932e-01	1.168875e-03
3.602847e-03	6.098343e-01	1.169615e-03
3.604413e-03	6.099754e-01	1.170355e-03
3.605980e-03	6.101165e-01	1.171096e-03
3.607548e-03	6.102577e-01	1.171837e-03
3.609116e-03	6.103989e-01	1.172578e-03
3.610684e-03	6.105400e-01	1.173320e-03
3.612253e-03	6.106812e-01	1.174062e-03
3.613823e-03	6.108224e-01	1.174805e-03
3.615393e-03	6.109637e-01	1.175548e-03
3.616964e-03	6.111049e-01	1.176291e-03
3.618535e-03	6.112462e-01	1.177035e-03
3.620107e-03	6.113875e-01	1.177779e-03
3.621679e-03	6.115288e-01	1.178523e-03
3.623252e-03	6.116701e-01	1.179268e-03
3.624826e-03	6.118114e-01	1.180014e-03
3.626400e-03	6.119528e-01	1.180760e-03
3.627975e-03	6.120941e-01	1.181506e-03
3.629550e-03	6.122355e-01	1.182252e-03
3.631126e-03	6.123769e-01	1.182999e-03
3.632702e-03	6.125184e-01	1.183747e-03
3.634279e-03	6.126598e-01	1.184494e-03
3.635857e-03	6.128012e-01	1.185243e-03
3.637435e-03	6.129427e-01	1.185991e-03
3.639013e-03	6.130842e-01	1.186740e-03
3.640592e-03	6.132257e-01	1.187490e-03
3.642172e-03	6.133672e-01	1.188239e-03
3.643752e-03	6.135088e-01	1.188990e-03
3.645333e-03	6.136503e-01	1.189740e-03
3.646915e-03	6.137919e-01	1.190491e-03
3.648497e-03	6.139335e-01	1.191243e-03
3.650079e-03	6.140751e-01	1.191995e-03
3.651663e-03	6.142167e-01	1.192747e-03
3.653246e-03	6.143584e-01	1.193500e-03
3.654830e-03	6.145000e-01	1.194253e-03
3.656415e-03	6.146417e-01	1.195006e-03
3.658001e-03	6.147834e-01	1.195760e-03
3.659587e-03	6.149251e-01	1.196514e-03
3.661173e-03	6.150668e-01	1.197269e-03
3.662760e-03	6.152086e-01	1.198024e-03
3.664348e-03	6.153503e-01	1.198779e-03
3.665936e-03	6.154921e-01	1.199535e-03
3.667525e-03	6.156339e-01	1.200292e-03
3.669114e-03	6.157757e-01	1.201048e-03
3.670704e-03	6.159175e-01	1.201806e-03
3.672295e-03	6.160594e-01	1.202563e-03
3.673886e-03	6.162012e-01	1.203321e-03
3.675477e-03	6.163431e-01	1.204079e-03
3.677070e-03	6.164850e-01	1.204838e-03
3.678662e-03	6.166269e-01	1.205597e-03
3.680256e-03	6.167689e-01	1.206357e-03
3.681850e-03	6.169108e-01	1.207117e-03
3.683444e-03	6.170528e-01	1.207877e-03
3.685039e-03	6.171948e-01	1.208638e-03
3.686635e-03	6.173368e-01	1.209399e-03
3.688231e-03	6.174788e-01	1.210161e-03
3.689828e-03	6.176208e-01	1.210923e-03
3.691425e-03	6.177629e-01	1.211685e-03
3.693023e-03	6.179049e-01	1.212448e-03
3.694621e-03	6.180470e-01	1.213212e-03
3.696220e-03	6.181891e-01	1.213975e-03
3.697820e-03	6.183312e-01	1.214739e-03
3.699420e-03	6.184734e-01	1.215504e-03
3.701021e-03	6.186155e-01	1.216269e-03
3.702622e-03	6.187577e-01	1.217034e-03
3.704224e-03	6.188999e-01	1.217800e-03
3.705827e-03	6.190421e-01	1.218566e-03
3.707430e-03	6.191843e-01	1.219333e-03
3.709033e-03	6.193266e-01	1.220100e-03
3.710637e-03	6.194688e-01	1.220867e-03
3.712242e-03	6.196111e-01	1.221635e-03
3.713847e-03	6.197534e-01	1.222403e-03
3.715453e-03	6.198957e-01	1.223172e-03
3.717060e-03	6.200380e-01	1.223941e-03
3.718667e-03	6.201804e-01	1.224710e-03
3.720274e-03	6.203227e-01	1.225480e-03
3.721883e-03	6.204651e-01	1.226250e-03
3.723491e-03	6.206075e-01	1.227021e-03
3.725101e-03	6.207499e-01	1.227792e-03
3.726711e-03	6.208923e-01	1.228564e-03
3.728321e-03	6.210348e-01	1.229336e-03
3.729932e-03	6.211772e-01	1.230108e-03
3.731544e-03	6.213197e-01	1.230881e-03
3.733156e-03	6.214622e-01	1.231654e-03
3.734769e-03	6.216047e-01	1.232428e-03
3.736382e-03	6.217473e-01	1.233202e-03
3.737996e-03	6.218898e-01	1.233976e-03
3.739610e-03	6.220324e-01	1.234751e-03
3.741226e-03	6.221750e-01	1.235526e-03
3.742841e-03	6.223176e-01	1.236302e-03
3.744457e-03	6.224602e-01	1.237078e-03
3.746074e-03	6.226028e-01	1.237855e-03
3.747692e-03	6.227455e-01	1.238632e-03
3.749309e-03	6.228881e-01	1.239409e-03
3.750928e-03	6.230308e-01	1.240187e-03
3.752547e-03	6.231735e-01	1.240965e-03
3.754167e-03	6.233162e-01	1.241744e-03
3.755787e-03	6.234590e-01	1.242523e-03
3.757408e-03	6.236017e-01	1.243302e-03
3.759029e-03	6.237445e-01	1.244082e-03
3.760651e-03	6.238873e-01	1.244863e-03
3.762274e-03	6.240301e-01	1.245643e-03
3.763897e-03	6.241729e-01	1.246424e-03
3.765521e-03	6.243158e-01	1.247206e-03
3.767145e-03	6.244586e-01	1.247988e-03
3.768770e-03	6.246015e-01	1.248770e-03
3.770395e-03	6.247444e-01	1.249553e-03
3.772021e-03	6.248873e-01	1.250336e-03
3.773648e-03	6.250302e-01	1.251120e-03
3.775275e-03	6.251732e-01	1.251904e-03
3.776903e-03	6.253161e-01	1.252689e-03
3.778531e-03	6.254591e-01	1.253474e-03
3.780160e-03	6.256021e-01	1.254259e-03
3.781790e-03	6.257451e-01	1.255045e-03
3.783420e-03	6.258881e-01	1.255831e-03
3.785051e-03	6.260312e-01	1.256618e-03
3.786682e-03	6.261742e-01	1.257405e-03
3.788314e-03	6.263173e-01	1.258192e-03
3.789946e-03	6.264604e-01	1.258980e-03
3.791579e-03	6.266035e-01	1.259768e-03
3.793213e-03	6.267467e-01	1.260557e-03
3.794847e-03	6.268898e-01	1.261346e-03
3.796481e-03	6.270330e-01	1.262136e-03
3.798117e-03	6.271762e-01	1.262926e-03
3.799753e-03	6.273194e-01	1.263716e-03
3.801389e-03	6.274626e-01	1.264507e-03
3.803026e-03	6.276058e-01	1.265298e-03
3.804664e-03	6.277491e-01	1.266090e-03
3.806302e-03	6.278924e-01	1.266882e-03
3.807941e-03	6.280356e-01	1.267675e-03
3.809580e-03	6.281789e-01	1.268468e-03
3.811220e-03	6.283223e-01	1.269261e-03
3.812861e-03	6.284656e-01	1.270055e-03
3.814502e-03	6.286090e-01	1.270849e-03
3.816144e-03	6.287523e-01	1.271644e-03
3.817786e-03	6.288957e-01	1.272439e-03
3.819429e-03	6.290391e-01	1.273235e-03
3.821073e-03	6.291826e-01	1.274031e-03
3.822717e-03	6.293260e-01	1.274827e-03
3.824361e-03	6.294695e-01	1.275624e-03
3.826006e-03	6.296129e-01	1.276421e-03
3.827652e-03	6.297564e-01	1.277219e-03
3.829299e-03	6.298999e-01	1.278017e-03
3.830946e-03	6.300435e-01	1.278815e-03
3.832593e-03	6.301870e-01	1.279614e-03
3.834241e-03	6.303306e-01	1.280414e-03
3.835890e-03	6.304742e-01	1.281214e-03
3.837540e-03	6.306178e-01	1.282014e-03
3.839190e-03	6.307614e-01	1.282814e-03
3.840840e-03	6.309050e-01	1.283616e-03
3.842491e-03	6.310487e-01	1.284417e-03
3.844143e-03	6.311923e-01	1.285219e-03
3.845795e-03	6.313360e-01	1.286021e-03
3.847448e-03	6.314797e-01	1.286824e-03
3.849101e-03	6.316234e-01	1.287628e-03
3.850755e-03	6.317672e-01	1.288431e-03
3.852410e-03	6.319109e-01	1.289235e-03
3.854065e-03	6.320547e-01	1.290040e-03
3.855721e-03	6.321985e-01	1.290845e-03
3.857378e-03	6.323423e-01	1.291650e-03
3.859035e-03	6.324861e-01	1.292456e-03
3.860692e-03	6.326300e-01	1.293262e-03
3.862350e-03	6.327738e-01	1.294069e-03
3.864009e-03	6.329177e-01	1.294876e-03
3.865668e-03	6.330616e-01	1.295684e-03
3.867328e-03	6.332055e-01	1.296492e-03
3.868989e-03	6.333494e-01	1.297300e-03
3.870650e-03	6.334934e-01	1.298109e-03
3.872312e-03	6.336373e-01	1.298918e-03
3.873974e-03	6.337813e-01	1.299728e-03
3.875637e-03	6.339253e-01	1.300538e-03
3.877300e-03	6.340693e-01	1.301349e-03
3.878964e-03	6.342133e-01	1.302160e-03
3.880629e-03	6.343574e-01	1.302971e-03
3.882294e-03	6.345015e-01	1.303783e-03
3.883960e-03	6.346455e-01	1.304596e-03
3.885627e-03	6.347896e-01	1.305408e-03
3.887294e-03	6.349338e-01	1.306222e-03
3.888961e-03	6.350779e-01	1.307035e-03
3.890629e-03	6.352220e-01	1.307849e-03
3.892298e-03	6.353662e-01	1.308664e-03
3.893968e-03	6.355104e-01	1.309479e-03
3.895638e-03	6.356546e-01	1.310294e-03
3.897308e-03	6.357988e-01	1.311110e-03
3.898979e-03	6.359431e-01	1.311926e-03
3.900651e-03	6.360873e-01	1.312743e-03
3.902324e-03	6.362316e-01	1.313560e-03
3.903996e-03	6.363759e-01	1.314378e-03
3.905670e-03	6.365202e-01	1.315196e-03
3.907344e-03	6.366645e-01	1.316014e-03
3.909019e-03	6.368089e-01	1.316833e-03
3.910694e-03	6.369532e-01	1.317652e-03
3.912370e-03	6.370976e-01	1.318472e-03
3.914047e-03	6.372420e-01	1.319292e-03
3.915724e-03	6.373864e-01	1.320113e-03
3.917402e-03	6.375308e-01	1.320934e-03
3.919080e-03	6.376753e-01	1.321756e-03
3.920759e-03	6.378197e-01	1.322577e-03
3.922438e-03	6.379642e-01	1.323400e-03
3.924118e-03	6.381087e-01	1.324223e-03
3.925799e-03	6.382532e-01	1.325046e-03
3.927480e-03	6.383978e-01	1.325870e-03
3.929162e-03	6.385423e-01	1.326694e-03
3.930845e-03	6.386869e-01	1.327518e-03
3.932528e-03	6.388315e-01	1.328343e-03
3.934212e-03	6.389761e-01	1.329169e-03
3.935896e-03	6.391207e-01	1.329995e-03
3.937581e-03	6.392653e-01	1.330821e-03
3.939266e-03	6.394100e-01	1.331648e-03
3.940952e-03	6.395547e-01	1.332475e-03
3.942639e-03	6.396994e-01	1.333303e-03
3.944326e-03	6.398441e-01	1.334131e-03
3.946014e-03	6.399888e-01	1.334960e-03
3.947703e-03	6.401335e-01	1.335789e-03
3.949392e-03	6.402783e-01	1.336618e-03
3.951081e-03	6.404231e-01	1.337448e-03
3.952772e-03	6.405679e-01	1.338278e-03
3.954463e-03	6.407127e-01	1.339109e-03
3.956154e-03	6.408575e-01	1.339940e-03
3.957846e-03	6.410023e-01	1.340772e-03
3.959539e-03	6.411472e-01	1.341604e-03
3.961232e-03	6.412921e-01	1.342437e-03
3.962926e-03	6.414370e-01	1.343270e-03
3.964620e-03	6.415819e-01	1.344103e-03
3.966315e-03	6.417268e-01	1.344937e-03
3.968011e-03	6.418718e-01	1.345771e-03
3.969707e-03	6.420168e-01	1.346606e-03
3.971404e-03	6.421617e-01	1.347441e-03
3.973102e-03	6.423068e-01	1.348277e-03
3.974800e-03	6.424518e-01	1.349113e-03
3.976499e-03	6.425968e-01	1.349950e-03
3.978198e-03	6.427419e-01	1.350787e-03
3.979898e-03	6.428869e-01	1.351624e-03
3.981598e-03	6.430320e-01	1.352462e-03
3.983299e-03	6.431771e-01	1.353300e-03
3.985001e-03	6.433223e-01	1.354139e-03
3.986703e-03	6.434674e-01	1.354978e-03
3.988406e-03	6.436126e-01	1.355818e-03
3.990110e-03	6.437577e-01	1.356658e-03
3.991814e-03	6.439029e-01	1.357499e-03
3.993519e-03	6.440481e-01	1.358340e-03
3.995224e-03	6.441934e-01	1.359181e-03
3.996930e-03	6.443386e-01	1.360023e-03
3.998637e-03	6.444839e-01	1.360866e-03
4.000344e-03	6.446292e-01	1.361709e-03
4.002051e-03	6.447745e-01	1.362552e-03
4.003760e-03	6.449198e-01	1.363396e-03
4.005469e-03	6.450651e-01	1.364240e-03
4.007178e-03	6.452105e-01	1.365084e-03
4.008888e-03	6.453558e-01	1.365929e-03
4.010599e-03	6.455012e-01	1.366775e-03
4.012311e-03	6.456466e-01	1.367621e-03
4.014023e-03	6.457921e-01	1.368467e-03
4.015735e-03	6.459375e-01	1.369314e-03
4.017448e-03	6.460830e-01	1.370162e-03
4.019162e-03	6.462284e-01	1.371009e-03
4.020877e-03	6.463739e-01	1.371858e-03
4.022592e-03	6.465194e-01	1.372706e-03
4.024307e-03	6.466650e-01	1.373555e-03
4.026024e-03	6.468105e-01	1.374405e-03
4.027741e-03	6.469561e-01	1.375255e-03
4.029458e-03	6.471016e-01	1.376106e-03
4.031176e-03	6.472472e-01	1.376957e-03
4.032895e-03	6.473928e-01	1.377808e-03
4.034614e-03	6.475385e-01	1.378660e-03
4.036334e-03	6.476841e-01	1.379512e-03
4.038054e-03	6.478298e-01	1.380365e-03
4.039776e-03	6.479755e-01	1.381218e-03
4.041497e-03	6.481212e-01	1.382072e-03
4.043220e-03	6.482669e-01	1.382926e-03
4.044943e-03	6.484126e-01	1.383781e-03
4.046666e-03	6.485584e-01	1.384636e-03
4.048390e-03	6.487042e-01	1.385491e-03
4.050115e-03	6.488499e-01	1.386347e-03
4.051841e-03	6.489958e-01	1.387203e-03
4.053567e-03	6.491416e-01	1.388060e-03
4.055293e-03	6.492874e-01	1.388918e-03
4.057020e-03	6.494333e-01	1.389775e-03
4.058748e-03	6.495792e-01	1.390634e-03
4.060477e-03	6.497250e-01	1.391492e-03
4.062206e-03	6.498710e-01	1.392351e-03
4.063935e-03	6.500169e-01	1.393211e-03
4.065666e-03	6.501628e-01	1.394071e-03
4.067397e-03	6.503088e-01	1.394932e-03
4.069128e-03	6.504548e-01	1.395793e-03
4.070860e-03	6.506008e-01	1.396654e-03
4.072593e-03	6.507468e-01	1.397516e-03
4.074326e-03	6.508928e-01	1.398378e-03
4.076060e-03	6.510389e-01	1.399241e-03
4.077795e-03	6.511849e-01	1.400104e-03
4.079530e-03	6.513310e-01	1.400968e-03
4.081266e-03	6.514771e-01	1.401832e-03
4.083002e-03	6.516233e-01	1.402697e-03
4.084740e-03	6.517694e-01	1.403562e-03
4.086477e-03	6.519156e-01	1.404428e-03
4.088215e-03	6.520617e-01	1.405294e-03
4.089954e-03	6.522079e-01	1.406160e-03
4.091694e-03	6.523541e-01	1.407027e-03
4.093434e-03	6.525004e-01	1.407894e-03
4.095175e-03	6.526466e-01	1.408762e-03
4.096916e-03	6.527929e-01	1.409631e-03
4.098658e-03	6.529391e-01	1.410499e-03
4.100401e-03	6.530854e-01	1.411369e-03
4.102144e-03	6.532318e-01	1.412238e-03
4.103888e-03	6.533781e-01	1.413109e-03
4.105632e-03	6.535244e-01	1.413979e-03
4.107377e-03	6.536708e-01	1.414850e-03
4.109123e-03	6.538172e-01	1.415722e-03
4.110869e-03	6.539636e-01	1.416594e-03
4.112616e-03	6.541100e-01	1.417466e-03
4.114364e-03	6.542564e-01	1.418339e-03
4.116112e-03	6.544029e-01	1.419213e-03
4.117861e-03	6.545494e-01	1.420087e-03
4.119610e-03	6.546959e-01	1.420961e-03
4.121360e-03	6.548424e-01	1.421836e-03
4.123111e-03	6.549889e-01	1.422711e-03
4.124862e-03	6.551354e-01	1.423587e-03
4.126614e-03	6.552820e-01	1.424463e-03
4.128366e-03	6.554286e-01	1.425340e-03
4.130119e-03	6.555752e-01	1.426217e-03
4.131873e-03	6.557218e-01	1.427094e-03
4.133627e-03	6.558684e-01	1.427972e-03
4.135382e-03	6.560151e-01	1.428851e-03
4.137138e-03	6.561617e-01	1.429730e-03
4.138894e-03	6.563084e-01	1.430609e-03
4.140651e-03	6.564551e-01	1.431489e-03
4.142409e-03	6.566018e-01	1.432370e-03
4.144167e-03	6.567486e-01	1.433251e-03
4.145925e-03	6.568953e-01	1.434132e-03
4.147685e-03	6.570421e-01	1.435014e-03
4.149445e-03	6.571889e-01	1.435896e-03
4.151205e-03	6.573357e-01	1.436779e-03
4.152966e-03	6.574825e-01	1.437662e-03
4.154728e-03	6.576294e-01	1.438546e-03
4.156491e-03	6.577762e-01	1.439430e-03
4.158254e-03	6.579231e-01	1.440314e-03
4.160017e-03	6.580700e-01	1.441199e-03
4.161782e-03	6.582169e-01	1.442085e-03
4.163547e-03	6.583638e-01	1.442971e-03
4.165312e-03	6.585108e-01	1.443857e-03
4.167078e-03	6.586577e-01	1.444744e-03
4.168845e-03	6.588047e-01	1.445632e-03
4.170613e-03	6.589517e-01	1.446520e-03
4.172381e-03	6.590987e-01	1.447408e-03
4.174149e-03	6.592458e-01	1.448297e-03
4.175919e-03	6.593928e-01	1.449186e-03
4.177689e-03	6.595399e-01	1.450076e-03
4.179459e-03	6.596870e-01	1.450966e-03
4.181230e-03	6.598341e-01	1.451857e-03
4.183002e-03	6.599812e-01	1.452748e-03
4.184775e-03	6.601284e-01	1.453640e-03
4.186548e-03	6.602755e-01	1.454532e-03
4.188321e-03	6.604227e-01	1.455425e-03
4.190096e-03	6.605699e-01	1.456318e-03
4.191871e-03	6.607171e-01	1.457211e-03
4.193646e-03	6.608643e-01	1.458105e-03
4.195422e-03	6.610116e-01	1.459000e-03
4.197199e-03	6.611588e-01	1.459895e-03
4.198977e-03	6.613061e-01	1.460790e-03
4.200755e-03	6.614534e-01	1.461686e-03
4.202533e-03	6.616007e-01	1.462583e-03
4.204313e-03	6.617481e-01	1.463480e-03
4.206093e-03	6.618954e-01	1.464377e-03
4.207873e-03	6.620428e-01	1.465275e-03
4.209655e-03	6.621902e-01	1.466173e-03
4.211436e-03	6.623376e-01	1.467072e-03
4.213219e-03	6.624850e-01	1.467971e-03
4.215002e-03	6.626325e-01	1.468871e-03
4.216786e-03	6.627799e-01	1.469771e-03
4.218570e-03	6.629274e-01	1.470672e-03
4.220355e-03	6.630749e-01	1.471573e-03
4.222141e-03	6.632224e-01	1.472474e-03
4.223927e-03	6.633699e-01	1.473377e-03
4.225714e-03	6.635175e-01	1.474279e-03
4.227502e-03	6.636651e-01	1.475182e-03
4.229290e-03	6.638126e-01	1.476086e-03
4.231079e-03	6.639602e-01	1.476990e-03
4.232868e-03	6.641079e-01	1.477894e-03
4.234658e-03	6.642555e-01	1.478799e-03
4.236449e-03	6.644031e-01	1.479705e-03
4.238240e-03	6.645508e-01	1.480611e-03
4.240032e-03	6.646985e-01	1.481517e-03
4.241825e-03	6.648462e-01	1.482424e-03
4.243618e-03	6.649939e-01	1.483331e-03
4.245412e-03	6.651417e-01	1.484239e-03
4.247206e-03	6.652894e-01	1.485148e-03
4.249001e-03	6.654372e-01	1.486056e-03
4.250797e-03	6.655850e-01	1.486966e-03
4.252594e-03	6.657328e-01	1.487876e-03
4.254391e-03	6.658807e-01	1.488786e-03
4.256188e-03	6.660285e-01	1.489697e-03
4.257987e-03	6.661764e-01	1.490608e-03
4.259786e-03	6.663243e-01	1.491520e-03
4.261585e-03	6.664722e-01	1.492432e-03
4.263385e-03	6.666201e-01	1.493344e-03
4.265186e-03	6.667680e-01	1.494258e-03
4.266988e-03	6.669160e-01	1.495171e-03
4.268790e-03	6.670639e-01	1.496085e-03
4.270593e-03	6.672119e-01	1.497000e-03
4.272396e-03	6.673599e-01	1.497915e-03
4.274200e-03	6.675080e-01	1.498831e-03
4.276005e-03	6.676560e-01	1.499747e-03
4.277810e-03	6.678041e-01	1.500663e-03
4.279616e-03	6.679521e-01	1.501580e-03
4.281422e-03	6.681002e-01	1.502498e-03
4.283230e-03	6.682484e-01	1.503416e-03
4.285037e-03	6.683965e-01	1.504334e-03
4.286846e-03	6.685446e-01	1.505253e-03
4.288655e-03	6.686928e-01	1.506173e-03
4.290465e-03	6.688410e-01	1.507093e-03
4.292275e-03	6.689892e-01	1.508013e-03
4.294086e-03	6.691374e-01	1.508934e-03
4.295898e-03	6.692856e-01	1.509855e-03
4.297710e-03	6.694339e-01	1.510777e-03
4.299523e-03	6.695822e-01	1.511700e-03
4.301337e-03	6.697305e-01	1.512622e-03
4.303151e-03	6.698788e-01	1.513546e-03
4.304966e-03	6.700271e-01	1.514470e-03
4.306782e-03	6.701755e-01	1.515394e-03
4.308598e-03	6.703238e-01	1.516319e-03
4.310415e-03	6.704722e-01	1.517244e-03
4.312232e-03	6.706206e-01	1.518170e-03
4.314050e-03	6.707690e-01	1.519096e-03
4.315869e-03	6.709174e-01	1.520023e-03
4.317688e-03	6.710659e-01	1.520950e-03
4.319508e-03	6.712144e-01	1.521878e-03
4.321329e-03	6.713629e-01	1.522806e-03
4.323150e-03	6.715114e-01	1.523735e-03
4.324972e-03	6.716599e-01	1.524664e-03
4.326795e-03	6.718084e-01	1.525594e-03
4.328618e-03	6.719570e-01	1.526524e-03
4.330442e-03	6.721056e-01	1.527454e-03
4.332266e-03	6.722541e-01	1.528386e-03
4.334091e-03	6.724028e-01	1.529317e-03
4.335917e-03	6.725514e-01	1.530249e-03
4.337744e-03	6.727000e-01	1.531182e-03
4.339571e-03	6.728487e-01	1.532115e-03
4.341399e-03	6.729974e-01	1.533049e-03
4.343227e-03	6.731461e-01	1.533983e-03
4.345056e-03	6.732948e-01	1.534918e-03
4.346886e-03	6.734435e-01	1.535853e-03
4.348716e-03	6.735923e-01	1.536788e-03
4.350547e-03	6.737411e-01	1.537724e-03
4.352379e-03	6.738899e-01	1.538661e-03
4.354211e-03	6.740387e-01	1.539598e-03
4.356044e-03	6.741875e-01	1.540536e-03
4.357877e-03	6.743363e-01	1.541474e-03
4.359711e-03	6.744852e-01	1.542412e-03
4.361546e-03	6.746341e-01	1.543351e-03
4.363382e-03	6.747830e-01	1.544291e-03
4.365218e-03	6.749319e-01	1.545231e-03
4.367055e-03	6.750808e-01	1.546171e-03
4.368892e-03	6.752298e-01	1.547112e-03
4.370730e-03	6.753787e-01	1.548054e-03
4.372569e-03	6.755277e-01	1.548996e-03
4.374408e-03	6.756767e-01	1.549939e-03
4.376248e-03	6.758257e-01	1.550882e-03
4.378089e-03	6.759748e-01	1.551825e-03
4.379930e-03	6.761238e-01	1.552769e-03
4.381772e-03	6.762729e-01	1.553714e-03
4.383615e-03	6.764220e-01	1.554659e-03
4.385458e-03	6.765711e-01	1.555604e-03
4.387302e-03	6.767202e-01	1.556550e-03
4.389147e-03	6.768694e-01	1.557497e-03
4.390992e-03	6.770186e-01	1.558444e-03
4.392838e-03	6.771677e-01	1.559391e-03
4.394684e-03	6.773169e-01	1.560339e-03
4.396531e-03	6.774662e-01	1.561288e-03
4.398379e-03	6.776154e-01	1.562237e-03
4.400228e-03	6.777646e-01	1.563186e-03
4.402077e-03	6.779139e-01	1.564136e-03
4.403927e-03	6.780632e-01	1.565087e-03
4.405777e-03	6.782125e-01	1.566038e-03
4.407628e-03	6.783618e-01	1.566989e-03
4.409480e-03	6.785112e-01	1.567941e-03
4.411332e-03	6.786605e-01	1.568894e-03
4.413185e-03	6.788099e-01	1.569847e-03
4.415039e-03	6.789593e-01	1.570800e-03
4.416893e-03	6.791087e-01	1.571754e-03
4.418748e-03	6.792582e-01	1.572709e-03
4.420604e-03	6.794076e-01	1.573664e-03
4.422460e-03	6.795571e-01	1.574619e-03
4.424317e-03	6.797066e-01	1.575575e-03
4.426175e-03	6.798561e-01	1.576532e-03
4.428033e-03	6.800056e-01	1.577489e-03
4.429892e-03	6.801551e-01	1.578446e-03
4.431752e-03	6.803047e-01	1.579404e-03
4.433612e-03	6.804543e-01	1.580363e-03
4.435473e-03	6.806039e-01	1.581322e-03
4.437334e-03	6.807535e-01	1.582281e-03
4.439196e-03	6.809031e-01	1.583242e-03
4.441059e-03	6.810527e-01	1.584202e-03
4.442923e-03	6.812024e-01	1.585163e-03
4.444787e-03	6.813521e-01	1.586125e-03
4.446652e-03	6.815018e-01	1.587087e-03
4.448517e-03	6.816515e-01	1.588049e-03
4.450383e-03	6.818012e-01	1.589012e-03
4.452250e-03	6.819510e-01	1.589976e-03
4.454118e-03	6.821008e-01	1.590940e-03
4.455986e-03	6.822506e-01	1.591905e-03
4.457855e-03	6.824004e-01	1.592870e-03
4.459724e-03	6.825502e-01	1.593835e-03
4.461594e-03	6.827000e-01	1.594802e-03
4.463465e-03	6.828499e-01	1.595768e-03
4.465336e-03	6.829998e-01	1.596735e-03
4.467208e-03	6.831497e-01	1.597703e-03
4.469081e-03	6.832996e-01	1.598671e-03
4.470954e-03	6.834495e-01	1.599640e-03
4.472828e-03	6.835995e-01	1.600609e-03
4.474703e-03	6.837494e-01	1.601579e-03
4.476578e-03	6.838994e-01	1.602549e-03
4.478454e-03	6.840494e-01	1.603520e-03
4.480331e-03	6.841995e-01	1.604491e-03
4.482209e-03	6.843495e-01	1.605462e-03
4.484087e-03	6.844996e-01	1.606435e-03
4.485965e-03	6.846496e-01	1.607407e-03
4.487845e-03	6.847997e-01	1.608381e-03
4.489724e-03	6.849498e-01	1.609354e-03
4.491605e-03	6.851000e-01	1.610329e-03
4.493486e-03	6.852501e-01	1.611303e-03
4.495368e-03	6.854003e-01	1.612279e-03
4.497251e-03	6.855505e-01	1.613255e-03
4.499134e-03	6.857007e-01	1.614231e-03
4.501018e-03	6.858509e-01	1.615208e-03
4.502903e-03	6.860011e-01	1.616185e-03
4.504788e-03	6.861514e-01	1.617163e-03
4.506674e-03	6.863017e-01	1.618141e-03
4.508561e-03	6.864520e-01	1.619120e-03
4.510448e-03	6.866023e-01	1.620100e-03
4.512336e-03	6.867526e-01	1.621080e-03
4.514225e-03	6.869029e-01	1.622060e-03
4.516114e-03	6.870533e-01	1.623041e-03
4.518004e-03	6.872037e-01	1.624022e-03
4.519894e-03	6.873541e-01	1.625004e-03
4.521786e-03	6.875045e-01	1.625987e-03
4.523678e-03	6.876549e-01	1.626970e-03
4.525570e-03	6.878054e-01	1.627953e-03
4.527463e-03	6.879559e-01	1.628937e-03
4.529357e-03	6.881064e-01	1.629922e-03
4.531252e-03	6.882569e-01	1.630907e-03
4.533147e-03	6.884074e-01	1.631893e-03
4.535043e-03	6.885579e-01	1.632879e-03
4.536940e-03	6.887085e-01	1.633865e-03
4.538837e-03	6.888591e-01	1.634852e-03
4.540735e-03	6.890097e-01	1.635840e-03
4.542634e-03	6.891603e-01	1.636828e-03
4.544533e-03	6.893109e-01	1.637817e-03
4.546433e-03	6.894616e-01	1.638806e-03
4.548333e-03	6.896122e-01	1.639796e-03
4.550235e-03	6.897629e-01	1.640786e-03
4.552137e-03	6.899136e-01	1.641777e-03
4.554039e-03	6.900644e-01	1.642768e-03
4.555942e-03	6.902151e-01	1.643760e-03
4.557846e-03	6.903659e-01	1.644752e-03
4.559751e-03	6.905166e-01	1.645745e-03
4.561656e-03	6.906674e-01	1.646739e-03
4.563562e-03	6.908183e-01	1.647732e-03
4.565469e-03	6.909691e-01	1.648727e-03
4.567376e-03	6.911199e-01	1.649722e-03
4.569284e-03	6.912708e-01	1.650717e-03
4.571193e-03	6.914217e-01	1.651713e-03
4.573102e-03	6.915726e-01	1.652710e-03
4.575012e-03	6.917235e-01	1.653707e-03
4.576923e-03	6.918745e-01	1.654704e-03
4.578834e-03	6.920254e-01	1.655702e-03
4.580746e-03	6.921764e-01	1.656701e-03
4.582659e-03	6.923274e-01	1.657700e-03
4.584572e-03	6.924784e-01	1.658700e-03
4.586486e-03	6.926294e-01	1.659700e-03
4.588401e-03	6.927805e-01	1.660700e-03
4.590316e-03	6.929315e-01	1.661702e-03
4.592232e-03	6.930826e-01	1.662703e-03
4.594149e-03	6.932337e-01	1.663706e-03
4.596066e-03	6.933848e-01	1.664708e-03
4.597984e-03	6.935360e-01	1.665712e-03
4.599903e-03	6.936871e-01	1.666715e-03
4.601822e-03	6.938383e-01	1.667720e-03
4.603742e-03	6.939895e-01	1.668725e-03
4.605663e-03	6.941407e-01	1.669730e-03
4.607585e-03	6.942919e-01	1.670736e-03
4.609507e-03	6.944432e-01	1.671742e-03
4.611429e-03	6.945945e-01	1.672749e-03
4.613353e-03	6.947457e-01	1.673757e-03
4.615277e-03	6.948970e-01	1.674765e-03
4.617202e-03	6.950484e-01	1.675774e-03
4.619127e-03	6.951997e-01	1.676783e-03
4.621053e-03	6.953511e-01	1.677792e-03
4.622980e-03	6.955024e-01	1.678802e-03
4.624908e-03	6.956538e-01	1.679813e-03
4.626836e-03	6.958052e-01	1.680824e-03
4.628765e-03	6.959567e-01	1.681836e-03
4.630694e-03	6.961081e-01	1.682848e-03
4.632625e-03	6.962596e-01	1.683861e-03
4.634556e-03	6.964111e-01	1.684874e-03
4.636487e-03	6.965626e-01	1.685888e-03
4.638419e-03	6.967141e-01	1.686903e-03
4.640352e-03	6.968656e-01	1.687917e-03
4.642286e-03	6.970172e-01	1.688933e-03
4.644220e-03	6.971687e-01	1.689949e-03
4.646155e-03	6.973203e-01	1.690965e-03
4.648091e-03	6.974719e-01	1.691982e-03
4.650027e-03	6.976236e-01	1.693000e-03
4.651964e-03	6.977752e-01	1.694018e-03
4.653902e-03	6.979269e-01	1.695037e-03
4.655840e-03	6.980785e-01	1.696056e-03
4.657779e-03	6.982302e-01	1.697076e-03
4.659719e-03	6.983820e-01	1.698096e-03
4.661659e-03	6.985337e-01	1.699117e-03
4.663600e-03	6.986855e-01	1.700138e-03
4.665542e-03	6.988372e-01	1.701160e-03
4.667485e-03	6.989890e-01	1.702182e-03
4.669428e-03	6.991408e-01	1.703205e-03
4.671372e-03	6.992926e-01	1.704228e-03
4.673316e-03	6.994445e-01	1.705252e-03
4.675261e-03	6.995964e-01	1.706277e-03
4.677207e-03	6.997482e-01	1.707302e-03
4.679154e-03	6.999001e-01	1.708327e-03
4.681101e-03	7.000520e-01	1.709354e-03
4.683049e-03	7.002040e-01	1.710380e-03
4.684998e-03	7.003559e-01	1.711407e-03
4.686947e-03	7.005079e-01	1.712435e-03
4.688897e-03	7.006599e-01	1.713463e-03
4.690848e-03	7.008119e-01	1.714492e-03
4.692799e-03	7.009639e-01	1.715521e-03
4.694751e-03	7.011160e-01	1.716551e-03
4.696704e-03	7.012680e-01	1.717582e-03
4.698657e-03	7.014201e-01	1.718613e-03
4.700611e-03	7.015722e-01	1.719644e-03
4.702566e-03	7.017243e-01	1.720676e-03
4.704521e-03	7.018765e-01	1.721709e-03
4.706477e-03	7.020286e-01	1.722742e-03
4.708434e-03	7.021808e-01	1.723775e-03
4.710392e-03	7.023330e-01	1.724810e-03
4.712350e-03	7.024852e-01	1.725844e-03
4.714309e-03	7.026374e-01	1.726880e-03
4.716268e-03	7.027897e-01	1.727915e-03
4.718229e-03	7.029419e-01	1.728952e-03
4.720190e-03	7.030942e-01	1.729989e-03
4.722151e-03	7.032465e-01	1.731026e-03
4.724114e-03	7.033988e-01	1.732064e-03
4.726077e-03	7.035511e-01	1.733102e-03
4.728040e-03	7.037035e-01	1.734142e-03
4.730005e-03	7.038559e-01	1.735181e-03
4.731970e-03	7.040083e-01	1.736221e-03
4.733936e-03	7.041607e-01	1.737262e-03
4.735902e-03	7.043131e-01	1.738303e-03
4.737869e-03	7.044655e-01	1.739345e-03
4.739837e-03	7.046180e-01	1.740387e-03
4.741806e-03	7.047705e-01	1.741430e-03
4.743775e-03	7.049230e-01	1.742473e-03
4.745745e-03	7.050755e-01	1.743517e-03
4.747715e-03	7.052280e-01	1.744562e-03
4.749687e-03	7.053806e-01	1.745607e-03
4.751659e-03	7.055331e-01	1.746652e-03
4.753631e-03	7.056857e-01	1.747698e-03
4.755605e-03	7.058383e-01	1.748745e-03
4.757579e-03	7.059910e-01	1.749792e-03
4.759554e-03	7.061436e-01	1.750840e-03
4.761529e-03	7.062963e-01	1.751888e-03
4.763505e-03	7.064489e-01	1.752937e-03
4.765482e-03	7.066016e-01	1.753987e-03
4.767460e-03	7.067544e-01	1.755037e-03
4.769438e-03	7.069071e-01	1.756087e-03
4.771417e-03	7.070598e-01	1.757138e-03
4.773396e-03	7.072126e-01	1.758190e-03
4.775377e-03	7.073654e-01	1.759242e-03
4.777358e-03	7.075182e-01	1.760294e-03
4.779339e-03	7.076710e-01	1.761348e-03
4.781322e-03	7.078239e-01	1.762401e-03
4.783305e-03	7.079767e-01	1.763456e-03
4.785289e-03	7.081296e-01	1.764511e-03
4.787273e-03	7.082825e-01	1.765566e-03
4.789258e-03	7.084354e-01	1.766622e-03
4.791244e-03	7.085884e-01	1.767678e-03
4.793231e-03	7.087413e-01	1.768735e-03
4.795218e-03	7.088943e-01	1.769793e-03
4.797206e-03	7.090473e-01	1.770851e-03
4.799194e-03	7.092003e-01	1.771910e-03
4.801184e-03	7.093533e-01	1.772969e-03
4.803174e-03	7.095064e-01	1.774029e-03
4.805165e-03	7.096594e-01	1.775089e-03
4.807156e-03	7.098125e-01	1.776150e-03
4.809148e-03	7.099656e-01	1.777212e-03
4.811141e-03	7.101187e-01	1.778274e-03
4.813135e-03	7.102719e-01	1.779336e-03
4.815129e-03	7.104250e-01	1.780400e-03
4.817124e-03	7.105782e-01	1.781463e-03
4.819119e-03	7.107314e-01	1.782528e-03
4.821116e-03	7.108846e-01	1.783592e-03
4.823113e-03	7.110378e-01	1.784658e-03
4.825110e-03	7.111911e-01	1.785724e-03
4.827109e-03	7.113443e-01	1.786790e-03
4.829108e-03	7.114976e-01	1.787857e-03
4.831108e-03	7.116509e-01	1.788925e-03
4.833108e-03	7.118042e-01	1.789993e-03
4.835110e-03	7.119576e-01	1.791061e-03
4.837112e-03	7.121109e-01	1.792131e-03
4.839114e-03	7.122643e-01	1.793200e-03
4.841118e-03	7.124177e-01	1.794271e-03
4.843122e-03	7.125711e-01	1.795342e-03
4.845126e-03	7.127245e-01	1.796413e-03
4.847132e-03	7.128780e-01	1.797485e-03
4.849138e-03	7.130314e-01	1.798558e-03
4.851145e-03	7.131849e-01	1.799631e-03
4.853152e-03	7.133384e-01	1.800705e-03
4.855161e-03	7.134919e-01	1.801779e-03
4.857170e-03	7.136455e-01	1.802854e-03
4.859179e-03	7.137990e-01	1.803929e-03
4.861190e-03	7.139526e-01	1.805005e-03
4.863201e-03	7.141062e-01	1.806081e-03
4.865212e-03	7.142598e-01	1.807159e-03
4.867225e-03	7.144134e-01	1.808236e-03
4.869238e-03	7.145671e-01	1.809314e-03
4.871252e-03	7.147208e-01	1.810393e-03
4.873267e-03	7.148744e-01	1.811472e-03
4.875282e-03	7.150281e-01	1.812552e-03
4.877298e-03	7.151819e-01	1.813633e-03
4.879315e-03	7.153356e-01	1.814714e-03
4.881332e-03	7.154894e-01	1.815795e-03
4.883350e-03	7.156431e-01	1.816877e-03
4.885369e-03	7.157969e-01	1.817960e-03
4.887389e-03	7.159507e-01	1.819043e-03
4.889409e-03	7.161046e-01	1.820127e-03
4.891430e-03	7.162584e-01	1.821211e-03
4.893451e-03	7.164123e-01	1.822296e-03
4.895474e-03	7.165662e-01	1.823382e-03
4.897497e-03	7.167201e-01	1.824468e-03
4.899521e-03	7.168740e-01	1.825554e-03
4.901545e-03	7.170279e-01	1.826641e-03
4.903570e-03	7.171819e-01	1.827729e-03
4.905596e-03	7.173359e-01	1.828817e-03
4.907623e-03	7.174899e-01	1.829906e-03
4.909650e-03	7.176439e-01	1.830996e-03
4.911678e-03	7.177979e-01	1.832086e-03
4.913707e-03	7.179520e-01	1.833176e-03
4.915736e-03	7.181060e-01	1.834267e-03
4.917767e-03	7.182601e-01	1.835359e-03
4.919798e-03	7.184142e-01	1.836451e-03
4.921829e-03	7.185684e-01	1.837544e-03
4.923861e-03	7.187225e-01	1.838638e-03
4.925894e-03	7.188767e-01	1.839732e-03
4.927928e-03	7.190308e-01	1.840826e-03
4.929963e-03	7.191850e-01	1.841921e-03
4.931998e-03	7.193393e-01	1.843017e-03
4.934034e-03	7.194935e-01	1.844113e-03
4.936070e-03	7.196477e-01	1.845210e-03
4.938107e-03	7.198020e-01	1.846307e-03
4.940145e-03	7.199563e-01	1.847405e-03
4.942184e-03	7.201106e-01	1.848504e-03
4.944224e-03	7.202649e-01	1.849603e-03
4.946264e-03	7.204193e-01	1.850702e-03
4.948305e-03	7.205737e-01	1.851803e-03
4.950346e-03	7.207280e-01	1.852903e-03
4.952388e-03	7.208824e-01	1.854005e-03
4.954431e-03	7.210369e-01	1.855107e-03
4.956475e-03	7.211913e-01	1.856209e-03
4.958520e-03	7.213457e-01	1.857312e-03
4.960565e-03	7.215002e-01	1.858416e-03
4.962611e-03	7.216547e-01	1.859520e-03
4.964657e-03	7.218092e-01	1.860625e-03
4.966705e-03	7.219638e-01	1.861730e-03
4.968753e-03	7.221183e-01	1.862836e-03
4.970801e-03	7.222729e-01	1.863943e-03
4.972851e-03	7.224275e-01	1.865050e-03
4.974901e-03	7.225821e-01	1.866158e-03
4.976952e-03	7.227367e-01	1.867266e-03
4.979003e-03	7.228913e-01	1.868375e-03
4.981056e-03	7.230460e-01	1.869484e-03
4.983109e-03	7.232006e-01	1.870594e-03
4.985162e-03	7.233553e-01	1.871704e-03
4.987217e-03	7.235101e-01	1.872816e-03
4.989272e-03	7.236648e-01	1.873927e-03
4.991328e-03	7.238195e-01	1.875040e-03
4.993385e-03	7.239743e-01	1.876152e-03
4.995442e-03	7.241291e-01	1.877266e-03
4.997500e-03	7.242839e-01	1.878380e-03
4.999559e-03	7.244387e-01	1.879494e-03
5.001618e-03	7.245936e-01	1.880610e-03
5.003678e-03	7.247484e-01	1.881725e-03
5.005739e-03	7.249033e-01	1.882842e-03
5.007801e-03	7.250582e-01	1.883958e-03
5.009863e-03	7.252131e-01	1.885076e-03
5.011927e-03	7.253681e-01	1.886194e-03
5.013990e-03	7.255230e-01	1.887313e-03
5.016055e-03	7.256780e-01	1.888432e-03
5.018120e-03	7.258330e-01	1.889552e-03
5.020186e-03	7.259880e-01	1.890672e-03
5.022253e-03	7.261430e-01	1.891793e-03
5.024320e-03	7.262980e-01	1.892914e-03
5.026388e-03	7.264531e-01	1.894036e-03
5.028457e-03	7.266082e-01	1.895159e-03
5.030527e-03	7.267633e-01	1.896282e-03
5.032597e-03	7.269184e-01	1.897406e-03
5.034668e-03	7.270735e-01	1.898531e-03
5.036740e-03	7.272287e-01	1.899656e-03
5.038813e-03	7.273839e-01	1.900781e-03
5.040886e-03	7.275391e-01	1.901907e-03
5.042960e-03	7.276943e-01	1.903034e-03
5.045034e-03	7.278495e-01	1.904162e-03
5.047110e-03	7.280048e-01	1.905290e-03
5.049186e-03	7.281600e-01	1.906418e-03
5.051263e-03	7.283153e-01	1.907547e-03
5.053340e-03	7.284706e-01	1.908677e-03
5.055419e-03	7.286259e-01	1.909807e-03
5.057498e-03	7.287813e-01	1.910938e-03
5.059577e-03	7.289366e-01	1.912069e-03
5.061658e-03	7.290920e-01	1.913201e-03
5.063739e-03	7.292474e-01	1.914334e-03
5.065821e-03	7.294028e-01	1.915467e-03
5.067904e-03	7.295583e-01	1.916601e-03
5.069987e-03	7.297137e-01	1.917735e-03
5.072071e-03	7.298692e-01	1.918870e-03
5.074156e-03	7.300247e-01	1.920006e-03
5.076242e-03	7.301802e-01	1.921142e-03
5.078328e-03	7.303357e-01	1.922279e-03
5.080415e-03	7.304912e-01	1.923416e-03
5.082503e-03	7.306468e-01	1.924554e-03
5.084591e-03	7.308024e-01	1.925692e-03
5.086680e-03	7.309580e-01	1.926831e-03
5.088770e-03	7.311136e-01	1.927971e-03
5.090861e-03	7.312692e-01	1.929111e-03
5.092952e-03	7.314249e-01	1.930252e-03
5.095045e-03	7.315806e-01	1.931393e-03
5.097137e-03	7.317363e-01	1.932535e-03
5.099231e-03	7.318920e-01	1.933678e-03
5.101325e-03	7.320477e-01	1.934821e-03
5.103420e-03	7.322035e-01	1.935965e-03
5.105516e-03	7.323592e-01	1.937109e-03
5.107613e-03	7.325150e-01	1.938254e-03
5.109710e-03	7.326708e-01	1.939400e-03
5.111808e-03	7.328266e-01	1.940546e-03
5.113907e-03	7.329825e-01	1.941693e-03
5.116006e-03	7.331383e-01	1.942840e-03
5.118106e-03	7.332942e-01	1.943988e-03
5.120207e-03	7.334501e-01	1.945137e-03
5.122309e-03	7.336060e-01	1.946286e-03
5.124411e-03	7.337619e-01	1.947435e-03
5.126514e-03	7.339179e-01	1.948586e-03
5.128618e-03	7.340739e-01	1.949737e-03
5.130723e-03	7.342299e-01	1.950888e-03
5.132828e-03	7.343859e-01	1.952040e-03
5.134934e-03	7.345419e-01	1.953193e-03
5.137041e-03	7.346979e-01	1.954346e-03
5.139149e-03	7.348540e-01	1.955500e-03
5.141257e-03	7.350101e-01	1.956655e-03
5.143366e-03	7.351662e-01	1.957810e-03
5.145476e-03	7.353223e-01	1.958965e-03
5.147586e-03	7.354784e-01	1.960122e-03
5.149697e-03	7.356346e-01	1.961278e-03
5.151809e-03	7.357908e-01	1.962436e-03
5.153922e-03	7.359470e-01	1.963594e-03
5.156035e-03	7.361032e-01	1.964753e-03
5.158150e-03	7.362594e-01	1.965912e-03
5.160265e-03	7.364157e-01	1.967072e-03
5.162380e-03	7.365719e-01	1.968232e-03
5.164497e-03	7.367282e-01	1.969393e-03
5.166614e-03	7.368845e-01	1.970555e-03
5.168732e-03	7.370408e-01	1.971717e-03
5.170850e-03	7.371972e-01	1.972880e-03
5.172969e-03	7.373535e-01	1.974043e-03
5.175090e-03	7.375099e-01	1.975207e-03
5.177210e-03	7.376663e-01	1.976372e-03
5.179332e-03	7.378227e-01	1.977537e-03
5.181454e-03	7.379792e-01	1.978703e-03
5.183577e-03	7.381356e-01	1.979869e-03
5.185701e-03	7.382921e-01	1.981037e-03
5.187826e-03	7.384486e-01	1.982204e-03
5.189951e-03	7.386051e-01	1.983372e-03
5.192077e-03	7.387616e-01	1.984541e-03
5.194204e-03	7.389182e-01	1.985711e-03
5.196331e-03	7.390747e-01	1.986881e-03
5.198459e-03	7.392313e-01	1.988051e-03
5.200588e-03	7.393879e-01	1.989223e-03
5.202718e-03	7.395445e-01	1.990395e-03
5.204848e-03	7.397012e-01	1.991567e-03
5.206980e-03	7.398578e-01	1.992740e-03
5.209112e-03	7.400145e-01	1.993914e-03
5.211244e-03	7.401712e-01	1.995088e-03
5.213378e-03	7.403279e-01	1.996263e-03
5.215512e-03	7.404846e-01	1.997439e-03
5.217647e-03	7.406414e-01	1.998615e-03
5.219782e-03	7.407982e-01	1.999791e-03
5.221919e-03	7.409550e-01	2.000969e-03
5.224056e-03	7.411118e-01	2.002147e-03
5.226194e-03	7.412686e-01	2.003325e-03
5.228333e-03	7.414254e-01	2.004504e-03
5.230472e-03	7.415823e-01	2.005684e-03
5.232612e-03	7.417392e-01	2.006864e-03
5.234753e-03	7.418961e-01	2.008045e-03
5.236895e-03	7.420530e-01	2.009227e-03
5.239037e-03	7.422099e-01	2.010409e-03
5.241180e-03	7.423669e-01	2.011592e-03
5.243324e-03	7.425239e-01	2.012775e-03
5.245469e-03	7.426809e-01	2.013959e-03
5.247614e-03	7.428379e-01	2.015144e-03
5.249760e-03	7.429949e-01	2.016329e-03
5.251907e-03	7.431520e-01	2.017515e-03
5.254054e-03	7.433090e-01	2.018701e-03
5.256203e-03	7.434661e-01	2.019889e-03
5.258352e-03	7.436232e-01	2.021076e-03
5.260502e-03	7.437803e-01	2.022265e-03
5.262652e-03	7.439375e-01	2.023453e-03
5.264804e-03	7.440946e-01	2.024643e-03
5.266956e-03	7.442518e-01	2.025833e-03
5.269109e-03	7.444090e-01	2.027024e-03
5.271262e-03	7.445662e-01	2.028215e-03
5.273417e-03	7.447235e-01	2.029407e-03
5.275572e-03	7.448807e-01	2.030600e-03
5.277728e-03	7.450380e-01	2.031793e-03
5.279884e-03	7.451953e-01	2.032987e-03
5.282042e-03	7.453526e-01	2.034181e-03
5.284200e-03	7.455099e-01	2.035376e-03
5.286359e-03	7.456673e-01	2.036572e-03
5.288518e-03	7.458247e-01	2.037768e-03
5.290679e-03	7.459820e-01	2.038965e-03
5.292840e-03	7.461394e-01	2.040162e-03
5.295002e-03	7.462969e-01	2.041361e-03
5.297164e-03	7.464543e-01	2.042559e-03
5.299328e-03	7.466118e-01	2.043759e-03
5.301492e-03	7.467693e-01	2.044959e-03
5.303657e-03	7.469268e-01	2.046159e-03
5.305822e-03	7.470843e-01	2.047360e-03
5.307989e-03	7.472418e-01	2.048562e-03
5.310156e-03	7.473994e-01	2.049765e-03
5.312324e-03	7.475569e-01	2.050968e-03
5.314493e-03	7.477145e-01	2.052171e-03
5.316662e-03	7.478721e-01	2.053376e-03
5.318832e-03	7.480298e-01	2.054581e-03
5.321003e-03	7.481874e-01	2.055786e-03
5.323175e-03	7.483451e-01	2.056992e-03
5.325347e-03	7.485028e-01	2.058199e-03
5.327520e-03	7.486605e-01	2.059406e-03
5.329694e-03	7.488182e-01	2.060614e-03
5.331869e-03	7.489759e-01	2.061823e-03
5.334045e-03	7.491337e-01	2.063032e-03
5.336221e-03	7.492915e-01	2.064242e-03
5.338398e-03	7.494493e-01	2.065453e-03
5.340576e-03	7.496071e-01	2.066664e-03
5.342754e-03	7.497649e-01	2.067876e-03
5.344933e-03	7.499228e-01	2.069088e-03
5.347113e-03	7.500806e-01	2.070301e-03
5.349294e-03	7.502385e-01	2.071515e-03
5.351476e-03	7.503964e-01	2.072729e-03
5.353658e-03	7.505544e-01	2.073944e-03
5.355841e-03	7.507123e-01	2.075159e-03
5.358025e-03	7.508703e-01	2.076375e-03
5.360210e-03	7.510283e-01	2.077592e-03
5.362395e-03	7.511863e-01	2.078809e-03
5.364581e-03	7.513443e-01	2.080027e-03
5.366768e-03	7.515023e-01	2.081246e-03
5.368956e-03	7.516604e-01	2.082465e-03
5.371144e-03	7.518185e-01	2.083685e-03
5.373333e-03	7.519766e-01	2.084906e-03
5.375523e-03	7.521347e-01	2.086127e-03
5.377714e-03	7.522928e-01	2.087349e-03
5.379905e-03	7.524510e-01	2.088571e-03
5.382097e-03	7.526092e-01	2.089794e-03
5.384290e-03	7.527674e-01	2.091018e-03
5.386484e-03	7.529256e-01	2.092242e-03
5.388679e-03	7.530838e-01	2.093467e-03
5.390874e-03	7.532420e-01	2.094692e-03
5.393070e-03	7.534003e-01	2.095918e-03
5.395267e-03	7.535586e-01	2.097145e-03
5.397464e-03	7.537169e-01	2.098373e-03
5.399663e-03	7.538752e-01	2.099601e-03
5.401862e-03	7.540336e-01	2.100829e-03
5.404061e-03	7.541919e-01	2.102059e-03
5.406262e-03	7.543503e-01	2.103289e-03
5.408463e-03	7.545087e-01	2.104519e-03
5.410666e-03	7.546671e-01	2.105750e-03
5.412869e-03	7.548256e-01	2.106982e-03
5.415072e-03	7.549840e-01	2.108215e-03
5.417277e-03	7.551425e-01	2.109448e-03
5.419482e-03	7.553010e-01	2.110681e-03
5.421688e-03	7.554595e-01	2.111916e-03
5.423895e-03	7.556180e-01	2.113151e-03
5.426102e-03	7.557766e-01	2.114386e-03
5.428310e-03	7.559351e-01	2.115623e-03
5.430520e-03	7.560937e-01	2.116860e-03
5.432729e-03	7.562523e-01	2.118097e-03
5.434940e-03	7.564110e-01	2.119335e-03
5.437151e-03	7.565696e-01	2.120574e-03
5.439363e-03	7.567283e-01	2.121813e-03
5.441576e-03	7.568869e-01	2.123054e-03
5.443790e-03	7.570456e-01	2.124294e-03
5.446004e-03	7.572044e-01	2.125536e-03
5.448220e-03	7.573631e-01	2.126778e-03
5.450436e-03	7.575219e-01	2.128020e-03
5.452652e-03	7.576806e-01	2.129263e-03
5.454870e-03	7.578394e-01	2.130507e-03
5.457088e-03	7.579982e-01	2.131752e-03
5.459307e-03	7.581571e-01	2.132997e-03
5.461527e-03	7.583159e-01	2.134243e-03
5.463748e-03	7.584748e-01	2.135489e-03
5.465969e-03	7.586337e-01	2.136736e-03
5.468191e-03	7.587926e-01	2.137984e-03
5.470414e-03	7.589515e-01	2.139232e-03
5.472638e-03	7.591104e-01	2.140481e-03
5.474862e-03	7.592694e-01	2.141731e-03
5.477088e-03	7.594284e-01	2.142981e-03
5.479314e-03	7.595874e-01	2.144232e-03
5.481541e-03	7.597464e-01	2.145484e-03
5.483768e-03	7.599055e-01	2.146736e-03
5.485997e-03	7.600645e-01	2.147989e-03
5.488226e-03	7.602236e-01	2.149242e-03
5.490456e-03	7.603827e-01	2.150497e-03
5.492686e-03	7.605418e-01	2.151751e-03
5.494918e-03	7.607009e-01	2.153007e-03
5.497150e-03	7.608601e-01	2.154263e-03
5.499383e-03	7.610193e-01	2.155520e-03
5.501617e-03	7.611784e-01	2.156777e-03
5.503851e-03	7.613377e-01	2.158035e-03
5.506087e-03	7.614969e-01	2.159294e-03
5.508323e-03	7.616561e-01	2.160553e-03
5.510560e-03	7.618154e-01	2.161813e-03
5.512797e-03	7.619747e-01	2.163073e-03
5.515036e-03	7.621340e-01	2.164335e-03
5.517275e-03	7.622933e-01	2.165596e-03
5.519515e-03	7.624526e-01	2.166859e-03
5.521756e-03	7.626120e-01	2.168122e-03
5.523997e-03	7.627714e-01	2.169386e-03
5.526240e-03	7.629308e-01	2.170650e-03
5.528483e-03	7.630902e-01	2.171916e-03
5.530727e-03	7.632496e-01	2.173181e-03
5.532971e-03	7.634091e-01	2.174448e-03
5.535217e-03	7.635686e-01	2.175715e-03
5.537463e-03	7.637281e-01	2.176982e-03
5.539710e-03	7.638876e-01	2.178251e-03
5.541958e-03	7.640471e-01	2.179520e-03
5.544207e-03	7.642066e-01	2.180789e-03
5.546456e-03	7.643662e-01	2.182060e-03
5.548706e-03	7.645258e-01	2.183331e-03
5.550957e-03	7.646854e-01	2.184602e-03
5.553209e-03	7.648450e-01	2.185875e-03
5.555461e-03	7.650047e-01	2.187147e-03
5.557715e-03	7.651643e-01	2.188421e-03
5.559969e-03	7.653240e-01	2.189695e-03
5.562223e-03	7.654837e-01	2.190970e-03
5.564479e-03	7.656434e-01	2.192246e-03
5.566735e-03	7.658032e-01	2.193522e-03
5.568993e-03	7.659629e-01	2.194799e-03
5.571251e-03	7.661227e-01	2.196076e-03
5.573509e-03	7.662825e-01	2.197354e-03
5.575769e-03	7.664423e-01	2.198633e-03
5.578029e-03	7.666022e-01	2.199912e-03
5.580290e-03	7.667620e-01	2.201192e-03
5.582552e-03	7.669219e-01	2.202473e-03
5.584815e-03	7.670818e-01	2.203755e-03
5.587079e-03	7.672417e-01	2.205037e-03
5.589343e-03	7.674016e-01	2.206319e-03
5.591608e-03	7.675616e-01	2.207603e-03
5.593874e-03	7.677215e-01	2.208887e-03
5.596140e-03	7.678815e-01	2.210171e-03
5.598408e-03	7.680415e-01	2.211457e-03
5.600676e-03	7.682015e-01	2.212743e-03
5.602945e-03	7.683616e-01	2.214029e-03
5.605215e-03	7.685216e-01	2.215317e-03
5.607485e-03	7.686817e-01	2.216605e-03
5.609757e-03	7.688418e-01	2.217893e-03
5.612029e-03	7.690019e-01	2.219182e-03
5.614302e-03	7.691621e-01	2.220472e-03
5.616575e-03	7.693222e-01	2.221763e-03
5.618850e-03	7.694824e-01	2.223054e-03
5.621125e-03	7.696426e-01	2.224346e-03
5.623401e-03	7.698028e-01	2.225639e-03
5.625678e-03	7.699630e-01	2.226932e-03
5.627956e-03	7.701233e-01	2.228226e-03
5.630234e-03	7.702836e-01	2.229520e-03
5.632514e-03	7.704438e-01	2.230816e-03
5.634794e-03	7.706042e-01	2.232112e-03
5.637075e-03	7.707645e-01	2.233408e-03
5.639356e-03	7.709248e-01	2.234705e-03
5.641639e-03	7.710852e-01	2.236003e-03
5.643922e-03	7.712456e-01	2.237302e-03
5.646206e-03	7.714060e-01	2.238601e-03
5.648491e-03	7.715664e-01	2.239901e-03
5.650776e-03	7.717268e-01	2.241201e-03
5.653063e-03	7.718873e-01	2.242502e-03
5.655350e-03	7.720478e-01	2.243804e-03
5.657638e-03	7.722083e-01	2.245107e-03
5.659927e-03	7.723688e-01	2.246410e-03
5.662216e-03	7.725293e-01	2.247714e-03
5.664507e-03	7.726899e-01	2.249018e-03
5.666798e-03	7.728505e-01	2.250324e-03
5.669090e-03	7.730111e-01	2.251629e-03
5.671382e-03	7.731717e-01	2.252936e-03
5.673676e-03	7.733323e-01	2.254243e-03
5.675970e-03	7.734929e-01	2.255551e-03
5.678266e-03	7.736536e-01	2.256860e-03
5.680561e-03	7.738143e-01	2.258169e-03
5.682858e-03	7.739750e-01	2.259479e-03
5.685156e-03	7.741357e-01	2.260789e-03
5.687454e-03	7.742965e-01	2.262100e-03
5.689753e-03	7.744572e-01	2.263412e-03
5.692053e-03	7.746180e-01	2.264725e-03
5.694354e-03	7.747788e-01	2.266038e-03
5.696655e-03	7.749397e-01	2.267352e-03
5.698958e-03	7.751005e-01	2.268666e-03
5.701261e-03	7.752614e-01	2.269982e-03
5.703565e-03	7.754222e-01	2.271297e-03
5.705869e-03	7.755831e-01	2.272614e-03
5.708175e-03	7.757440e-01	2.273931e-03
5.710481e-03	7.759050e-01	2.275249e-03
5.712788e-03	7.760659e-01	2.276568e-03
5.715096e-03	7.762269e-01	2.277887e-03
5.717405e-03	7.763879e-01	2.279207e-03
5.719715e-03	7.765489e-01	2.280527e-03
5.722025e-03	7.767100e-01	2.281849e-03
5.724336e-03	7.768710e-01	2.283171e-03
5.726648e-03	7.770321e-01	2.284493e-03
5.728961e-03	7.771932e-01	2.285817e-03
5.731274e-03	7.773543e-01	2.287140e-03
5.733589e-03	7.775154e-01	2.288465e-03
5.735904e-03	7.776765e-01	2.289790e-03
5.738220e-03	7.778377e-01	2.291116e-03
5.740536e-03	7.779989e-01	2.292443e-03
5.742854e-03	7.781601e-01	2.293770e-03
5.745172e-03	7.783213e-01	2.295098e-03
5.747491e-03	7.784826e-01	2.296427e-03
5.749811e-03	7.786438e-01	2.297757e-03
5.752132e-03	7.788051e-01	2.299087e-03
5.754454e-03	7.789664e-01	2.300417e-03
5.756776e-03	7.791277e-01	2.301749e-03
5.759099e-03	7.792890e-01	2.303081e-03
5.761423e-03	7.794504e-01	2.304414e-03
5.763748e-03	7.796118e-01	2.305747e-03
5.766074e-03	7.797732e-01	2.307081e-03
5.768400e-03	7.799346e-01	2.308416e-03
5.770727e-03	7.800960e-01	2.309751e-03
5.773055e-03	7.802575e-01	2.311088e-03
5.775384e-03	7.804189e-01	2.312424e-03
5.777714e-03	7.805804e-01	2.313762e-03
5.780044e-03	7.807419e-01	2.315100e-03
5.782376e-03	7.809035e-01	2.316439e-03
5.784708e-03	7.810650e-01	2.317779e-03
5.787040e-03	7.812266e-01	2.319119e-03
5.789374e-03	7.813882e-01	2.320460e-03
5.791709e-03	7.815498e-01	2.321801e-03
5.794044e-03	7.817114e-01	2.323144e-03
5.796380e-03	7.818730e-01	2.324487e-03
5.798717e-03	7.820347e-01	2.325830e-03
5.801055e-03	7.821964e-01	2.327175e-03
5.803393e-03	7.823581e-01	2.328520e-03
5.805733e-03	7.825198e-01	2.329866e-03
5.808073e-03	7.826815e-01	2.331212e-03
5.810414e-03	7.828433e-01	2.332559e-03
5.812756e-03	7.830051e-01	2.333907e-03
5.815098e-03	7.831669e-01	2.335255e-03
5.817442e-03	7.833287e-01	2.336605e-03
5.819786e-03	7.834905e-01	2.337954e-03
5.822131e-03	7.836524e-01	2.339305e-03
5.824477e-03	7.838142e-01	2.340656e-03
5.826823e-03	7.839761e-01	2.342008e-03
5.829171e-03	7.841380e-01	2.343361e-03
5.831519e-03	7.843000e-01	2.344714e-03
5.833868e-03	7.844619e-01	2.346068e-03
5.836218e-03	7.846239e-01	2.347423e-03
5.838569e-03	7.847859e-01	2.348778e-03
5.840920e-03	7.849479e-01	2.350134e-03
5.843273e-03	7.851099e-01	2.351491e-03
5.845626e-03	7.852720e-01	2.352848e-03
5.847980e-03	7.854340e-01	2.354206e-03
5.850335e-03	7.855961e-01	2.355565e-03
5.852690e-03	7.857582e-01	2.356925e-03
5.855047e-03	7.859203e-01	2.358285e-03
5.857404e-03	7.860825e-01	2.359646e-03
5.859762e-03	7.862446e-01	2.361007e-03
5.862121e-03	7.864068e-01	2.362369e-03
5.864481e-03	7.865690e-01	2.363732e-03
5.866841e-03	7.867312e-01	2.365096e-03
5.869203e-03	7.868935e-01	2.366460e-03
5.871565e-03	7.870557e-01	2.367825e-03
5.873928e-03	7.872180e-01	2.369191e-03
5.876291e-03	7.873803e-01	2.370558e-03
5.878656e-03	7.875426e-01	2.371925e-03
5.881022e-03	7.877049e-01	2.373293e-03
5.883388e-03	7.878673e-01	2.374661e-03
5.885755e-03	7.880297e-01	2.376030e-03
5.888123e-03	7.881920e-01	2.377400e-03
5.890492e-03	7.883545e-01	2.378771e-03
5.892861e-03	7.885169e-01	2.380142e-03
5.895231e-03	7.886793e-01	2.381514e-03
5.897603e-03	7.888418e-01	2.382887e-03
5.899975e-03	7.890043e-01	2.384260e-03
5.902347e-03	7.891668e-01	2.385634e-03
5.904721e-03	7.893293e-01	2.387009e-03
5.907096e-03	7.894919e-01	2.388385e-03
5.909471e-03	7.896544e-01	2.389761e-03
5.911847e-03	7.898170e-01	2.391138e-03
5.914224e-03	7.899796e-01	2.392515e-03
5.916602e-03	7.901422e-01	2.393893e-03
5.918980e-03	7.903049e-01	2.395272e-03
5.921360e-03	7.904675e-01	2.396652e-03
5.923740e-03	7.906302e-01	2.398033e-03
5.926121e-03	7.907929e-01	2.399414e-03
5.928503e-03	7.909556e-01	2.400795e-03
5.930886e-03	7.911184e-01	2.402178e-03
5.933269e-03	7.912811e-01	2.403561e-03
5.935653e-03	7.914439e-01	2.404945e-03
5.938039e-03	7.916067e-01	2.406330e-03
5.940425e-03	7.917695e-01	2.407715e-03
5.942811e-03	7.919323e-01	2.409101e-03
5.945199e-03	7.920952e-01	2.410488e-03
5.947588e-03	7.922581e-01	2.411875e-03
5.949977e-03	7.924210e-01	2.413263e-03
5.952367e-03	7.925839e-01	2.414652e-03
5.954758e-03	7.927468e-01	2.416042e-03
5.957150e-03	7.929097e-01	2.417432e-03
5.959542e-03	7.930727e-01	2.418823e-03
5.961936e-03	7.932357e-01	2.420214e-03
5.964330e-03	7.933987e-01	2.421607e-03
5.966725e-03	7.935617e-01	2.423000e-03
5.969121e-03	7.937248e-01	2.424394e-03
5.971518e-03	7.938878e-01	2.425788e-03
5.973916e-03	7.940509e-01	2.427183e-03
5.976314e-03	7.942140e-01	2.428579e-03
5.978713e-03	7.943772e-01	2.429976e-03
5.981113e-03	7.945403e-01	2.431373e-03
5.983514e-03	7.947035e-01	2.432771e-03
5.985916e-03	7.948666e-01	2.434170e-03
5.988319e-03	7.950298e-01	2.435569e-03
5.990722e-03	7.951931e-01	2.436969e-03
5.993126e-03	7.953563e-01	2.438370e-03
5.995531e-03	7.955196e-01	2.439772e-03
5.997937e-03	7.956828e-01	2.441174e-03
6.000344e-03	7.958461e-01	2.442577e-03
6.002752e-03	7.960094e-01	2.443981e-03
6.005160e-03	7.961728e-01	2.445385e-03
6.007569e-03	7.963361e-01	2.446791e-03
6.009979e-03	7.964995e-01	2.448196e-03
6.012390e-03	7.966629e-01	2.449603e-03
6.014802e-03	7.968263e-01	2.451010e-03
6.017215e-03	7.969897e-01	2.452418e-03
6.019628e-03	7.971532e-01	2.453827e-03
6.022042e-03	7.973167e-01	2.455236e-03
6.024457e-03	7.974801e-01	2.456646e-03
6.026873e-03	7.976437e-01	2.458057e-03
6.029290e-03	7.978072e-01	2.459469e-03
6.031708e-03	7.979707e-01	2.460881e-03
6.034126e-03	7.981343e-01	2.462294e-03
6.036545e-03	7.982979e-01	2.463708e-03
6.038965e-03	7.984615e-01	2.465122e-03
6.041386e-03	7.986251e-01	2.466537e-03
6.043808e-03	7.987888e-01	2.467953e-03
6.046231e-03	7.989524e-01	2.469370e-03
6.048654e-03	7.991161e-01	2.470787e-03
6.051079e-03	7.992798e-01	2.472205e-03
6.053504e-03	7.994435e-01	2.473624e-03
6.055930e-03	7.996073e-01	2.475043e-03
6.058356e-03	7.997710e-01	2.476464e-03
6.060784e-03	7.999348e-01	2.477884e-03
6.063213e-03	8.000986e-01	2.479306e-03
6.065642e-03	8.002624e-01	2.480728e-03
6.068072e-03	8.004263e-01	2.482152e-03
6.070503e-03	8.005901e-01	2.483575e-03
6.072935e-03	8.007540e-01	2.485000e-03
6.075368e-03	8.009179e-01	2.486425e-03
6.077801e-03	8.010818e-01	2.487851e-03
6.080236e-03	8.012457e-01	2.489278e-03
6.082671e-03	8.014097e-01	2.490705e-03
6.085107e-03	8.015737e-01	2.492133e-03
6.087544e-03	8.017377e-01	2.493562e-03
6.089982e-03	8.019017e-01	2.494992e-03
6.092420e-03	8.020657e-01	2.496422e-03
6.094860e-03	8.022298e-01	2.497853e-03
6.097300e-03	8.023938e-01	2.499285e-03
6.099741e-03	8.025579e-01	2.500717e-03
6.102183e-03	8.027220e-01	2.502150e-03
6.104626e-03	8.028862e-01	2.503584e-03
6.107069e-03	8.030503e-01	2.505019e-03
6.109514e-03	8.032145e-01	2.506454e-03
6.111959e-03	8.033787e-01	2.507890e-03
6.114405e-03	8.035429e-01	2.509327e-03
6.116853e-03	8.037071e-01	2.510765e-03
6.119300e-03	8.038713e-01	2.512203e-03
6.121749e-03	8.040356e-01	2.513642e-03
6.124199e-03	8.041999e-01	2.515082e-03
6.126649e-03	8.043642e-01	2.516522e-03
6.129100e-03	8.045285e-01	2.517963e-03
6.131553e-03	8.046928e-01	2.519405e-03
6.134005e-03	8.048572e-01	2.520848e-03
6.136459e-03	8.050216e-01	2.522291e-03
6.138914e-03	8.051860e-01	2.523735e-03
6.141369e-03	8.053504e-01	2.525180e-03
6.143826e-03	8.055148e-01	2.526626e-03
6.146283e-03	8.056793e-01	2.528072e-03
6.148741e-03	8.058438e-01	2.529519e-03
6.151200e-03	8.060083e-01	2.530967e-03
6.153660e-03	8.061728e-01	2.532415e-03
6.156120e-03	8.063373e-01	2.533865e-03
6.158582e-03	8.065019e-01	2.535315e-03
6.161044e-03	8.066665e-01	2.536765e-03
6.163507e-03	8.068311e-01	2.538217e-03
6.165971e-03	8.069957e-01	2.539669e-03
6.168436e-03	8.071603e-01	2.541122e-03
6.170902e-03	8.073250e-01	2.542576e-03
6.173368e-03	8.074896e-01	2.544030e-03
6.175836e-03	8.076543e-01	2.545485e-03
6.178304e-03	8.078190e-01	2.546941e-03
6.180773e-03	8.079838e-01	2.548397e-03
6.183243e-03	8.081485e-01	2.549855e-03
6.185714e-03	8.083133e-01	2.551313e-03
6.188186e-03	8.084781e-01	2.552772e-03
6.190658e-03	8.086429e-01	2.554231e-03
6.193132e-03	8.088077e-01	2.555691e-03
6.195606e-03	8.089726e-01	2.557153e-03
6.198081e-03	8.091374e-01	2.558614e-03
6.200557e-03	8.093023e-01	2.560077e-03
6.203034e-03	8.094672e-01	2.561540e-03
6.205512e-03	8.096321e-01	2.563004e-03
6.207990e-03	8.097971e-01	2.564469e-03
6.210469e-03	8.099620e-01	2.565934e-03
6.212950e-03	8.101270e-01	2.567400e-03
6.215431e-03	8.102920e-01	2.568867e-03
6.217913e-03	8.104571e-01	2.570335e-03
6.220396e-03	8.106221e-01	2.571803e-03
6.222879e-03	8.107872e-01	2.573273e-03
6.225364e-03	8.109522e-01	2.574742e-03
6.227849e-03	8.111173e-01	2.576213e-03
6.230335e-03	8.112825e-01	2.577684e-03
6.232822e-03	8.114476e-01	2.579157e-03
6.235310e-03	8.116128e-01	2.580629e-03
6.237799e-03	8.117779e-01	2.582103e-03
6.240289e-03	8.119431e-01	2.583577e-03
6.242780e-03	8.121084e-01	2.585053e-03
6.245271e-03	8.122736e-01	2.586528e-03
6.247763e-03	8.124389e-01	2.588005e-03
6.250256e-03	8.126041e-01	2.589482e-03
6.252750e-03	8.127694e-01	2.590960e-03
6.255245e-03	8.129347e-01	2.592439e-03
6.257741e-03	8.131001e-01	2.593919e-03
6.260237e-03	8.132654e-01	2.595399e-03
6.262735e-03	8.134308e-01	2.596880e-03
6.265233e-03	8.135962e-01	2.598362e-03
6.267732e-03	8.137616e-01	2.599845e-03
6.270232e-03	8.139270e-01	2.601328e-03
6.272733e-03	8.140925e-01	2.602812e-03
6.275235e-03	8.142580e-01	2.604297e-03
6.277738e-03	8.144235e-01	2.605783e-03
6.280241e-03	8.145890e-01	2.607269e-03
6.282745e-03	8.147545e-01	2.608756e-03
6.285251e-03	8.149200e-01	2.610244e-03
6.287757e-03	8.150856e-01	2.611732e-03
6.290264e-03	8.152512e-01	2.613222e-03
6.292771e-03	8.154168e-01	2.614712e-03
6.295280e-03	8.155824e-01	2.616203e-03
6.297790e-03	8.157481e-01	2.617694e-03
6.300300e-03	8.159138e-01	2.619187e-03
6.302811e-03	8.160794e-01	2.620680e-03
6.305323e-03	8.162451e-01	2.622174e-03
6.307836e-03	8.164109e-01	2.623668e-03
6.310350e-03	8.165766e-01	2.625163e-03
6.312865e-03	8.167424e-01	2.626660e-03
6.315381e-03	8.169082e-01	2.628156e-03
6.317897e-03	8.170740e-01	2.629654e-03
6.320414e-03	8.172398e-01	2.631152e-03
6.322933e-03	8.174056e-01	2.632652e-03
6.325452e-03	8.175715e-01	2.634151e-03
6.327972e-03	8.177374e-01	2.635652e-03
6.330492e-03	8.179033e-01	2.637154e-03
6.333014e-03	8.180692e-01	2.638656e-03
6.335537e-03	8.182351e-01	2.640159e-03
6.338060e-03	8.184011e-01	2.641662e-03
6.340584e-03	8.185671e-01	2.643167e-03
6.343110e-03	8.187331e-01	2.644672e-03
6.345636e-03	8.188991e-01	2.646178e-03
6.348163e-03	8.190651e-01	2.647685e-03
6.350690e-03	8.192312e-01	2.649192e-03
6.353219e-03	8.193973e-01	2.650700e-03
6.355748e-03	8.195634e-01	2.652209e-03
6.358279e-03	8.197295e-01	2.653719e-03
6.360810e-03	8.198956e-01	2.655230e-03
6.363342e-03	8.200618e-01	2.656741e-03
6.365875e-03	8.202280e-01	2.658253e-03
6.368409e-03	8.203942e-01	2.659766e-03
6.370944e-03	8.205604e-01	2.661279e-03
6.373480e-03	8.207266e-01	2.662794e-03
6.376016e-03	8.208929e-01	2.664309e-03
6.378554e-03	8.210591e-01	2.665825e-03
6.381092e-03	8.212254e-01	2.667341e-03
6.383631e-03	8.213917e-01	2.668859e-03
6.386171e-03	8.215581e-01	2.670377e-03
6.388712e-03	8.217244e-01	2.671896e-03
6.391254e-03	8.218908e-01	2.673415e-03
6.393796e-03	8.220572e-01	2.674936e-03
6.396340e-03	8.222236e-01	2.676457e-03
6.398884e-03	8.223900e-01	2.677979e-03
6.401430e-03	8.225565e-01	2.679502e-03
6.403976e-03	8.227230e-01	2.681025e-03
6.406523e-03	8.228895e-01	2.682550e-03
6.409071e-03	8.230560e-01	2.684075e-03
6.411620e-03	8.232225e-01	2.685600e-03
6.414169e-03	8.233890e-01	2.687127e-03
6.416720e-03	8.235556e-01	2.688654e-03
6.419271e-03	8.237222e-01	2.690183e-03
6.421824e-03	8.238888e-01	2.691711e-03
6.424377e-03	8.240554e-01	2.693241e-03
6.426931e-03	8.242221e-01	2.694772e-03
6.429486e-03	8.243887e-01	2.696303e-03
6.432042e-03	8.245554e-01	2.697835e-03
6.434598e-03	8.247221e-01	2.699368e-03
6.437156e-03	8.248889e-01	2.700901e-03
6.439714e-03	8.250556e-01	2.702435e-03
6.442274e-03	8.252224e-01	2.703970e-03
6.444834e-03	8.253892e-01	2.705506e-03
6.447395e-03	8.255560e-01	2.707043e-03
6.449957e-03	8.257228e-01	2.708580e-03
6.452520e-03	8.258896e-01	2.710118e-03
6.455084e-03	8.260565e-01	2.711657e-03
6.457649e-03	8.262234e-01	2.713197e-03
6.460214e-03	8.263903e-01	2.714738e-03
6.462781e-03	8.265572e-01	2.716279e-03
6.465348e-03	8.267241e-01	2.717821e-03
6.467916e-03	8.268911e-01	2.719364e-03
6.470485e-03	8.270581e-01	2.720907e-03
6.473055e-03	8.272251e-01	2.722452e-03
6.475626e-03	8.273921e-01	2.723997e-03
6.478198e-03	8.275592e-01	2.725543e-03
6.480770e-03	8.277262e-01	2.727089e-03
6.483344e-03	8.278933e-01	2.728637e-03
6.485918e-03	8.280604e-01	2.730185e-03
6.488494e-03	8.282275e-01	2.731734e-03
6.491070e-03	8.283947e-01	2.733284e-03
6.493647e-03	8.285618e-01	2.734835e-03
6.496225e-03	8.287290e-01	2.736386e-03
6.498804e-03	8.288962e-01	2.737938e-03
6.501383e-03	8.290634e-01	2.739491e-03
6.503964e-03	8.292306e-01	2.741045e-03
6.506546e-03	8.293979e-01	2.742599e-03
6.509128e-03	8.295652e-01	2.744155e-03
6.511711e-03	8.297325e-01	2.745711e-03
6.514295e-03	8.298998e-01	2.747268e-03
6.516881e-03	8.300671e-01	2.748825e-03
6.519467e-03	8.302345e-01	2.750384e-03
6.522053e-03	8.304019e-01	2.751943e-03
6.524641e-03	8.305693e-01	2.753503e-03
6.527230e-03	8.307367e-01	2.755064e-03
6.529819e-03	8.309041e-01	2.756625e-03
6.532410e-03	8.310716e-01	2.758188e-03
6.535001e-03	8.312390e-01	2.759751e-03
6.537593e-03	8.314065e-01	2.761315e-03
6.540186e-03	8.315741e-01	2.762879e-03
6.542780e-03	8.317416e-01	2.764445e-03
6.545375e-03	8.319091e-01	2.766011e-03
6.547971e-03	8.320767e-01	2.767578e-03
6.550568e-03	8.322443e-01	2.769146e-03
6.553165e-03	8.324119e-01	2.770715e-03
6.555764e-03	8.325796e-01	2.772284e-03
6.558363e-03	8.327472e-01	2.773854e-03
6.560963e-03	8.329149e-01	2.775425e-03
6.563565e-03	8.330826e-01	2.776997e-03
6.566167e-03	8.332503e-01	2.778570e-03
6.568770e-03	8.334180e-01	2.780143e-03
6.571373e-03	8.335858e-01	2.781717e-03
6.573978e-03	8.337535e-01	2.783292e-03
6.576584e-03	8.339213e-01	2.784868e-03
6.579190e-03	8.340891e-01	2.786445e-03
6.581798e-03	8.342570e-01	2.788022e-03
6.584406e-03	8.344248e-01	2.789600e-03
6.587015e-03	8.345927e-01	2.791179e-03
6.589626e-03	8.347606e-01	2.792759e-03
6.592237e-03	8.349285e-01	2.794339e-03
6.594849e-03	8.350964e-01	2.795920e-03
6.597461e-03	8.352644e-01	2.797503e-03
6.600075e-03	8.354323e-01	2.799085e-03
6.602690e-03	8.356003e-01	2.800669e-03
6.605305e-03	8.357683e-01	2.802254e-03
6.607922e-03	8.359364e-01	2.803839e-03
6.610539e-03	8.361044e-01	2.805425e-03
6.613157e-03	8.362725e-01	2.807012e-03
6.615776e-03	8.364406e-01	2.808600e-03
6.618396e-03	8.366087e-01	2.810188e-03
6.621017e-03	8.367768e-01	2.811777e-03
6.623639e-03	8.369449e-01	2.813367e-03
6.626262e-03	8.371131e-01	2.814958e-03
6.628886e-03	8.372813e-01	2.816550e-03
6.631510e-03	8.374495e-01	2.818142e-03
6.634136e-03	8.376177e-01	2.819736e-03
6.636762e-03	8.377860e-01	2.821330e-03
6.639389e-03	8.379542e-01	2.822924e-03
6.642017e-03	8.381225e-01	2.824520e-03
6.644647e-03	8.382908e-01	2.826117e-03
6.647277e-03	8.384592e-01	2.827714e-03
6.649907e-03	8.386275e-01	2.829312e-03
6.652539e-03	8.387959e-01	2.830911e-03
6.655172e-03	8.389643e-01	2.832510e-03
6.657806e-03	8.391327e-01	2.834111e-03
6.660440e-03	8.393011e-01	2.835712e-03
6.663075e-03	8.394695e-01	2.837314e-03
6.665712e-03	8.396380e-01	2.838917e-03
6.668349e-03	8.398065e-01	2.840521e-03
6.670987e-03	8.399750e-01	2.842125e-03
6.673626e-03	8.401435e-01	2.843731e-03
6.676266e-03	8.403121e-01	2.845337e-03
6.678907e-03	8.404806e-01	2.846944e-03
6.681549e-03	8.406492e-01	2.848551e-03
6.684191e-03	8.408178e-01	2.850160e-03
6.686835e-03	8.409864e-01	2.851769e-03
6.689480e-03	8.411551e-01	2.853379e-03
6.692125e-03	8.413237e-01	2.854990e-03
6.694771e-03	8.414924e-01	2.856602e-03
6.697419e-03	8.416611e-01	2.858215e-03
6.700067e-03	8.418298e-01	2.859828e-03
6.702716e-03	8.419986e-01	2.861442e-03
6.705366e-03	8.421673e-01	2.863057e-03
6.708017e-03	8.423361e-01	2.864673e-03
6.710668e-03	8.425049e-01	2.866290e-03
6.713321e-03	8.426737e-01	2.867907e-03
6.715975e-03	8.428426e-01	2.869525e-03
6.718629e-03	8.430115e-01	2.871144e-03
6.721285e-03	8.431803e-01	2.872764e-03
6.723941e-03	8.433492e-01	2.874385e-03
6.726598e-03	8.435182e-01	2.876006e-03
6.729257e-03	8.436871e-01	2.877629e-03
6.731916e-03	8.438561e-01	2.879252e-03
6.734576e-03	8.440250e-01	2.880876e-03
6.737237e-03	8.441940e-01	2.882500e-03
6.739898e-03	8.443631e-01	2.884126e-03
6.742561e-03	8.445321e-01	2.885752e-03
6.745225e-03	8.447012e-01	2.887379e-03
6.747890e-03	8.448702e-01	2.889007e-03
6.750555e-03	8.450393e-01	2.890636e-03
6.753221e-03	8.452085e-01	2.892266e-03
6.755889e-03	8.453776e-01	2.893896e-03
6.758557e-03	8.455468e-01	2.895528e-03
6.761226e-03	8.457159e-01	2.897160e-03
6.763896e-03	8.458851e-01	2.898793e-03
6.766567e-03	8.460544e-01	2.900426e-03
6.769239e-03	8.462236e-01	2.902061e-03
6.771912e-03	8.463929e-01	2.903696e-03
6.774586e-03	8.465621e-01	2.905332e-03
6.777261e-03	8.467314e-01	2.906969e-03
6.779936e-03	8.469008e-01	2.908607e-03
6.782613e-03	8.470701e-01	2.910246e-03
6.785290e-03	8.472395e-01	2.911885e-03
6.787969e-03	8.474088e-01	2.913525e-03
6.790648e-03	8.475782e-01	2.915167e-03
6.793328e-03	8.477477e-01	2.916808e-03
6.796009e-03	8.479171e-01	2.918451e-03
6.798691e-03	8.480866e-01	2.920095e-03
6.801374e-03	8.482560e-01	2.921739e-03
6.804058e-03	8.484255e-01	2.923384e-03
6.806743e-03	8.485951e-01	2.925030e-03
6.809429e-03	8.487646e-01	2.926677e-03
6.812116e-03	8.489342e-01	2.928325e-03
6.814803e-03	8.491037e-01	2.929973e-03
6.817492e-03	8.492733e-01	2.931623e-03
6.820181e-03	8.494430e-01	2.933273e-03
6.822872e-03	8.496126e-01	2.934924e-03
6.825563e-03	8.497823e-01	2.936576e-03
6.828255e-03	8.499519e-01	2.938228e-03
6.830948e-03	8.501216e-01	2.939882e-03
6.833642e-03	8.502913e-01	2.941536e-03
6.836337e-03	8.504611e-01	2.943191e-03
6.839033e-03	8.506308e-01	2.944847e-03
6.841730e-03	8.508006e-01	2.946504e-03
6.844428e-03	8.509704e-01	2.948162e-03
6.847127e-03	8.511402e-01	2.949820e-03
6.849826e-03	8.513101e-01	2.951479e-03
6.852527e-03	8.514799e-01	2.953139e-03
6.855228e-03	8.516498e-01	2.954800e-03
6.857931e-03	8.518197e-01	2.956462e-03
6.860634e-03	8.519896e-01	2.958125e-03
6.863338e-03	8.521596e-01	2.959788e-03
6.866044e-03	8.523295e-01	2.961452e-03
6.868750e-03	8.524995e-01	2.963117e-03
6.871457e-03	8.526695e-01	2.964783e-03
6.874165e-03	8.528395e-01	2.966450e-03
6.876874e-03	8.530096e-01	2.968118e-03
6.879584e-03	8.531796e-01	2.969786e-03
6.882295e-03	8.533497e-01	2.971455e-03
6.885006e-03	8.535198e-01	2.973126e-03
6.887719e-03	8.536899e-01	2.974796e-03
6.890433e-03	8.538601e-01	2.976468e-03
6.893147e-03	8.540302e-01	2.978141e-03
6.895863e-03	8.542004e-01	2.979814e-03
6.898579e-03	8.543706e-01	2.981489e-03
6.901296e-03	8.545408e-01	2.983164e-03
6.904015e-03	8.547111e-01	2.984840e-03
6.906734e-03	8.548813e-01	2.986516e-03
6.909454e-03	8.550516e-01	2.988194e-03
6.912175e-03	8.552219e-01	2.989873e-03
6.914897e-03	8.553922e-01	2.991552e-03
6.917620e-03	8.555625e-01	2.993232e-03
6.920344e-03	8.557329e-01	2.994913e-03
6.923069e-03	8.559033e-01	2.996595e-03
6.925794e-03	8.560737e-01	2.998277e-03
6.928521e-03	8.562441e-01	2.999961e-03
6.931249e-03	8.564145e-01	3.001645e-03
6.933977e-03	8.565850e-01	3.003330e-03
6.936707e-03	8.567555e-01	3.005017e-03
6.939437e-03	8.569260e-01	3.006703e-03
6.942168e-03	8.570965e-01	3.008391e-03
6.944901e-03	8.572670e-01	3.010080e-03
6.947634e-03	8.574376e-01	3.011769e-03
6.950368e-03	8.576082e-01	3.013459e-03
6.953103e-03	8.577788e-01	3.015150e-03
6.955839e-03	8.579494e-01	3.016842e-03
6.958576e-03	8.581200e-01	3.018535e-03
6.961314e-03	8.582907e-01	3.020229e-03
6.964053e-03	8.584614e-01	3.021923e-03
6.966793e-03	8.586321e-01	3.023619e-03
6.969534e-03	8.588028e-01	3.025315e-03
6.972276e-03	8.589735e-01	3.027012e-03
6.975018e-03	8.591443e-01	3.028710e-03
6.977762e-03	8.593151e-01	3.030408e-03
6.980506e-03	8.594859e-01	3.032108e-03
6.983252e-03	8.596567e-01	3.033808e-03
6.985998e-03	8.598275e-01	3.035510e-03
6.988746e-03	8.599984e-01	3.037212e-03
6.991494e-03	8.601693e-01	3.038915e-03
6.994243e-03	8.603402e-01	3.040618e-03
6.996993e-03	8.605111e-01	3.042323e-03
6.999745e-03	8.606820e-01	3.044029e-03
7.002497e-03	8.608530e-01	3.045735e-03
7.005250e-03	8.610240e-01	3.047442e-03
7.008004e-03	8.611950e-01	3.049150e-03
7.010759e-03	8.613660e-01	3.050859e-03
7.013514e-03	8.615370e-01	3.052569e-03
7.016271e-03	8.617081e-01	3.054280e-03
7.019029e-03	8.618792e-01	3.055991e-03
7.021788e-03	8.620503e-01	3.057703e-03
7.024547e-03	8.622214e-01	3.059417e-03
7.027308e-03	8.623926e-01	3.061131e-03
7.030069e-03	8.625637e-01	3.062846e-03
7.032832e-03	8.627349e-01	3.064561e-03
7.035595e-03	8.629061e-01	3.066278e-03
7.038360e-03	8.630773e-01	3.067995e-03
7.041125e-03	8.632486e-01	3.069714e-03
7.043891e-03	8.634198e-01	3.071433e-03
7.046659e-03	8.635911e-01	3.073153e-03
7.049427e-03	8.637624e-01	3.074874e-03
7.052196e-03	8.639337e-01	3.076596e-03
7.054966e-03	8.641051e-01	3.078318e-03
7.057737e-03	8.642764e-01	3.080042e-03
7.060509e-03	8.644478e-01	3.081766e-03
7.063282e-03	8.646192e-01	3.083491e-03
7.066056e-03	8.647907e-01	3.085217e-03
7.068831e-03	8.649621e-01	3.086944e-03
7.071607e-03	8.651336e-01	3.088672e-03
7.074383e-03	8.653051e-01	3.090401e-03
7.077161e-03	8.654766e-01	3.092130e-03
7.079940e-03	8.656481e-01	3.093861e-03
7.082719e-03	8.658196e-01	3.095592e-03
7.085500e-03	8.659912e-01	3.097324e-03
7.088282e-03	8.661628e-01	3.099057e-03
7.091064e-03	8.663344e-01	3.100791e-03
7.093847e-03	8.665060e-01	3.102526e-03
7.096632e-03	8.666777e-01	3.104261e-03
7.099417e-03	8.668493e-01	3.105998e-03
7.102204e-03	8.670210e-01	3.107735e-03
7.104991e-03	8.671927e-01	3.109473e-03
7.107779e-03	8.673644e-01	3.111212e-03
7.110568e-03	8.675362e-01	3.112952e-03
7.113358e-03	8.677080e-01	3.114693e-03
7.116149e-03	8.678797e-01	3.116434e-03
7.118941e-03	8.680515e-01	3.118177e-03
7.121734e-03	8.682234e-01	3.119920e-03
7.124528e-03	8.683952e-01	3.121664e-03
7.127323e-03	8.685671e-01	3.123409e-03
7.130119e-03	8.687390e-01	3.125155e-03
7.132916e-03	8.689109e-01	3.126902e-03
7.135714e-03	8.690828e-01	3.128650e-03
7.138513e-03	8.692548e-01	3.130399e-03
7.141312e-03	8.694267e-01	3.132148e-03
7.144113e-03	8.695987e-01	3.133898e-03
7.146915e-03	8.697707e-01	3.135650e-03
7.149717e-03	8.699428e-01	3.137402e-03
7.152521e-03	8.701148e-01	3.139155e-03
7.155325e-03	8.702869e-01	3.140908e-03
7.158131e-03	8.704590e-01	3.142663e-03
7.160937e-03	8.706311e-01	3.144419e-03
7.163745e-03	8.708032e-01	3.146175e-03
7.166553e-03	8.709754e-01	3.147932e-03
7.169362e-03	8.711475e-01	3.149691e-03
7.172173e-03	8.713197e-01	3.151450e-03
7.174984e-03	8.714919e-01	3.153210e-03
7.177796e-03	8.716642e-01	3.154970e-03
7.180609e-03	8.718364e-01	3.156732e-03
7.183424e-03	8.720087e-01	3.158495e-03
7.186239e-03	8.721810e-01	3.160258e-03
7.189055e-03	8.723533e-01	3.162023e-03
7.191872e-03	8.725256e-01	3.163788e-03
7.194690e-03	8.726980e-01	3.165554e-03
7.197509e-03	8.728704e-01	3.167321e-03
7.200329e-03	8.730428e-01	3.169089e-03
7.203150e-03	8.732152e-01	3.170857e-03
7.205972e-03	8.733876e-01	3.172627e-03
7.208795e-03	8.735601e-01	3.174398e-03
7.211618e-03	8.737325e-01	3.176169e-03
7.214443e-03	8.739050e-01	3.177941e-03
7.217269e-03	8.740775e-01	3.179714e-03
7.220096e-03	8.742501e-01	3.181488e-03
7.222923e-03	8.744226e-01	3.183263e-03
7.225752e-03	8.745952e-01	3.185039e-03
7.228582e-03	8.747678e-01	3.186816e-03
7.231412e-03	8.749404e-01	3.188593e-03
7.234244e-03	8.751131e-01	3.190372e-03
7.237076e-03	8.752857e-01	3.192151e-03
7.239910e-03	8.754584e-01	3.193931e-03
7.242744e-03	8.756311e-01	3.195712e-03
7.245580e-03	8.758038e-01	3.197494e-03
7.248416e-03	8.759765e-01	3.199277e-03
7.251254e-03	8.761493e-01	3.201061e-03
7.254092e-03	8.763221e-01	3.202846e-03
7.256932e-03	8.764949e-01	3.204631e-03
7.259772e-03	8.766677e-01	3.206418e-03
7.262613e-03	8.768405e-01	3.208205e-03
7.265455e-03	8.770134e-01	3.209993e-03
7.268299e-03	8.771863e-01	3.211782e-03
7.271143e-03	8.773592e-01	3.213572e-03
7.273988e-03	8.775321e-01	3.215363e-03
7.276834e-03	8.777050e-01	3.217155e-03
7.279681e-03	8.778780e-01	3.218947e-03
7.282530e-03	8.780510e-01	3.220741e-03
7.285379e-03	8.782240e-01	3.222535e-03
7.288229e-03	8.783970e-01	3.224331e-03
7.291080e-03	8.785701e-01	3.226127e-03
7.293932e-03	8.787431e-01	3.227924e-03
7.296785e-03	8.789162e-01	3.229722e-03
7.299639e-03	8.790893e-01	3.231521e-03
7.302494e-03	8.792624e-01	3.233321e-03
7.305350e-03	8.794356e-01	3.235122e-03
7.308207e-03	8.796087e-01	3.236923e-03
7.311065e-03	8.797819e-01	3.238726e-03
7.313924e-03	8.799551e-01	3.240529e-03
7.316783e-03	8.801284e-01	3.242333e-03
7.319644e-03	8.803016e-01	3.244138e-03
7.322506e-03	8.804749e-01	3.245945e-03
7.325369e-03	8.806482e-01	3.247752e-03
7.328233e-03	8.808215e-01	3.249559e-03
7.331097e-03	8.809948e-01	3.251368e-03
7.333963e-03	8.811681e-01	3.253178e-03
7.336830e-03	8.813415e-01	3.254988e-03
7.339698e-03	8.815149e-01	3.256800e-03
7.342566e-03	8.816883e-01	3.258612e-03
7.345436e-03	8.818617e-01	3.260426e-03
7.348307e-03	8.820352e-01	3.262240e-03
7.351178e-03	8.822086e-01	3.264055e-03
7.354051e-03	8.823821e-01	3.265871e-03
7.356925e-03	8.825556e-01	3.267688e-03
7.359799e-03	8.827292e-01	3.269505e-03
7.362675e-03	8.829027e-01	3.271324e-03
7.365551e-03	8.830763e-01	3.273144e-03
7.368429e-03	8.832499e-01	3.274964e-03
7.371308e-03	8.834235e-01	3.276786e-03
7.374187e-03	8.835971e-01	3.278608e-03
7.377068e-03	8.837708e-01	3.280431e-03
7.379949e-03	8.839445e-01	3.282255e-03
7.382832e-03	8.841182e-01	3.284080e-03
7.385715e-03	8.842919e-01	3.285906e-03
7.388600e-03	8.844656e-01	3.287733e-03
7.391485e-03	8.846394e-01	3.289561e-03
7.394371e-03	8.848131e-01	3.291389e-03
7.397259e-03	8.849869e-01	3.293219e-03
7.400147e-03	8.851608e-01	3.295049e-03
7.403037e-03	8.853346e-01	3.296881e-03
7.405927e-03	8.855084e-01	3.298713e-03
7.408818e-03	8.856823e-01	3.300546e-03
7.411711e-03	8.858562e-01	3.302380e-03
7.414604e-03	8.860301e-01	3.304215e-03
7.417499e-03	8.862041e-01	3.306051e-03
7.420394e-03	8.863780e-01	3.307888e-03
7.423290e-03	8.865520e-01	3.309726e-03
7.426188e-03	8.867260e-01	3.311565e-03
7.429086e-03	8.869000e-01	3.313404e-03
7.431985e-03	8.870741e-01	3.315245e-03
7.434886e-03	8.872481e-01	3.317086e-03
7.437787e-03	8.874222e-01	3.318928e-03
7.440689e-03	8.875963e-01	3.320772e-03
7.443592e-03	8.877704e-01	3.322616e-03
7.446497e-03	8.879446e-01	3.324461e-03
7.449402e-03	8.881188e-01	3.326307e-03
7.452308e-03	8.882929e-01	3.328154e-03
7.455216e-03	8.884671e-01	3.330001e-03
7.458124e-03	8.886414e-01	3.331850e-03
7.461033e-03	8.888156e-01	3.333700e-03
7.463943e-03	8.889899e-01	3.335550e-03
7.466855e-03	8.891642e-01	3.337402e-03
7.469767e-03	8.893385e-01	3.339254e-03
7.472680e-03	8.895128e-01	3.341108e-03
7.475594e-03	8.896871e-01	3.342962e-03
7.478510e-03	8.898615e-01	3.344817e-03
7.481426e-03	8.900359e-01	3.346673e-03
7.484343e-03	8.902103e-01	3.348530e-03
7.487261e-03	8.903847e-01	3.350388e-03
7.490181e-03	8.905592e-01	3.352247e-03
7.493101e-03	8.907337e-01	3.354107e-03
7.496022e-03	8.909081e-01	3.355967e-03
7.498944e-03	8.910827e-01	3.357829e-03
7.501868e-03	8.912572e-01	3.359691e-03
7.504792e-03	8.914317e-01	3.361555e-03
7.507717e-03	8.916063e-01	3.363419e-03
7.510643e-03	8.917809e-01	3.365285e-03
7.513571e-03	8.919555e-01	3.367151e-03
7.516499e-03	8.921302e-01	3.369018e-03
7.519428e-03	8.923048e-01	3.370886e-03
7.522358e-03	8.924795e-01	3.372755e-03
7.525290e-03	8.926542e-01	3.374625e-03
7.528222e-03	8.928289e-01	3.376496e-03
7.531155e-03	8.930036e-01	3.378368e-03
7.534089e-03	8.931784e-01	3.380240e-03
7.537025e-03	8.933532e-01	3.382114e-03
7.539961e-03	8.935280e-01	3.383989e-03
7.542898e-03	8.937028e-01	3.385864e-03
7.545836e-03	8.938776e-01	3.387741e-03
7.548776e-03	8.940525e-01	3.389618e-03
7.551716e-03	8.942274e-01	3.391496e-03
7.554657e-03	8.944023e-01	3.393376e-03
7.557600e-03	8.945772e-01	3.395256e-03
7.560543e-03	8.947521e-01	3.397137e-03
7.563487e-03	8.949271e-01	3.399019e-03
7.566433e-03	8.951021e-01	3.400902e-03
7.569379e-03	8.952771e-01	3.402786e-03
7.572326e-03	8.954521e-01	3.404670e-03
7.575275e-03	8.956271e-01	3.406556e-03
7.578224e-03	8.958022e-01	3.408443e-03
7.581174e-03	8.959773e-01	3.410331e-03
7.584126e-03	8.961524e-01	3.412219e-03
7.587078e-03	8.963275e-01	3.414109e-03
7.590032e-03	8.965027e-01	3.415999e-03
7.592986e-03	8.966778e-01	3.417890e-03
7.595941e-03	8.968530e-01	3.419783e-03
7.598898e-03	8.970282e-01	3.421676e-03
7.601855e-03	8.972035e-01	3.423570e-03
7.604814e-03	8.973787e-01	3.425465e-03
7.607773e-03	8.975540e-01	3.427361e-03
7.610734e-03	8.977293e-01	3.429258e-03
7.613695e-03	8.979046e-01	3.431156e-03
7.616658e-03	8.980799e-01	3.433055e-03
7.619621e-03	8.982553e-01	3.434955e-03
7.622586e-03	8.984306e-01	3.436856e-03
7.625551e-03	8.986060e-01	3.438758e-03
7.628518e-03	8.987814e-01	3.440660e-03
7.631485e-03	8.989569e-01	3.442564e-03
7.634454e-03	8.991323e-01	3.444468e-03
7.637424e-03	8.993078e-01	3.446374e-03
7.640394e-03	8.994833e-01	3.448280e-03
7.643366e-03	8.996588e-01	3.450188e-03
7.646339e-03	8.998344e-01	3.452096e-03
7.649312e-03	9.000099e-01	3.454005e-03
7.652287e-03	9.001855e-01	3.455915e-03
7.655263e-03	9.003611e-01	3.457826e-03
7.658239e-03	9.005367e-01	3.459739e-03
7.661217e-03	9.007124e-01	3.461652e-03
7.664196e-03	9.008880e-01	3.463566e-03
7.667176e-03	9.010637e-01	3.465480e-03
7.670156e-03	9.012394e-01	3.467396e-03
7.673138e-03	9.014151e-01	3.469313e-03
7.676121e-03	9.015909e-01	3.471231e-03
7.679105e-03	9.017666e-01	3.473150e-03
7.682090e-03	9.019424e-01	3.475069e-03
7.685076e-03	9.021182e-01	3.476990e-03
7.688063e-03	9.022940e-01	3.478912e-03
7.691051e-03	9.024699e-01	3.480834e-03
7.694040e-03	9.026458e-01	3.482758e-03
7.697029e-03	9.028216e-01	3.484682e-03
7.700020e-03	9.029975e-01	3.486607e-03
7.703013e-03	9.031735e-01	3.488534e-03
7.706006e-03	9.033494e-01	3.490461e-03
7.709000e-03	9.035254e-01	3.492389e-03
7.711995e-03	9.037014e-01	3.494318e-03
7.714991e-03	9.038774e-01	3.496249e-03
7.717988e-03	9.040534e-01	3.498180e-03
7.720986e-03	9.042295e-01	3.500112e-03
7.723985e-03	9.044056e-01	3.502045e-03
7.726986e-03	9.045816e-01	3.503979e-03
7.729987e-03	9.047578e-01	3.505914e-03
7.732989e-03	9.049339e-01	3.507850e-03
7.735992e-03	9.051100e-01	3.509786e-03
7.738997e-03	9.052862e-01	3.511724e-03
7.742002e-03	9.054624e-01	3.513663e-03
7.745008e-03	9.056386e-01	3.515603e-03
7.748016e-03	9.058149e-01	3.517543e-03
7.751024e-03	9.059911e-01	3.519485e-03
7.754034e-03	9.061674e-01	3.521428e-03
7.757044e-03	9.063437e-01	3.523371e-03
7.760056e-03	9.065200e-01	3.525316e-03
7.763068e-03	9.066964e-01	3.527261e-03
7.766082e-03	9.068727e-01	3.529208e-03
7.769097e-03	9.070491e-01	3.531155e-03
7.772112e-03	9.072255e-01	3.533103e-03
7.775129e-03	9.074019e-01	3.535053e-03
7.778147e-03	9.075784e-01	3.537003e-03
7.781165e-03	9.077549e-01	3.538954e-03
7.784185e-03	9.079313e-01	3.540906e-03
7.787206e-03	9.081079e-01	3.542860e-03
7.790228e-03	9.082844e-01	3.544814e-03
7.793251e-03	9.084609e-01	3.546769e-03
7.796274e-03	9.086375e-01	3.548725e-03
7.799299e-03	9.088141e-01	3.550682e-03
7.802325e-03	9.089907e-01	3.552640e-03
7.805352e-03	9.091673e-01	3.554599e-03
7.808380e-03	9.093440e-01	3.556559e-03
7.811409e-03	9.095206e-01	3.558520e-03
7.814440e-03	9.096973e-01	3.560482e-03
7.817471e-03	9.098741e-01	3.562445e-03
7.820503e-03	9.100508e-01	3.564408e-03
7.823536e-03	9.102275e-01	3.566373e-03
7.826570e-03	9.104043e-01	3.568339e-03
7.829606e-03	9.105811e-01	3.570306e-03
7.832642e-03	9.107579e-01	3.572274e-03
7.835679e-03	9.109348e-01	3.574242e-03
7.838718e-03	9.111116e-01	3.576212e-03
7.841757e-03	9.112885e-01	3.578182e-03
7.844797e-03	9.114654e-01	3.580154e-03
7.847839e-03	9.116423e-01	3.582127e-03
7.850882e-03	9.118193e-01	3.584100e-03
7.853925e-03	9.119962e-01	3.586075e-03
7.856970e-03	9.121732e-01	3.588050e-03
7.860015e-03	9.123502e-01	3.590027e-03
7.863062e-03	9.125272e-01	3.592004e-03
7.866110e-03	9.127043e-01	3.593983e-03
7.869159e-03	9.128814e-01	3.595962e-03
7.872208e-03	9.130584e-01	3.597942e-03
7.875259e-03	9.132355e-01	3.599924e-03
7.878311e-03	9.134127e-01	3.601906e-03
7.881364e-03	9.135898e-01	3.603889e-03
7.884418e-03	9.137670e-01	3.605874e-03
7.887473e-03	9.139442e-01	3.607859e-03
7.890529e-03	9.141214e-01	3.609845e-03
7.893586e-03	9.142986e-01	3.611833e-03
7.896645e-03	9.144759e-01	3.613821e-03
7.899704e-03	9.146531e-01	3.615810e-03
7.902764e-03	9.148304e-01	3.617800e-03
7.905825e-03	9.150078e-01	3.619791e-03
7.908888e-03	9.151851e-01	3.621783e-03
7.911951e-03	9.153624e-01	3.623777e-03
7.915016e-03	9.155398e-01	3.625771e-03
7.918081e-03	9.157172e-01	3.627766e-03
7.921148e-03	9.158946e-01	3.629762e-03
7.924215e-03	9.160721e-01	3.631759e-03
7.927284e-03	9.162495e-01	3.633757e-03
7.930353e-03	9.164270e-01	3.635756e-03
7.933424e-03	9.166045e-01	3.637756e-03
7.936496e-03	9.167820e-01	3.639757e-03
7.939569e-03	9.169596e-01	3.641759e-03
7.942643e-03	9.171371e-01	3.643762e-03
7.945718e-03	9.173147e-01	3.645766e-03
7.948794e-03	9.174923e-01	3.647771e-03
7.951871e-03	9.176700e-01	3.649777e-03
7.954949e-03	9.178476e-01	3.651784e-03
7.958028e-03	9.180253e-01	3.653792e-03
7.961108e-03	9.182030e-01	3.655801e-03
7.964189e-03	9.183807e-01	3.657811e-03
7.967271e-03	9.185584e-01	3.659822e-03
7.970355e-03	9.187362e-01	3.661834e-03
7.973439e-03	9.189139e-01	3.663846e-03
7.976525e-03	9.190917e-01	3.665860e-03
7.979611e-03	9.192695e-01	3.667875e-03
7.982699e-03	9.194474e-01	3.669891e-03
7.985787e-03	9.196252e-01	3.671908e-03
7.988877e-03	9.198031e-01	3.673926e-03
7.991968e-03	9.199810e-01	3.675945e-03
7.995059e-03	9.201589e-01	3.677964e-03
7.998152e-03	9.203369e-01	3.679985e-03
8.001246e-03	9.205148e-01	3.682007e-03
8.004341e-03	9.206928e-01	3.684030e-03
8.007437e-03	9.208708e-01	3.686054e-03
8.010534e-03	9.210488e-01	3.688079e-03
8.013632e-03	9.212269e-01	3.690105e-03
8.016731e-03	9.214049e-01	3.692131e-03
8.019831e-03	9.215830e-01	3.694159e-03
8.022933e-03	9.217611e-01	3.696188e-03
8.026035e-03	9.219392e-01	3.698218e-03
8.029138e-03	9.221174e-01	3.700249e-03
8.032243e-03	9.222955e-01	3.702281e-03
8.035348e-03	9.224737e-01	3.704313e-03
8.038455e-03	9.226519e-01	3.706347e-03
8.041563e-03	9.228302e-01	3.708382e-03
8.044671e-03	9.230084e-01	3.710418e-03
8.047781e-03	9.231867e-01	3.712455e-03
8.050892e-03	9.233650e-01	3.714493e-03
8.054004e-03	9.235433e-01	3.716531e-03
8.057117e-03	9.237216e-01	3.718571e-03
8.060231e-03	9.239000e-01	3.720612e-03
8.063346e-03	9.240784e-01	3.722654e-03
8.066462e-03	9.242568e-01	3.724697e-03
8.069579e-03	9.244352e-01	3.726741e-03
8.072697e-03	9.246136e-01	3.728786e-03
8.075816e-03	9.247921e-01	3.730832e-03
8.078937e-03	9.249706e-01	3.732878e-03
8.082058e-03	9.251491e-01	3.734926e-03
8.085181e-03	9.253276e-01	3.736975e-03
8.088304e-03	9.255061e-01	3.739025e-03
8.091429e-03	9.256847e-01	3.741076e-03
8.094555e-03	9.258633e-01	3.743128e-03
8.097681e-03	9.260419e-01	3.745181e-03
8.100809e-03	9.262205e-01	3.747235e-03
8.103938e-03	9.263992e-01	3.749290e-03
8.107068e-03	9.265778e-01	3.751346e-03
8.110199e-03	9.267565e-01	3.753403e-03
8.113331e-03	9.269352e-01	3.755461e-03
8.116464e-03	9.271140e-01	3.757520e-03
8.119599e-03	9.272927e-01	3.759580e-03
8.122734e-03	9.274715e-01	3.761641e-03
8.125870e-03	9.276503e-01	3.763703e-03
8.129008e-03	9.278291e-01	3.765766e-03
8.132146e-03	9.280079e-01	3.767830e-03
8.135286e-03	9.281868e-01	3.769896e-03
8.138427e-03	9.283657e-01	3.771962e-03
8.141568e-03	9.285446e-01	3.774029e-03
8.144711e-03	9.287235e-01	3.776097e-03
8.147855e-03	9.289024e-01	3.778166e-03
8.151000e-03	9.290814e-01	3.780236e-03
8.154146e-03	9.292604e-01	3.782308e-03
8.157293e-03	9.294394e-01	3.784380e-03
8.160441e-03	9.296184e-01	3.786453e-03
8.163590e-03	9.297974e-01	3.788527e-03
8.166741e-03	9.299765e-01	3.790603e-03
8.169892e-03	9.301556e-01	3.792679e-03
8.173045e-03	9.303347e-01	3.794756e-03
8.176198e-03	9.305138e-01	3.796835e-03
8.179353e-03	9.306930e-01	3.798914e-03
8.182508e-03	9.308721e-01	3.800995e-03
8.185665e-03	9.310513e-01	3.803076e-03
8.188823e-03	9.312305e-01	3.805158e-03
8.191982e-03	9.314098e-01	3.807242e-03
8.195142e-03	9.315890e-01	3.809327e-03
8.198303e-03	9.317683e-01	3.811412e-03
8.201465e-03	9.319476e-01	3.813499e-03
8.204628e-03	9.321269e-01	3.815586e-03
8.207793e-03	9.323063e-01	3.817675e-03
8.210958e-03	9.324856e-01	3.819764e-03
8.214124e-03	9.326650e-01	3.821855e-03
8.217292e-03	9.328444e-01	3.823947e-03
8.220461e-03	9.330238e-01	3.826040e-03
8.223630e-03	9.332033e-01	3.828133e-03
8.226801e-03	9.333827e-01	3.830228e-03
8.229973e-03	9.335622e-01	3.832324e-03
8.233146e-03	9.337417e-01	3.834421e-03
8.236320e-03	9.339212e-01	3.836519e-03
8.239495e-03	9.341008e-01	3.838618e-03
8.242671e-03	9.342804e-01	3.840718e-03
8.245849e-03	9.344600e-01	3.842819e-03
8.249027e-03	9.346396e-01	3.844921e-03
8.252206e-03	9.348192e-01	3.847024e-03
8.255387e-03	9.349988e-01	3.849128e-03
8.258568e-03	9.351785e-01	3.851233e-03
8.261751e-03	9.353582e-01	3.853339e-03
8.264935e-03	9.355379e-01	3.855446e-03
8.268120e-03	9.357177e-01	3.857554e-03
8.271306e-03	9.358974e-01	3.859664e-03
8.274493e-03	9.360772e-01	3.861774e-03
8.277681e-03	9.362570e-01	3.863885e-03
8.280870e-03	9.364368e-01	3.865998e-03
8.284060e-03	9.366167e-01	3.868111e-03
8.287252e-03	9.367965e-01	3.870225e-03
8.290444e-03	9.369764e-01	3.872341e-03
8.293638e-03	9.371563e-01	3.874457e-03
8.296832e-03	9.373362e-01	3.876575e-03
8.300028e-03	9.375162e-01	3.878694e-03
8.303225e-03	9.376962e-01	3.880813e-03
8.306423e-03	9.378762e-01	3.882934e-03
8.309622e-03	9.380562e-01	3.885056e-03
8.312822e-03	9.382362e-01	3.887178e-03
8.316023e-03	9.384162e-01	3.889302e-03
8.319225e-03	9.385963e-01	3.891427e-03
8.322429e-03	9.387764e-01	3.893553e-03
8.325633e-03	9.389565e-01	3.895680e-03
8.328839e-03	9.391367e-01	3.897808e-03
8.332045e-03	9.393168e-01	3.899937e-03
8.335253e-03	9.394970e-01	3.902067e-03
8.338462e-03	9.396772e-01	3.904198e-03
8.341672e-03	9.398574e-01	3.906330e-03
8.344883e-03	9.400377e-01	3.908464e-03
8.348095e-03	9.402179e-01	3.910598e-03
8.351308e-03	9.403982e-01	3.912733e-03
8.354522e-03	9.405785e-01	3.914870e-03
8.357738e-03	9.407588e-01	3.917007e-03
8.360954e-03	9.409392e-01	3.919146e-03
8.364172e-03	9.411196e-01	3.921285e-03
8.367391e-03	9.412999e-01	3.923426e-03
8.370610e-03	9.414804e-01	3.925567e-03
8.373831e-03	9.416608e-01	3.927710e-03
8.377053e-03	9.418412e-01	3.929854e-03
8.380276e-03	9.420217e-01	3.931998e-03
8.383500e-03	9.422022e-01	3.934144e-03
8.386726e-03	9.423827e-01	3.936291e-03
8.389952e-03	9.425633e-01	3.938439e-03
8.393179e-03	9.427438e-01	3.940588e-03
8.396408e-03	9.429244e-01	3.942738e-03
8.399638e-03	9.431050e-01	3.944889e-03
8.402868e-03	9.432856e-01	3.947041e-03
8.406100e-03	9.434663e-01	3.949195e-03
8.409333e-03	9.436469e-01	3.951349e-03
8.412567e-03	9.438276e-01	3.953504e-03
8.415802e-03	9.440083e-01	3.955660e-03
8.419039e-03	9.441890e-01	3.957818e-03
8.422276e-03	9.443698e-01	3.959976e-03
8.425514e-03	9.445506e-01	3.962136e-03
8.428754e-03	9.447314e-01	3.964297e-03
8.431995e-03	9.449122e-01	3.966458e-03
8.435236e-03	9.450930e-01	3.968621e-03
8.438479e-03	9.452738e-01	3.970785e-03
8.441723e-03	9.454547e-01	3.972950e-03
8.444968e-03	9.456356e-01	3.975116e-03
8.448215e-03	9.458165e-01	3.977283e-03
8.451462e-03	9.459975e-01	3.979451e-03
8.454710e-03	9.461784e-01	3.981620e-03
8.457960e-03	9.463594e-01	3.983790e-03
8.461210e-03	9.465404e-01	3.985961e-03
8.464462e-03	9.467214e-01	3.988134e-03
8.467715e-03	9.469025e-01	3.990307e-03
8.470969e-03	9.470835e-01	3.992481e-03
8.474224e-03	9.472646e-01	3.994657e-03
8.477480e-03	9.474457e-01	3.996833e-03
8.480737e-03	9.476269e-01	3.999011e-03
8.483996e-03	9.478080e-01	4.001190e-03
8.487255e-03	9.479892e-01	4.003370e-03
8.490516e-03	9.481704e-01	4.005550e-03
8.493777e-03	9.483516e-01	4.007732e-03
8.497040e-03	9.485328e-01	4.009915e-03
8.500304e-03	9.487141e-01	4.012099e-03
8.503569e-03	9.488954e-01	4.014284e-03
8.506835e-03	9.490767e-01	4.016471e-03
8.510103e-03	9.492580e-01	4.018658e-03
8.513371e-03	9.494393e-01	4.020846e-03
8.516640e-03	9.496207e-01	4.023036e-03
8.519911e-03	9.498021e-01	4.025226e-03
8.523183e-03	9.499835e-01	4.027418e-03
8.526456e-03	9.501649e-01	4.029610e-03
8.529729e-03	9.503463e-01	4.031804e-03
8.533004e-03	9.505278e-01	4.033999e-03
8.536281e-03	9.507093e-01	4.036195e-03
8.539558e-03	9.508908e-01	4.038392e-03
8.542836e-03	9.510723e-01	4.040590e-03
8.546116e-03	9.512539e-01	4.042789e-03
8.549396e-03	9.514354e-01	4.044989e-03
8.552678e-03	9.516170e-01	4.047190e-03
8.555961e-03	9.517987e-01	4.049393e-03
8.559245e-03	9.519803e-01	4.051596e-03
8.562530e-03	9.521620e-01	4.053800e-03
8.565816e-03	9.523436e-01	4.056006e-03
8.569104e-03	9.525253e-01	4.058213e-03
8.572392e-03	9.527071e-01	4.060420e-03
8.575682e-03	9.528888e-01	4.062629e-03
8.578972e-03	9.530706e-01	4.064839e-03
8.582264e-03	9.532523e-01	4.067050e-03
8.585557e-03	9.534341e-01	4.069262e-03
8.588851e-03	9.536160e-01	4.071475e-03
8.592146e-03	9.537978e-01	4.073690e-03
8.595443e-03	9.539797e-01	4.075905e-03
8.598740e-03	9.541616e-01	4.078121e-03
8.602038e-03	9.543435e-01	4.080339e-03
8.605338e-03	9.545254e-01	4.082557e-03
8.608639e-03	9.547074e-01	4.084777e-03
8.611941e-03	9.548894e-01	4.086998e-03
8.615244e-03	9.550714e-01	4.089220e-03
8.618548e-03	9.552534e-01	4.091442e-03
8.621853e-03	9.554354e-01	4.093666e-03
8.625160e-03	9.556175e-01	4.095892e-03
8.628467e-03	9.557996e-01	4.098118e-03
8.631776e-03	9.559817e-01	4.100345e-03
8.635086e-03	9.561638e-01	4.102573e-03
8.638396e-03	9.563459e-01	4.104803e-03
8.641708e-03	9.565281e-01	4.107033e-03
8.645022e-03	9.567103e-01	4.109265e-03
8.648336e-03	9.568925e-01	4.111498e-03
8.651651e-03	9.570747e-01	4.113732e-03
8.654968e-03	9.572570e-01	4.115967e-03
8.658285e-03	9.574393e-01	4.118203e-03
8.661604e-03	9.576216e-01	4.120440e-03
8.664924e-03	9.578039e-01	4.122678e-03
8.668245e-03	9.579862e-01	4.124917e-03
8.671567e-03	9.581686e-01	4.127158e-03
8.674891e-03	9.583509e-01	4.129399e-03
8.678215e-03	9.585333e-01	4.131642e-03
8.681541e-03	9.587158e-01	4.133885e-03
8.684867e-03	9.588982e-01	4.136130e-03
8.688195e-03	9.590807e-01	4.138376e-03
8.691524e-03	9.592632e-01	4.140623e-03
8.694854e-03	9.594457e-01	4.142871e-03
8.698185e-03	9.596282e-01	4.145120e-03
8.701518e-03	9.598108e-01	4.147371e-03
8.704851e-03	9.599933e-01	4.149622e-03
8.708186e-03	9.601759e-01	4.151874e-03
8.711522e-03	9.603585e-01	4.154128e-03
8.714859e-03	9.605412e-01	4.156383e-03
8.718197e-03	9.607238e-01	4.158638e-03
8.721536e-03	9.609065e-01	4.160895e-03
8.724876e-03	9.610892e-01	4.163153e-03
8.728217e-03	9.612719e-01	4.165412e-03
8.731560e-03	9.614547e-01	4.167673e-03
8.734904e-03	9.616374e-01	4.169934e-03
8.738249e-03	9.618202e-01	4.172196e-03
8.741595e-03	9.620030e-01	4.174460e-03
8.744942e-03	9.621858e-01	4.176725e-03
8.748290e-03	9.623687e-01	4.178990e-03
8.751639e-03	9.625516e-01	4.181257e-03
8.754990e-03	9.627345e-01	4.183525e-03
8.758342e-03	9.629174e-01	4.185794e-03
8.761694e-03	9.631003e-01	4.188064e-03
8.765048e-03	9.632833e-01	4.190336e-03
8.768403e-03	9.634662e-01	4.192608e-03
8.771760e-03	9.636492e-01	4.194882e-03
8.775117e-03	9.638323e-01	4.197156e-03
8.778475e-03	9.640153e-01	4.199432e-03
8.781835e-03	9.641984e-01	4.201709e-03
8.785196e-03	9.643814e-01	4.203987e-03
8.788558e-03	9.645645e-01	4.206266e-03
8.791921e-03	9.647477e-01	4.208546e-03
8.795285e-03	9.649308e-01	4.210827e-03
8.798651e-03	9.651140e-01	4.213110e-03
8.802017e-03	9.652972e-01	4.215393e-03
8.805385e-03	9.654804e-01	4.217678e-03
8.808754e-03	9.656636e-01	4.219964e-03
8.812123e-03	9.658469e-01	4.222251e-03
8.815495e-03	9.660301e-01	4.224539e-03
8.818867e-03	9.662134e-01	4.226828e-03
8.822240e-03	9.663968e-01	4.229118e-03
8.825615e-03	9.665801e-01	4.231409e-03
8.828990e-03	9.667635e-01	4.233702e-03
8.832367e-03	9.669468e-01	4.235995e-03
8.835745e-03	9.671303e-01	4.238290e-03
8.839124e-03	9.673137e-01	4.240586e-03
8.842505e-03	9.674971e-01	4.242883e-03
8.845886e-03	9.676806e-01	4.245181e-03
8.849269e-03	9.678641e-01	4.247480e-03
8.852652e-03	9.680476e-01	4.249781e-03
8.856037e-03	9.682311e-01	4.252082e-03
8.859423e-03	9.684147e-01	4.254385e-03
8.862810e-03	9.685983e-01	4.256688e-03
8.866199e-03	9.687819e-01	4.258993e-03
8.869588e-03	9.689655e-01	4.261299e-03
8.872979e-03	9.691491e-01	4.263606e-03
8.876370e-03	9.693328e-01	4.265914e-03
8.879763e-03	9.695165e-01	4.268224e-03
8.883157e-03	9.697002e-01	4.270534e-03
8.886553e-03	9.698839e-01	4.272846e-03
8.889949e-03	9.700676e-01	4.275159e-03
8.893347e-03	9.702514e-01	4.277472e-03
8.896745e-03	9.704352e-01	4.279787e-03
8.900145e-03	9.706190e-01	4.282103e-03
8.903546e-03	9.708028e-01	4.284421e-03
8.906948e-03	9.709867e-01	4.286739e-03
8.910352e-03	9.711706e-01	4.289059e-03
8.913756e-03	9.713545e-01	4.291379e-03
8.917162e-03	9.715384e-01	4.293701e-03
8.920569e-03	9.717223e-01	4.296024e-03
8.923976e-03	9.719063e-01	4.298348e-03
8.927386e-03	9.720903e-01	4.300673e-03
8.930796e-03	9.722743e-01	4.302999e-03
8.934207e-03	9.724583e-01	4.305327e-03
8.937620e-03	9.726423e-01	4.307656e-03
8.941034e-03	9.728264e-01	4.309985e-03
8.944448e-03	9.730105e-01	4.312316e-03
8.947864e-03	9.731946e-01	4.314648e-03
8.951282e-03	9.733787e-01	4.316981e-03
8.954700e-03	9.735629e-01	4.319315e-03
8.958120e-03	9.737471e-01	4.321651e-03
8.961540e-03	9.739313e-01	4.323987e-03
8.964962e-03	9.741155e-01	4.326325e-03
8.968385e-03	9.742997e-01	4.328664e-03
8.971809e-03	9.744840e-01	4.331004e-03
8.975235e-03	9.746683e-01	4.333345e-03
8.978661e-03	9.748526e-01	4.335687e-03
8.982089e-03	9.750369e-01	4.338031e-03
8.985518e-03	9.752212e-01	4.340375e-03
8.988948e-03	9.754056e-01	4.342721e-03
8.992379e-03	9.755900e-01	4.345068e-03
8.995811e-03	9.757744e-01	4.347416e-03
8.999245e-03	9.759588e-01	4.349765e-03
9.002679e-03	9.761433e-01	4.352115e-03
9.006115e-03	9.763278e-01	4.354467e-03
9.009552e-03	9.765123e-01	4.356819e-03
9.012990e-03	9.766968e-01	4.359173e-03
9.016430e-03	9.768813e-01	4.361528e-03
9.019870e-03	9.770659e-01	4.363884e-03
9.023312e-03	9.772505e-01	4.366241e-03
9.026755e-03	9.774351e-01	4.368599e-03
9.030199e-03	9.776197e-01	4.370959e-03
9.033644e-03	9.778043e-01	4.373319e-03
9.037090e-03	9.779890e-01	4.375681e-03
9.040538e-03	9.781737e-01	4.378044e-03
9.043986e-03	9.783584e-01	4.380408e-03
9.047436e-03	9.785432e-01	4.382773e-03
9.050887e-03	9.787279e-01	4.385140e-03
9.054340e-03	9.789127e-01	4.387507e-03
9.057793e-03	9.790975e-01	4.389876e-03
9.061247e-03	9.792823e-01	4.392246e-03
9.064703e-03	9.794672e-01	4.394617e-03
9.068160e-03	9.796520e-01	4.396989e-03
9.071618e-03	9.798369e-01	4.399362e-03
9.075077e-03	9.800218e-01	4.401737e-03
9.078538e-03	9.802067e-01	4.404112e-03
9.081999e-03	9.803917e-01	4.406489e-03
9.085462e-03	9.805767e-01	4.408867e-03
9.088926e-03	9.807616e-01	4.411246e-03
9.092391e-03	9.809467e-01	4.413626e-03
9.095857e-03	9.811317e-01	4.416008e-03
9.099325e-03	9.813168e-01	4.418390e-03
9.102794e-03	9.815018e-01	4.420774e-03
9.106263e-03	9.816869e-01	4.423159e-03
9.109734e-03	9.818721e-01	4.425545e-03
9.113207e-03	9.820572e-01	4.427932e-03
9.116680e-03	9.822424e-01	4.430321e-03
9.120154e-03	9.824276e-01	4.432710e-03
9.123630e-03	9.826128e-01	4.435101e-03
9.127107e-03	9.827980e-01	4.437493e-03
9.130585e-03	9.829832e-01	4.439886e-03
9.134064e-03	9.831685e-01	4.442280e-03
9.137545e-03	9.833538e-01	4.444675e-03
9.141026e-03	9.835391e-01	4.447072e-03
9.144509e-03	9.837245e-01	4.449470e-03
9.147993e-03	9.839098e-01	4.451868e-03
9.151478e-03	9.840952e-01	4.454269e-03
9.154965e-03	9.842806e-01	4.456670e-03
9.158452e-03	9.844660e-01	4.459072e-03
9.161941e-03	9.846515e-01	4.461476e-03
9.165431e-03	9.848369e-01	4.463880e-03
9.168922e-03	9.850224e-01	4.466286e-03
9.172414e-03	9.852079e-01	4.468693e-03
9.175908e-03	9.853935e-01	4.471102e-03
9.179402e-03	9.855790e-01	4.473511e-03
9.182898e-03	9.857646e-01	4.475922e-03
9.186395e-03	9.859502e-01	4.478333e-03
9.189893e-03	9.861358e-01	4.480746e-03
9.193393e-03	9.863215e-01	4.483160e-03
9.196893e-03	9.865071e-01	4.485576e-03
9.200395e-03	9.866928e-01	4.487992e-03
9.203898e-03	9.868785e-01	4.490410e-03
9.207402e-03	9.870642e-01	4.492829e-03
9.210907e-03	9.872500e-01	4.495249e-03
9.214414e-03	9.874358e-01	4.497670e-03
9.217922e-03	9.876215e-01	4.500092e-03
9.221430e-03	9.878074e-01	4.502516e-03
9.224940e-03	9.879932e-01	4.504940e-03
9.228452e-03	9.881790e-01	4.507366e-03
9.231964e-03	9.883649e-01	4.509793e-03
9.235478e-03	9.885508e-01	4.512222e-03
9.238993e-03	9.887367e-01	4.514651e-03
9.242509e-03	9.889227e-01	4.517082e-03
9.246026e-03	9.891087e-01	4.519514e-03
9.249544e-03	9.892946e-01	4.521947e-03
9.253064e-03	9.894806e-01	4.524381e-03
9.256585e-03	9.896667e-01	4.526816e-03
9.260107e-03	9.898527e-01	4.529253e-03
9.263630e-03	9.900388e-01	4.531690e-03
9.267154e-03	9.902249e-01	4.534129e-03
9.270680e-03	9.904110e-01	4.536569e-03
9.274207e-03	9.905972e-01	4.539011e-03
9.277735e-03	9.907833e-01	4.541453e-03
9.281264e-03	9.909695e-01	4.543897e-03
9.284794e-03	9.911557e-01	4.546342e-03
9.288326e-03	9.913419e-01	4.548788e-03
9.291859e-03	9.915282e-01	4.551235e-03
9.295393e-03	9.917144e-01	4.553683e-03
9.298928e-03	9.919007e-01	4.556133e-03
9.302464e-03	9.920870e-01	4.558584e-03
9.306002e-03	9.922734e-01	4.561036e-03
9.309540e-03	9.924597e-01	4.563489e-03
9.313080e-03	9.926461e-01	4.565943e-03
9.316622e-03	9.928325e-01	4.568399e-03
9.320164e-03	9.930189e-01	4.570856e-03
9.323708e-03	9.932054e-01	4.573314e-03
9.327252e-03	9.933918e-01	4.575773e-03
9.330798e-03	9.935783e-01	4.578233e-03
9.334345e-03	9.937648e-01	4.580695e-03
9.337894e-03	9.939513e-01	4.583158e-03
9.341443e-03	9.941379e-01	4.585622e-03
9.344994e-03	9.943245e-01	4.588087e-03
9.348546e-03	9.945111e-01	4.590553e-03
9.352099e-03	9.946977e-01	4.593021e-03
9.355654e-03	9.948843e-01	4.595489e-03
9.359209e-03	9.950710e-01	4.597959e-03
9.362766e-03	9.952576e-01	4.600431e-03
9.366324e-03	9.954443e-01	4.602903e-03
9.369883e-03	9.956311e-01	4.605376e-03
9.373444e-03	9.958178e-01	4.607851e-03
9.377005e-03	9.960046e-01	4.610327e-03
9.380568e-03	9.961914e-01	4.612804e-03
9.384132e-03	9.963782e-01	4.615283e-03
9.387698e-03	9.965650e-01	4.617762e-03
9.391264e-03	9.967519e-01	4.620243e-03
9.394832e-03	9.969387e-01	4.622725e-03
9.398401e-03	9.971256e-01	4.625208e-03
9.401971e-03	9.973126e-01	4.627693e-03
9.405542e-03	9.974995e-01	4.630178e-03
9.409114e-03	9.976865e-01	4.632665e-03
9.412688e-03	9.978735e-01	4.635153e-03
9.416263e-03	9.980605e-01	4.637642e-03
9.419839e-03	9.982475e-01	4.640133e-03
9.423417e-03	9.984345e-01	4.642624e-03
9.426995e-03	9.986216e-01	4.645117e-03
9.430575e-03	9.988087e-01	4.647611e-03
9.434156e-03	9.989958e-01	4.650107e-03
9.437738e-03	9.991830e-01	4.652603e-03
9.441322e-03	9.993701e-01	4.655101e-03
9.444906e-03	9.995573e-01	4.657600e-03
9.448492e-03	9.997445e-01	4.660100e-03
9.452079e-03	9.999317e-01	4.662601e-03
9.455667e-03	1.000119e+00	4.665104e-03
9.459257e-03	1.000306e+00	4.667608e-03
9.462848e-03	1.000494e+00	4.670113e-03
9.466440e-03	1.000681e+00	4.672619e-03
9.470033e-03	1.000868e+00	4.675126e-03
9.473627e-03	1.001056e+00	4.677635e-03
9.477223e-03	1.001243e+00	4.680145e-03
9.480820e-03	1.001430e+00	4.682656e-03
9.484418e-03	1.001618e+00	4.685168e-03
9.488017e-03	1.001805e+00	4.687682e-03
9.491617e-03	1.001993e+00	4.690197e-03
9.495219e-03	1.002180e+00	4.692713e-03
9.498822e-03	1.002368e+00	4.695230e-03
9.502426e-03	1.002555e+00	4.697748e-03
9.506031e-03	1.002743e+00	4.700268e-03
9.509638e-03	1.002930e+00	4.702789e-03
9.513246e-03	1.003118e+00	4.705311e-03
9.516855e-03	1.003305e+00	4.707834e-03
9.520465e-03	1.003493e+00	4.710359e-03
9.524076e-03	1.003681e+00	4.712884e-03
9.527689e-03	1.003868e+00	4.715411e-03
9.531303e-03	1.004056e+00	4.717940e-03
9.534918e-03	1.004244e+00	4.720469e-03
9.538534e-03	1.004432e+00	4.723000e-03
9.542152e-03	1.004619e+00	4.725532e-03
9.545771e-03	1.004807e+00	4.728065e-03
9.549391e-03	1.004995e+00	4.730599e-03
9.553012e-03	1.005183e+00	4.733135e-03
9.556635e-03	1.005371e+00	4.735672e-03
9.560258e-03	1.005559e+00	4.738210e-03
9.563883e-03	1.005746e+00	4.740749e-03
9.567509e-03	1.005934e+00	4.743289e-03
9.571137e-03	1.006122e+00	4.745831e-03
9.574765e-03	1.006310e+00	4.748374e-03
9.578395e-03	1.006498e+00	4.750918e-03
9.582026e-03	1.006686e+00	4.753464e-03
9.585659e-03	1.006874e+00	4.756011e-03
9.589292e-03	1.007062e+00	4.758559e-03
9.592927e-03	1.007250e+00	4.761108e-03
9.596563e-03	1.007439e+00	4.763658e-03
9.600200e-03	1.007627e+00	4.766210e-03
9.603839e-03	1.007815e+00	4.768763e-03
9.607478e-03	1.008003e+00	4.771317e-03
9.611119e-03	1.008191e+00	4.773872e-03
9.614762e-03	1.008379e+00	4.776429e-03
9.618405e-03	1.008568e+00	4.778987e-03
9.622050e-03	1.008756e+00	4.781546e-03
9.625696e-03	1.008944e+00	4.784106e-03
9.629343e-03	1.009132e+00	4.786667e-03
9.632991e-03	1.009321e+00	4.789230e-03
9.636641e-03	1.009509e+00	4.791794e-03
9.640291e-03	1.009697e+00	4.794360e-03
9.643943e-03	1.009886e+00	4.796926e-03
9.647597e-03	1.010074e+00	4.799494e-03
9.651251e-03	1.010263e+00	4.802063e-03
9.654907e-03	1.010451e+00	4.804633e-03
9.658564e-03	1.010640e+00	4.807205e-03
9.662222e-03	1.010828e+00	4.809778e-03
9.665882e-03	1.011017e+00	4.812352e-03
9.669542e-03	1.011205e+00	4.814927e-03
9.673204e-03	1.011394e+00	4.817503e-03
9.676868e-03	1.011582e+00	4.820081e-03
9.680532e-03	1.011771e+00	4.822660e-03
9.684198e-03	1.011959e+00	4.825240e-03
9.687865e-03	1.012148e+00	4.827822e-03
9.691533e-03	1.012337e+00	4.830405e-03
9.695202e-03	1.012525e+00	4.832989e-03
9.698873e-03	1.012714e+00	4.835574e-03
9.702545e-03	1.012903e+00	4.838160e-03
9.706218e-03	1.013092e+00	4.840748e-03
9.709892e-03	1.013280e+00	4.843337e-03
9.713568e-03	1.013469e+00	4.845927e-03
9.717245e-03	1.013658e+00	4.848519e-03
9.720923e-03	1.013847e+00	4.851112e-03
9.724602e-03	1.014036e+00	4.853706e-03
9.728283e-03	1.014225e+00	4.856301e-03
9.731964e-03	1.014414e+00	4.858898e-03
9.735648e-03	1.014602e+00	4.861496e-03
9.739332e-03	1.014791e+00	4.864095e-03
9.743017e-03	1.014980e+00	4.866695e-03
9.746704e-03	1.015169e+00	4.869297e-03
9.750392e-03	1.015358e+00	4.871899e-03
9.754082e-03	1.015547e+00	4.874504e-03
9.757772e-03	1.015737e+00	4.877109e-03
9.761464e-03	1.015926e+00	4.879716e-03
9.765157e-03	1.016115e+00	4.882324e-03
9.768852e-03	1.016304e+00	4.884933e-03
9.772547e-03	1.016493e+00	4.887543e-03
9.776244e-03	1.016682e+00	4.890155e-03
9.779942e-03	1.016871e+00	4.892768e-03
9.783641e-03	1.017061e+00	4.895382e-03
9.787342e-03	1.017250e+00	4.897998e-03
9.791044e-03	1.017439e+00	4.900614e-03
9.794747e-03	1.017628e+00	4.903232e-03
9.798451e-03	1.017818e+00	4.905852e-03
9.802157e-03	1.018007e+00	4.908472e-03
9.805864e-03	1.018196e+00	4.911094e-03
9.809572e-03	1.018386e+00	4.913717e-03
9.813281e-03	1.018575e+00	4.916342e-03
9.816992e-03	1.018765e+00	4.918967e-03
9.820704e-03	1.018954e+00	4.921594e-03
9.824417e-03	1.019143e+00	4.924222e-03
9.828131e-03	1.019333e+00	4.926852e-03
9.831847e-03	1.019522e+00	4.929483e-03
9.835564e-03	1.019712e+00	4.932115e-03
9.839282e-03	1.019901e+00	4.934748e-03
9.843001e-03	1.020091e+00	4.937383e-03
9.846722e-03	1.020281e+00	4.940018e-03
9.850444e-03	1.020470e+00	4.942656e-03
9.854167e-03	1.020660e+00	4.945294e-03
9.857891e-03	1.020850e+00	4.947934e-03
9.861617e-03	1.021039e+00	4.950575e-03
9.865344e-03	1.021229e+00	4.953217e-03
9.869072e-03	1.021419e+00	4.955860e-03
9.872802e-03	1.021608e+00	4.958505e-03
9.876532e-03	1.021798e+00	4.961151e-03
9.880264e-03	1.021988e+00	4.963799e-03
9.883998e-03	1.022178e+00	4.966447e-03
9.887732e-03	1.022368e+00	4.969097e-03
9.891468e-03	1.022557e+00	4.971748e-03
9.895205e-03	1.022747e+00	4.974401e-03
9.898943e-03	1.022937e+00	4.977055e-03
9.902683e-03	1.023127e+00	4.979710e-03
9.906424e-03	1.023317e+00	4.982366e-03
9.910166e-03	1.023507e+00	4.985024e-03
9.913909e-03	1.023697e+00	4.987682e-03
9.917654e-03	1.023887e+00	4.990343e-03
9.921400e-03	1.024077e+00	4.993004e-03
9.925147e-03	1.024267e+00	4.995667e-03
9.928896e-03	1.024457e+00	4.998331e-03
9.932645e-03	1.024647e+00	5.000996e-03
9.936396e-03	1.024837e+00	5.003663e-03
9.940149e-03	1.025028e+00	5.006331e-03
9.943902e-03	1.025218e+00	5.009000e-03
9.947657e-03	1.025408e+00	5.011671e-03
9.951413e-03	1.025598e+00	5.014342e-03
9.955170e-03	1.025788e+00	5.017015e-03
9.958929e-03	1.025979e+00	5.019690e-03
9.962689e-03	1.026169e+00	5.022366e-03
9.966450e-03	1.026359e+00	5.025043e-03
9.970212e-03	1.026549e+00	5.027721e-03
9.973976e-03	1.026740e+00	5.030400e-03
9.977741e-03	1.026930e+00	5.033081e-03
9.981507e-03	1.027121e+00	5.035763e-03
9.985275e-03	1.027311e+00	5.038447e-03
9.989044e-03	1.027501e+00	5.041132e-03
9.992814e-03	1.027692e+00	5.043818e-03
9.996585e-03	1.027882e+00	5.046505e-03
1.000036e-02	1.028073e+00	5.049194e-03
1.000413e-02	1.028263e+00	5.051884e-03
1.000791e-02	1.028454e+00	5.054575e-03
1.001168e-02	1.028644e+00	5.057267e-03
1.001546e-02	1.028835e+00	5.059961e-03
1.001924e-02	1.029026e+00	5.062656e-03
1.002302e-02	1.029216e+00	5.065353e-03
1.002680e-02	1.029407e+00	5.068051e-03
1.003058e-02	1.029598e+00	5.070750e-03
1.003437e-02	1.029788e+00	5.073450e-03
1.003815e-02	1.029979e+00	5.076152e-03
1.004194e-02	1.030170e+00	5.078855e-03
1.004573e-02	1.030360e+00	5.081559e-03
1.004952e-02	1.030551e+00	5.084265e-03
1.005331e-02	1.030742e+00	5.086972e-03
1.005710e-02	1.030933e+00	5.089680e-03
1.006089e-02	1.031124e+00	5.092389e-03
1.006469e-02	1.031315e+00	5.095100e-03
1.006848e-02	1.031505e+00	5.097812e-03
1.007228e-02	1.031696e+00	5.100526e-03
1.007608e-02	1.031887e+00	5.103241e-03
1.007988e-02	1.032078e+00	5.105957e-03
1.008368e-02	1.032269e+00	5.108674e-03
1.008748e-02	1.032460e+00	5.111393e-03
1.009128e-02	1.032651e+00	5.114113e-03
1.009509e-02	1.032842e+00	5.116834e-03
1.009889e-02	1.033033e+00	5.119557e-03
1.010270e-02	1.033224e+00	5.122281e-03
1.010651e-02	1.033416e+00	5.125006e-03
1.011032e-02	1.033607e+00	5.127733e-03
1.011413e-02	1.033798e+00	5.130461e-03
1.011794e-02	1.033989e+00	5.133190e-03
1.012176e-02	1.034180e+00	5.135920e-03
1.012557e-02	1.034371e+00	5.138652e-03
1.012939e-02	1.034563e+00	5.141385e-03
1.013321e-02	1.034754e+00	5.144120e-03
1.013702e-02	1.034945e+00	5.146856e-03
1.014085e-02	1.035137e+00	5.149593e-03
1.014467e-02	1.035328e+00	5.152331e-03
1.014849e-02	1.035519e+00	5.155071e-03
1.015231e-02	1.035711e+00	5.157812e-03
1.015614e-02	1.035902e+00	5.160555e-03
1.015996e-02	1.036094e+00	5.163298e-03
1.016379e-02	1.036285e+00	5.166044e-03
1.016762e-02	1.036476e+00	5.168790e-03
1.017145e-02	1.036668e+00	5.171538e-03
1.017528e-02	1.036859e+00	5.174287e-03
1.017912e-02	1.037051e+00	5.177037e-03
1.018295e-02	1.037243e+00	5.179789e-03
1.018679e-02	1.037434e+00	5.182542e-03
1.019062e-02	1.037626e+00	5.185296e-03
1.019446e-02	1.037817e+00	5.188052e-03
1.019830e-02	1.038009e+00	5.190809e-03
1.020214e-02	1.038201e+00	5.193568e-03
1.020598e-02	1.038392e+00	5.196327e-03
1.020983e-02	1.038584e+00	5.199088e-03
1.021367e-02	1.038776e+00	5.201851e-03
1.021752e-02	1.038968e+00	5.204614e-03
1.022137e-02	1.039159e+00	5.207379e-03
1.022521e-02	1.039351e+00	5.210146e-03
1.022906e-02	1.039543e+00	5.212914e-03
1.023292e-02	1.039735e+00	5.215683e-03
1.023677e-02	1.039927e+00	5.218453e-03
1.024062e-02	1.040119e+00	5.221225e-03
1.024448e-02	1.040311e+00	5.223998e-03
1.024833e-02	1.040502e+00	5.226772e-03
1.025219e-02	1.040694e+00	5.229548e-03
1.025605e-02	1.040886e+00	5.232325e-03
1.025991e-02	1.041078e+00	5.235103e-03
1.026377e-02	1.041270e+00	5.237883e-03
1.026764e-02	1.041462e+00	5.240664e-03
1.027150e-02	1.041655e+00	5.243447e-03
1.027536e-02	1.041847e+00	5.246231e-03
1.027923e-02	1.042039e+00	5.249016e-03
1.028310e-02	1.042231e+00	5.251802e-03
1.028697e-02	1.042423e+00	5.254590e-03
1.029084e-02	1.042615e+00	5.257379e-03
1.029471e-02	1.042807e+00	5.260170e-03
1.029859e-02	1.043000e+00	5.262962e-03
1.030246e-02	1.043192e+00	5.265755e-03
1.030634e-02	1.043384e+00	5.268549e-03
1.031021e-02	1.043576e+00	5.271345e-03
1.031409e-02	1.043769e+00	5.274142e-03
1.031797e-02	1.043961e+00	5.276941e-03
1.032185e-02	1.044153e+00	5.279741e-03
1.032574e-02	1.044346e+00	5.282542e-03
1.032962e-02	1.044538e+00	5.285345e-03
1.033350e-02	1.044731e+00	5.288149e-03
1.033739e-02	1.044923e+00	5.290954e-03
1.034128e-02	1.045116e+00	5.293761e-03
1.034517e-02	1.045308e+00	5.296569e-03
1.034906e-02	1.045501e+00	5.299378e-03
1.035295e-02	1.045693e+00	5.302189e-03
1.035684e-02	1.045886e+00	5.305001e-03
1.036074e-02	1.046078e+00	5.307815e-03
1.036463e-02	1.046271e+00	5.310630e-03
1.036853e-02	1.046464e+00	5.313446e-03
1.037243e-02	1.046656e+00	5.316263e-03
1.037633e-02	1.046849e+00	5.319082e-03
1.038023e-02	1.047042e+00	5.321903e-03
1.038413e-02	1.047234e+00	5.324724e-03
1.038804e-02	1.047427e+00	5.327547e-03
1.039194e-02	1.047620e+00	5.330372e-03
1.039585e-02	1.047813e+00	5.333197e-03
1.039975e-02	1.048005e+00	5.336024e-03
1.040366e-02	1.048198e+00	5.338853e-03
1.040757e-02	1.048391e+00	5.341683e-03
1.041148e-02	1.048584e+00	5.344514e-03
1.041540e-02	1.048777e+00	5.347346e-03
1.041931e-02	1.048970e+00	5.350180e-03
1.042323e-02	1.049163e+00	5.353016e-03
1.042714e-02	1.049356e+00	5.355852e-03
1.043106e-02	1.049549e+00	5.358690e-03
1.043498e-02	1.049742e+00	5.361530e-03
1.043890e-02	1.049935e+00	5.364370e-03
1.044282e-02	1.050128e+00	5.367212e-03
1.044675e-02	1.050321e+00	5.370056e-03
1.045067e-02	1.050514e+00	5.372901e-03
1.045460e-02	1.050707e+00	5.375747e-03
1.045853e-02	1.050900e+00	5.378594e-03
1.046245e-02	1.051093e+00	5.381443e-03
1.046638e-02	1.051287e+00	5.384294e-03
1.047032e-02	1.051480e+00	5.387145e-03
1.047425e-02	1.051673e+00	5.389999e-03
1.047818e-02	1.051866e+00	5.392853e-03
1.048212e-02	1.052059e+00	5.395709e-03
1.048605e-02	1.052253e+00	5.398566e-03
1.048999e-02	1.052446e+00	5.401425e-03
1.049393e-02	1.052639e+00	5.404285e-03
1.049787e-02	1.052833e+00	5.407146e-03
1.050181e-02	1.053026e+00	5.410009e-03
1.050576e-02	1.053220e+00	5.412873e-03
1.050970e-02	1.053413e+00	5.415738e-03
1.051365e-02	1.053607e+00	5.418605e-03
1.051760e-02	1.053800e+00	5.421473e-03
1.052154e-02	1.053993e+00	5.424343e-03
1.052549e-02	1.054187e+00	5.427214e-03
1.052945e-02	1.054381e+00	5.430086e-03
1.053340e-02	1.054574e+00	5.432960e-03
1.053735e-02	1.054768e+00	5.435835e-03
1.054131e-02	1.054961e+00	5.438712e-03
1.054526e-02	1.055155e+00	5.441590e-03
1.054922e-02	1.055349e+00	5.444469e-03
1.055318e-02	1.055542e+00	5.447350e-03
1.055714e-02	1.055736e+00	5.450232e-03
1.056110e-02	1.055930e+00	5.453115e-03
1.056507e-02	1.056123e+00	5.456000e-03
1.056903e-02	1.056317e+00	5.458886e-03
1.057300e-02	1.056511e+00	5.461774e-03
1.057696e-02	1.056705e+00	5.464663e-03
1.058093e-02	1.056899e+00	5.467553e-03
1.058490e-02	1.057093e+00	5.470445e-03
1.058888e-02	1.057286e+00	5.473338e-03
1.059285e-02	1.057480e+00	5.476233e-03
1.059682e-02	1.057674e+00	5.479129e-03
1.060080e-02	1.057868e+00	5.482026e-03
1.060477e-02	1.058062e+00	5.484925e-03
1.060875e-02	1.058256e+00	5.487825e-03
1.061273e-02	1.058450e+00	5.490727e-03
1.061671e-02	1.058644e+00	5.493630e-03
1.062069e-02	1.058838e+00	5.496534e-03
1.062468e-02	1.059032e+00	5.499440e-03
1.062866e-02	1.059226e+00	5.502347e-03
1.063265e-02	1.059421e+00	5.505256e-03
1.063664e-02	1.059615e+00	5.508165e-03
1.064062e-02	1.059809e+00	5.511077e-03
1.064461e-02	1.060003e+00	5.513990e-03
1.064861e-02	1.060197e+00	5.516904e-03
1.065260e-02	1.060392e+00	5.519819e-03
1.065659e-02	1.060586e+00	5.522736e-03
1.066059e-02	1.060780e+00	5.525655e-03
1.066459e-02	1.060974e+00	5.528574e-03
1.066858e-02	1.061169e+00	5.531496e-03
1.067258e-02	1.061363e+00	5.534418e-03
1.067658e-02	1.061558e+00	5.537342e-03
1.068059e-02	1.061752e+00	5.540268e-03
1.068459e-02	1.061946e+00	5.543194e-03
1.068860e-02	1.062141e+00	5.546123e-03
1.069260e-02	1.062335e+00	5.549052e-03
1.069661e-02	1.062530e+00	5.551983e-03
1.070062e-02	1.062724e+00	5.554916e-03
1.070463e-02	1.062919e+00	5.557849e-03
1.070864e-02	1.063113e+00	5.560785e-03
1.071265e-02	1.063308e+00	5.563721e-03
1.071667e-02	1.063503e+00	5.566659e-03
1.072068e-02	1.063697e+00	5.569599e-03
1.072470e-02	1.063892e+00	5.572540e-03
1.072872e-02	1.064086e+00	5.575482e-03
1.073274e-02	1.064281e+00	5.578426e-03
1.073676e-02	1.064476e+00	5.581371e-03
1.074078e-02	1.064671e+00	5.584318e-03
1.074481e-02	1.064865e+00	5.587266e-03
1.074883e-02	1.065060e+00	5.590215e-03
1.075286e-02	1.065255e+00	5.593166e-03
1.075689e-02	1.065450e+00	5.596118e-03
1.076092e-02	1.065645e+00	5.599072e-03
1.076495e-02	1.065840e+00	5.602027e-03
1.076898e-02	1.066034e+00	5.604983e-03
1.077301e-02	1.066229e+00	5.607941e-03
1.077705e-02	1.066424e+00	5.610901e-03
1.078108e-02	1.066619e+00	5.613861e-03
1.078512e-02	1.066814e+00	5.616823e-03
1.078916e-02	1.067009e+00	5.619787e-03
1.079320e-02	1.067204e+00	5.622752e-03
1.079724e-02	1.067399e+00	5.625719e-03
1.080128e-02	1.067594e+00	5.628686e-03
1.080533e-02	1.067790e+00	5.631656e-03
1.080937e-02	1.067985e+00	5.634627e-03
1.081342e-02	1.068180e+00	5.637599e-03
1.081747e-02	1.068375e+00	5.640572e-03
1.082152e-02	1.068570e+00	5.643547e-03
1.082557e-02	1.068765e+00	5.646524e-03
1.082962e-02	1.068961e+00	5.649502e-03
1.083368e-02	1.069156e+00	5.652481e-03
1.083773e-02	1.069351e+00	5.655462e-03
1.084179e-02	1.069546e+00	5.658444e-03
1.084585e-02	1.069742e+00	5.661428e-03
1.084991e-02	1.069937e+00	5.664413e-03
1.085397e-02	1.070132e+00	5.667399e-03
1.085803e-02	1.070328e+00	5.670387e-03
1.086209e-02	1.070523e+00	5.673376e-03
1.086616e-02	1.070719e+00	5.676367e-03
1.087022e-02	1.070914e+00	5.679359e-03
1.087429e-02	1.071110e+00	5.682353e-03
1.087836e-02	1.071305e+00	5.685348e-03
1.088243e-02	1.071501e+00	5.688345e-03
1.088650e-02	1.071696e+00	5.691343e-03
1.089058e-02	1.071892e+00	5.694342e-03
1.089465e-02	1.072087e+00	5.697343e-03
1.089873e-02	1.072283e+00	5.700345e-03
1.090280e-02	1.072479e+00	5.703349e-03
1.090688e-02	1.072674e+00	5.706354e-03
1.091096e-02	1.072870e+00	5.709361e-03
1.091504e-02	1.073066e+00	5.712369e-03
1.091913e-02	1.073261e+00	5.715378e-03
1.092321e-02	1.073457e+00	5.718389e-03
1.092730e-02	1.073653e+00	5.721402e-03
1.093138e-02	1.073849e+00	5.724416e-03
1.093547e-02	1.074045e+00	5.727431e-03
1.093956e-02	1.074240e+00	5.730448e-03
1.094365e-02	1.074436e+00	5.733466e-03
1.094774e-02	1.074632e+00	5.736486e-03
1.095184e-02	1.074828e+00	5.739507e-03
1.095593e-02	1.075024e+00	5.742529e-03
1.096003e-02	1.075220e+00	5.745553e-03
1.096413e-02	1.075416e+00	5.748579e-03
1.096823e-02	1.075612e+00	5.751606e-03


==> anc/data/DMEoS_750.txt <==
# dark matter EoS converted to units with G=c=Msun=1
# dark matter particle mass: 750 MeV
# dark matter treated as ideal fermi gas
#
# rho0=nB*mB           epsl=(rho-rho0)/rho0    P
#
1.747381e-11	8.009269e-07	9.287665e-18
4.942350e-11	1.595459e-06	5.285521e-17
9.079694e-11	2.395538e-06	1.454390e-16
1.397913e-10	3.197956e-06	2.980126e-16
1.953647e-10	3.997607e-06	5.205769e-16
2.568141e-10	4.797136e-06	8.211803e-16
3.236234e-10	5.596829e-06	1.207222e-15
3.953927e-10	6.395594e-06	1.685964e-15
4.718004e-10	7.195235e-06	2.263153e-15
5.525803e-10	7.994705e-06	2.945163e-15
6.375075e-10	8.794403e-06	3.737453e-15
7.263886e-10	9.593744e-06	4.645783e-15
8.190550e-10	1.039332e-05	5.674921e-15
9.153579e-10	1.119261e-05	6.830219e-15
1.015165e-09	1.199217e-05	8.115943e-15
1.118357e-09	1.279171e-05	9.536948e-15
1.224827e-09	1.359116e-05	1.109776e-14
1.334477e-09	1.439055e-05	1.280264e-14
1.447217e-09	1.519016e-05	1.465541e-14
1.562964e-09	1.598957e-05	1.666072e-14
1.681643e-09	1.678912e-05	1.882200e-14
1.803183e-09	1.758863e-05	2.114339e-14
1.927518e-09	1.838810e-05	2.362868e-14
2.054586e-09	1.918771e-05	2.628121e-14
2.184331e-09	1.998709e-05	2.910533e-14
2.316697e-09	2.078667e-05	3.210365e-14
2.451635e-09	2.158607e-05	3.528050e-14
2.589096e-09	2.238566e-05	3.863837e-14
2.729034e-09	2.318511e-05	4.218145e-14
2.871406e-09	2.398468e-05	4.591229e-14
3.016173e-09	2.478409e-05	4.983491e-14
3.163293e-09	2.558364e-05	5.395160e-14
3.312732e-09	2.638311e-05	5.826616e-14
3.464453e-09	2.718271e-05	6.278093e-14
3.618422e-09	2.798216e-05	6.749988e-14
3.774607e-09	2.878175e-05	7.242502e-14
3.932977e-09	2.958125e-05	7.756003e-14
4.093503e-09	3.038074e-05	8.290762e-14
4.256156e-09	3.118027e-05	8.847033e-14
4.420908e-09	3.197974e-05	9.425148e-14
4.587733e-09	3.277932e-05	1.002531e-13
4.756605e-09	3.357887e-05	1.064785e-13
4.927501e-09	3.437840e-05	1.129304e-13
5.100397e-09	3.517787e-05	1.196116e-13
5.275268e-09	3.597744e-05	1.265241e-13
5.452095e-09	3.677694e-05	1.336713e-13
5.630855e-09	3.757645e-05	1.410554e-13
5.811527e-09	3.837601e-05	1.486786e-13
5.994092e-09	3.917552e-05	1.565443e-13
6.178530e-09	3.997504e-05	1.646544e-13
6.364822e-09	4.077461e-05	1.730112e-13
6.552950e-09	4.157414e-05	1.816177e-13
6.742897e-09	4.237368e-05	1.904761e-13
6.934645e-09	4.317320e-05	1.995890e-13
7.128178e-09	4.397277e-05	2.089582e-13
7.323478e-09	4.477233e-05	2.185866e-13
7.520531e-09	4.557182e-05	2.284770e-13
7.719320e-09	4.637138e-05	2.386307e-13
7.919832e-09	4.717094e-05	2.490503e-13
8.122051e-09	4.797047e-05	2.597386e-13
8.325962e-09	4.877004e-05	2.706972e-13
8.531553e-09	4.956960e-05	2.819287e-13
8.738809e-09	5.036915e-05	2.934354e-13
8.947717e-09	5.116870e-05	3.052194e-13
9.158265e-09	5.196823e-05	3.172831e-13
9.370439e-09	5.276781e-05	3.296281e-13
9.584227e-09	5.356737e-05	3.422570e-13
9.799618e-09	5.436694e-05	3.551718e-13
1.001660e-08	5.516652e-05	3.683748e-13
1.023516e-08	5.596604e-05	3.818684e-13
1.045529e-08	5.676563e-05	3.956536e-13
1.067697e-08	5.756518e-05	4.097338e-13
1.090020e-08	5.836473e-05	4.241103e-13
1.112496e-08	5.916433e-05	4.387850e-13
1.135125e-08	5.996386e-05	4.537609e-13
1.157905e-08	6.076346e-05	4.690386e-13
1.180836e-08	6.156303e-05	4.846212e-13
1.203916e-08	6.236262e-05	5.005103e-13
1.227145e-08	6.316218e-05	5.167083e-13
1.250521e-08	6.396175e-05	5.332168e-13
1.274044e-08	6.476134e-05	5.500374e-13
1.297713e-08	6.556093e-05	5.671727e-13
1.321527e-08	6.636047e-05	5.846249e-13
1.345484e-08	6.716007e-05	6.023947e-13
1.369585e-08	6.795966e-05	6.204849e-13
1.393828e-08	6.875924e-05	6.388973e-13
1.418212e-08	6.955883e-05	6.576337e-13
1.442737e-08	7.035843e-05	6.766959e-13
1.467402e-08	7.115801e-05	6.960862e-13
1.492205e-08	7.195757e-05	7.158063e-13
1.517148e-08	7.275717e-05	7.358574e-13
1.542227e-08	7.355676e-05	7.562421e-13
1.567443e-08	7.435636e-05	7.769617e-13
1.592796e-08	7.515596e-05	7.980183e-13
1.618283e-08	7.595555e-05	8.194140e-13
1.643906e-08	7.675516e-05	8.411498e-13
1.669662e-08	7.755477e-05	8.632281e-13
1.695551e-08	7.835436e-05	8.856507e-13
1.721573e-08	7.915397e-05	9.084192e-13
1.747727e-08	7.995357e-05	9.315355e-13
1.774012e-08	8.075318e-05	9.550009e-13
1.800427e-08	8.155276e-05	9.788181e-13
1.826972e-08	8.235238e-05	1.002988e-12
1.853647e-08	8.315199e-05	1.027512e-12
1.880450e-08	8.395160e-05	1.052393e-12
1.907381e-08	8.475120e-05	1.077632e-12
1.934440e-08	8.555081e-05	1.103230e-12
1.961626e-08	8.635044e-05	1.129190e-12
1.988937e-08	8.715004e-05	1.155514e-12
2.016375e-08	8.794968e-05	1.182201e-12
2.043937e-08	8.874929e-05	1.209256e-12
2.071624e-08	8.954891e-05	1.236679e-12
2.099435e-08	9.034852e-05	1.264471e-12
2.127370e-08	9.114816e-05	1.292635e-12
2.155427e-08	9.194779e-05	1.321172e-12
2.183607e-08	9.274740e-05	1.350084e-12
2.211908e-08	9.354703e-05	1.379373e-12
2.240331e-08	9.434666e-05	1.409039e-12
2.268874e-08	9.514629e-05	1.439085e-12
2.297538e-08	9.594592e-05	1.469512e-12
2.326322e-08	9.674555e-05	1.500322e-12
2.355225e-08	9.754518e-05	1.531517e-12
2.384247e-08	9.834482e-05	1.563097e-12
2.413387e-08	9.914446e-05	1.595065e-12
2.442644e-08	9.994409e-05	1.627423e-12
2.472020e-08	1.007437e-04	1.660170e-12
2.501512e-08	1.015434e-04	1.693311e-12
2.531120e-08	1.023430e-04	1.726845e-12
2.560845e-08	1.031427e-04	1.760774e-12
2.590685e-08	1.039423e-04	1.795101e-12
2.620640e-08	1.047419e-04	1.829826e-12
2.650710e-08	1.055416e-04	1.864951e-12
2.680894e-08	1.063412e-04	1.900477e-12
2.711192e-08	1.071409e-04	1.936407e-12
2.741603e-08	1.079405e-04	1.972741e-12
2.772127e-08	1.087402e-04	2.009481e-12
2.802764e-08	1.095399e-04	2.046629e-12
2.833513e-08	1.103395e-04	2.084186e-12
2.864373e-08	1.111392e-04	2.122153e-12
2.895345e-08	1.119388e-04	2.160533e-12
2.926428e-08	1.127385e-04	2.199326e-12
2.957621e-08	1.135381e-04	2.238534e-12
2.988924e-08	1.143378e-04	2.278159e-12
3.020337e-08	1.151375e-04	2.318201e-12
3.051860e-08	1.159371e-04	2.358663e-12
3.083491e-08	1.167368e-04	2.399546e-12
3.115232e-08	1.175365e-04	2.440851e-12
3.147080e-08	1.183361e-04	2.482580e-12
3.179036e-08	1.191358e-04	2.524735e-12
3.211100e-08	1.199355e-04	2.567316e-12
3.243271e-08	1.207351e-04	2.610325e-12
3.275549e-08	1.215348e-04	2.653763e-12
3.307933e-08	1.223345e-04	2.697633e-12
3.340423e-08	1.231342e-04	2.741934e-12
3.373019e-08	1.239339e-04	2.786670e-12
3.405721e-08	1.247335e-04	2.831841e-12
3.438527e-08	1.255332e-04	2.877448e-12
3.471439e-08	1.263329e-04	2.923493e-12
3.504455e-08	1.271326e-04	2.969978e-12
3.537574e-08	1.279323e-04	3.016903e-12
3.570798e-08	1.287320e-04	3.064271e-12
3.604125e-08	1.295316e-04	3.112082e-12
3.637556e-08	1.303313e-04	3.160338e-12
3.671089e-08	1.311310e-04	3.209041e-12
3.704724e-08	1.319307e-04	3.258190e-12
3.738462e-08	1.327304e-04	3.307790e-12
3.772302e-08	1.335301e-04	3.357839e-12
3.806243e-08	1.343298e-04	3.408340e-12
3.840285e-08	1.351295e-04	3.459294e-12
3.874429e-08	1.359292e-04	3.510703e-12
3.908673e-08	1.367289e-04	3.562567e-12
3.943018e-08	1.375286e-04	3.614889e-12
3.977462e-08	1.383283e-04	3.667669e-12
4.012007e-08	1.391280e-04	3.720909e-12
4.046651e-08	1.399277e-04	3.774610e-12
4.081394e-08	1.407274e-04	3.828773e-12
4.116236e-08	1.415271e-04	3.883400e-12
4.151177e-08	1.423269e-04	3.938493e-12
4.186216e-08	1.431266e-04	3.994052e-12
4.221354e-08	1.439263e-04	4.050078e-12
4.256589e-08	1.447260e-04	4.106573e-12
4.291922e-08	1.455257e-04	4.163539e-12
4.327352e-08	1.463254e-04	4.220976e-12
4.362879e-08	1.471251e-04	4.278887e-12
4.398503e-08	1.479249e-04	4.337272e-12
4.434224e-08	1.487246e-04	4.396131e-12
4.470041e-08	1.495243e-04	4.455468e-12
4.505953e-08	1.503240e-04	4.515283e-12
4.541962e-08	1.511238e-04	4.575577e-12
4.578066e-08	1.519235e-04	4.636352e-12
4.614266e-08	1.527232e-04	4.697609e-12
4.650560e-08	1.535229e-04	4.759349e-12
4.686949e-08	1.543227e-04	4.821573e-12
4.723433e-08	1.551224e-04	4.884284e-12
4.760011e-08	1.559221e-04	4.947481e-12
4.796683e-08	1.567219e-04	5.011166e-12
4.833448e-08	1.575216e-04	5.075341e-12
4.870308e-08	1.583213e-04	5.140007e-12
4.907260e-08	1.591211e-04	5.205164e-12
4.944306e-08	1.599208e-04	5.270815e-12
4.981445e-08	1.607206e-04	5.336960e-12
5.018676e-08	1.615203e-04	5.403601e-12
5.055999e-08	1.623201e-04	5.470739e-12
5.093415e-08	1.631198e-04	5.538375e-12
5.130923e-08	1.639195e-04	5.606510e-12
5.168522e-08	1.647193e-04	5.675146e-12
5.206213e-08	1.655190e-04	5.744283e-12
5.243995e-08	1.663188e-04	5.813924e-12
5.281868e-08	1.671185e-04	5.884069e-12
5.319833e-08	1.679183e-04	5.954720e-12
5.357887e-08	1.687181e-04	6.025877e-12
5.396032e-08	1.695178e-04	6.097542e-12
5.434268e-08	1.703176e-04	6.169716e-12
5.472593e-08	1.711173e-04	6.242401e-12
5.511008e-08	1.719171e-04	6.315597e-12
5.549513e-08	1.727169e-04	6.389306e-12
5.588107e-08	1.735166e-04	6.463529e-12
5.626790e-08	1.743164e-04	6.538266e-12
5.665562e-08	1.751162e-04	6.613520e-12
5.704423e-08	1.759159e-04	6.689292e-12
5.743372e-08	1.767157e-04	6.765582e-12
5.782410e-08	1.775155e-04	6.842392e-12
5.821536e-08	1.783152e-04	6.919723e-12
5.860750e-08	1.791150e-04	6.997576e-12
5.900052e-08	1.799148e-04	7.075953e-12
5.939441e-08	1.807146e-04	7.154853e-12
5.978918e-08	1.815143e-04	7.234280e-12
6.018481e-08	1.823141e-04	7.314233e-12
6.058132e-08	1.831139e-04	7.394715e-12
6.097870e-08	1.839137e-04	7.475726e-12
6.137694e-08	1.847135e-04	7.557267e-12
6.177604e-08	1.855132e-04	7.639339e-12
6.217601e-08	1.863130e-04	7.721944e-12
6.257684e-08	1.871128e-04	7.805083e-12
6.297853e-08	1.879126e-04	7.888757e-12
6.338107e-08	1.887124e-04	7.972967e-12
6.378447e-08	1.895122e-04	8.057714e-12
6.418873e-08	1.903120e-04	8.143000e-12
6.459383e-08	1.911118e-04	8.228825e-12
6.499979e-08	1.919116e-04	8.315191e-12
6.540659e-08	1.927114e-04	8.402098e-12
6.581424e-08	1.935112e-04	8.489548e-12
6.622273e-08	1.943110e-04	8.577543e-12
6.663207e-08	1.951108e-04	8.666082e-12
6.704224e-08	1.959106e-04	8.755168e-12
6.745326e-08	1.967104e-04	8.844801e-12
6.786511e-08	1.975102e-04	8.934983e-12
6.827780e-08	1.983100e-04	9.025714e-12
6.869133e-08	1.991098e-04	9.116996e-12
6.910568e-08	1.999096e-04	9.208830e-12
6.952087e-08	2.007094e-04	9.301217e-12
6.993689e-08	2.015092e-04	9.394158e-12
7.035373e-08	2.023090e-04	9.487654e-12
7.077140e-08	2.031088e-04	9.581707e-12
7.118990e-08	2.039087e-04	9.676316e-12
7.160921e-08	2.047085e-04	9.771485e-12
7.202935e-08	2.055083e-04	9.867212e-12
7.245031e-08	2.063081e-04	9.963501e-12
7.287209e-08	2.071079e-04	1.006035e-11
7.329468e-08	2.079078e-04	1.015776e-11
7.371809e-08	2.087076e-04	1.025574e-11
7.414231e-08	2.095074e-04	1.035428e-11
7.456734e-08	2.103072e-04	1.045339e-11
7.499318e-08	2.111071e-04	1.055307e-11
7.541984e-08	2.119069e-04	1.065331e-11
7.584729e-08	2.127067e-04	1.075412e-11
7.627556e-08	2.135066e-04	1.085551e-11
7.670463e-08	2.143064e-04	1.095746e-11
7.713450e-08	2.151062e-04	1.105999e-11
7.756517e-08	2.159061e-04	1.116309e-11
7.799664e-08	2.167059e-04	1.126677e-11
7.842891e-08	2.175057e-04	1.137102e-11
7.886198e-08	2.183056e-04	1.147585e-11
7.929584e-08	2.191054e-04	1.158126e-11
7.973050e-08	2.199053e-04	1.168724e-11
8.016595e-08	2.207051e-04	1.179381e-11
8.060219e-08	2.215049e-04	1.190095e-11
8.103922e-08	2.223048e-04	1.200868e-11
8.147704e-08	2.231046e-04	1.211699e-11
8.191564e-08	2.239045e-04	1.222589e-11
8.235503e-08	2.247043e-04	1.233537e-11
8.279521e-08	2.255042e-04	1.244544e-11
8.323616e-08	2.263041e-04	1.255610e-11
8.367790e-08	2.271039e-04	1.266734e-11
8.412042e-08	2.279038e-04	1.277917e-11
8.456371e-08	2.287036e-04	1.289160e-11
8.500779e-08	2.295035e-04	1.300461e-11
8.545264e-08	2.303033e-04	1.311822e-11
8.589826e-08	2.311032e-04	1.323242e-11
8.634466e-08	2.319031e-04	1.334722e-11
8.679183e-08	2.327029e-04	1.346261e-11
8.723976e-08	2.335028e-04	1.357860e-11
8.768847e-08	2.343027e-04	1.369519e-11
8.813795e-08	2.351025e-04	1.381237e-11
8.858819e-08	2.359024e-04	1.393016e-11
8.903920e-08	2.367023e-04	1.404854e-11
8.949097e-08	2.375022e-04	1.416753e-11
8.994351e-08	2.383020e-04	1.428712e-11
9.039680e-08	2.391019e-04	1.440731e-11
9.085086e-08	2.399018e-04	1.452811e-11
9.130567e-08	2.407017e-04	1.464952e-11
9.176125e-08	2.415015e-04	1.477153e-11
9.221758e-08	2.423014e-04	1.489415e-11
9.267466e-08	2.431013e-04	1.501738e-11
9.313250e-08	2.439012e-04	1.514122e-11
9.359109e-08	2.447011e-04	1.526567e-11
9.405043e-08	2.455010e-04	1.539073e-11
9.451052e-08	2.463009e-04	1.551641e-11
9.497137e-08	2.471007e-04	1.564270e-11
9.543296e-08	2.479006e-04	1.576960e-11
9.589529e-08	2.487005e-04	1.589712e-11
9.635837e-08	2.495004e-04	1.602526e-11
9.682220e-08	2.503003e-04	1.615401e-11
9.728677e-08	2.511002e-04	1.628339e-11
9.775208e-08	2.519001e-04	1.641338e-11
9.821813e-08	2.527000e-04	1.654399e-11
9.868492e-08	2.534999e-04	1.667523e-11
9.915245e-08	2.542998e-04	1.680709e-11
9.962072e-08	2.550997e-04	1.693957e-11
1.000897e-07	2.558996e-04	1.707268e-11
1.005595e-07	2.566995e-04	1.720642e-11
1.010299e-07	2.574994e-04	1.734078e-11
1.015011e-07	2.582993e-04	1.747576e-11
1.019731e-07	2.590993e-04	1.761138e-11
1.024457e-07	2.598992e-04	1.774763e-11
1.029191e-07	2.606991e-04	1.788451e-11
1.033933e-07	2.614990e-04	1.802202e-11
1.038681e-07	2.622989e-04	1.816016e-11
1.043437e-07	2.630988e-04	1.829894e-11
1.048200e-07	2.638987e-04	1.843835e-11
1.052970e-07	2.646987e-04	1.857839e-11
1.057748e-07	2.654986e-04	1.871908e-11
1.062532e-07	2.662985e-04	1.886040e-11
1.067324e-07	2.670984e-04	1.900235e-11
1.072123e-07	2.678984e-04	1.914495e-11
1.076930e-07	2.686983e-04	1.928819e-11
1.081743e-07	2.694982e-04	1.943207e-11
1.086564e-07	2.702981e-04	1.957659e-11
1.091391e-07	2.710981e-04	1.972176e-11
1.096226e-07	2.718980e-04	1.986757e-11
1.101068e-07	2.726979e-04	2.001402e-11
1.105918e-07	2.734979e-04	2.016113e-11
1.110774e-07	2.742978e-04	2.030887e-11
1.115637e-07	2.750977e-04	2.045727e-11
1.120508e-07	2.758977e-04	2.060632e-11
1.125385e-07	2.766976e-04	2.075601e-11
1.130270e-07	2.774976e-04	2.090636e-11
1.135162e-07	2.782975e-04	2.105736e-11
1.140060e-07	2.790975e-04	2.120901e-11
1.144966e-07	2.798974e-04	2.136131e-11
1.149879e-07	2.806973e-04	2.151427e-11
1.154799e-07	2.814973e-04	2.166788e-11
1.159726e-07	2.822972e-04	2.182216e-11
1.164659e-07	2.830972e-04	2.197708e-11
1.169600e-07	2.838972e-04	2.213267e-11
1.174548e-07	2.846971e-04	2.228892e-11
1.179503e-07	2.854971e-04	2.244582e-11
1.184464e-07	2.862970e-04	2.260339e-11
1.189433e-07	2.870970e-04	2.276162e-11
1.194409e-07	2.878969e-04	2.292052e-11
1.199391e-07	2.886969e-04	2.308007e-11
1.204381e-07	2.894969e-04	2.324029e-11
1.209377e-07	2.902968e-04	2.340118e-11
1.214381e-07	2.910968e-04	2.356274e-11
1.219391e-07	2.918968e-04	2.372496e-11
1.224408e-07	2.926967e-04	2.388785e-11
1.229432e-07	2.934967e-04	2.405141e-11
1.234463e-07	2.942967e-04	2.421564e-11
1.239500e-07	2.950966e-04	2.438054e-11
1.244545e-07	2.958966e-04	2.454612e-11
1.249596e-07	2.966966e-04	2.471236e-11
1.254654e-07	2.974966e-04	2.487928e-11
1.259719e-07	2.982965e-04	2.504688e-11
1.264791e-07	2.990965e-04	2.521515e-11
1.269870e-07	2.998965e-04	2.538410e-11
1.274955e-07	3.006965e-04	2.555373e-11
1.280047e-07	3.014965e-04	2.572403e-11
1.285146e-07	3.022964e-04	2.589502e-11
1.290252e-07	3.030964e-04	2.606668e-11
1.295365e-07	3.038964e-04	2.623903e-11
1.300484e-07	3.046964e-04	2.641206e-11
1.305610e-07	3.054964e-04	2.658577e-11
1.310742e-07	3.062964e-04	2.676017e-11
1.315882e-07	3.070964e-04	2.693525e-11
1.321028e-07	3.078964e-04	2.711102e-11
1.326181e-07	3.086964e-04	2.728747e-11
1.331340e-07	3.094964e-04	2.746461e-11
1.336507e-07	3.102964e-04	2.764244e-11
1.341680e-07	3.110964e-04	2.782096e-11
1.346859e-07	3.118964e-04	2.800017e-11
1.352045e-07	3.126964e-04	2.818007e-11
1.357238e-07	3.134964e-04	2.836066e-11
1.362438e-07	3.142964e-04	2.854195e-11
1.367644e-07	3.150964e-04	2.872393e-11
1.372857e-07	3.158964e-04	2.890660e-11
1.378076e-07	3.166964e-04	2.908997e-11
1.383302e-07	3.174964e-04	2.927404e-11
1.388535e-07	3.182964e-04	2.945880e-11
1.393774e-07	3.190964e-04	2.964426e-11
1.399020e-07	3.198964e-04	2.983043e-11
1.404273e-07	3.206965e-04	3.001729e-11
1.409531e-07	3.214965e-04	3.020485e-11
1.414797e-07	3.222965e-04	3.039311e-11
1.420069e-07	3.230965e-04	3.058208e-11
1.425348e-07	3.238965e-04	3.077175e-11
1.430633e-07	3.246966e-04	3.096212e-11
1.435925e-07	3.254966e-04	3.115320e-11
1.441223e-07	3.262966e-04	3.134499e-11
1.446528e-07	3.270966e-04	3.153748e-11
1.451839e-07	3.278967e-04	3.173068e-11
1.457157e-07	3.286967e-04	3.192459e-11
1.462481e-07	3.294967e-04	3.211921e-11
1.467812e-07	3.302968e-04	3.231454e-11
1.473149e-07	3.310968e-04	3.251059e-11
1.478493e-07	3.318968e-04	3.270734e-11
1.483843e-07	3.326969e-04	3.290481e-11
1.489199e-07	3.334969e-04	3.310299e-11
1.494562e-07	3.342969e-04	3.330188e-11
1.499932e-07	3.350970e-04	3.350149e-11
1.505308e-07	3.358970e-04	3.370182e-11
1.510690e-07	3.366971e-04	3.390287e-11
1.516079e-07	3.374971e-04	3.410463e-11
1.521474e-07	3.382972e-04	3.430711e-11
1.526875e-07	3.390972e-04	3.451031e-11
1.532283e-07	3.398973e-04	3.471424e-11
1.537698e-07	3.406973e-04	3.491888e-11
1.543118e-07	3.414974e-04	3.512425e-11
1.548545e-07	3.422974e-04	3.533034e-11
1.553979e-07	3.430975e-04	3.553716e-11
1.559419e-07	3.438975e-04	3.574470e-11
1.564865e-07	3.446976e-04	3.595296e-11
1.570317e-07	3.454976e-04	3.616196e-11
1.575776e-07	3.462977e-04	3.637168e-11
1.581241e-07	3.470978e-04	3.658213e-11
1.586712e-07	3.478978e-04	3.679330e-11
1.592190e-07	3.486979e-04	3.700521e-11
1.597674e-07	3.494979e-04	3.721785e-11
1.603165e-07	3.502980e-04	3.743122e-11
1.608661e-07	3.510981e-04	3.764533e-11
1.614164e-07	3.518981e-04	3.786016e-11
1.619673e-07	3.526982e-04	3.807574e-11
1.625189e-07	3.534983e-04	3.829204e-11
1.630711e-07	3.542984e-04	3.850909e-11
1.636239e-07	3.550984e-04	3.872687e-11
1.641773e-07	3.558985e-04	3.894539e-11
1.647313e-07	3.566986e-04	3.916464e-11
1.652860e-07	3.574987e-04	3.938464e-11
1.658413e-07	3.582987e-04	3.960537e-11
1.663972e-07	3.590988e-04	3.982685e-11
1.669537e-07	3.598989e-04	4.004907e-11
1.675109e-07	3.606990e-04	4.027203e-11
1.680687e-07	3.614991e-04	4.049574e-11
1.686271e-07	3.622992e-04	4.072019e-11
1.691861e-07	3.630993e-04	4.094538e-11
1.697457e-07	3.638994e-04	4.117132e-11
1.703060e-07	3.646994e-04	4.139801e-11
1.708668e-07	3.654995e-04	4.162544e-11
1.714283e-07	3.662996e-04	4.185363e-11
1.719904e-07	3.670997e-04	4.208256e-11
1.725531e-07	3.678998e-04	4.231224e-11
1.731164e-07	3.686999e-04	4.254268e-11
1.736804e-07	3.695000e-04	4.277386e-11
1.742449e-07	3.703001e-04	4.300580e-11
1.748101e-07	3.711002e-04	4.323849e-11
1.753759e-07	3.719003e-04	4.347194e-11
1.759423e-07	3.727004e-04	4.370614e-11
1.765092e-07	3.735005e-04	4.394110e-11
1.770768e-07	3.743006e-04	4.417681e-11
1.776451e-07	3.751008e-04	4.441328e-11
1.782139e-07	3.759009e-04	4.465051e-11
1.787833e-07	3.767010e-04	4.488850e-11
1.793533e-07	3.775011e-04	4.512725e-11
1.799240e-07	3.783012e-04	4.536676e-11
1.804952e-07	3.791013e-04	4.560703e-11
1.810671e-07	3.799014e-04	4.584806e-11
1.816395e-07	3.807016e-04	4.608986e-11
1.822126e-07	3.815017e-04	4.633242e-11
1.827863e-07	3.823018e-04	4.657575e-11
1.833605e-07	3.831019e-04	4.681984e-11
1.839354e-07	3.839020e-04	4.706469e-11
1.845108e-07	3.847022e-04	4.731032e-11
1.850869e-07	3.855023e-04	4.755671e-11
1.856636e-07	3.863024e-04	4.780387e-11
1.862408e-07	3.871026e-04	4.805180e-11
1.868187e-07	3.879027e-04	4.830050e-11
1.873972e-07	3.887028e-04	4.854998e-11
1.879762e-07	3.895029e-04	4.880022e-11
1.885559e-07	3.903031e-04	4.905124e-11
1.891361e-07	3.911032e-04	4.930303e-11
1.897170e-07	3.919034e-04	4.955559e-11
1.902984e-07	3.927035e-04	4.980893e-11
1.908805e-07	3.935036e-04	5.006305e-11
1.914631e-07	3.943038e-04	5.031794e-11
1.920463e-07	3.951039e-04	5.057361e-11
1.926301e-07	3.959041e-04	5.083006e-11
1.932145e-07	3.967042e-04	5.108729e-11
1.937996e-07	3.975044e-04	5.134530e-11
1.943851e-07	3.983045e-04	5.160409e-11
1.949713e-07	3.991047e-04	5.186366e-11
1.955581e-07	3.999048e-04	5.212401e-11
1.961455e-07	4.007050e-04	5.238515e-11
1.967334e-07	4.015051e-04	5.264707e-11
1.973219e-07	4.023053e-04	5.290977e-11
1.979111e-07	4.031054e-04	5.317326e-11
1.985008e-07	4.039056e-04	5.343754e-11
1.990911e-07	4.047058e-04	5.370260e-11
1.996819e-07	4.055059e-04	5.396845e-11
2.002734e-07	4.063061e-04	5.423509e-11
2.008655e-07	4.071062e-04	5.450252e-11
2.014581e-07	4.079064e-04	5.477074e-11
2.020513e-07	4.087066e-04	5.503975e-11
2.026451e-07	4.095067e-04	5.530955e-11
2.032395e-07	4.103069e-04	5.558014e-11
2.038345e-07	4.111071e-04	5.585153e-11
2.044300e-07	4.119072e-04	5.612371e-11
2.050261e-07	4.127074e-04	5.639669e-11
2.056228e-07	4.135076e-04	5.667046e-11
2.062201e-07	4.143078e-04	5.694503e-11
2.068180e-07	4.151080e-04	5.722039e-11
2.074164e-07	4.159081e-04	5.749656e-11
2.080155e-07	4.167083e-04	5.777352e-11
2.086151e-07	4.175085e-04	5.805128e-11
2.092152e-07	4.183087e-04	5.832984e-11
2.098160e-07	4.191089e-04	5.860921e-11
2.104173e-07	4.199090e-04	5.888937e-11
2.110192e-07	4.207092e-04	5.917034e-11
2.116217e-07	4.215094e-04	5.945211e-11
2.122247e-07	4.223096e-04	5.973468e-11
2.128283e-07	4.231098e-04	6.001806e-11
2.134325e-07	4.239100e-04	6.030225e-11
2.140373e-07	4.247102e-04	6.058724e-11
2.146426e-07	4.255104e-04	6.087304e-11
2.152486e-07	4.263106e-04	6.115964e-11
2.158550e-07	4.271108e-04	6.144706e-11
2.164621e-07	4.279110e-04	6.173528e-11
2.170697e-07	4.287112e-04	6.202432e-11
2.176779e-07	4.295114e-04	6.231416e-11
2.182867e-07	4.303116e-04	6.260482e-11
2.188960e-07	4.311118e-04	6.289629e-11
2.195059e-07	4.319120e-04	6.318857e-11
2.201163e-07	4.327122e-04	6.348167e-11
2.207274e-07	4.335124e-04	6.377558e-11
2.213390e-07	4.343126e-04	6.407031e-11
2.219511e-07	4.351128e-04	6.436586e-11
2.225638e-07	4.359130e-04	6.466222e-11
2.231771e-07	4.367133e-04	6.495939e-11
2.237910e-07	4.375135e-04	6.525739e-11
2.244054e-07	4.383137e-04	6.555621e-11
2.250204e-07	4.391139e-04	6.585584e-11
2.256359e-07	4.399141e-04	6.615630e-11
2.262520e-07	4.407144e-04	6.645758e-11
2.268687e-07	4.415146e-04	6.675968e-11
2.274859e-07	4.423148e-04	6.706261e-11
2.281037e-07	4.431150e-04	6.736635e-11
2.287220e-07	4.439153e-04	6.767093e-11
2.293409e-07	4.447155e-04	6.797632e-11
2.299604e-07	4.455157e-04	6.828255e-11
2.305804e-07	4.463159e-04	6.858960e-11
2.312010e-07	4.471162e-04	6.889748e-11
2.318221e-07	4.479164e-04	6.920618e-11
2.324438e-07	4.487166e-04	6.951572e-11
2.330661e-07	4.495169e-04	6.982608e-11
2.336889e-07	4.503171e-04	7.013728e-11
2.343123e-07	4.511174e-04	7.044931e-11
2.349362e-07	4.519176e-04	7.076217e-11
2.355606e-07	4.527178e-04	7.107586e-11
2.361857e-07	4.535181e-04	7.139038e-11
2.368112e-07	4.543183e-04	7.170574e-11
2.374374e-07	4.551186e-04	7.202194e-11
2.380641e-07	4.559188e-04	7.233897e-11
2.386913e-07	4.567191e-04	7.265683e-11
2.393191e-07	4.575193e-04	7.297554e-11
2.399474e-07	4.583196e-04	7.329508e-11
2.405763e-07	4.591198e-04	7.361546e-11
2.412058e-07	4.599201e-04	7.393668e-11
2.418357e-07	4.607203e-04	7.425874e-11
2.424663e-07	4.615206e-04	7.458164e-11
2.430974e-07	4.623209e-04	7.490538e-11
2.437290e-07	4.631211e-04	7.522997e-11
2.443612e-07	4.639214e-04	7.555540e-11
2.449939e-07	4.647216e-04	7.588167e-11
2.456272e-07	4.655219e-04	7.620878e-11
2.462610e-07	4.663222e-04	7.653675e-11
2.468954e-07	4.671224e-04	7.686555e-11
2.475303e-07	4.679227e-04	7.719521e-11
2.481658e-07	4.687230e-04	7.752571e-11
2.488018e-07	4.695232e-04	7.785706e-11
2.494383e-07	4.703235e-04	7.818926e-11
2.500754e-07	4.711238e-04	7.852231e-11
2.507131e-07	4.719241e-04	7.885620e-11
2.513512e-07	4.727243e-04	7.919095e-11
2.519900e-07	4.735246e-04	7.952656e-11
2.526292e-07	4.743249e-04	7.986301e-11
2.532690e-07	4.751252e-04	8.020032e-11
2.539094e-07	4.759255e-04	8.053848e-11
2.545502e-07	4.767257e-04	8.087749e-11
2.551917e-07	4.775260e-04	8.121737e-11
2.558336e-07	4.783263e-04	8.155809e-11
2.564761e-07	4.791266e-04	8.189968e-11
2.571192e-07	4.799269e-04	8.224212e-11
2.577628e-07	4.807272e-04	8.258542e-11
2.584069e-07	4.815275e-04	8.292958e-11
2.590515e-07	4.823278e-04	8.327460e-11
2.596967e-07	4.831281e-04	8.362048e-11
2.603425e-07	4.839283e-04	8.396722e-11
2.609887e-07	4.847286e-04	8.431482e-11
2.616355e-07	4.855289e-04	8.466329e-11
2.622829e-07	4.863292e-04	8.501262e-11
2.629307e-07	4.871295e-04	8.536281e-11
2.635791e-07	4.879298e-04	8.571387e-11
2.642281e-07	4.887301e-04	8.606579e-11
2.648776e-07	4.895305e-04	8.641858e-11
2.655276e-07	4.903308e-04	8.677224e-11
2.661781e-07	4.911311e-04	8.712676e-11
2.668292e-07	4.919314e-04	8.748215e-11
2.674808e-07	4.927317e-04	8.783842e-11
2.681329e-07	4.935320e-04	8.819555e-11
2.687856e-07	4.943323e-04	8.855355e-11
2.694388e-07	4.951326e-04	8.891242e-11
2.700925e-07	4.959329e-04	8.927217e-11
2.707467e-07	4.967333e-04	8.963278e-11
2.714015e-07	4.975336e-04	8.999427e-11
2.720568e-07	4.983339e-04	9.035664e-11
2.727127e-07	4.991342e-04	9.071988e-11
2.733690e-07	4.999345e-04	9.108399e-11
2.740259e-07	5.007349e-04	9.144898e-11
2.746834e-07	5.015352e-04	9.181485e-11
2.753413e-07	5.023355e-04	9.218160e-11
2.759998e-07	5.031358e-04	9.254922e-11
2.766588e-07	5.039362e-04	9.291772e-11
2.773183e-07	5.047365e-04	9.328711e-11
2.779784e-07	5.055368e-04	9.365737e-11
2.786390e-07	5.063372e-04	9.402851e-11
2.793001e-07	5.071375e-04	9.440054e-11
2.799617e-07	5.079378e-04	9.477344e-11
2.806238e-07	5.087382e-04	9.514724e-11
2.812865e-07	5.095385e-04	9.552191e-11
2.819497e-07	5.103389e-04	9.589747e-11
2.826134e-07	5.111392e-04	9.627392e-11
2.832776e-07	5.119396e-04	9.665125e-11
2.839424e-07	5.127399e-04	9.702946e-11
2.846077e-07	5.135402e-04	9.740857e-11
2.852735e-07	5.143406e-04	9.778856e-11
2.859398e-07	5.151409e-04	9.816944e-11
2.866066e-07	5.159413e-04	9.855121e-11
2.872740e-07	5.167416e-04	9.893387e-11
2.879419e-07	5.175420e-04	9.931743e-11
2.886103e-07	5.183423e-04	9.970187e-11
2.892792e-07	5.191427e-04	1.000872e-10
2.899486e-07	5.199431e-04	1.004734e-10
2.906186e-07	5.207434e-04	1.008606e-10
2.912890e-07	5.215438e-04	1.012486e-10
2.919600e-07	5.223441e-04	1.016375e-10
2.926315e-07	5.231445e-04	1.020273e-10
2.933035e-07	5.239449e-04	1.024180e-10
2.939761e-07	5.247452e-04	1.028096e-10
2.946491e-07	5.255456e-04	1.032021e-10
2.953227e-07	5.263460e-04	1.035955e-10
2.959968e-07	5.271463e-04	1.039898e-10
2.966713e-07	5.279467e-04	1.043850e-10
2.973465e-07	5.287471e-04	1.047811e-10
2.980221e-07	5.295475e-04	1.051781e-10
2.986982e-07	5.303478e-04	1.055760e-10
2.993748e-07	5.311482e-04	1.059748e-10
3.000520e-07	5.319486e-04	1.063745e-10
3.007297e-07	5.327490e-04	1.067751e-10
3.014078e-07	5.335493e-04	1.071766e-10
3.020865e-07	5.343497e-04	1.075790e-10
3.027657e-07	5.351501e-04	1.079824e-10
3.034454e-07	5.359505e-04	1.083866e-10
3.041256e-07	5.367509e-04	1.087917e-10
3.048064e-07	5.375513e-04	1.091978e-10
3.054876e-07	5.383517e-04	1.096047e-10
3.061693e-07	5.391520e-04	1.100126e-10
3.068516e-07	5.399524e-04	1.104214e-10
3.075344e-07	5.407528e-04	1.108311e-10
3.082176e-07	5.415532e-04	1.112417e-10
3.089014e-07	5.423536e-04	1.116532e-10
3.095857e-07	5.431540e-04	1.120656e-10
3.102705e-07	5.439544e-04	1.124789e-10
3.109558e-07	5.447548e-04	1.128932e-10
3.116416e-07	5.455552e-04	1.133083e-10
3.123279e-07	5.463556e-04	1.137244e-10
3.130147e-07	5.471560e-04	1.141414e-10
3.137020e-07	5.479564e-04	1.145593e-10
3.143898e-07	5.487568e-04	1.149782e-10
3.150781e-07	5.495572e-04	1.153979e-10
3.157669e-07	5.503576e-04	1.158186e-10
3.164563e-07	5.511581e-04	1.162402e-10
3.171461e-07	5.519585e-04	1.166627e-10
3.178364e-07	5.527589e-04	1.170861e-10
3.185273e-07	5.535593e-04	1.175105e-10
3.192186e-07	5.543597e-04	1.179357e-10
3.199105e-07	5.551601e-04	1.183619e-10
3.206028e-07	5.559605e-04	1.187890e-10
3.212956e-07	5.567610e-04	1.192171e-10
3.219890e-07	5.575614e-04	1.196461e-10
3.226828e-07	5.583618e-04	1.200759e-10
3.233772e-07	5.591622e-04	1.205068e-10
3.240720e-07	5.599627e-04	1.209385e-10
3.247673e-07	5.607631e-04	1.213712e-10
3.254632e-07	5.615635e-04	1.218048e-10
3.261595e-07	5.623639e-04	1.222393e-10
3.268563e-07	5.631644e-04	1.226748e-10
3.275537e-07	5.639648e-04	1.231112e-10
3.282515e-07	5.647652e-04	1.235485e-10
3.289498e-07	5.655657e-04	1.239868e-10
3.296486e-07	5.663661e-04	1.244259e-10
3.303479e-07	5.671666e-04	1.248661e-10
3.310477e-07	5.679670e-04	1.253071e-10
3.317481e-07	5.687674e-04	1.257491e-10
3.324489e-07	5.695679e-04	1.261920e-10
3.331502e-07	5.703683e-04	1.266359e-10
3.338519e-07	5.711688e-04	1.270807e-10
3.345542e-07	5.719692e-04	1.275264e-10
3.352570e-07	5.727697e-04	1.279731e-10
3.359603e-07	5.735701e-04	1.284207e-10
3.366640e-07	5.743706e-04	1.288692e-10
3.373683e-07	5.751710e-04	1.293187e-10
3.380730e-07	5.759715e-04	1.297691e-10
3.387783e-07	5.767719e-04	1.302205e-10
3.394840e-07	5.775724e-04	1.306728e-10
3.401902e-07	5.783728e-04	1.311261e-10
3.408970e-07	5.791733e-04	1.315803e-10
3.416042e-07	5.799737e-04	1.320354e-10
3.423119e-07	5.807742e-04	1.324915e-10
3.430200e-07	5.815747e-04	1.329485e-10
3.437287e-07	5.823751e-04	1.334065e-10
3.444379e-07	5.831756e-04	1.338654e-10
3.451475e-07	5.839761e-04	1.343253e-10
3.458577e-07	5.847765e-04	1.347861e-10
3.465683e-07	5.855770e-04	1.352478e-10
3.472794e-07	5.863775e-04	1.357105e-10
3.479910e-07	5.871780e-04	1.361742e-10
3.487031e-07	5.879784e-04	1.366388e-10
3.494157e-07	5.887789e-04	1.371044e-10
3.501288e-07	5.895794e-04	1.375709e-10
3.508423e-07	5.903799e-04	1.380383e-10
3.515564e-07	5.911803e-04	1.385068e-10
3.522709e-07	5.919808e-04	1.389761e-10
3.529859e-07	5.927813e-04	1.394464e-10
3.537014e-07	5.935818e-04	1.399177e-10
3.544174e-07	5.943823e-04	1.403900e-10
3.551338e-07	5.951827e-04	1.408631e-10
3.558508e-07	5.959832e-04	1.413373e-10
3.565682e-07	5.967837e-04	1.418124e-10
3.572861e-07	5.975842e-04	1.422884e-10
3.580045e-07	5.983847e-04	1.427655e-10
3.587234e-07	5.991852e-04	1.432434e-10
3.594428e-07	5.999857e-04	1.437224e-10
3.601626e-07	6.007862e-04	1.442023e-10
3.608829e-07	6.015867e-04	1.446831e-10
3.616037e-07	6.023872e-04	1.451649e-10
3.623250e-07	6.031877e-04	1.456477e-10
3.630468e-07	6.039882e-04	1.461315e-10
3.637691e-07	6.047887e-04	1.466162e-10
3.644918e-07	6.055892e-04	1.471019e-10
3.652150e-07	6.063897e-04	1.475885e-10
3.659387e-07	6.071902e-04	1.480761e-10
3.666629e-07	6.079907e-04	1.485647e-10
3.673875e-07	6.087912e-04	1.490542e-10
3.681126e-07	6.095917e-04	1.495447e-10
3.688382e-07	6.103922e-04	1.500362e-10
3.695643e-07	6.111928e-04	1.505286e-10
3.702909e-07	6.119933e-04	1.510220e-10
3.710179e-07	6.127938e-04	1.515164e-10
3.717454e-07	6.135943e-04	1.520118e-10
3.724734e-07	6.143948e-04	1.525081e-10
3.732019e-07	6.151953e-04	1.530054e-10
3.739309e-07	6.159959e-04	1.535037e-10
3.746603e-07	6.167964e-04	1.540029e-10
3.753902e-07	6.175969e-04	1.545031e-10
3.761205e-07	6.183974e-04	1.550043e-10
3.768514e-07	6.191980e-04	1.555065e-10
3.775827e-07	6.199985e-04	1.560096e-10
3.783145e-07	6.207990e-04	1.565137e-10
3.790468e-07	6.215996e-04	1.570188e-10
3.797795e-07	6.224001e-04	1.575249e-10
3.805128e-07	6.232006e-04	1.580319e-10
3.812464e-07	6.240012e-04	1.585400e-10
3.819806e-07	6.248017e-04	1.590490e-10
3.827152e-07	6.256022e-04	1.595590e-10
3.834504e-07	6.264028e-04	1.600699e-10
3.841859e-07	6.272033e-04	1.605819e-10
3.849220e-07	6.280039e-04	1.610948e-10
3.856585e-07	6.288044e-04	1.616087e-10
3.863955e-07	6.296049e-04	1.621236e-10
3.871330e-07	6.304055e-04	1.626395e-10
3.878709e-07	6.312060e-04	1.631564e-10
3.886093e-07	6.320066e-04	1.636742e-10
3.893482e-07	6.328071e-04	1.641931e-10
3.900876e-07	6.336077e-04	1.647129e-10
3.908274e-07	6.344082e-04	1.652337e-10
3.915677e-07	6.352088e-04	1.657555e-10
3.923084e-07	6.360094e-04	1.662783e-10
3.930496e-07	6.368099e-04	1.668021e-10
3.937913e-07	6.376105e-04	1.673268e-10
3.945335e-07	6.384110e-04	1.678526e-10
3.952761e-07	6.392116e-04	1.683793e-10
3.960192e-07	6.400122e-04	1.689071e-10
3.967628e-07	6.408127e-04	1.694358e-10
3.975068e-07	6.416133e-04	1.699655e-10
3.982513e-07	6.424138e-04	1.704963e-10
3.989962e-07	6.432144e-04	1.710280e-10
3.997417e-07	6.440150e-04	1.715607e-10
4.004876e-07	6.448156e-04	1.720944e-10
4.012339e-07	6.456161e-04	1.726291e-10
4.019807e-07	6.464167e-04	1.731648e-10
4.027280e-07	6.472173e-04	1.737015e-10
4.034758e-07	6.480179e-04	1.742392e-10
4.042240e-07	6.488184e-04	1.747779e-10
4.049727e-07	6.496190e-04	1.753175e-10
4.057218e-07	6.504196e-04	1.758582e-10
4.064714e-07	6.512202e-04	1.763999e-10
4.072215e-07	6.520208e-04	1.769426e-10
4.079720e-07	6.528213e-04	1.774863e-10
4.087230e-07	6.536219e-04	1.780310e-10
4.094745e-07	6.544225e-04	1.785767e-10
4.102264e-07	6.552231e-04	1.791234e-10
4.109788e-07	6.560237e-04	1.796711e-10
4.117316e-07	6.568243e-04	1.802198e-10
4.124849e-07	6.576249e-04	1.807695e-10
4.132387e-07	6.584255e-04	1.813202e-10
4.139929e-07	6.592261e-04	1.818720e-10
4.147476e-07	6.600267e-04	1.824247e-10
4.155028e-07	6.608273e-04	1.829784e-10
4.162584e-07	6.616279e-04	1.835332e-10
4.170144e-07	6.624285e-04	1.840889e-10
4.177710e-07	6.632291e-04	1.846457e-10
4.185279e-07	6.640297e-04	1.852035e-10
4.192854e-07	6.648303e-04	1.857623e-10
4.200433e-07	6.656309e-04	1.863221e-10
4.208016e-07	6.664315e-04	1.868829e-10
4.215605e-07	6.672321e-04	1.874447e-10
4.223197e-07	6.680327e-04	1.880075e-10
4.230795e-07	6.688333e-04	1.885714e-10
4.238396e-07	6.696339e-04	1.891363e-10
4.246003e-07	6.704346e-04	1.897021e-10
4.253614e-07	6.712352e-04	1.902690e-10
4.261230e-07	6.720358e-04	1.908370e-10
4.268850e-07	6.728364e-04	1.914059e-10
4.276474e-07	6.736370e-04	1.919758e-10
4.284104e-07	6.744376e-04	1.925468e-10
4.291737e-07	6.752383e-04	1.931188e-10
4.299376e-07	6.760389e-04	1.936918e-10
4.307019e-07	6.768395e-04	1.942658e-10
4.314666e-07	6.776401e-04	1.948409e-10
4.322318e-07	6.784408e-04	1.954169e-10
4.329975e-07	6.792414e-04	1.959940e-10
4.337636e-07	6.800420e-04	1.965721e-10
4.345301e-07	6.808427e-04	1.971512e-10
4.352971e-07	6.816433e-04	1.977314e-10
4.360646e-07	6.824439e-04	1.983126e-10
4.368325e-07	6.832446e-04	1.988948e-10
4.376009e-07	6.840452e-04	1.994780e-10
4.383697e-07	6.848459e-04	2.000623e-10
4.391390e-07	6.856465e-04	2.006476e-10
4.399087e-07	6.864471e-04	2.012339e-10
4.406789e-07	6.872478e-04	2.018212e-10
4.414495e-07	6.880484e-04	2.024096e-10
4.422206e-07	6.888491e-04	2.029990e-10
4.429921e-07	6.896497e-04	2.035894e-10
4.437641e-07	6.904504e-04	2.041809e-10
4.445365e-07	6.912510e-04	2.047733e-10
4.453094e-07	6.920517e-04	2.053669e-10
4.460827e-07	6.928523e-04	2.059614e-10
4.468565e-07	6.936530e-04	2.065570e-10
4.476307e-07	6.944536e-04	2.071536e-10
4.484054e-07	6.952543e-04	2.077513e-10
4.491805e-07	6.960550e-04	2.083499e-10
4.499561e-07	6.968556e-04	2.089497e-10
4.507321e-07	6.976563e-04	2.095504e-10
4.515086e-07	6.984569e-04	2.101522e-10
4.522855e-07	6.992576e-04	2.107550e-10
4.530629e-07	7.000583e-04	2.113589e-10
4.538407e-07	7.008589e-04	2.119638e-10
4.546189e-07	7.016596e-04	2.125698e-10
4.553976e-07	7.024603e-04	2.131767e-10
4.561768e-07	7.032609e-04	2.137848e-10
4.569564e-07	7.040616e-04	2.143938e-10
4.577364e-07	7.048623e-04	2.150039e-10
4.585169e-07	7.056630e-04	2.156151e-10
4.592978e-07	7.064636e-04	2.162273e-10
4.600792e-07	7.072643e-04	2.168405e-10
4.608610e-07	7.080650e-04	2.174548e-10
4.616433e-07	7.088657e-04	2.180701e-10
4.624260e-07	7.096664e-04	2.186865e-10
4.632091e-07	7.104670e-04	2.193039e-10
4.639927e-07	7.112677e-04	2.199223e-10
4.647768e-07	7.120684e-04	2.205418e-10
4.655613e-07	7.128691e-04	2.211624e-10
4.663462e-07	7.136698e-04	2.217840e-10
4.671316e-07	7.144705e-04	2.224066e-10
4.679174e-07	7.152712e-04	2.230303e-10
4.687036e-07	7.160719e-04	2.236550e-10
4.694903e-07	7.168726e-04	2.242808e-10
4.702775e-07	7.176733e-04	2.249077e-10
4.710650e-07	7.184740e-04	2.255356e-10
4.718531e-07	7.192747e-04	2.261645e-10
4.726415e-07	7.200754e-04	2.267945e-10
4.734304e-07	7.208761e-04	2.274256e-10
4.742198e-07	7.216768e-04	2.280577e-10
4.750095e-07	7.224775e-04	2.286908e-10
4.757998e-07	7.232782e-04	2.293250e-10
4.765904e-07	7.240789e-04	2.299603e-10
4.773815e-07	7.248796e-04	2.305966e-10
4.781731e-07	7.256803e-04	2.312340e-10
4.789650e-07	7.264810e-04	2.318725e-10
4.797575e-07	7.272817e-04	2.325120e-10
4.805503e-07	7.280824e-04	2.331525e-10
4.813436e-07	7.288831e-04	2.337941e-10
4.821373e-07	7.296839e-04	2.344368e-10
4.829315e-07	7.304846e-04	2.350805e-10
4.837261e-07	7.312853e-04	2.357253e-10
4.845212e-07	7.320860e-04	2.363712e-10
4.853167e-07	7.328867e-04	2.370181e-10
4.861126e-07	7.336875e-04	2.376661e-10
4.869089e-07	7.344882e-04	2.383151e-10
4.877057e-07	7.352889e-04	2.389652e-10
4.885030e-07	7.360896e-04	2.396164e-10
4.893006e-07	7.368904e-04	2.402686e-10
4.900987e-07	7.376911e-04	2.409219e-10
4.908973e-07	7.384918e-04	2.415763e-10
4.916962e-07	7.392926e-04	2.422317e-10
4.924957e-07	7.400933e-04	2.428882e-10
4.932955e-07	7.408940e-04	2.435458e-10
4.940958e-07	7.416948e-04	2.442044e-10
4.948965e-07	7.424955e-04	2.448641e-10
4.956976e-07	7.432962e-04	2.455249e-10
4.964992e-07	7.440970e-04	2.461867e-10
4.973012e-07	7.448977e-04	2.468497e-10
4.981037e-07	7.456985e-04	2.475136e-10
4.989066e-07	7.464992e-04	2.481787e-10
4.997099e-07	7.473000e-04	2.488448e-10
5.005136e-07	7.481007e-04	2.495120e-10
5.013178e-07	7.489015e-04	2.501803e-10
5.021224e-07	7.497022e-04	2.508497e-10
5.029275e-07	7.505030e-04	2.515201e-10
5.037329e-07	7.513037e-04	2.521916e-10
5.045388e-07	7.521045e-04	2.528642e-10
5.053452e-07	7.529052e-04	2.535378e-10
5.061520e-07	7.537060e-04	2.542125e-10
5.069592e-07	7.545067e-04	2.548883e-10
5.077668e-07	7.553075e-04	2.555652e-10
5.085749e-07	7.561083e-04	2.562432e-10
5.093834e-07	7.569090e-04	2.569222e-10
5.101923e-07	7.577098e-04	2.576023e-10
5.110016e-07	7.585106e-04	2.582835e-10
5.118114e-07	7.593113e-04	2.589658e-10
5.126216e-07	7.601121e-04	2.596492e-10
5.134323e-07	7.609129e-04	2.603336e-10
5.142433e-07	7.617136e-04	2.610192e-10
5.150548e-07	7.625144e-04	2.617058e-10
5.158668e-07	7.633152e-04	2.623935e-10
5.166791e-07	7.641160e-04	2.630823e-10
5.174919e-07	7.649167e-04	2.637721e-10
5.183051e-07	7.657175e-04	2.644631e-10
5.191188e-07	7.665183e-04	2.651551e-10
5.199328e-07	7.673191e-04	2.658482e-10
5.207473e-07	7.681199e-04	2.665425e-10
5.215622e-07	7.689206e-04	2.672377e-10
5.223776e-07	7.697214e-04	2.679341e-10
5.231934e-07	7.705222e-04	2.686316e-10
5.240096e-07	7.713230e-04	2.693302e-10
5.248262e-07	7.721238e-04	2.700298e-10
5.256433e-07	7.729246e-04	2.707306e-10
5.264607e-07	7.737254e-04	2.714324e-10
5.272786e-07	7.745262e-04	2.721354e-10
5.280970e-07	7.753270e-04	2.728394e-10
5.289157e-07	7.761278e-04	2.735445e-10
5.297349e-07	7.769286e-04	2.742507e-10
5.305545e-07	7.777293e-04	2.749580e-10
5.313745e-07	7.785301e-04	2.756664e-10
5.321950e-07	7.793310e-04	2.763759e-10
5.330159e-07	7.801318e-04	2.770865e-10
5.338372e-07	7.809326e-04	2.777982e-10
5.346589e-07	7.817334e-04	2.785110e-10
5.354811e-07	7.825342e-04	2.792248e-10
5.363036e-07	7.833350e-04	2.799398e-10
5.371266e-07	7.841358e-04	2.806559e-10
5.379500e-07	7.849366e-04	2.813731e-10
5.387739e-07	7.857374e-04	2.820913e-10
5.395981e-07	7.865382e-04	2.828107e-10
5.404228e-07	7.873390e-04	2.835312e-10
5.412479e-07	7.881399e-04	2.842528e-10
5.420735e-07	7.889407e-04	2.849755e-10
5.428994e-07	7.897415e-04	2.856992e-10
5.437258e-07	7.905423e-04	2.864241e-10
5.445526e-07	7.913431e-04	2.871501e-10
5.453798e-07	7.921440e-04	2.878772e-10
5.462074e-07	7.929448e-04	2.886054e-10
5.470355e-07	7.937456e-04	2.893347e-10
5.478640e-07	7.945464e-04	2.900651e-10
5.486929e-07	7.953473e-04	2.907967e-10
5.495222e-07	7.961481e-04	2.915293e-10
5.503519e-07	7.969489e-04	2.922630e-10
5.511821e-07	7.977498e-04	2.929979e-10
5.520126e-07	7.985506e-04	2.937338e-10
5.528436e-07	7.993514e-04	2.944709e-10
5.536750e-07	8.001523e-04	2.952090e-10
5.876235e-07	8.325183e-04	3.259768e-10
6.373397e-07	8.788128e-04	3.732065e-10
6.883920e-07	9.251119e-04	4.243262e-10
7.407471e-07	9.714156e-04	4.794385e-10
7.943744e-07	1.017724e-03	5.386431e-10
8.492453e-07	1.064037e-03	6.020378e-10
9.053332e-07	1.110354e-03	6.697181e-10
9.626132e-07	1.156676e-03	7.417776e-10
1.021062e-06	1.203003e-03	8.183081e-10
1.080657e-06	1.249334e-03	8.993995e-10
1.141378e-06	1.295670e-03	9.851403e-10
1.203205e-06	1.342010e-03	1.075617e-09
1.266120e-06	1.388355e-03	1.170916e-09
1.330104e-06	1.434705e-03	1.271120e-09
1.395141e-06	1.481059e-03	1.376312e-09
1.461216e-06	1.527418e-03	1.486575e-09
1.528312e-06	1.573781e-03	1.601987e-09
1.596416e-06	1.620149e-03	1.722628e-09
1.665512e-06	1.666521e-03	1.848577e-09
1.735589e-06	1.712898e-03	1.979909e-09
1.806633e-06	1.759280e-03	2.116702e-09
1.878632e-06	1.805666e-03	2.259030e-09
1.951574e-06	1.852057e-03	2.406968e-09
2.025448e-06	1.898453e-03	2.560588e-09
2.100242e-06	1.944853e-03	2.719964e-09
2.175947e-06	1.991257e-03	2.885166e-09
2.252553e-06	2.037666e-03	3.056266e-09
2.330048e-06	2.084080e-03	3.233334e-09
2.408425e-06	2.130499e-03	3.416439e-09
2.487674e-06	2.176922e-03	3.605650e-09
2.567785e-06	2.223349e-03	3.801034e-09
2.648751e-06	2.269781e-03	4.002660e-09
2.730564e-06	2.316218e-03	4.210593e-09
2.813214e-06	2.362660e-03	4.424900e-09
2.896695e-06	2.409106e-03	4.645647e-09
2.980999e-06	2.455556e-03	4.872898e-09
3.066118e-06	2.502011e-03	5.106718e-09
3.152046e-06	2.548471e-03	5.347170e-09
3.238775e-06	2.594935e-03	5.594318e-09
3.326299e-06	2.641404e-03	5.848225e-09
3.414611e-06	2.687878e-03	6.108952e-09
3.503705e-06	2.734356e-03	6.376562e-09
3.593574e-06	2.780839e-03	6.651115e-09
3.684213e-06	2.827326e-03	6.932674e-09
3.775616e-06	2.873818e-03	7.221297e-09
3.867776e-06	2.920315e-03	7.517045e-09
3.960689e-06	2.966816e-03	7.819978e-09
4.054348e-06	3.013321e-03	8.130155e-09
4.148749e-06	3.059832e-03	8.447634e-09
4.243886e-06	3.106347e-03	8.772474e-09
4.339754e-06	3.152866e-03	9.104733e-09
4.436349e-06	3.199390e-03	9.444467e-09
4.533664e-06	3.245919e-03	9.791735e-09
4.631696e-06	3.292452e-03	1.014659e-08
4.730440e-06	3.338990e-03	1.050910e-08
4.829891e-06	3.385533e-03	1.087931e-08
4.930045e-06	3.432080e-03	1.125727e-08
5.030898e-06	3.478632e-03	1.164305e-08
5.132445e-06	3.525188e-03	1.203670e-08
5.234681e-06	3.571749e-03	1.243828e-08
5.337604e-06	3.618315e-03	1.284783e-08
5.441208e-06	3.664885e-03	1.326541e-08
5.545490e-06	3.711460e-03	1.369109e-08
5.650446e-06	3.758039e-03	1.412490e-08
5.756073e-06	3.804623e-03	1.456690e-08
5.862366e-06	3.851212e-03	1.501716e-08
5.969322e-06	3.897805e-03	1.547571e-08
6.076937e-06	3.944403e-03	1.594261e-08
6.185208e-06	3.991005e-03	1.641792e-08
6.294131e-06	4.037612e-03	1.690169e-08
6.403703e-06	4.084224e-03	1.739396e-08
6.513921e-06	4.130840e-03	1.789479e-08
6.624781e-06	4.177461e-03	1.840423e-08
6.736280e-06	4.224086e-03	1.892234e-08
6.848415e-06	4.270716e-03	1.944915e-08
6.961183e-06	4.317351e-03	1.998474e-08
7.074581e-06	4.363990e-03	2.052913e-08
7.188605e-06	4.410634e-03	2.108239e-08
7.303253e-06	4.457283e-03	2.164456e-08
7.418523e-06	4.503936e-03	2.221569e-08
7.534410e-06	4.550594e-03	2.279584e-08
7.650912e-06	4.597256e-03	2.338505e-08
7.768027e-06	4.643923e-03	2.398336e-08
7.885751e-06	4.690595e-03	2.459084e-08
8.004083e-06	4.737271e-03	2.520753e-08
8.123019e-06	4.783952e-03	2.583347e-08
8.242557e-06	4.830637e-03	2.646872e-08
8.362694e-06	4.877327e-03	2.711332e-08
8.483427e-06	4.924022e-03	2.776732e-08
8.604755e-06	4.970721e-03	2.843077e-08
8.726675e-06	5.017425e-03	2.910372e-08
8.849184e-06	5.064134e-03	2.978621e-08
8.972280e-06	5.110847e-03	3.047829e-08
9.095961e-06	5.157564e-03	3.118001e-08
9.220223e-06	5.204287e-03	3.189141e-08
9.345066e-06	5.251014e-03	3.261254e-08
9.470487e-06	5.297745e-03	3.334345e-08
9.596484e-06	5.344482e-03	3.408419e-08
9.723053e-06	5.391222e-03	3.483479e-08
9.850194e-06	5.437968e-03	3.559531e-08
9.977905e-06	5.484718e-03	3.636579e-08
1.010618e-05	5.531473e-03	3.714628e-08
1.023502e-05	5.578232e-03	3.793682e-08
1.036443e-05	5.624996e-03	3.873746e-08
1.049439e-05	5.671765e-03	3.954825e-08
1.062492e-05	5.718538e-03	4.036922e-08
1.075600e-05	5.765316e-03	4.120042e-08
1.088764e-05	5.812098e-03	4.204191e-08
1.101983e-05	5.858885e-03	4.289371e-08
1.115257e-05	5.905677e-03	4.375589e-08
1.128586e-05	5.952473e-03	4.462847e-08
1.141970e-05	5.999274e-03	4.551152e-08
1.155408e-05	6.046079e-03	4.640506e-08
1.168901e-05	6.092890e-03	4.730914e-08
1.182448e-05	6.139704e-03	4.822382e-08
1.196049e-05	6.186524e-03	4.914913e-08
1.209703e-05	6.233348e-03	5.008511e-08
1.223412e-05	6.280177e-03	5.103181e-08
1.237174e-05	6.327010e-03	5.198927e-08
1.250989e-05	6.373848e-03	5.295754e-08
1.264858e-05	6.420690e-03	5.393666e-08
1.278779e-05	6.467538e-03	5.492667e-08
1.292754e-05	6.514389e-03	5.592761e-08
1.306781e-05	6.561246e-03	5.693953e-08
1.320861e-05	6.608107e-03	5.796247e-08
1.334993e-05	6.654973e-03	5.899648e-08
1.349177e-05	6.701843e-03	6.004158e-08
1.363413e-05	6.748718e-03	6.109784e-08
1.377702e-05	6.795598e-03	6.216528e-08
1.392042e-05	6.842482e-03	6.324396e-08
1.406433e-05	6.889371e-03	6.433391e-08
1.420877e-05	6.936264e-03	6.543518e-08
1.435371e-05	6.983162e-03	6.654780e-08
1.449917e-05	7.030065e-03	6.767182e-08
1.464514e-05	7.076973e-03	6.880728e-08
1.479162e-05	7.123885e-03	6.995423e-08
1.493860e-05	7.170801e-03	7.111270e-08
1.508609e-05	7.217723e-03	7.228273e-08
1.523409e-05	7.264648e-03	7.346437e-08
1.538259e-05	7.311579e-03	7.465765e-08
1.553159e-05	7.358514e-03	7.586263e-08
1.568109e-05	7.405454e-03	7.707933e-08
1.583110e-05	7.452399e-03	7.830780e-08
1.598160e-05	7.499348e-03	7.954809e-08
1.613260e-05	7.546301e-03	8.080022e-08
1.628409e-05	7.593260e-03	8.206424e-08
1.643608e-05	7.640223e-03	8.334020e-08
1.658857e-05	7.687190e-03	8.462813e-08
1.674154e-05	7.734163e-03	8.592808e-08
1.689501e-05	7.781140e-03	8.724007e-08
1.704897e-05	7.828121e-03	8.856416e-08
1.720341e-05	7.875107e-03	8.990038e-08
1.735834e-05	7.922098e-03	9.124878e-08
1.751376e-05	7.969094e-03	9.260938e-08
1.766967e-05	8.016094e-03	9.398225e-08
1.782605e-05	8.063099e-03	9.536740e-08
1.798293e-05	8.110108e-03	9.676488e-08
1.814028e-05	8.157122e-03	9.817474e-08
1.829811e-05	8.204141e-03	9.959701e-08
1.845642e-05	8.251164e-03	1.010317e-07
1.861522e-05	8.298192e-03	1.024789e-07
1.877448e-05	8.345225e-03	1.039387e-07
1.893423e-05	8.392262e-03	1.054110e-07
1.909445e-05	8.439304e-03	1.068959e-07
1.925514e-05	8.486351e-03	1.083934e-07
1.941631e-05	8.533402e-03	1.099037e-07
1.957795e-05	8.580458e-03	1.114267e-07
1.974006e-05	8.627518e-03	1.129624e-07
1.990264e-05	8.674583e-03	1.145109e-07
2.006569e-05	8.721653e-03	1.160723e-07
2.022921e-05	8.768728e-03	1.176465e-07
2.039319e-05	8.815807e-03	1.192337e-07
2.055765e-05	8.862891e-03	1.208338e-07
2.072256e-05	8.909979e-03	1.224469e-07
2.088794e-05	8.957072e-03	1.240731e-07
2.105379e-05	9.004170e-03	1.257123e-07
2.122009e-05	9.051272e-03	1.273646e-07
2.138686e-05	9.098379e-03	1.290301e-07
2.155409e-05	9.145491e-03	1.307088e-07
2.172177e-05	9.192607e-03	1.324007e-07
2.188992e-05	9.239728e-03	1.341058e-07
2.205852e-05	9.286853e-03	1.358242e-07
2.222758e-05	9.333984e-03	1.375560e-07
2.239710e-05	9.381119e-03	1.393012e-07
2.256707e-05	9.428258e-03	1.410597e-07
2.273749e-05	9.475402e-03	1.428318e-07
2.290837e-05	9.522551e-03	1.446173e-07
2.307970e-05	9.569705e-03	1.464163e-07
2.325148e-05	9.616863e-03	1.482289e-07
2.342371e-05	9.664026e-03	1.500551e-07
2.359640e-05	9.711193e-03	1.518949e-07
2.376953e-05	9.758365e-03	1.537484e-07
2.394311e-05	9.805542e-03	1.556156e-07
2.411713e-05	9.852723e-03	1.574966e-07
2.429161e-05	9.899909e-03	1.593913e-07
2.446653e-05	9.947100e-03	1.612999e-07
2.464189e-05	9.994296e-03	1.632223e-07
2.481770e-05	1.004150e-02	1.651586e-07
2.499395e-05	1.008870e-02	1.671089e-07
2.517064e-05	1.013591e-02	1.690731e-07
2.534778e-05	1.018312e-02	1.710513e-07
2.552535e-05	1.023034e-02	1.730436e-07
2.570337e-05	1.027757e-02	1.750499e-07
2.588183e-05	1.032479e-02	1.770704e-07
2.606072e-05	1.037203e-02	1.791050e-07
2.624005e-05	1.041926e-02	1.811539e-07
2.641982e-05	1.046651e-02	1.832169e-07
2.660003e-05	1.051375e-02	1.852942e-07
2.678067e-05	1.056100e-02	1.873858e-07
2.696175e-05	1.060826e-02	1.894917e-07
2.714326e-05	1.065552e-02	1.916120e-07
2.732520e-05	1.070279e-02	1.937468e-07
2.750758e-05	1.075006e-02	1.958959e-07
2.769039e-05	1.079733e-02	1.980596e-07
2.787363e-05	1.084461e-02	2.002377e-07
2.805730e-05	1.089189e-02	2.024304e-07
2.824141e-05	1.093918e-02	2.046377e-07
2.842594e-05	1.098648e-02	2.068597e-07
2.861090e-05	1.103377e-02	2.090962e-07
2.879629e-05	1.108108e-02	2.113475e-07
2.898210e-05	1.112838e-02	2.136135e-07
2.916834e-05	1.117570e-02	2.158943e-07
2.935501e-05	1.122301e-02	2.181899e-07
2.954211e-05	1.127033e-02	2.205003e-07
2.972962e-05	1.131766e-02	2.228256e-07
2.991757e-05	1.136499e-02	2.251658e-07
3.010593e-05	1.141232e-02	2.275209e-07
3.029472e-05	1.145966e-02	2.298911e-07
3.048393e-05	1.150701e-02	2.322762e-07
3.067356e-05	1.155436e-02	2.346764e-07
3.086362e-05	1.160171e-02	2.370917e-07
3.105409e-05	1.164907e-02	2.395221e-07
3.124498e-05	1.169643e-02	2.419677e-07
3.143629e-05	1.174380e-02	2.444284e-07
3.162803e-05	1.179118e-02	2.469044e-07
3.182017e-05	1.183855e-02	2.493957e-07
3.201274e-05	1.188593e-02	2.519022e-07
3.220572e-05	1.193332e-02	2.544241e-07
3.239912e-05	1.198071e-02	2.569614e-07
3.259293e-05	1.202811e-02	2.595140e-07
3.278716e-05	1.207551e-02	2.620821e-07
3.298180e-05	1.212291e-02	2.646657e-07
3.317686e-05	1.217032e-02	2.672647e-07
3.337233e-05	1.221774e-02	2.698794e-07
3.356821e-05	1.226516e-02	2.725096e-07
3.376451e-05	1.231258e-02	2.751554e-07
3.396121e-05	1.236001e-02	2.778168e-07
3.415833e-05	1.240745e-02	2.804940e-07
3.435586e-05	1.245488e-02	2.831868e-07
3.455379e-05	1.250233e-02	2.858954e-07
3.475214e-05	1.254977e-02	2.886198e-07
3.495090e-05	1.259723e-02	2.913601e-07
3.515006e-05	1.264468e-02	2.941161e-07
3.534963e-05	1.269214e-02	2.968881e-07
3.554961e-05	1.273961e-02	2.996760e-07
3.574999e-05	1.278708e-02	3.024798e-07
3.595078e-05	1.283456e-02	3.052997e-07
3.615198e-05	1.288204e-02	3.081355e-07
3.635358e-05	1.292952e-02	3.109875e-07
3.655558e-05	1.297701e-02	3.138555e-07
3.675799e-05	1.302451e-02	3.167396e-07
3.696081e-05	1.307200e-02	3.196400e-07
3.716402e-05	1.311951e-02	3.225565e-07
3.736764e-05	1.316702e-02	3.254892e-07
3.757166e-05	1.321453e-02	3.284383e-07
3.777608e-05	1.326205e-02	3.314036e-07
3.798091e-05	1.330957e-02	3.343852e-07
3.818613e-05	1.335710e-02	3.373833e-07
3.839175e-05	1.340463e-02	3.403977e-07
3.859777e-05	1.345216e-02	3.434286e-07
3.880420e-05	1.349971e-02	3.464759e-07
3.901102e-05	1.354725e-02	3.495397e-07
3.921824e-05	1.359480e-02	3.526201e-07
3.942585e-05	1.364236e-02	3.557171e-07
3.963386e-05	1.368992e-02	3.588306e-07
3.984227e-05	1.373748e-02	3.619609e-07
4.005108e-05	1.378505e-02	3.651077e-07
4.026028e-05	1.383262e-02	3.682713e-07
4.046988e-05	1.388020e-02	3.714517e-07
4.067987e-05	1.392779e-02	3.746488e-07
4.089026e-05	1.397537e-02	3.778627e-07
4.110104e-05	1.402297e-02	3.810934e-07
4.131221e-05	1.407056e-02	3.843411e-07
4.152378e-05	1.411817e-02	3.876056e-07
4.173574e-05	1.416577e-02	3.908871e-07
4.194809e-05	1.421338e-02	3.941856e-07
4.216083e-05	1.426100e-02	3.975010e-07
4.237397e-05	1.430862e-02	4.008336e-07
4.258749e-05	1.435625e-02	4.041832e-07
4.280141e-05	1.440388e-02	4.075499e-07
4.301572e-05	1.445151e-02	4.109337e-07
4.323041e-05	1.449915e-02	4.143348e-07
4.344550e-05	1.454680e-02	4.177530e-07
4.366097e-05	1.459444e-02	4.211885e-07
4.387683e-05	1.464210e-02	4.246413e-07
4.409308e-05	1.468976e-02	4.281113e-07
4.430972e-05	1.473742e-02	4.315988e-07
4.452674e-05	1.478509e-02	4.351036e-07
4.474415e-05	1.483276e-02	4.386258e-07
4.496195e-05	1.488044e-02	4.421654e-07
4.518013e-05	1.492812e-02	4.457226e-07
4.539870e-05	1.497580e-02	4.492972e-07
4.561765e-05	1.502350e-02	4.528894e-07
4.583699e-05	1.507119e-02	4.564992e-07
4.605672e-05	1.511889e-02	4.601265e-07
4.627682e-05	1.516660e-02	4.637715e-07
4.649731e-05	1.521431e-02	4.674342e-07
4.671819e-05	1.526202e-02	4.711146e-07
4.693944e-05	1.530974e-02	4.748128e-07
4.716108e-05	1.535747e-02	4.785287e-07
4.738310e-05	1.540519e-02	4.822624e-07
4.760550e-05	1.545293e-02	4.860139e-07
4.782828e-05	1.550067e-02	4.897834e-07
4.805145e-05	1.554841e-02	4.935707e-07
4.827499e-05	1.559616e-02	4.973760e-07
4.849892e-05	1.564391e-02	5.011992e-07
4.872322e-05	1.569167e-02	5.050405e-07
4.894790e-05	1.573943e-02	5.088998e-07
4.917297e-05	1.578719e-02	5.127771e-07
4.939841e-05	1.583497e-02	5.166726e-07
4.962423e-05	1.588274e-02	5.205862e-07
4.985042e-05	1.593052e-02	5.245180e-07
5.007700e-05	1.597831e-02	5.284679e-07
5.030395e-05	1.602610e-02	5.324361e-07
5.053128e-05	1.607389e-02	5.364226e-07
5.075899e-05	1.612169e-02	5.404273e-07
5.098707e-05	1.616950e-02	5.444504e-07
5.121552e-05	1.621730e-02	5.484919e-07
5.144436e-05	1.626512e-02	5.525517e-07
5.167357e-05	1.631294e-02	5.566300e-07
5.190315e-05	1.636076e-02	5.607267e-07
5.213311e-05	1.640859e-02	5.648420e-07
5.236344e-05	1.645642e-02	5.689757e-07
5.259414e-05	1.650426e-02	5.731280e-07
5.282522e-05	1.655210e-02	5.772989e-07
5.305667e-05	1.659994e-02	5.814884e-07
5.328850e-05	1.664780e-02	5.856966e-07
5.352069e-05	1.669565e-02	5.899235e-07
5.375326e-05	1.674351e-02	5.941691e-07
5.398620e-05	1.679138e-02	5.984334e-07
5.421952e-05	1.683925e-02	6.027165e-07
5.445320e-05	1.688712e-02	6.070185e-07
5.468725e-05	1.693500e-02	6.113393e-07
5.492168e-05	1.698289e-02	6.156789e-07
5.515647e-05	1.703077e-02	6.200375e-07
5.539164e-05	1.707867e-02	6.244150e-07
5.562717e-05	1.712657e-02	6.288115e-07
5.586308e-05	1.717447e-02	6.332271e-07
5.609935e-05	1.722238e-02	6.376616e-07
5.633599e-05	1.727029e-02	6.421153e-07
5.657300e-05	1.731821e-02	6.465880e-07
5.681038e-05	1.736613e-02	6.510799e-07
5.704812e-05	1.741406e-02	6.555909e-07
5.728624e-05	1.746199e-02	6.601212e-07
5.752472e-05	1.750992e-02	6.646706e-07
5.776356e-05	1.755786e-02	6.692394e-07
5.800278e-05	1.760581e-02	6.738274e-07
5.824236e-05	1.765376e-02	6.784348e-07
5.848230e-05	1.770171e-02	6.830615e-07
5.872261e-05	1.774967e-02	6.877077e-07
5.896329e-05	1.779764e-02	6.923732e-07
5.920433e-05	1.784561e-02	6.970583e-07
5.944574e-05	1.789358e-02	7.017628e-07
5.968751e-05	1.794156e-02	7.064868e-07
5.992964e-05	1.798954e-02	7.112304e-07
6.017214e-05	1.803753e-02	7.159935e-07
6.041501e-05	1.808552e-02	7.207763e-07
6.065823e-05	1.813352e-02	7.255788e-07
6.090182e-05	1.818152e-02	7.304009e-07
6.114577e-05	1.822953e-02	7.352427e-07
6.139009e-05	1.827754e-02	7.401043e-07
6.163476e-05	1.832556e-02	7.449856e-07
6.187980e-05	1.837358e-02	7.498868e-07
6.212520e-05	1.842160e-02	7.548078e-07
6.237096e-05	1.846963e-02	7.597487e-07
6.261709e-05	1.851767e-02	7.647094e-07
6.286357e-05	1.856571e-02	7.696902e-07
6.311042e-05	1.861375e-02	7.746908e-07
6.335762e-05	1.866180e-02	7.797115e-07
6.360518e-05	1.870986e-02	7.847522e-07
6.385311e-05	1.875792e-02	7.898130e-07
6.410139e-05	1.880598e-02	7.948938e-07
6.435004e-05	1.885405e-02	7.999948e-07
6.459904e-05	1.890212e-02	8.051160e-07
6.484840e-05	1.895020e-02	8.102573e-07
6.509812e-05	1.899828e-02	8.154189e-07
6.534820e-05	1.904637e-02	8.206007e-07
6.559863e-05	1.909446e-02	8.258027e-07
6.584943e-05	1.914256e-02	8.310251e-07
6.610058e-05	1.919066e-02	8.362679e-07
6.635209e-05	1.923877e-02	8.415310e-07
6.660395e-05	1.928688e-02	8.468145e-07
6.685618e-05	1.933499e-02	8.521185e-07
6.710875e-05	1.938311e-02	8.574429e-07
6.736169e-05	1.943124e-02	8.627879e-07
6.761498e-05	1.947937e-02	8.681534e-07
6.786863e-05	1.952750e-02	8.735394e-07
6.812263e-05	1.957564e-02	8.789461e-07
6.837699e-05	1.962378e-02	8.843733e-07
6.863170e-05	1.967193e-02	8.898213e-07
6.888677e-05	1.972009e-02	8.952899e-07
6.914219e-05	1.976825e-02	9.007793e-07
6.939797e-05	1.981641e-02	9.062894e-07
6.965410e-05	1.986458e-02	9.118202e-07
6.991058e-05	1.991275e-02	9.173720e-07
7.016742e-05	1.996093e-02	9.229445e-07
7.042461e-05	2.000911e-02	9.285379e-07
7.068215e-05	2.005729e-02	9.341523e-07
7.094005e-05	2.010549e-02	9.397876e-07
7.119830e-05	2.015368e-02	9.454438e-07
7.145691e-05	2.020188e-02	9.511211e-07
7.171586e-05	2.025009e-02	9.568194e-07
7.197517e-05	2.029830e-02	9.625388e-07
7.223483e-05	2.034651e-02	9.682793e-07
7.249484e-05	2.039473e-02	9.740409e-07
7.275520e-05	2.044296e-02	9.798236e-07
7.301591e-05	2.049119e-02	9.856276e-07
7.327697e-05	2.053942e-02	9.914527e-07
7.353839e-05	2.058766e-02	9.972992e-07
7.380015e-05	2.063590e-02	1.003167e-06
7.406227e-05	2.068415e-02	1.009056e-06
7.432473e-05	2.073240e-02	1.014966e-06
7.458755e-05	2.078066e-02	1.020898e-06
7.485071e-05	2.082892e-02	1.026851e-06
7.511423e-05	2.087719e-02	1.032826e-06
7.537809e-05	2.092546e-02	1.038822e-06
7.564230e-05	2.097374e-02	1.044840e-06
7.590686e-05	2.102202e-02	1.050879e-06
7.617177e-05	2.107031e-02	1.056939e-06
7.643703e-05	2.111860e-02	1.063022e-06
7.670264e-05	2.116690e-02	1.069126e-06
7.696859e-05	2.121520e-02	1.075251e-06
7.723489e-05	2.126350e-02	1.081398e-06
7.750154e-05	2.131181e-02	1.087567e-06
7.776854e-05	2.136013e-02	1.093758e-06
7.803588e-05	2.140845e-02	1.099971e-06
7.830357e-05	2.145677e-02	1.106205e-06
7.857161e-05	2.150510e-02	1.112461e-06
7.883999e-05	2.155343e-02	1.118739e-06
7.910872e-05	2.160177e-02	1.125039e-06
7.937780e-05	2.165011e-02	1.131361e-06
7.964722e-05	2.169846e-02	1.137705e-06
7.991698e-05	2.174681e-02	1.144071e-06
8.018710e-05	2.179517e-02	1.150459e-06
8.045756e-05	2.184353e-02	1.156869e-06
8.072836e-05	2.189190e-02	1.163301e-06
8.099951e-05	2.194027e-02	1.169755e-06
8.127100e-05	2.198865e-02	1.176231e-06
8.154284e-05	2.203703e-02	1.182730e-06
8.181502e-05	2.208542e-02	1.189250e-06
8.208755e-05	2.213381e-02	1.195793e-06
8.236042e-05	2.218220e-02	1.202359e-06
8.263363e-05	2.223060e-02	1.208946e-06
8.290719e-05	2.227901e-02	1.215556e-06
8.318109e-05	2.232742e-02	1.222188e-06
8.345533e-05	2.237583e-02	1.228843e-06
8.372992e-05	2.242425e-02	1.235520e-06
8.400485e-05	2.247268e-02	1.242220e-06
8.428012e-05	2.252110e-02	1.248942e-06
8.455574e-05	2.256954e-02	1.255686e-06
8.483170e-05	2.261798e-02	1.262454e-06
8.510800e-05	2.266642e-02	1.269243e-06
8.538464e-05	2.271487e-02	1.276056e-06
8.566162e-05	2.276332e-02	1.282891e-06
8.593895e-05	2.281178e-02	1.289748e-06
8.621661e-05	2.286024e-02	1.296629e-06
8.649462e-05	2.290871e-02	1.303532e-06
8.677297e-05	2.295718e-02	1.310458e-06
8.705166e-05	2.300565e-02	1.317406e-06
8.733069e-05	2.305414e-02	1.324378e-06
8.761006e-05	2.310262e-02	1.331372e-06
8.788977e-05	2.315111e-02	1.338390e-06
8.816982e-05	2.319961e-02	1.345430e-06
8.845021e-05	2.324811e-02	1.352493e-06
8.873094e-05	2.329661e-02	1.359579e-06
8.901202e-05	2.334512e-02	1.366688e-06
8.929343e-05	2.339364e-02	1.373820e-06
8.957518e-05	2.344216e-02	1.380976e-06
8.985727e-05	2.349068e-02	1.388154e-06
9.013969e-05	2.353921e-02	1.395356e-06
9.042246e-05	2.358774e-02	1.402580e-06
9.070557e-05	2.363628e-02	1.409828e-06
9.098901e-05	2.368482e-02	1.417099e-06
9.127279e-05	2.373337e-02	1.424394e-06
9.155691e-05	2.378193e-02	1.431711e-06
9.184137e-05	2.383048e-02	1.439052e-06
9.212617e-05	2.387905e-02	1.446417e-06
9.241130e-05	2.392761e-02	1.453805e-06
9.269678e-05	2.397618e-02	1.461216e-06
9.298258e-05	2.402476e-02	1.468650e-06
9.326873e-05	2.407334e-02	1.476108e-06
9.355521e-05	2.412193e-02	1.483590e-06
9.384204e-05	2.417052e-02	1.491095e-06
9.412919e-05	2.421911e-02	1.498624e-06
9.441669e-05	2.426771e-02	1.506176e-06
9.470452e-05	2.431632e-02	1.513752e-06
9.499268e-05	2.436493e-02	1.521352e-06
9.528119e-05	2.441354e-02	1.528975e-06
9.557003e-05	2.446216e-02	1.536622e-06
9.585920e-05	2.451079e-02	1.544293e-06
9.614871e-05	2.455942e-02	1.551987e-06
9.643856e-05	2.460805e-02	1.559705e-06
9.672874e-05	2.465669e-02	1.567448e-06
9.701925e-05	2.470533e-02	1.575214e-06
9.731011e-05	2.475398e-02	1.583004e-06
9.760129e-05	2.480263e-02	1.590817e-06
9.789281e-05	2.485129e-02	1.598655e-06
9.818467e-05	2.489995e-02	1.606517e-06
9.847686e-05	2.494862e-02	1.614403e-06
9.876938e-05	2.499729e-02	1.622313e-06
9.906224e-05	2.504597e-02	1.630247e-06
9.935544e-05	2.509465e-02	1.638205e-06
9.964896e-05	2.514334e-02	1.646187e-06
9.994282e-05	2.519203e-02	1.654194e-06
1.002370e-04	2.524073e-02	1.662224e-06
1.005315e-04	2.528943e-02	1.670279e-06
1.008264e-04	2.533813e-02	1.678358e-06
1.011216e-04	2.538684e-02	1.686462e-06
1.014171e-04	2.543556e-02	1.694590e-06
1.017130e-04	2.548428e-02	1.702742e-06
1.020092e-04	2.553300e-02	1.710918e-06
1.023057e-04	2.558173e-02	1.719119e-06
1.026026e-04	2.563046e-02	1.727345e-06
1.028998e-04	2.567920e-02	1.735595e-06
1.031973e-04	2.572795e-02	1.743869e-06
1.034951e-04	2.577670e-02	1.752168e-06
1.037933e-04	2.582545e-02	1.760491e-06
1.040918e-04	2.587421e-02	1.768840e-06
1.043907e-04	2.592297e-02	1.777212e-06
1.046899e-04	2.597174e-02	1.785610e-06
1.049894e-04	2.602051e-02	1.794032e-06
1.052892e-04	2.606929e-02	1.802479e-06
1.055894e-04	2.611807e-02	1.810950e-06
1.058899e-04	2.616686e-02	1.819447e-06
1.061908e-04	2.621565e-02	1.827968e-06
1.064919e-04	2.626444e-02	1.836514e-06
1.067934e-04	2.631325e-02	1.845085e-06
1.070953e-04	2.636205e-02	1.853681e-06
1.073974e-04	2.641086e-02	1.862301e-06
1.076999e-04	2.645968e-02	1.870947e-06
1.080027e-04	2.650850e-02	1.879618e-06
1.083059e-04	2.655732e-02	1.888314e-06
1.086094e-04	2.660615e-02	1.897034e-06
1.089132e-04	2.665499e-02	1.905780e-06
1.092173e-04	2.670383e-02	1.914551e-06
1.095218e-04	2.675267e-02	1.923347e-06
1.098266e-04	2.680152e-02	1.932169e-06
1.101317e-04	2.685037e-02	1.941015e-06
1.104372e-04	2.689923e-02	1.949887e-06
1.107429e-04	2.694810e-02	1.958784e-06
1.110491e-04	2.699696e-02	1.967707e-06
1.113555e-04	2.704584e-02	1.976654e-06
1.116623e-04	2.709472e-02	1.985627e-06
1.119694e-04	2.714360e-02	1.994626e-06
1.122768e-04	2.719249e-02	2.003650e-06
1.125846e-04	2.724138e-02	2.012699e-06
1.128926e-04	2.729028e-02	2.021774e-06
1.132011e-04	2.733918e-02	2.030874e-06
1.135098e-04	2.738808e-02	2.040000e-06
1.138189e-04	2.743700e-02	2.049151e-06
1.141283e-04	2.748591e-02	2.058329e-06
1.144380e-04	2.753483e-02	2.067531e-06
1.147480e-04	2.758376e-02	2.076760e-06
1.150584e-04	2.763269e-02	2.086014e-06
1.153691e-04	2.768162e-02	2.095293e-06
1.156802e-04	2.773056e-02	2.104599e-06
1.159915e-04	2.777951e-02	2.113930e-06
1.163032e-04	2.782846e-02	2.123287e-06
1.166152e-04	2.787741e-02	2.132670e-06
1.169276e-04	2.792637e-02	2.142079e-06
1.172402e-04	2.797534e-02	2.151514e-06
1.175532e-04	2.802431e-02	2.160975e-06
1.178666e-04	2.807328e-02	2.170461e-06
1.181802e-04	2.812226e-02	2.179974e-06
1.184942e-04	2.817124e-02	2.189513e-06
1.188085e-04	2.822023e-02	2.199077e-06
1.191231e-04	2.826922e-02	2.208668e-06
1.194380e-04	2.831822e-02	2.218285e-06
1.197533e-04	2.836722e-02	2.227928e-06
1.200689e-04	2.841623e-02	2.237597e-06
1.203848e-04	2.846524e-02	2.247293e-06
1.207011e-04	2.851426e-02	2.257015e-06
1.210177e-04	2.856328e-02	2.266763e-06
1.213346e-04	2.861231e-02	2.276537e-06
1.216518e-04	2.866134e-02	2.286338e-06
1.219694e-04	2.871038e-02	2.296165e-06
1.222872e-04	2.875942e-02	2.306018e-06
1.226054e-04	2.880846e-02	2.315898e-06
1.229240e-04	2.885752e-02	2.325804e-06
1.232428e-04	2.890657e-02	2.335737e-06
1.235620e-04	2.895563e-02	2.345696e-06
1.238815e-04	2.900470e-02	2.355682e-06
1.242013e-04	2.905377e-02	2.365694e-06
1.245215e-04	2.910284e-02	2.375733e-06
1.248419e-04	2.915192e-02	2.385799e-06
1.251627e-04	2.920101e-02	2.395891e-06
1.254839e-04	2.925009e-02	2.406010e-06
1.258053e-04	2.929919e-02	2.416155e-06
1.261271e-04	2.934829e-02	2.426328e-06
1.264492e-04	2.939739e-02	2.436527e-06
1.267716e-04	2.944650e-02	2.446753e-06
1.270943e-04	2.949561e-02	2.457006e-06
1.274174e-04	2.954473e-02	2.467286e-06
1.277407e-04	2.959385e-02	2.477592e-06
1.280645e-04	2.964298e-02	2.487926e-06
1.283885e-04	2.969211e-02	2.498286e-06
1.287128e-04	2.974125e-02	2.508674e-06
1.290375e-04	2.979039e-02	2.519088e-06
1.293625e-04	2.983954e-02	2.529530e-06
1.296878e-04	2.988869e-02	2.539999e-06
1.300135e-04	2.993785e-02	2.550495e-06
1.303394e-04	2.998701e-02	2.561017e-06
1.306657e-04	3.003618e-02	2.571568e-06
1.309923e-04	3.008535e-02	2.582145e-06
1.313193e-04	3.013452e-02	2.592749e-06
1.316465e-04	3.018370e-02	2.603381e-06
1.319741e-04	3.023289e-02	2.614040e-06
1.323020e-04	3.028208e-02	2.624727e-06
1.326302e-04	3.033128e-02	2.635441e-06
1.329587e-04	3.038048e-02	2.646182e-06
1.332876e-04	3.042968e-02	2.656950e-06
1.336168e-04	3.047889e-02	2.667746e-06
1.339463e-04	3.052811e-02	2.678570e-06
1.342761e-04	3.057732e-02	2.689421e-06
1.346063e-04	3.062655e-02	2.700300e-06
1.349367e-04	3.067578e-02	2.711206e-06
1.352675e-04	3.072501e-02	2.722140e-06
1.355986e-04	3.077425e-02	2.733101e-06
1.359301e-04	3.082349e-02	2.744090e-06
1.362618e-04	3.087274e-02	2.755107e-06
1.365939e-04	3.092199e-02	2.766151e-06
1.369263e-04	3.097125e-02	2.777223e-06
1.372590e-04	3.102052e-02	2.788323e-06
1.375920e-04	3.106978e-02	2.799451e-06
1.379254e-04	3.111906e-02	2.810607e-06
1.382590e-04	3.116833e-02	2.821790e-06
1.385930e-04	3.121761e-02	2.833001e-06
1.389274e-04	3.126690e-02	2.844241e-06
1.392620e-04	3.131619e-02	2.855508e-06
1.395969e-04	3.136549e-02	2.866803e-06
1.399322e-04	3.141479e-02	2.878126e-06
1.402678e-04	3.146410e-02	2.889478e-06
1.406037e-04	3.151341e-02	2.900857e-06
1.409400e-04	3.156272e-02	2.912265e-06
1.412765e-04	3.161204e-02	2.923700e-06
1.416134e-04	3.166137e-02	2.935164e-06
1.419506e-04	3.171070e-02	2.946656e-06
1.422881e-04	3.176004e-02	2.958176e-06
1.426259e-04	3.180938e-02	2.969725e-06
1.429641e-04	3.185872e-02	2.981302e-06
1.433025e-04	3.190807e-02	2.992907e-06
1.436413e-04	3.195743e-02	3.004540e-06
1.439804e-04	3.200678e-02	3.016202e-06
1.443198e-04	3.205615e-02	3.027893e-06
1.446596e-04	3.210552e-02	3.039611e-06
1.449996e-04	3.215489e-02	3.051358e-06
1.453400e-04	3.220427e-02	3.063134e-06
1.456807e-04	3.225365e-02	3.074938e-06
1.460217e-04	3.230304e-02	3.086771e-06
1.463631e-04	3.235244e-02	3.098633e-06
1.467047e-04	3.240183e-02	3.110523e-06
1.470467e-04	3.245124e-02	3.122441e-06
1.473890e-04	3.250064e-02	3.134388e-06
1.477316e-04	3.255006e-02	3.146365e-06
1.480745e-04	3.259947e-02	3.158369e-06
1.484177e-04	3.264890e-02	3.170403e-06
1.487613e-04	3.269832e-02	3.182465e-06
1.491052e-04	3.274776e-02	3.194556e-06
1.494494e-04	3.279719e-02	3.206677e-06
1.497939e-04	3.284663e-02	3.218825e-06
1.501387e-04	3.289608e-02	3.231003e-06
1.504839e-04	3.294553e-02	3.243210e-06
1.508293e-04	3.299499e-02	3.255446e-06
1.511751e-04	3.304445e-02	3.267711e-06
1.515212e-04	3.309391e-02	3.280005e-06
1.518676e-04	3.314339e-02	3.292328e-06
1.522143e-04	3.319286e-02	3.304680e-06
1.525614e-04	3.324234e-02	3.317061e-06
1.529088e-04	3.329183e-02	3.329471e-06
1.532564e-04	3.334132e-02	3.341911e-06
1.536044e-04	3.339081e-02	3.354380e-06
1.539528e-04	3.344031e-02	3.366878e-06
1.543014e-04	3.348982e-02	3.379405e-06
1.546504e-04	3.353932e-02	3.391962e-06
1.549996e-04	3.358884e-02	3.404548e-06
1.553492e-04	3.363836e-02	3.417163e-06
1.556991e-04	3.368788e-02	3.429808e-06
1.560493e-04	3.373741e-02	3.442482e-06
1.563998e-04	3.378694e-02	3.455186e-06
1.567507e-04	3.383648e-02	3.467919e-06
1.571019e-04	3.388603e-02	3.480682e-06
1.574533e-04	3.393557e-02	3.493474e-06
1.578051e-04	3.398513e-02	3.506296e-06
1.581572e-04	3.403469e-02	3.519147e-06
1.585097e-04	3.408425e-02	3.532028e-06
1.588624e-04	3.413382e-02	3.544939e-06
1.592155e-04	3.418339e-02	3.557880e-06
1.595688e-04	3.423297e-02	3.570850e-06
1.599225e-04	3.428255e-02	3.583850e-06
1.602765e-04	3.433214e-02	3.596880e-06
1.606309e-04	3.438173e-02	3.609939e-06
1.609855e-04	3.443132e-02	3.623029e-06
1.613405e-04	3.448093e-02	3.636148e-06
1.616957e-04	3.453053e-02	3.649298e-06
1.620513e-04	3.458014e-02	3.662477e-06
1.624072e-04	3.462976e-02	3.675686e-06
1.627634e-04	3.467938e-02	3.688925e-06
1.631199e-04	3.472901e-02	3.702195e-06
1.634768e-04	3.477864e-02	3.715494e-06
1.638339e-04	3.482827e-02	3.728824e-06
1.641914e-04	3.487791e-02	3.742183e-06
1.645492e-04	3.492756e-02	3.755573e-06
1.649073e-04	3.497721e-02	3.768993e-06
1.652657e-04	3.502686e-02	3.782443e-06
1.656244e-04	3.507652e-02	3.795923e-06
1.659835e-04	3.512619e-02	3.809434e-06
1.663428e-04	3.517586e-02	3.822975e-06
1.667025e-04	3.522553e-02	3.836547e-06
1.670625e-04	3.527521e-02	3.850148e-06
1.674228e-04	3.532490e-02	3.863780e-06
1.677834e-04	3.537458e-02	3.877443e-06
1.681444e-04	3.542428e-02	3.891136e-06
1.685056e-04	3.547398e-02	3.904860e-06
1.688672e-04	3.552368e-02	3.918614e-06
1.692290e-04	3.557339e-02	3.932398e-06
1.695912e-04	3.562310e-02	3.946214e-06
1.699537e-04	3.567282e-02	3.960059e-06
1.703165e-04	3.572254e-02	3.973936e-06
1.706797e-04	3.577227e-02	3.987843e-06
1.710431e-04	3.582201e-02	4.001781e-06
1.714069e-04	3.587174e-02	4.015749e-06
1.717709e-04	3.592149e-02	4.029749e-06
1.721353e-04	3.597123e-02	4.043779e-06
1.725000e-04	3.602099e-02	4.057840e-06
1.728650e-04	3.607074e-02	4.071932e-06
1.732303e-04	3.612050e-02	4.086054e-06
1.735960e-04	3.617027e-02	4.100208e-06
1.739619e-04	3.622004e-02	4.114393e-06
1.743282e-04	3.626982e-02	4.128608e-06
1.746948e-04	3.631960e-02	4.142855e-06
1.750617e-04	3.636939e-02	4.157132e-06
1.754289e-04	3.641918e-02	4.171441e-06
1.757964e-04	3.646897e-02	4.185781e-06
1.761642e-04	3.651878e-02	4.200152e-06
1.765323e-04	3.656858e-02	4.214554e-06
1.769008e-04	3.661839e-02	4.228987e-06
1.772696e-04	3.666821e-02	4.243451e-06
1.776386e-04	3.671803e-02	4.257947e-06
1.780080e-04	3.676785e-02	4.272474e-06
1.783777e-04	3.681768e-02	4.287032e-06
1.787478e-04	3.686752e-02	4.301622e-06
1.791181e-04	3.691736e-02	4.316243e-06
1.794887e-04	3.696720e-02	4.330896e-06
1.798597e-04	3.701705e-02	4.345579e-06
1.802309e-04	3.706691e-02	4.360295e-06
1.806025e-04	3.711677e-02	4.375042e-06
1.809744e-04	3.716663e-02	4.389820e-06
1.813466e-04	3.721650e-02	4.404630e-06
1.817191e-04	3.726638e-02	4.419471e-06
1.820920e-04	3.731625e-02	4.434344e-06
1.824651e-04	3.736614e-02	4.449249e-06
1.828386e-04	3.741603e-02	4.464185e-06
1.832123e-04	3.746592e-02	4.479154e-06
1.835864e-04	3.751582e-02	4.494153e-06
1.839608e-04	3.756572e-02	4.509185e-06
1.843355e-04	3.761563e-02	4.524248e-06
1.847105e-04	3.766554e-02	4.539344e-06
1.850858e-04	3.771546e-02	4.554471e-06
1.854615e-04	3.776538e-02	4.569630e-06
1.858374e-04	3.781531e-02	4.584821e-06
1.862137e-04	3.786524e-02	4.600043e-06
1.865902e-04	3.791518e-02	4.615298e-06
1.869671e-04	3.796512e-02	4.630585e-06
1.873443e-04	3.801507e-02	4.645904e-06
1.877218e-04	3.806502e-02	4.661255e-06
1.880996e-04	3.811498e-02	4.676638e-06
1.884778e-04	3.816494e-02	4.692053e-06
1.888562e-04	3.821491e-02	4.707500e-06
1.892350e-04	3.826488e-02	4.722980e-06
1.896140e-04	3.831486e-02	4.738492e-06
1.899934e-04	3.836484e-02	4.754036e-06
1.903731e-04	3.841483e-02	4.769612e-06
1.907531e-04	3.846482e-02	4.785220e-06
1.911334e-04	3.851481e-02	4.800861e-06
1.915140e-04	3.856481e-02	4.816535e-06
1.918949e-04	3.861482e-02	4.832240e-06
1.922762e-04	3.866483e-02	4.847978e-06
1.926577e-04	3.871485e-02	4.863749e-06
1.930396e-04	3.876487e-02	4.879552e-06
1.934217e-04	3.881489e-02	4.895388e-06
1.938042e-04	3.886492e-02	4.911256e-06
1.941870e-04	3.891496e-02	4.927157e-06
1.945701e-04	3.896500e-02	4.943090e-06
1.949535e-04	3.901504e-02	4.959056e-06
1.953373e-04	3.906509e-02	4.975055e-06
1.957213e-04	3.911515e-02	4.991086e-06
1.961057e-04	3.916521e-02	5.007150e-06
1.964903e-04	3.921527e-02	5.023247e-06
1.968753e-04	3.926534e-02	5.039377e-06
1.972606e-04	3.931542e-02	5.055539e-06
1.976461e-04	3.936550e-02	5.071735e-06
1.980320e-04	3.941558e-02	5.087963e-06
1.984183e-04	3.946567e-02	5.104224e-06
1.988048e-04	3.951576e-02	5.120518e-06
1.991916e-04	3.956586e-02	5.136845e-06
1.995787e-04	3.961597e-02	5.153205e-06
1.999662e-04	3.966607e-02	5.169599e-06
2.003540e-04	3.971619e-02	5.186025e-06
2.007420e-04	3.976631e-02	5.202484e-06
2.011304e-04	3.981643e-02	5.218977e-06
2.015191e-04	3.986656e-02	5.235502e-06
2.019081e-04	3.991669e-02	5.252061e-06
2.022974e-04	3.996683e-02	5.268653e-06
2.026870e-04	4.001697e-02	5.285278e-06
2.030770e-04	4.006712e-02	5.301937e-06
2.034672e-04	4.011727e-02	5.318629e-06
2.038578e-04	4.016743e-02	5.335354e-06
2.042486e-04	4.021759e-02	5.352113e-06
2.046398e-04	4.026776e-02	5.368905e-06
2.050313e-04	4.031793e-02	5.385730e-06
2.054231e-04	4.036811e-02	5.402589e-06
2.058152e-04	4.041829e-02	5.419482e-06
2.062076e-04	4.046848e-02	5.436408e-06
2.066003e-04	4.051867e-02	5.453367e-06
2.069933e-04	4.056887e-02	5.470360e-06
2.073866e-04	4.061907e-02	5.487387e-06
2.077803e-04	4.066928e-02	5.504447e-06
2.081742e-04	4.071949e-02	5.521541e-06
2.085685e-04	4.076970e-02	5.538669e-06
2.089631e-04	4.081992e-02	5.555831e-06
2.093580e-04	4.087015e-02	5.573026e-06
2.097532e-04	4.092038e-02	5.590255e-06
2.101487e-04	4.097062e-02	5.607518e-06
2.105445e-04	4.102086e-02	5.624815e-06
2.109406e-04	4.107111e-02	5.642146e-06
2.113370e-04	4.112136e-02	5.659510e-06
2.117338e-04	4.117161e-02	5.676909e-06
2.121308e-04	4.122187e-02	5.694341e-06
2.125282e-04	4.127214e-02	5.711808e-06
2.129258e-04	4.132241e-02	5.729309e-06
2.133238e-04	4.137268e-02	5.746843e-06
2.137221e-04	4.142296e-02	5.764412e-06
2.141207e-04	4.147325e-02	5.782015e-06
2.145196e-04	4.152354e-02	5.799652e-06
2.149188e-04	4.157383e-02	5.817323e-06
2.153183e-04	4.162413e-02	5.835029e-06
2.157182e-04	4.167444e-02	5.852769e-06
2.161183e-04	4.172475e-02	5.870543e-06
2.165188e-04	4.177506e-02	5.888351e-06
2.169195e-04	4.182538e-02	5.906194e-06
2.173206e-04	4.187571e-02	5.924071e-06
2.177219e-04	4.192604e-02	5.941983e-06
2.181236e-04	4.197637e-02	5.959929e-06
2.185256e-04	4.202671e-02	5.977909e-06
2.189279e-04	4.207705e-02	5.995924e-06
2.193305e-04	4.212740e-02	6.013974e-06
2.197334e-04	4.217776e-02	6.032058e-06
2.201367e-04	4.222812e-02	6.050177e-06
2.205402e-04	4.227848e-02	6.068330e-06
2.209440e-04	4.232885e-02	6.086518e-06
2.213482e-04	4.237922e-02	6.104741e-06
2.217527e-04	4.242960e-02	6.122998e-06
2.221574e-04	4.247998e-02	6.141290e-06
2.225625e-04	4.253037e-02	6.159617e-06
2.229679e-04	4.258077e-02	6.177979e-06
2.233736e-04	4.263116e-02	6.196376e-06
2.237796e-04	4.268157e-02	6.214807e-06
2.241859e-04	4.273197e-02	6.233274e-06
2.245925e-04	4.278239e-02	6.251775e-06
2.249994e-04	4.283281e-02	6.270311e-06
2.254067e-04	4.288323e-02	6.288883e-06
2.258142e-04	4.293366e-02	6.307489e-06
2.262221e-04	4.298409e-02	6.326130e-06
2.266302e-04	4.303453e-02	6.344807e-06
2.270387e-04	4.308497e-02	6.363518e-06
2.274475e-04	4.313542e-02	6.382265e-06
2.278565e-04	4.318587e-02	6.401047e-06
2.282659e-04	4.323633e-02	6.419864e-06
2.286756e-04	4.328679e-02	6.438716e-06
2.290856e-04	4.333725e-02	6.457604e-06
2.294959e-04	4.338773e-02	6.476527e-06
2.299066e-04	4.343820e-02	6.495485e-06
2.303175e-04	4.348869e-02	6.514479e-06
2.307287e-04	4.353917e-02	6.533508e-06
2.311403e-04	4.358966e-02	6.552573e-06
2.315521e-04	4.364016e-02	6.571672e-06
2.319643e-04	4.369066e-02	6.590808e-06
2.323768e-04	4.374117e-02	6.609979e-06
2.327895e-04	4.379168e-02	6.629185e-06
2.332026e-04	4.384220e-02	6.648427e-06
2.336160e-04	4.389272e-02	6.667705e-06
2.340297e-04	4.394324e-02	6.687018e-06
2.344437e-04	4.399378e-02	6.706367e-06
2.348580e-04	4.404431e-02	6.725752e-06
2.352727e-04	4.409485e-02	6.745173e-06
2.356876e-04	4.414540e-02	6.764629e-06
2.361028e-04	4.419595e-02	6.784121e-06
2.365184e-04	4.424651e-02	6.803649e-06
2.369342e-04	4.429707e-02	6.823212e-06
2.373504e-04	4.434763e-02	6.842812e-06
2.377669e-04	4.439820e-02	6.862447e-06
2.381837e-04	4.444878e-02	6.882119e-06
2.386007e-04	4.449936e-02	6.901826e-06
2.390181e-04	4.454994e-02	6.921570e-06
2.394358e-04	4.460053e-02	6.941349e-06
2.398538e-04	4.465113e-02	6.961165e-06
2.402721e-04	4.470173e-02	6.981017e-06
2.406908e-04	4.475234e-02	7.000904e-06
2.411097e-04	4.480295e-02	7.020828e-06
2.415289e-04	4.485356e-02	7.040788e-06
2.419485e-04	4.490418e-02	7.060785e-06
2.423683e-04	4.495481e-02	7.080818e-06
2.427885e-04	4.500544e-02	7.100887e-06
2.432090e-04	4.505607e-02	7.120992e-06
2.436297e-04	4.510671e-02	7.141133e-06
2.440508e-04	4.515735e-02	7.161311e-06
2.444722e-04	4.520800e-02	7.181526e-06
2.448939e-04	4.525866e-02	7.201777e-06
2.453159e-04	4.530932e-02	7.222064e-06
2.457382e-04	4.535998e-02	7.242388e-06
2.461608e-04	4.541065e-02	7.262748e-06
2.465837e-04	4.546133e-02	7.283145e-06
2.470070e-04	4.551201e-02	7.303579e-06
2.474305e-04	4.556269e-02	7.324049e-06
2.478543e-04	4.561338e-02	7.344556e-06
2.482785e-04	4.566407e-02	7.365099e-06
2.487030e-04	4.571477e-02	7.385680e-06
2.491277e-04	4.576548e-02	7.406297e-06
2.495528e-04	4.581619e-02	7.426951e-06
2.499782e-04	4.586690e-02	7.447641e-06
2.504039e-04	4.591762e-02	7.468369e-06
2.508299e-04	4.596834e-02	7.489133e-06
2.512562e-04	4.601907e-02	7.509934e-06
2.516828e-04	4.606980e-02	7.530772e-06
2.521097e-04	4.612054e-02	7.551648e-06
2.525369e-04	4.617129e-02	7.572560e-06
2.529644e-04	4.622203e-02	7.593509e-06
2.533923e-04	4.627279e-02	7.614495e-06
2.538204e-04	4.632355e-02	7.635519e-06
2.542489e-04	4.637431e-02	7.656579e-06
2.546776e-04	4.642508e-02	7.677677e-06
2.551067e-04	4.647585e-02	7.698812e-06
2.555360e-04	4.652663e-02	7.719984e-06
2.559657e-04	4.657741e-02	7.741193e-06
2.563957e-04	4.662820e-02	7.762440e-06
2.568260e-04	4.667899e-02	7.783724e-06
2.572566e-04	4.672979e-02	7.805045e-06
2.576875e-04	4.678059e-02	7.826403e-06
2.581187e-04	4.683140e-02	7.847799e-06
2.585502e-04	4.688222e-02	7.869233e-06
2.589820e-04	4.693303e-02	7.890704e-06
2.594142e-04	4.698386e-02	7.912212e-06
2.598466e-04	4.703468e-02	7.933758e-06
2.602794e-04	4.708552e-02	7.955342e-06
2.607124e-04	4.713635e-02	7.976963e-06
2.611458e-04	4.718720e-02	7.998622e-06
2.615794e-04	4.723804e-02	8.020318e-06
2.620134e-04	4.728890e-02	8.042052e-06
2.624477e-04	4.733975e-02	8.063824e-06
2.628823e-04	4.739062e-02	8.085634e-06
2.633171e-04	4.744148e-02	8.107481e-06
2.637523e-04	4.749236e-02	8.129366e-06
2.641879e-04	4.754323e-02	8.151289e-06
2.646237e-04	4.759412e-02	8.173250e-06
2.650598e-04	4.764500e-02	8.195249e-06
2.654962e-04	4.769590e-02	8.217285e-06
2.659329e-04	4.774679e-02	8.239360e-06
2.663700e-04	4.779769e-02	8.261473e-06
2.668073e-04	4.784860e-02	8.283623e-06
2.672450e-04	4.789951e-02	8.305812e-06
2.676829e-04	4.795043e-02	8.328039e-06
2.681212e-04	4.800135e-02	8.350304e-06
2.685597e-04	4.805228e-02	8.372607e-06
2.689986e-04	4.810321e-02	8.394948e-06
2.694378e-04	4.815415e-02	8.417328e-06
2.698773e-04	4.820509e-02	8.439746e-06
2.703171e-04	4.825604e-02	8.462202e-06
2.707572e-04	4.830699e-02	8.484696e-06
2.711976e-04	4.835795e-02	8.507229e-06
2.716383e-04	4.840891e-02	8.529800e-06
2.720793e-04	4.845987e-02	8.552409e-06
2.725207e-04	4.851085e-02	8.575057e-06
2.729623e-04	4.856182e-02	8.597744e-06
2.734042e-04	4.861280e-02	8.620468e-06
2.738465e-04	4.866379e-02	8.643232e-06
2.742890e-04	4.871478e-02	8.666034e-06
2.747319e-04	4.876578e-02	8.688874e-06
2.751751e-04	4.881678e-02	8.711754e-06
2.756185e-04	4.886779e-02	8.734671e-06
2.760623e-04	4.891880e-02	8.757628e-06
2.765064e-04	4.896981e-02	8.780623e-06
2.769508e-04	4.902083e-02	8.803657e-06
2.773955e-04	4.907186e-02	8.826730e-06
2.778405e-04	4.912289e-02	8.849841e-06
2.782858e-04	4.917393e-02	8.872992e-06
2.787314e-04	4.922497e-02	8.896181e-06
2.791773e-04	4.927602e-02	8.919409e-06
2.796236e-04	4.932707e-02	8.942677e-06
2.800701e-04	4.937812e-02	8.965983e-06
2.805169e-04	4.942918e-02	8.989328e-06
2.809641e-04	4.948025e-02	9.012712e-06
2.814115e-04	4.953132e-02	9.036135e-06
2.818593e-04	4.958240e-02	9.059597e-06
2.823074e-04	4.963348e-02	9.083099e-06
2.827557e-04	4.968456e-02	9.106639e-06
2.832044e-04	4.973565e-02	9.130219e-06
2.836534e-04	4.978675e-02	9.153838e-06
2.841027e-04	4.983785e-02	9.177496e-06
2.845523e-04	4.988896e-02	9.201194e-06
2.850022e-04	4.994007e-02	9.224930e-06
2.854524e-04	4.999118e-02	9.248707e-06
2.859029e-04	5.004230e-02	9.272522e-06
2.863537e-04	5.009343e-02	9.296377e-06
2.868049e-04	5.014456e-02	9.320271e-06
2.872563e-04	5.019570e-02	9.344205e-06
2.877080e-04	5.024684e-02	9.368179e-06
2.881601e-04	5.029798e-02	9.392192e-06
2.886124e-04	5.034913e-02	9.416244e-06
2.890651e-04	5.040029e-02	9.440336e-06
2.895181e-04	5.045145e-02	9.464468e-06
2.899713e-04	5.050261e-02	9.488639e-06
2.904249e-04	5.055379e-02	9.512850e-06
2.908788e-04	5.060496e-02	9.537101e-06
2.913330e-04	5.065614e-02	9.561391e-06
2.917875e-04	5.070733e-02	9.585722e-06
2.922423e-04	5.075852e-02	9.610092e-06
2.926974e-04	5.080971e-02	9.634502e-06
2.931528e-04	5.086091e-02	9.658951e-06
2.936085e-04	5.091212e-02	9.683441e-06
2.940646e-04	5.096333e-02	9.707971e-06
2.945209e-04	5.101454e-02	9.732540e-06
2.949775e-04	5.106577e-02	9.757150e-06
2.954345e-04	5.111699e-02	9.781800e-06
2.958917e-04	5.116822e-02	9.806490e-06
2.963493e-04	5.121946e-02	9.831219e-06
2.968071e-04	5.127070e-02	9.855989e-06
2.972653e-04	5.132194e-02	9.880800e-06
2.977238e-04	5.137319e-02	9.905650e-06
2.981826e-04	5.142445e-02	9.930541e-06
2.986417e-04	5.147571e-02	9.955471e-06
2.991011e-04	5.152697e-02	9.980443e-06
2.995608e-04	5.157824e-02	1.000545e-05
3.000208e-04	5.162952e-02	1.003051e-05
3.004811e-04	5.168080e-02	1.005560e-05
3.009417e-04	5.173208e-02	1.008073e-05
3.014026e-04	5.178337e-02	1.010590e-05
3.018639e-04	5.183467e-02	1.013112e-05
3.023254e-04	5.188597e-02	1.015637e-05
3.027872e-04	5.193728e-02	1.018167e-05
3.032494e-04	5.198859e-02	1.020700e-05
3.037118e-04	5.203990e-02	1.023238e-05
3.041746e-04	5.209122e-02	1.025779e-05
3.046377e-04	5.214255e-02	1.028325e-05
3.051011e-04	5.219388e-02	1.030875e-05
3.055647e-04	5.224521e-02	1.033429e-05
3.060287e-04	5.229655e-02	1.035987e-05
3.064930e-04	5.234790e-02	1.038549e-05
3.069576e-04	5.239925e-02	1.041115e-05
3.074225e-04	5.245060e-02	1.043685e-05
3.078877e-04	5.250196e-02	1.046259e-05
3.083532e-04	5.255333e-02	1.048837e-05
3.088191e-04	5.260470e-02	1.051420e-05
3.092852e-04	5.265607e-02	1.054007e-05
3.097516e-04	5.270745e-02	1.056597e-05
3.102184e-04	5.275884e-02	1.059192e-05
3.106854e-04	5.281023e-02	1.061791e-05
3.111528e-04	5.286162e-02	1.064394e-05
3.116204e-04	5.291302e-02	1.067001e-05
3.120884e-04	5.296443e-02	1.069612e-05
3.125567e-04	5.301584e-02	1.072227e-05
3.130253e-04	5.306726e-02	1.074847e-05
3.134941e-04	5.311868e-02	1.077470e-05
3.139633e-04	5.317010e-02	1.080098e-05
3.144328e-04	5.322153e-02	1.082730e-05
3.149026e-04	5.327297e-02	1.085366e-05
3.153727e-04	5.332441e-02	1.088006e-05
3.158432e-04	5.337585e-02	1.090650e-05
3.163139e-04	5.342730e-02	1.093299e-05
3.167849e-04	5.347876e-02	1.095951e-05
3.172562e-04	5.353022e-02	1.098608e-05
3.177279e-04	5.358168e-02	1.101269e-05
3.181998e-04	5.363315e-02	1.103934e-05
3.186721e-04	5.368463e-02	1.106603e-05
3.191447e-04	5.373611e-02	1.109277e-05
3.196175e-04	5.378759e-02	1.111954e-05
3.200907e-04	5.383908e-02	1.114636e-05
3.205642e-04	5.389058e-02	1.117322e-05
3.210380e-04	5.394208e-02	1.120012e-05
3.215120e-04	5.399358e-02	1.122706e-05
3.219864e-04	5.404509e-02	1.125404e-05
3.224611e-04	5.409661e-02	1.128107e-05
3.229362e-04	5.414813e-02	1.130814e-05
3.234115e-04	5.419966e-02	1.133525e-05
3.238871e-04	5.425119e-02	1.136240e-05
3.243630e-04	5.430272e-02	1.138959e-05
3.248392e-04	5.435426e-02	1.141683e-05
3.253158e-04	5.440581e-02	1.144411e-05
3.257926e-04	5.445736e-02	1.147143e-05
3.262698e-04	5.450891e-02	1.149879e-05
3.267472e-04	5.456047e-02	1.152620e-05
3.272250e-04	5.461204e-02	1.155364e-05
3.277031e-04	5.466361e-02	1.158113e-05
3.281815e-04	5.471519e-02	1.160866e-05
3.286601e-04	5.476677e-02	1.163624e-05
3.291391e-04	5.481835e-02	1.166385e-05
3.296184e-04	5.486994e-02	1.169151e-05
3.300980e-04	5.492154e-02	1.171921e-05
3.305780e-04	5.497314e-02	1.174695e-05
3.310582e-04	5.502474e-02	1.177474e-05
3.315387e-04	5.507635e-02	1.180257e-05
3.320195e-04	5.512797e-02	1.183044e-05
3.325007e-04	5.517959e-02	1.185835e-05
3.329821e-04	5.523122e-02	1.188631e-05
3.334638e-04	5.528285e-02	1.191430e-05
3.339459e-04	5.533448e-02	1.194235e-05
3.344283e-04	5.538612e-02	1.197043e-05
3.349109e-04	5.543777e-02	1.199856e-05
3.353939e-04	5.548942e-02	1.202672e-05
3.358772e-04	5.554108e-02	1.205494e-05
3.363608e-04	5.559274e-02	1.208319e-05
3.368447e-04	5.564440e-02	1.211149e-05
3.373289e-04	5.569607e-02	1.213983e-05
3.378134e-04	5.574775e-02	1.216821e-05
3.382982e-04	5.579943e-02	1.219664e-05
3.387833e-04	5.585112e-02	1.222511e-05
3.392687e-04	5.590281e-02	1.225362e-05
3.397544e-04	5.595450e-02	1.228217e-05
3.402405e-04	5.600620e-02	1.231077e-05
3.407268e-04	5.605791e-02	1.233941e-05
3.412135e-04	5.610962e-02	1.236810e-05
3.417004e-04	5.616134e-02	1.239683e-05
3.421877e-04	5.621306e-02	1.242560e-05
3.426753e-04	5.626478e-02	1.245441e-05
3.431631e-04	5.631652e-02	1.248327e-05
3.436513e-04	5.636825e-02	1.251217e-05
3.441398e-04	5.641999e-02	1.254111e-05
3.446286e-04	5.647174e-02	1.257010e-05
3.451177e-04	5.652349e-02	1.259913e-05
3.456071e-04	5.657525e-02	1.262820e-05
3.460968e-04	5.662701e-02	1.265732e-05
3.465869e-04	5.667877e-02	1.268648e-05
3.470772e-04	5.673055e-02	1.271569e-05
3.475678e-04	5.678232e-02	1.274494e-05
3.480588e-04	5.683410e-02	1.277423e-05
3.485500e-04	5.688589e-02	1.280356e-05
3.490416e-04	5.693768e-02	1.283294e-05
3.495334e-04	5.698948e-02	1.286237e-05
3.500256e-04	5.704128e-02	1.289183e-05
3.505181e-04	5.709309e-02	1.292134e-05
3.510109e-04	5.714490e-02	1.295090e-05
3.515040e-04	5.719671e-02	1.298049e-05
3.519973e-04	5.724854e-02	1.301014e-05
3.524910e-04	5.730036e-02	1.303982e-05
3.529851e-04	5.735219e-02	1.306955e-05
3.534794e-04	5.740403e-02	1.309932e-05
3.539740e-04	5.745587e-02	1.312914e-05
3.544689e-04	5.750772e-02	1.315900e-05
3.549642e-04	5.755957e-02	1.318891e-05
3.554597e-04	5.761143e-02	1.321886e-05
3.559556e-04	5.766329e-02	1.324885e-05
3.564517e-04	5.771516e-02	1.327889e-05
3.569482e-04	5.776703e-02	1.330897e-05
3.574449e-04	5.781891e-02	1.333910e-05
3.579420e-04	5.787079e-02	1.336927e-05
3.584394e-04	5.792268e-02	1.339948e-05
3.589371e-04	5.797457e-02	1.342974e-05
3.594351e-04	5.802647e-02	1.346004e-05
3.599334e-04	5.807837e-02	1.349039e-05
3.604320e-04	5.813028e-02	1.352078e-05
3.609309e-04	5.818219e-02	1.355122e-05
3.614301e-04	5.823411e-02	1.358170e-05
3.619297e-04	5.828603e-02	1.361222e-05
3.624295e-04	5.833796e-02	1.364279e-05
3.629297e-04	5.838989e-02	1.367341e-05
3.634301e-04	5.844183e-02	1.370407e-05
3.639309e-04	5.849377e-02	1.373477e-05
3.644319e-04	5.854572e-02	1.376552e-05
3.649333e-04	5.859767e-02	1.379631e-05
3.654350e-04	5.864963e-02	1.382715e-05
3.659370e-04	5.870159e-02	1.385803e-05
3.664393e-04	5.875356e-02	1.388896e-05
3.669419e-04	5.880553e-02	1.391993e-05
3.674448e-04	5.885751e-02	1.395095e-05
3.679480e-04	5.890949e-02	1.398201e-05
3.684515e-04	5.896148e-02	1.401312e-05
3.689553e-04	5.901347e-02	1.404427e-05
3.694595e-04	5.906547e-02	1.407547e-05
3.699639e-04	5.911748e-02	1.410671e-05
3.704687e-04	5.916948e-02	1.413799e-05
3.709737e-04	5.922150e-02	1.416933e-05
3.714791e-04	5.927352e-02	1.420070e-05
3.719848e-04	5.932554e-02	1.423212e-05
3.724908e-04	5.937757e-02	1.426359e-05
3.729970e-04	5.942960e-02	1.429510e-05
3.735036e-04	5.948164e-02	1.432666e-05
3.740105e-04	5.953368e-02	1.435826e-05
3.745177e-04	5.958573e-02	1.438991e-05
3.750253e-04	5.963779e-02	1.442161e-05
3.755331e-04	5.968985e-02	1.445335e-05
3.760412e-04	5.974191e-02	1.448513e-05
3.765497e-04	5.979398e-02	1.451696e-05
3.770584e-04	5.984605e-02	1.454884e-05
3.775674e-04	5.989813e-02	1.458076e-05
3.780768e-04	5.995022e-02	1.461272e-05
3.785865e-04	6.000230e-02	1.464473e-05
3.790964e-04	6.005440e-02	1.467679e-05
3.796067e-04	6.010650e-02	1.470890e-05
3.801173e-04	6.015860e-02	1.474104e-05
3.806282e-04	6.021071e-02	1.477324e-05
3.811394e-04	6.026283e-02	1.480548e-05
3.816509e-04	6.031495e-02	1.483776e-05
3.821628e-04	6.036707e-02	1.487010e-05
3.826749e-04	6.041920e-02	1.490247e-05
3.831873e-04	6.047133e-02	1.493490e-05
3.837001e-04	6.052347e-02	1.496737e-05
3.842131e-04	6.057562e-02	1.499988e-05
3.847265e-04	6.062777e-02	1.503244e-05
3.852401e-04	6.067992e-02	1.506505e-05
3.857541e-04	6.073208e-02	1.509771e-05
3.862684e-04	6.078425e-02	1.513040e-05
3.867830e-04	6.083642e-02	1.516315e-05
3.872979e-04	6.088859e-02	1.519594e-05
3.878131e-04	6.094078e-02	1.522878e-05
3.883286e-04	6.099296e-02	1.526166e-05
3.888444e-04	6.104515e-02	1.529459e-05
3.893605e-04	6.109735e-02	1.532757e-05
3.898769e-04	6.114955e-02	1.536059e-05
3.903937e-04	6.120175e-02	1.539366e-05
3.909107e-04	6.125396e-02	1.542678e-05
3.914281e-04	6.130618e-02	1.545994e-05
3.919457e-04	6.135840e-02	1.549315e-05
3.924637e-04	6.141063e-02	1.552640e-05
3.929820e-04	6.146286e-02	1.555971e-05
3.935006e-04	6.151509e-02	1.559305e-05
3.940195e-04	6.156733e-02	1.562645e-05
3.945387e-04	6.161958e-02	1.565989e-05
3.950582e-04	6.167183e-02	1.569338e-05
3.955780e-04	6.172409e-02	1.572691e-05
3.960981e-04	6.177635e-02	1.576049e-05
3.966186e-04	6.182862e-02	1.579412e-05
3.971393e-04	6.188089e-02	1.582779e-05
3.976604e-04	6.193316e-02	1.586152e-05
3.981817e-04	6.198545e-02	1.589528e-05
3.987034e-04	6.203773e-02	1.592910e-05
3.992254e-04	6.209002e-02	1.596296e-05
3.997477e-04	6.214232e-02	1.599687e-05
4.002702e-04	6.219462e-02	1.603083e-05
4.007931e-04	6.224693e-02	1.606483e-05
4.013164e-04	6.229924e-02	1.609888e-05
4.018399e-04	6.235156e-02	1.613297e-05
4.023637e-04	6.240388e-02	1.616712e-05
4.028878e-04	6.245621e-02	1.620131e-05
4.034123e-04	6.250854e-02	1.623555e-05
4.039370e-04	6.256088e-02	1.626983e-05
4.044621e-04	6.261322e-02	1.630417e-05
4.049874e-04	6.266557e-02	1.633855e-05
4.055131e-04	6.271792e-02	1.637297e-05
4.060391e-04	6.277028e-02	1.640745e-05
4.065654e-04	6.282264e-02	1.644197e-05
4.070920e-04	6.287501e-02	1.647654e-05
4.076189e-04	6.292738e-02	1.651116e-05
4.081461e-04	6.297976e-02	1.654582e-05
4.086736e-04	6.303214e-02	1.658053e-05
4.092014e-04	6.308453e-02	1.661529e-05
4.097296e-04	6.313693e-02	1.665010e-05
4.102580e-04	6.318932e-02	1.668495e-05
4.107868e-04	6.324173e-02	1.671985e-05
4.113158e-04	6.329414e-02	1.675480e-05
4.118452e-04	6.334655e-02	1.678980e-05
4.123749e-04	6.339897e-02	1.682485e-05
4.129049e-04	6.345139e-02	1.685994e-05
4.134352e-04	6.350382e-02	1.689508e-05
4.139658e-04	6.355626e-02	1.693027e-05
4.144967e-04	6.360869e-02	1.696550e-05
4.150279e-04	6.366114e-02	1.700079e-05
4.155595e-04	6.371359e-02	1.703612e-05
4.160913e-04	6.376604e-02	1.707150e-05
4.166235e-04	6.381850e-02	1.710693e-05
4.171559e-04	6.387097e-02	1.714240e-05
4.176887e-04	6.392344e-02	1.717793e-05
4.182218e-04	6.397591e-02	1.721350e-05
4.187552e-04	6.402839e-02	1.724912e-05
4.192888e-04	6.408088e-02	1.728479e-05
4.198228e-04	6.413337e-02	1.732051e-05
4.203572e-04	6.418586e-02	1.735627e-05
4.208918e-04	6.423836e-02	1.739208e-05
4.214267e-04	6.429087e-02	1.742795e-05
4.219619e-04	6.434338e-02	1.746386e-05
4.224975e-04	6.439589e-02	1.749981e-05
4.230334e-04	6.444841e-02	1.753582e-05
4.235695e-04	6.450094e-02	1.757188e-05
4.241060e-04	6.455347e-02	1.760798e-05
4.246428e-04	6.460600e-02	1.764413e-05
4.251799e-04	6.465855e-02	1.768033e-05
4.257173e-04	6.471109e-02	1.771658e-05
4.262550e-04	6.476364e-02	1.775288e-05
4.267930e-04	6.481620e-02	1.778922e-05
4.273313e-04	6.486876e-02	1.782562e-05
4.278700e-04	6.492133e-02	1.786206e-05
4.284089e-04	6.497390e-02	1.789856e-05
4.289482e-04	6.502647e-02	1.793510e-05
4.294877e-04	6.507906e-02	1.797169e-05
4.300276e-04	6.513164e-02	1.800833e-05
4.305678e-04	6.518424e-02	1.804501e-05
4.311083e-04	6.523683e-02	1.808175e-05
4.316491e-04	6.528943e-02	1.811854e-05
4.321902e-04	6.534204e-02	1.815537e-05
4.327316e-04	6.539465e-02	1.819225e-05
4.332733e-04	6.544727e-02	1.822919e-05
4.338154e-04	6.549989e-02	1.826617e-05
4.343577e-04	6.555252e-02	1.830320e-05
4.349004e-04	6.560515e-02	1.834028e-05
4.354434e-04	6.565779e-02	1.837741e-05
4.359866e-04	6.571043e-02	1.841458e-05
4.365302e-04	6.576308e-02	1.845181e-05
4.370741e-04	6.581574e-02	1.848909e-05
4.376183e-04	6.586839e-02	1.852641e-05
4.381628e-04	6.592106e-02	1.856379e-05
4.387077e-04	6.597373e-02	1.860121e-05
4.392528e-04	6.602640e-02	1.863869e-05
4.397982e-04	6.607908e-02	1.867621e-05
4.403440e-04	6.613176e-02	1.871378e-05
4.408901e-04	6.618445e-02	1.875141e-05
4.414364e-04	6.623714e-02	1.878908e-05
4.419831e-04	6.628984e-02	1.882680e-05
4.425301e-04	6.634255e-02	1.886457e-05
4.430774e-04	6.639526e-02	1.890239e-05
4.436250e-04	6.644797e-02	1.894026e-05
4.441729e-04	6.650069e-02	1.897818e-05
4.447212e-04	6.655341e-02	1.901615e-05
4.452697e-04	6.660614e-02	1.905417e-05
4.458186e-04	6.665888e-02	1.909224e-05
4.463677e-04	6.671162e-02	1.913036e-05
4.469172e-04	6.676436e-02	1.916853e-05
4.474670e-04	6.681711e-02	1.920675e-05
4.480171e-04	6.686987e-02	1.924502e-05
4.485675e-04	6.692263e-02	1.928334e-05
4.491182e-04	6.697539e-02	1.932171e-05
4.496692e-04	6.702817e-02	1.936013e-05
4.502205e-04	6.708094e-02	1.939860e-05
4.507722e-04	6.713372e-02	1.943712e-05
4.513241e-04	6.718651e-02	1.947569e-05
4.518764e-04	6.723930e-02	1.951431e-05
4.524290e-04	6.729209e-02	1.955298e-05
4.529819e-04	6.734490e-02	1.959170e-05
4.535350e-04	6.739770e-02	1.963047e-05
4.540885e-04	6.745051e-02	1.966929e-05
4.546424e-04	6.750333e-02	1.970816e-05
4.551965e-04	6.755615e-02	1.974708e-05
4.557509e-04	6.760898e-02	1.978605e-05
4.563057e-04	6.766181e-02	1.982507e-05
4.568607e-04	6.771465e-02	1.986415e-05
4.574161e-04	6.776749e-02	1.990327e-05
4.579718e-04	6.782034e-02	1.994244e-05
4.585277e-04	6.787319e-02	1.998167e-05
4.590840e-04	6.792605e-02	2.002094e-05
4.596406e-04	6.797891e-02	2.006027e-05
4.601976e-04	6.803178e-02	2.009965e-05
4.607548e-04	6.808465e-02	2.013907e-05
4.613123e-04	6.813753e-02	2.017855e-05
4.618702e-04	6.819041e-02	2.021808e-05
4.624283e-04	6.824330e-02	2.025766e-05
4.629868e-04	6.829619e-02	2.029729e-05
4.635456e-04	6.834909e-02	2.033697e-05
4.641047e-04	6.840200e-02	2.037671e-05
4.646641e-04	6.845490e-02	2.041649e-05
4.652238e-04	6.850782e-02	2.045632e-05
4.657838e-04	6.856074e-02	2.049621e-05
4.663442e-04	6.861366e-02	2.053615e-05
4.669048e-04	6.866659e-02	2.057613e-05
4.674658e-04	6.871952e-02	2.061617e-05
4.680270e-04	6.877246e-02	2.065626e-05
4.685886e-04	6.882541e-02	2.069640e-05
4.691505e-04	6.887836e-02	2.073660e-05
4.697127e-04	6.893131e-02	2.077684e-05
4.702752e-04	6.898427e-02	2.081713e-05
4.708380e-04	6.903724e-02	2.085748e-05
4.714012e-04	6.909021e-02	2.089788e-05
4.719646e-04	6.914318e-02	2.093833e-05
4.725284e-04	6.919616e-02	2.097883e-05
4.730924e-04	6.924915e-02	2.101938e-05
4.736568e-04	6.930214e-02	2.105998e-05
4.742215e-04	6.935514e-02	2.110064e-05
4.747865e-04	6.940814e-02	2.114135e-05
4.753518e-04	6.946114e-02	2.118210e-05
4.759175e-04	6.951416e-02	2.122291e-05
4.764834e-04	6.956717e-02	2.126378e-05
4.770496e-04	6.962019e-02	2.130469e-05
4.776162e-04	6.967322e-02	2.134565e-05
4.781831e-04	6.972625e-02	2.138667e-05
4.787503e-04	6.977929e-02	2.142774e-05
4.793177e-04	6.983233e-02	2.146886e-05
4.798855e-04	6.988538e-02	2.151003e-05
4.804537e-04	6.993843e-02	2.155126e-05
4.810221e-04	6.999149e-02	2.159253e-05
4.815908e-04	7.004455e-02	2.163386e-05
4.821599e-04	7.009762e-02	2.167524e-05
4.827292e-04	7.015069e-02	2.171668e-05
4.832989e-04	7.020377e-02	2.175816e-05
4.838689e-04	7.025685e-02	2.179970e-05
4.844392e-04	7.030994e-02	2.184129e-05
4.850098e-04	7.036303e-02	2.188293e-05
4.855807e-04	7.041613e-02	2.192462e-05
4.861520e-04	7.046924e-02	2.196637e-05
4.867235e-04	7.052235e-02	2.200817e-05
4.872954e-04	7.057546e-02	2.205002e-05
4.878675e-04	7.062858e-02	2.209192e-05
4.884400e-04	7.068170e-02	2.213387e-05
4.890128e-04	7.073483e-02	2.217588e-05
4.895859e-04	7.078797e-02	2.221794e-05
4.901593e-04	7.084111e-02	2.226005e-05
4.907331e-04	7.089425e-02	2.230222e-05
4.913071e-04	7.094740e-02	2.234444e-05
4.918815e-04	7.100056e-02	2.238671e-05
4.924561e-04	7.105372e-02	2.242903e-05
4.930311e-04	7.110688e-02	2.247141e-05
4.936064e-04	7.116005e-02	2.251384e-05
4.941820e-04	7.121323e-02	2.255632e-05
4.947579e-04	7.126641e-02	2.259885e-05
4.953341e-04	7.131960e-02	2.264144e-05
4.959107e-04	7.137279e-02	2.268408e-05
4.964875e-04	7.142598e-02	2.272677e-05
4.970647e-04	7.147918e-02	2.276952e-05
4.976422e-04	7.153239e-02	2.281231e-05
4.982200e-04	7.158560e-02	2.285517e-05
4.987981e-04	7.163882e-02	2.289807e-05
4.993765e-04	7.169204e-02	2.294103e-05
4.999552e-04	7.174527e-02	2.298404e-05
5.005342e-04	7.179850e-02	2.302710e-05
5.011136e-04	7.185174e-02	2.307022e-05
5.016932e-04	7.190498e-02	2.311339e-05
5.022732e-04	7.195823e-02	2.315661e-05
5.028535e-04	7.201148e-02	2.319989e-05
5.034341e-04	7.206474e-02	2.324322e-05
5.040150e-04	7.211800e-02	2.328661e-05
5.045963e-04	7.217127e-02	2.333004e-05
5.051778e-04	7.222455e-02	2.337353e-05
5.057597e-04	7.227782e-02	2.341708e-05
5.063418e-04	7.233111e-02	2.346067e-05
5.069243e-04	7.238440e-02	2.350432e-05
5.075071e-04	7.243769e-02	2.354803e-05
5.080902e-04	7.249099e-02	2.359179e-05
5.086736e-04	7.254430e-02	2.363560e-05
5.092573e-04	7.259761e-02	2.367946e-05
5.098414e-04	7.265092e-02	2.372338e-05
5.104257e-04	7.270424e-02	2.376736e-05
5.110104e-04	7.275757e-02	2.381138e-05
5.115954e-04	7.281090e-02	2.385546e-05
5.121807e-04	7.286423e-02	2.389960e-05
5.127663e-04	7.291757e-02	2.394379e-05
5.133522e-04	7.297092e-02	2.398803e-05
5.139385e-04	7.302427e-02	2.403232e-05
5.145250e-04	7.307762e-02	2.407667e-05
5.151119e-04	7.313099e-02	2.412108e-05
5.156991e-04	7.318435e-02	2.416554e-05
5.162866e-04	7.323772e-02	2.421005e-05
5.168744e-04	7.329110e-02	2.425461e-05
5.174625e-04	7.334448e-02	2.429923e-05
5.180509e-04	7.339787e-02	2.434391e-05
5.186396e-04	7.345126e-02	2.438864e-05
5.192287e-04	7.350466e-02	2.443342e-05
5.198181e-04	7.355806e-02	2.447826e-05
5.204078e-04	7.361147e-02	2.452315e-05
5.209978e-04	7.366488e-02	2.456810e-05
5.215881e-04	7.371830e-02	2.461310e-05
5.221787e-04	7.377172e-02	2.465815e-05
5.227696e-04	7.382515e-02	2.470326e-05
5.233609e-04	7.387858e-02	2.474843e-05
5.239525e-04	7.393202e-02	2.479364e-05
5.245443e-04	7.398547e-02	2.483892e-05
5.251365e-04	7.403892e-02	2.488424e-05
5.257291e-04	7.409237e-02	2.492963e-05
5.263219e-04	7.414583e-02	2.497506e-05
5.269150e-04	7.419929e-02	2.502056e-05
5.275085e-04	7.425276e-02	2.506610e-05
5.281022e-04	7.430624e-02	2.511170e-05
5.286963e-04	7.435972e-02	2.515736e-05
5.292907e-04	7.441320e-02	2.520307e-05
5.298854e-04	7.446669e-02	2.524884e-05
5.304804e-04	7.452019e-02	2.529466e-05
5.310758e-04	7.457369e-02	2.534053e-05
5.316714e-04	7.462720e-02	2.538646e-05
5.322674e-04	7.468071e-02	2.543245e-05
5.328637e-04	7.473422e-02	2.547849e-05
5.334603e-04	7.478774e-02	2.552459e-05
5.340572e-04	7.484127e-02	2.557074e-05
5.346544e-04	7.489480e-02	2.561694e-05
5.352519e-04	7.494834e-02	2.566321e-05
5.358498e-04	7.500188e-02	2.570952e-05
5.364480e-04	7.505543e-02	2.575590e-05
5.370464e-04	7.510898e-02	2.580232e-05
5.376452e-04	7.516254e-02	2.584881e-05
5.382444e-04	7.521610e-02	2.589534e-05
5.388438e-04	7.526967e-02	2.594194e-05
5.394435e-04	7.532324e-02	2.598859e-05
5.400436e-04	7.537682e-02	2.603529e-05
5.406439e-04	7.543041e-02	2.608205e-05
5.412446e-04	7.548399e-02	2.612887e-05
5.418456e-04	7.553759e-02	2.617574e-05
5.424469e-04	7.559119e-02	2.622267e-05
5.430486e-04	7.564479e-02	2.626965e-05
5.436505e-04	7.569840e-02	2.631669e-05
5.442528e-04	7.575201e-02	2.636378e-05
5.448554e-04	7.580563e-02	2.641093e-05
5.454582e-04	7.585926e-02	2.645814e-05
5.460614e-04	7.591289e-02	2.650540e-05
5.466650e-04	7.596652e-02	2.655272e-05
5.472688e-04	7.602017e-02	2.660009e-05
5.478730e-04	7.607381e-02	2.664752e-05
5.484774e-04	7.612746e-02	2.669500e-05
5.490822e-04	7.618112e-02	2.674255e-05
5.496873e-04	7.623478e-02	2.679014e-05
5.502927e-04	7.628845e-02	2.683780e-05
5.508984e-04	7.634212e-02	2.688551e-05
5.515045e-04	7.639579e-02	2.693327e-05
5.521108e-04	7.644948e-02	2.698109e-05
5.527175e-04	7.650316e-02	2.702897e-05
5.533245e-04	7.655686e-02	2.707691e-05
5.539318e-04	7.661055e-02	2.712490e-05
5.545394e-04	7.666426e-02	2.717295e-05
5.551474e-04	7.671796e-02	2.722105e-05
5.557556e-04	7.677168e-02	2.726921e-05
5.563642e-04	7.682539e-02	2.731743e-05
5.569731e-04	7.687912e-02	2.736570e-05
5.575823e-04	7.693285e-02	2.741403e-05
5.581918e-04	7.698658e-02	2.746242e-05
5.588016e-04	7.704032e-02	2.751086e-05
5.594118e-04	7.709406e-02	2.755936e-05
5.600222e-04	7.714781e-02	2.760792e-05
5.606330e-04	7.720157e-02	2.765653e-05
5.612441e-04	7.725533e-02	2.770520e-05
5.618555e-04	7.730909e-02	2.775392e-05
5.624672e-04	7.736286e-02	2.780271e-05
5.630793e-04	7.741664e-02	2.785155e-05
5.636916e-04	7.747042e-02	2.790044e-05
5.643043e-04	7.752420e-02	2.794940e-05
5.649173e-04	7.757800e-02	2.799841e-05
5.655306e-04	7.763179e-02	2.804748e-05
5.661442e-04	7.768559e-02	2.809660e-05
5.667582e-04	7.773940e-02	2.814578e-05
5.673724e-04	7.779321e-02	2.819502e-05
5.679870e-04	7.784703e-02	2.824432e-05
5.686019e-04	7.790085e-02	2.829367e-05
5.692171e-04	7.795468e-02	2.834308e-05
5.698326e-04	7.800851e-02	2.839255e-05
5.704485e-04	7.806235e-02	2.844208e-05
5.710646e-04	7.811619e-02	2.849166e-05
5.716811e-04	7.817004e-02	2.854130e-05
5.722979e-04	7.822389e-02	2.859100e-05
5.729150e-04	7.827775e-02	2.864075e-05
5.735324e-04	7.833161e-02	2.869057e-05
5.741502e-04	7.838548e-02	2.874043e-05
5.747682e-04	7.843936e-02	2.879036e-05
5.753866e-04	7.849324e-02	2.884035e-05
5.760053e-04	7.854712e-02	2.889039e-05
5.766243e-04	7.860101e-02	2.894049e-05
5.772436e-04	7.865491e-02	2.899065e-05
5.778632e-04	7.870881e-02	2.904086e-05
5.784832e-04	7.876271e-02	2.909114e-05
5.791035e-04	7.881662e-02	2.914147e-05
5.797241e-04	7.887054e-02	2.919186e-05
5.803450e-04	7.892446e-02	2.924230e-05
5.809662e-04	7.897839e-02	2.929281e-05
5.815878e-04	7.903232e-02	2.934337e-05
5.822096e-04	7.908625e-02	2.939399e-05
5.828318e-04	7.914020e-02	2.944467e-05
5.834543e-04	7.919414e-02	2.949541e-05
5.840771e-04	7.924809e-02	2.954620e-05
5.847002e-04	7.930205e-02	2.959705e-05
5.853237e-04	7.935601e-02	2.964797e-05
5.859475e-04	7.940998e-02	2.969894e-05
5.865715e-04	7.946396e-02	2.974996e-05
5.871959e-04	7.951793e-02	2.980105e-05
5.878207e-04	7.957192e-02	2.985219e-05
5.884457e-04	7.962591e-02	2.990340e-05
5.890710e-04	7.967990e-02	2.995466e-05
5.896967e-04	7.973390e-02	3.000598e-05
5.903227e-04	7.978790e-02	3.005735e-05
5.909490e-04	7.984191e-02	3.010879e-05
5.915756e-04	7.989593e-02	3.016028e-05
5.922026e-04	7.994995e-02	3.021184e-05
5.928298e-04	8.000397e-02	3.026345e-05
5.934574e-04	8.005800e-02	3.031512e-05
5.940853e-04	8.011204e-02	3.036685e-05
5.947135e-04	8.016608e-02	3.041864e-05
5.953421e-04	8.022012e-02	3.047048e-05
5.959709e-04	8.027418e-02	3.052239e-05
5.966001e-04	8.032823e-02	3.057435e-05
5.972296e-04	8.038229e-02	3.062638e-05
5.978594e-04	8.043636e-02	3.067846e-05
5.984895e-04	8.049043e-02	3.073060e-05
5.991200e-04	8.054451e-02	3.078280e-05
5.997507e-04	8.059859e-02	3.083506e-05
6.003818e-04	8.065268e-02	3.088737e-05
6.010132e-04	8.070677e-02	3.093975e-05
6.016449e-04	8.076087e-02	3.099219e-05
6.022770e-04	8.081498e-02	3.104468e-05
6.029093e-04	8.086908e-02	3.109724e-05
6.035420e-04	8.092320e-02	3.114985e-05
6.041750e-04	8.097732e-02	3.120252e-05
6.048083e-04	8.103144e-02	3.125526e-05
6.054419e-04	8.108557e-02	3.130805e-05
6.060759e-04	8.113971e-02	3.136090e-05
6.067101e-04	8.119385e-02	3.141381e-05
6.073447e-04	8.124799e-02	3.146678e-05
6.079796e-04	8.130214e-02	3.151981e-05
6.086148e-04	8.135630e-02	3.157290e-05
6.092504e-04	8.141046e-02	3.162604e-05
6.098862e-04	8.146462e-02	3.167925e-05
6.105224e-04	8.151879e-02	3.173252e-05
6.111589e-04	8.157297e-02	3.178585e-05
6.117957e-04	8.162715e-02	3.183923e-05
6.124329e-04	8.168134e-02	3.189268e-05
6.130703e-04	8.173553e-02	3.194618e-05
6.137081e-04	8.178973e-02	3.199975e-05
6.143462e-04	8.184393e-02	3.205338e-05
6.149846e-04	8.189814e-02	3.210706e-05
6.156233e-04	8.195235e-02	3.216081e-05
6.162624e-04	8.200657e-02	3.221461e-05
6.169018e-04	8.206080e-02	3.226848e-05
6.175415e-04	8.211502e-02	3.232240e-05
6.181815e-04	8.216926e-02	3.237639e-05
6.188218e-04	8.222350e-02	3.243044e-05
6.194625e-04	8.227774e-02	3.248454e-05
6.201034e-04	8.233199e-02	3.253871e-05
6.207447e-04	8.238625e-02	3.259293e-05
6.213863e-04	8.244051e-02	3.264722e-05
6.220283e-04	8.249477e-02	3.270157e-05
6.226705e-04	8.254904e-02	3.275597e-05
6.233131e-04	8.260332e-02	3.281044e-05
6.239560e-04	8.265760e-02	3.286497e-05
6.245992e-04	8.271189e-02	3.291956e-05
6.252427e-04	8.276618e-02	3.297421e-05
6.258866e-04	8.282048e-02	3.302892e-05
6.265307e-04	8.287478e-02	3.308369e-05
6.271752e-04	8.292908e-02	3.313852e-05
6.278200e-04	8.298340e-02	3.319341e-05
6.284652e-04	8.303771e-02	3.324836e-05
6.291106e-04	8.309204e-02	3.330337e-05
6.297564e-04	8.314637e-02	3.335844e-05
6.304025e-04	8.320070e-02	3.341358e-05
6.310489e-04	8.325504e-02	3.346877e-05
6.316956e-04	8.330938e-02	3.352403e-05
6.323427e-04	8.336373e-02	3.357934e-05
6.329900e-04	8.341809e-02	3.363472e-05
6.336377e-04	8.347245e-02	3.369016e-05
6.342858e-04	8.352681e-02	3.374566e-05
6.349341e-04	8.358118e-02	3.380122e-05
6.355827e-04	8.363556e-02	3.385684e-05
6.362317e-04	8.368994e-02	3.391252e-05
6.368810e-04	8.374432e-02	3.396827e-05
6.375306e-04	8.379871e-02	3.402407e-05
6.381806e-04	8.385311e-02	3.407994e-05
6.388308e-04	8.390751e-02	3.413586e-05
6.394814e-04	8.396192e-02	3.419185e-05
6.401323e-04	8.401633e-02	3.424790e-05
6.407835e-04	8.407075e-02	3.430401e-05
6.414351e-04	8.412517e-02	3.436019e-05
6.420869e-04	8.417960e-02	3.441642e-05
6.427391e-04	8.423403e-02	3.447271e-05
6.433916e-04	8.428847e-02	3.452907e-05
6.440445e-04	8.434291e-02	3.458549e-05
6.446976e-04	8.439736e-02	3.464197e-05
6.453511e-04	8.445182e-02	3.469851e-05
6.460049e-04	8.450628e-02	3.475511e-05
6.466590e-04	8.456074e-02	3.481178e-05
6.473134e-04	8.461521e-02	3.486851e-05
6.479682e-04	8.466969e-02	3.492529e-05
6.486233e-04	8.472417e-02	3.498214e-05
6.492787e-04	8.477865e-02	3.503906e-05
6.499344e-04	8.483314e-02	3.509603e-05
6.505904e-04	8.488764e-02	3.515307e-05
6.512468e-04	8.494214e-02	3.521016e-05
6.519035e-04	8.499665e-02	3.526732e-05
6.525605e-04	8.505116e-02	3.532455e-05
6.532178e-04	8.510568e-02	3.538183e-05
6.538755e-04	8.516020e-02	3.543918e-05
6.545334e-04	8.521473e-02	3.549658e-05
6.551917e-04	8.526926e-02	3.555405e-05
6.558503e-04	8.532380e-02	3.561159e-05
6.565093e-04	8.537834e-02	3.566918e-05
6.571685e-04	8.543289e-02	3.572684e-05
6.578281e-04	8.548744e-02	3.578456e-05
6.584880e-04	8.554200e-02	3.584234e-05
6.591483e-04	8.559657e-02	3.590018e-05
6.598088e-04	8.565114e-02	3.595809e-05
6.604697e-04	8.570571e-02	3.601606e-05
6.611309e-04	8.576029e-02	3.607409e-05
6.617924e-04	8.581488e-02	3.613219e-05
6.624542e-04	8.586947e-02	3.619034e-05
6.631164e-04	8.592406e-02	3.624856e-05
6.637789e-04	8.597866e-02	3.630684e-05
6.644417e-04	8.603327e-02	3.636519e-05
6.651048e-04	8.608788e-02	3.642360e-05
6.657683e-04	8.614250e-02	3.648207e-05
6.664320e-04	8.619712e-02	3.654060e-05
6.670961e-04	8.625175e-02	3.659920e-05
6.677606e-04	8.630638e-02	3.665786e-05
6.684253e-04	8.636102e-02	3.671658e-05
6.690904e-04	8.641566e-02	3.677536e-05
6.697558e-04	8.647031e-02	3.683421e-05
6.704215e-04	8.652497e-02	3.689312e-05
6.710875e-04	8.657962e-02	3.695209e-05
6.717539e-04	8.663429e-02	3.701113e-05
6.724206e-04	8.668896e-02	3.707023e-05
6.730876e-04	8.674363e-02	3.712940e-05
6.737549e-04	8.679831e-02	3.718862e-05
6.744225e-04	8.685300e-02	3.724791e-05
6.750905e-04	8.690769e-02	3.730726e-05
6.757588e-04	8.696239e-02	3.736668e-05
6.764274e-04	8.701709e-02	3.742616e-05
6.770964e-04	8.707179e-02	3.748570e-05
6.777656e-04	8.712651e-02	3.754531e-05
6.784352e-04	8.718122e-02	3.760498e-05
6.791052e-04	8.723595e-02	3.766472e-05
6.797754e-04	8.729067e-02	3.772451e-05
6.804460e-04	8.734541e-02	3.778437e-05
6.811168e-04	8.740014e-02	3.784430e-05
6.817881e-04	8.745489e-02	3.790429e-05
6.824596e-04	8.750964e-02	3.796434e-05
6.831314e-04	8.756439e-02	3.802446e-05
6.838036e-04	8.761915e-02	3.808463e-05
6.844761e-04	8.767391e-02	3.814488e-05
6.851490e-04	8.772868e-02	3.820519e-05
6.858221e-04	8.778346e-02	3.826556e-05
6.864956e-04	8.783824e-02	3.832599e-05
6.871694e-04	8.789302e-02	3.838649e-05
6.878435e-04	8.794781e-02	3.844705e-05
6.885180e-04	8.800261e-02	3.850768e-05
6.891927e-04	8.805741e-02	3.856837e-05
6.898678e-04	8.811222e-02	3.862913e-05
6.905433e-04	8.816703e-02	3.868995e-05
6.912190e-04	8.822185e-02	3.875083e-05
6.918951e-04	8.827667e-02	3.881178e-05
6.925715e-04	8.833150e-02	3.887279e-05
6.932482e-04	8.838633e-02	3.893387e-05
6.939252e-04	8.844117e-02	3.899501e-05
6.946026e-04	8.849601e-02	3.905622e-05
6.952803e-04	8.855086e-02	3.911749e-05
6.959583e-04	8.860572e-02	3.917882e-05
6.966367e-04	8.866058e-02	3.924022e-05
6.973153e-04	8.871544e-02	3.930169e-05
6.979943e-04	8.877031e-02	3.936321e-05
6.986737e-04	8.882519e-02	3.942481e-05
6.993533e-04	8.888007e-02	3.948646e-05
7.000333e-04	8.893495e-02	3.954819e-05
7.007136e-04	8.898984e-02	3.960997e-05
7.013942e-04	8.904474e-02	3.967183e-05
7.020751e-04	8.909964e-02	3.973374e-05
7.027564e-04	8.915455e-02	3.979572e-05
7.034380e-04	8.920946e-02	3.985777e-05
7.041199e-04	8.926438e-02	3.991988e-05
7.048021e-04	8.931930e-02	3.998206e-05
7.054847e-04	8.937423e-02	4.004430e-05
7.061676e-04	8.942916e-02	4.010661e-05
7.068508e-04	8.948410e-02	4.016898e-05
7.075344e-04	8.953905e-02	4.023141e-05
7.082182e-04	8.959400e-02	4.029392e-05
7.089024e-04	8.964895e-02	4.035648e-05
7.095870e-04	8.970391e-02	4.041912e-05
7.102718e-04	8.975888e-02	4.048181e-05
7.109570e-04	8.981385e-02	4.054458e-05
7.116425e-04	8.986882e-02	4.060740e-05
7.123283e-04	8.992380e-02	4.067030e-05
7.130145e-04	8.997879e-02	4.073326e-05
7.137009e-04	9.003378e-02	4.079628e-05
7.143877e-04	9.008878e-02	4.085937e-05
7.150749e-04	9.014378e-02	4.092253e-05
7.157623e-04	9.019879e-02	4.098575e-05
7.164501e-04	9.025380e-02	4.104904e-05
7.171382e-04	9.030882e-02	4.111239e-05
7.178267e-04	9.036384e-02	4.117581e-05
7.185154e-04	9.041887e-02	4.123929e-05
7.192045e-04	9.047390e-02	4.130284e-05
7.198939e-04	9.052894e-02	4.136646e-05
7.205837e-04	9.058399e-02	4.143014e-05
7.212737e-04	9.063904e-02	4.149389e-05
7.219641e-04	9.069409e-02	4.155770e-05
7.226548e-04	9.074915e-02	4.162158e-05
7.233459e-04	9.080422e-02	4.168553e-05
7.240373e-04	9.085929e-02	4.174954e-05
7.247290e-04	9.091437e-02	4.181362e-05
7.254210e-04	9.096945e-02	4.187776e-05
7.261133e-04	9.102454e-02	4.194197e-05
7.268060e-04	9.107963e-02	4.200625e-05
7.274990e-04	9.113473e-02	4.207059e-05
7.281923e-04	9.118983e-02	4.213500e-05
7.288860e-04	9.124494e-02	4.219947e-05
7.295800e-04	9.130005e-02	4.226401e-05
7.302743e-04	9.135517e-02	4.232862e-05
7.309690e-04	9.141029e-02	4.239330e-05
7.316639e-04	9.146542e-02	4.245804e-05
7.323592e-04	9.152056e-02	4.252284e-05
7.330548e-04	9.157570e-02	4.258772e-05
7.337508e-04	9.163084e-02	4.265266e-05
7.344471e-04	9.168599e-02	4.271767e-05
7.351437e-04	9.174115e-02	4.278274e-05
7.358406e-04	9.179631e-02	4.284788e-05
7.365379e-04	9.185148e-02	4.291309e-05
7.372355e-04	9.190665e-02	4.297836e-05
7.379334e-04	9.196183e-02	4.304370e-05
7.386316e-04	9.201701e-02	4.310911e-05
7.393302e-04	9.207220e-02	4.317459e-05
7.400291e-04	9.212739e-02	4.324013e-05
7.407283e-04	9.218259e-02	4.330574e-05
7.414279e-04	9.223779e-02	4.337141e-05
7.421277e-04	9.229300e-02	4.343716e-05
7.428279e-04	9.234821e-02	4.350297e-05
7.435285e-04	9.240343e-02	4.356884e-05
7.442294e-04	9.245866e-02	4.363479e-05
7.449305e-04	9.251389e-02	4.370080e-05
7.456321e-04	9.256912e-02	4.376688e-05
7.463339e-04	9.262436e-02	4.383302e-05
7.470361e-04	9.267961e-02	4.389924e-05
7.477386e-04	9.273486e-02	4.396552e-05
7.484414e-04	9.279012e-02	4.403187e-05
7.491446e-04	9.284538e-02	4.409828e-05
7.498481e-04	9.290065e-02	4.416477e-05
7.505519e-04	9.295592e-02	4.423132e-05
7.512561e-04	9.301120e-02	4.429793e-05
7.519605e-04	9.306648e-02	4.436462e-05
7.526653e-04	9.312177e-02	4.443137e-05
7.533705e-04	9.317707e-02	4.449820e-05
7.540759e-04	9.323236e-02	4.456508e-05
7.547817e-04	9.328767e-02	4.463204e-05
7.554879e-04	9.334298e-02	4.469907e-05
7.561943e-04	9.339829e-02	4.476616e-05
7.569011e-04	9.345361e-02	4.483332e-05
7.576082e-04	9.350894e-02	4.490055e-05
7.583156e-04	9.356427e-02	4.496784e-05
7.590234e-04	9.361961e-02	4.503521e-05
7.597315e-04	9.367495e-02	4.510264e-05
7.604399e-04	9.373030e-02	4.517014e-05
7.611487e-04	9.378565e-02	4.523771e-05
7.618578e-04	9.384101e-02	4.530535e-05
7.625672e-04	9.389637e-02	4.537305e-05
7.632769e-04	9.395174e-02	4.544083e-05
7.639870e-04	9.400711e-02	4.550867e-05
7.646974e-04	9.406249e-02	4.557658e-05
7.654081e-04	9.411788e-02	4.564455e-05
7.661192e-04	9.417327e-02	4.571260e-05
7.668306e-04	9.422866e-02	4.578072e-05
7.675423e-04	9.428406e-02	4.584890e-05
7.682543e-04	9.433947e-02	4.591715e-05
7.689667e-04	9.439488e-02	4.598547e-05
7.696794e-04	9.445029e-02	4.605386e-05
7.703925e-04	9.450572e-02	4.612232e-05
7.711058e-04	9.456114e-02	4.619085e-05
7.718195e-04	9.461658e-02	4.625944e-05
7.725335e-04	9.467201e-02	4.632811e-05
7.732479e-04	9.472746e-02	4.639684e-05
7.739626e-04	9.478290e-02	4.646564e-05
7.746776e-04	9.483836e-02	4.653451e-05
7.753930e-04	9.489382e-02	4.660345e-05
7.761086e-04	9.494928e-02	4.667246e-05
7.768246e-04	9.500475e-02	4.674154e-05
7.775410e-04	9.506023e-02	4.681068e-05
7.782577e-04	9.511571e-02	4.687990e-05
7.789747e-04	9.517119e-02	4.694918e-05
7.796920e-04	9.522668e-02	4.701854e-05
7.804097e-04	9.528218e-02	4.708796e-05
7.811276e-04	9.533768e-02	4.715745e-05
7.818460e-04	9.539319e-02	4.722702e-05
7.825646e-04	9.544870e-02	4.729665e-05
7.832836e-04	9.550422e-02	4.736635e-05
7.840029e-04	9.555974e-02	4.743612e-05
7.847226e-04	9.561527e-02	4.750596e-05
7.854426e-04	9.567080e-02	4.757586e-05
7.861629e-04	9.572634e-02	4.764584e-05
7.868835e-04	9.578189e-02	4.771589e-05
7.876045e-04	9.583743e-02	4.778601e-05
7.883258e-04	9.589299e-02	4.785619e-05
7.890474e-04	9.594855e-02	4.792645e-05
7.897694e-04	9.600412e-02	4.799678e-05
7.904917e-04	9.605969e-02	4.806717e-05
7.912143e-04	9.611526e-02	4.813764e-05
7.919373e-04	9.617084e-02	4.820817e-05
7.926605e-04	9.622643e-02	4.827878e-05
7.933842e-04	9.628202e-02	4.834946e-05
7.941081e-04	9.633762e-02	4.842020e-05
7.948324e-04	9.639322e-02	4.849102e-05
7.955570e-04	9.644883e-02	4.856190e-05
7.962820e-04	9.650445e-02	4.863286e-05
7.970072e-04	9.656007e-02	4.870388e-05
7.977329e-04	9.661569e-02	4.877498e-05
7.984588e-04	9.667132e-02	4.884614e-05
7.991851e-04	9.672695e-02	4.891738e-05
7.999117e-04	9.678260e-02	4.898869e-05
8.006386e-04	9.683824e-02	4.906006e-05
8.013659e-04	9.689389e-02	4.913151e-05
8.020935e-04	9.694955e-02	4.920303e-05
8.028214e-04	9.700521e-02	4.927462e-05
8.035497e-04	9.706088e-02	4.934627e-05
8.042783e-04	9.711655e-02	4.941800e-05
8.050072e-04	9.717223e-02	4.948980e-05
8.057365e-04	9.722791e-02	4.956167e-05
8.064661e-04	9.728360e-02	4.963361e-05
8.071960e-04	9.733929e-02	4.970563e-05
8.079263e-04	9.739499e-02	4.977771e-05
8.086569e-04	9.745070e-02	4.984986e-05
8.093878e-04	9.750641e-02	4.992208e-05
8.101191e-04	9.756212e-02	4.999438e-05
8.108507e-04	9.761784e-02	5.006674e-05
8.115826e-04	9.767357e-02	5.013918e-05
8.123149e-04	9.772930e-02	5.021169e-05
8.130475e-04	9.778504e-02	5.028427e-05
8.137804e-04	9.784078e-02	5.035692e-05
8.145136e-04	9.789653e-02	5.042964e-05
8.152472e-04	9.795228e-02	5.050243e-05
8.159812e-04	9.800804e-02	5.057529e-05
8.167154e-04	9.806380e-02	5.064822e-05
8.174500e-04	9.811957e-02	5.072123e-05
8.181849e-04	9.817534e-02	5.079431e-05
8.189202e-04	9.823112e-02	5.086745e-05
8.196558e-04	9.828691e-02	5.094067e-05
8.203917e-04	9.834270e-02	5.101396e-05
8.211280e-04	9.839849e-02	5.108732e-05
8.218646e-04	9.845429e-02	5.116076e-05
8.226015e-04	9.851010e-02	5.123426e-05
8.233388e-04	9.856591e-02	5.130784e-05
8.240763e-04	9.862173e-02	5.138149e-05
8.248143e-04	9.867755e-02	5.145521e-05
8.255525e-04	9.873338e-02	5.152900e-05
8.262911e-04	9.878921e-02	5.160286e-05
8.270301e-04	9.884505e-02	5.167680e-05
8.277693e-04	9.890089e-02	5.175080e-05
8.285089e-04	9.895674e-02	5.182488e-05
8.292489e-04	9.901260e-02	5.189903e-05
8.299891e-04	9.906846e-02	5.197325e-05
8.307297e-04	9.912432e-02	5.204755e-05
8.314707e-04	9.918019e-02	5.212191e-05
8.322119e-04	9.923607e-02	5.219635e-05
8.329535e-04	9.929195e-02	5.227086e-05
8.336955e-04	9.934784e-02	5.234544e-05
8.344377e-04	9.940373e-02	5.242010e-05
8.351803e-04	9.945963e-02	5.249483e-05
8.359233e-04	9.951553e-02	5.256963e-05
8.366666e-04	9.957144e-02	5.264450e-05
8.374102e-04	9.962735e-02	5.271944e-05
8.381541e-04	9.968327e-02	5.279446e-05
8.388984e-04	9.973919e-02	5.286955e-05
8.396430e-04	9.979512e-02	5.294471e-05
8.403880e-04	9.985106e-02	5.301994e-05
8.411332e-04	9.990700e-02	5.309525e-05
8.418789e-04	9.996294e-02	5.317062e-05
8.426248e-04	1.000189e-01	5.324608e-05
8.433711e-04	1.000749e-01	5.332160e-05
8.441177e-04	1.001308e-01	5.339720e-05
8.448647e-04	1.001868e-01	5.347287e-05
8.456120e-04	1.002428e-01	5.354861e-05
8.463596e-04	1.002987e-01	5.362442e-05
8.471076e-04	1.003547e-01	5.370031e-05
8.478559e-04	1.004107e-01	5.377627e-05
8.486045e-04	1.004667e-01	5.385230e-05
8.493535e-04	1.005227e-01	5.392841e-05
8.501028e-04	1.005787e-01	5.400459e-05
8.508524e-04	1.006347e-01	5.408084e-05
8.516024e-04	1.006907e-01	5.415717e-05
8.523527e-04	1.007467e-01	5.423357e-05
8.531034e-04	1.008028e-01	5.431004e-05
8.538544e-04	1.008588e-01	5.438659e-05
8.546057e-04	1.009148e-01	5.446320e-05
8.553574e-04	1.009709e-01	5.453990e-05
8.561094e-04	1.010269e-01	5.461666e-05
8.568617e-04	1.010830e-01	5.469350e-05
8.576144e-04	1.011390e-01	5.477041e-05
8.583674e-04	1.011951e-01	5.484740e-05
8.591207e-04	1.012512e-01	5.492446e-05
8.598744e-04	1.013073e-01	5.500159e-05
8.606284e-04	1.013633e-01	5.507880e-05
8.613828e-04	1.014194e-01	5.515608e-05
8.621374e-04	1.014755e-01	5.523343e-05
8.628925e-04	1.015316e-01	5.531086e-05
8.636478e-04	1.015877e-01	5.538836e-05
8.644035e-04	1.016438e-01	5.546593e-05
8.651595e-04	1.016999e-01	5.554358e-05
8.659159e-04	1.017560e-01	5.562130e-05
8.666726e-04	1.018122e-01	5.569910e-05
8.674297e-04	1.018683e-01	5.577697e-05
8.681871e-04	1.019244e-01	5.585491e-05
8.689448e-04	1.019806e-01	5.593293e-05
8.697028e-04	1.020367e-01	5.601103e-05
8.704612e-04	1.020929e-01	5.608919e-05
8.712199e-04	1.021490e-01	5.616743e-05
8.719790e-04	1.022052e-01	5.624575e-05
8.727384e-04	1.022613e-01	5.632414e-05
8.734982e-04	1.023175e-01	5.640260e-05
8.742582e-04	1.023737e-01	5.648114e-05
8.750187e-04	1.024299e-01	5.655975e-05
8.757794e-04	1.024861e-01	5.663844e-05
8.765405e-04	1.025423e-01	5.671720e-05
8.773019e-04	1.025985e-01	5.679604e-05
8.780637e-04	1.026547e-01	5.687495e-05
8.788258e-04	1.027109e-01	5.695393e-05
8.795882e-04	1.027671e-01	5.703299e-05
8.803510e-04	1.028233e-01	5.711212e-05
8.811141e-04	1.028795e-01	5.719133e-05
8.818776e-04	1.029358e-01	5.727062e-05
8.826414e-04	1.029920e-01	5.734998e-05
8.834055e-04	1.030482e-01	5.742941e-05
8.841700e-04	1.031045e-01	5.750892e-05
8.849348e-04	1.031607e-01	5.758850e-05
8.856999e-04	1.032170e-01	5.766816e-05
8.864654e-04	1.032733e-01	5.774789e-05
8.872312e-04	1.033295e-01	5.782770e-05
8.879974e-04	1.033858e-01	5.790758e-05
8.887639e-04	1.034421e-01	5.798754e-05
8.895307e-04	1.034984e-01	5.806757e-05
8.902979e-04	1.035547e-01	5.814768e-05
8.910654e-04	1.036110e-01	5.822787e-05
8.918333e-04	1.036673e-01	5.830813e-05
8.926015e-04	1.037236e-01	5.838846e-05
8.933700e-04	1.037799e-01	5.846887e-05
8.941389e-04	1.038362e-01	5.854936e-05
8.949081e-04	1.038925e-01	5.862992e-05
8.956777e-04	1.039488e-01	5.871055e-05
8.964475e-04	1.040052e-01	5.879127e-05
8.972178e-04	1.040615e-01	5.887205e-05
8.979883e-04	1.041179e-01	5.895292e-05
8.987592e-04	1.041742e-01	5.903385e-05
8.995305e-04	1.042306e-01	5.911487e-05
9.003021e-04	1.042869e-01	5.919596e-05
9.010740e-04	1.043433e-01	5.927713e-05
9.018463e-04	1.043997e-01	5.935837e-05
9.026189e-04	1.044560e-01	5.943968e-05
9.033918e-04	1.045124e-01	5.952108e-05
9.041651e-04	1.045688e-01	5.960255e-05
9.049387e-04	1.046252e-01	5.968409e-05
9.057127e-04	1.046816e-01	5.976572e-05
9.064870e-04	1.047380e-01	5.984741e-05
9.072616e-04	1.047944e-01	5.992919e-05
9.080366e-04	1.048508e-01	6.001104e-05
9.088119e-04	1.049072e-01	6.009296e-05
9.095876e-04	1.049637e-01	6.017497e-05
9.103636e-04	1.050201e-01	6.025704e-05
9.111399e-04	1.050765e-01	6.033920e-05
9.119166e-04	1.051330e-01	6.042143e-05
9.126936e-04	1.051894e-01	6.050374e-05
9.134710e-04	1.052459e-01	6.058612e-05
9.142487e-04	1.053023e-01	6.066858e-05
9.150267e-04	1.053588e-01	6.075112e-05
9.158051e-04	1.054153e-01	6.083374e-05
9.165838e-04	1.054717e-01	6.091643e-05
9.173629e-04	1.055282e-01	6.099919e-05
9.181423e-04	1.055847e-01	6.108204e-05
9.189220e-04	1.056412e-01	6.116496e-05
9.197021e-04	1.056977e-01	6.124796e-05
9.204825e-04	1.057542e-01	6.133103e-05
9.212633e-04	1.058107e-01	6.141418e-05
9.220444e-04	1.058672e-01	6.149741e-05
9.228259e-04	1.059237e-01	6.158071e-05
9.236077e-04	1.059802e-01	6.166410e-05
9.243898e-04	1.060368e-01	6.174756e-05
9.251723e-04	1.060933e-01	6.183109e-05
9.259551e-04	1.061498e-01	6.191471e-05
9.267382e-04	1.062064e-01	6.199840e-05
9.275217e-04	1.062629e-01	6.208216e-05
9.283056e-04	1.063195e-01	6.216601e-05
9.290898e-04	1.063761e-01	6.224993e-05
9.298743e-04	1.064326e-01	6.233393e-05
9.306591e-04	1.064892e-01	6.241801e-05
9.314443e-04	1.065458e-01	6.250216e-05
9.322299e-04	1.066023e-01	6.258640e-05
9.330158e-04	1.066589e-01	6.267071e-05
9.338020e-04	1.067155e-01	6.275509e-05
9.345886e-04	1.067721e-01	6.283956e-05
9.353755e-04	1.068287e-01	6.292410e-05
9.361628e-04	1.068853e-01	6.300872e-05
9.369504e-04	1.069420e-01	6.309342e-05
9.377383e-04	1.069986e-01	6.317819e-05
9.385266e-04	1.070552e-01	6.326305e-05
9.393152e-04	1.071118e-01	6.334798e-05
9.401042e-04	1.071685e-01	6.343299e-05
9.408935e-04	1.072251e-01	6.351807e-05
9.416831e-04	1.072818e-01	6.360324e-05
9.424731e-04	1.073384e-01	6.368848e-05
9.432635e-04	1.073951e-01	6.377380e-05
9.440541e-04	1.074517e-01	6.385920e-05
9.448452e-04	1.075084e-01	6.394468e-05
9.456365e-04	1.075651e-01	6.403024e-05
9.464282e-04	1.076218e-01	6.411587e-05
9.472203e-04	1.076784e-01	6.420158e-05
9.480127e-04	1.077351e-01	6.428737e-05
9.488054e-04	1.077918e-01	6.437324e-05
9.495985e-04	1.078485e-01	6.445919e-05
9.503919e-04	1.079052e-01	6.454521e-05
9.511857e-04	1.079619e-01	6.463132e-05
9.519798e-04	1.080187e-01	6.471750e-05
9.527742e-04	1.080754e-01	6.480376e-05
9.535690e-04	1.081321e-01	6.489010e-05
9.543642e-04	1.081888e-01	6.497652e-05
9.551597e-04	1.082456e-01	6.506302e-05
9.559555e-04	1.083023e-01	6.514959e-05
9.567517e-04	1.083591e-01	6.523625e-05
9.575482e-04	1.084158e-01	6.532298e-05
9.583450e-04	1.084726e-01	6.540980e-05
9.591422e-04	1.085294e-01	6.549669e-05
9.599398e-04	1.085861e-01	6.558366e-05
9.607377e-04	1.086429e-01	6.567071e-05
9.615359e-04	1.086997e-01	6.575784e-05
9.623345e-04	1.087565e-01	6.584504e-05
9.631334e-04	1.088133e-01	6.593233e-05
9.639326e-04	1.088701e-01	6.601970e-05
9.647322e-04	1.089269e-01	6.610714e-05
9.655322e-04	1.089837e-01	6.619467e-05
9.663325e-04	1.090405e-01	6.628227e-05
9.671331e-04	1.090973e-01	6.636995e-05
9.679341e-04	1.091542e-01	6.645771e-05
9.687355e-04	1.092110e-01	6.654556e-05
9.695371e-04	1.092678e-01	6.663348e-05
9.703391e-04	1.093247e-01	6.672148e-05
9.711415e-04	1.093815e-01	6.680956e-05
9.719442e-04	1.094384e-01	6.689772e-05
9.727473e-04	1.094952e-01	6.698596e-05
9.735507e-04	1.095521e-01	6.707428e-05
9.743544e-04	1.096090e-01	6.716268e-05
9.751585e-04	1.096658e-01	6.725116e-05
9.759629e-04	1.097227e-01	6.733972e-05
9.767677e-04	1.097796e-01	6.742835e-05
9.775728e-04	1.098365e-01	6.751707e-05
9.783783e-04	1.098934e-01	6.760587e-05
9.791841e-04	1.099503e-01	6.769475e-05
9.799903e-04	1.100072e-01	6.778371e-05
9.807968e-04	1.100641e-01	6.787275e-05
9.816036e-04	1.101210e-01	6.796187e-05
9.824108e-04	1.101780e-01	6.805106e-05
9.832183e-04	1.102349e-01	6.814034e-05
9.840262e-04	1.102918e-01	6.822970e-05
9.848345e-04	1.103488e-01	6.831914e-05
9.856430e-04	1.104057e-01	6.840866e-05
9.864520e-04	1.104627e-01	6.849826e-05
9.872612e-04	1.105196e-01	6.858794e-05
9.880708e-04	1.105766e-01	6.867771e-05
9.888808e-04	1.106336e-01	6.876755e-05
9.896911e-04	1.106905e-01	6.885747e-05
9.905018e-04	1.107475e-01	6.894747e-05
9.913128e-04	1.108045e-01	6.903756e-05
9.921241e-04	1.108615e-01	6.912772e-05
9.929358e-04	1.109185e-01	6.921797e-05
9.937478e-04	1.109755e-01	6.930829e-05
9.945602e-04	1.110325e-01	6.939870e-05
9.953729e-04	1.110895e-01	6.948918e-05
9.961860e-04	1.111465e-01	6.957975e-05
9.969994e-04	1.112035e-01	6.967040e-05
9.978132e-04	1.112606e-01	6.976113e-05
9.986273e-04	1.113176e-01	6.985194e-05
9.994418e-04	1.113746e-01	6.994284e-05
1.000257e-03	1.114317e-01	7.003381e-05
1.001072e-03	1.114887e-01	7.012486e-05
1.001887e-03	1.115458e-01	7.021600e-05
1.002703e-03	1.116028e-01	7.030722e-05
1.003519e-03	1.116599e-01	7.039852e-05
1.004336e-03	1.117170e-01	7.048990e-05
1.005153e-03	1.117741e-01	7.058136e-05
1.005970e-03	1.118311e-01	7.067290e-05
1.006788e-03	1.118882e-01	7.076452e-05
1.007606e-03	1.119453e-01	7.085623e-05
1.008424e-03	1.120024e-01	7.094802e-05
1.009242e-03	1.120595e-01	7.103989e-05
1.010061e-03	1.121166e-01	7.113184e-05
1.010881e-03	1.121738e-01	7.122387e-05
1.011700e-03	1.122309e-01	7.131598e-05
1.012520e-03	1.122880e-01	7.140818e-05
1.013341e-03	1.123451e-01	7.150046e-05
1.014161e-03	1.124023e-01	7.159281e-05
1.014983e-03	1.124594e-01	7.168526e-05
1.015804e-03	1.125166e-01	7.177778e-05
1.016626e-03	1.125737e-01	7.187038e-05
1.017448e-03	1.126309e-01	7.196307e-05
1.018270e-03	1.126880e-01	7.205584e-05
1.019093e-03	1.127452e-01	7.214869e-05
1.019916e-03	1.128024e-01	7.224163e-05
1.020740e-03	1.128596e-01	7.233464e-05
1.021564e-03	1.129168e-01	7.242774e-05
1.022388e-03	1.129739e-01	7.252092e-05
1.023212e-03	1.130311e-01	7.261418e-05
1.024037e-03	1.130883e-01	7.270753e-05
1.024862e-03	1.131456e-01	7.280095e-05
1.025688e-03	1.132028e-01	7.289446e-05
1.026514e-03	1.132600e-01	7.298806e-05
1.027340e-03	1.133172e-01	7.308173e-05
1.028167e-03	1.133744e-01	7.317549e-05
1.028994e-03	1.134317e-01	7.326933e-05
1.029821e-03	1.134889e-01	7.336325e-05
1.030649e-03	1.135462e-01	7.345726e-05
1.031477e-03	1.136034e-01	7.355135e-05
1.032305e-03	1.136607e-01	7.364552e-05
1.033134e-03	1.137179e-01	7.373977e-05
1.033963e-03	1.137752e-01	7.383411e-05
1.034793e-03	1.138325e-01	7.392853e-05
1.035622e-03	1.138898e-01	7.402303e-05
1.036453e-03	1.139470e-01	7.411762e-05
1.037283e-03	1.140043e-01	7.421229e-05
1.038114e-03	1.140616e-01	7.430704e-05
1.038945e-03	1.141189e-01	7.440188e-05
1.039777e-03	1.141762e-01	7.449680e-05
1.040608e-03	1.142336e-01	7.459180e-05
1.041441e-03	1.142909e-01	7.468688e-05
1.042273e-03	1.143482e-01	7.478205e-05
1.043106e-03	1.144055e-01	7.487731e-05
1.043939e-03	1.144629e-01	7.497264e-05
1.044773e-03	1.145202e-01	7.506806e-05
1.045607e-03	1.145775e-01	7.516356e-05
1.046441e-03	1.146349e-01	7.525915e-05
1.047276e-03	1.146922e-01	7.535482e-05
1.048111e-03	1.147496e-01	7.545057e-05
1.048946e-03	1.148070e-01	7.554641e-05
1.049782e-03	1.148643e-01	7.564233e-05
1.050618e-03	1.149217e-01	7.573834e-05
1.051455e-03	1.149791e-01	7.583442e-05
1.052292e-03	1.150365e-01	7.593060e-05
1.053129e-03	1.150939e-01	7.602685e-05
1.053966e-03	1.151513e-01	7.612319e-05
1.054804e-03	1.152087e-01	7.621962e-05
1.055642e-03	1.152661e-01	7.631613e-05
1.056481e-03	1.153235e-01	7.641272e-05
1.057320e-03	1.153809e-01	7.650940e-05
1.058159e-03	1.154384e-01	7.660616e-05
1.058998e-03	1.154958e-01	7.670300e-05
1.059838e-03	1.155532e-01	7.679993e-05
1.060679e-03	1.156107e-01	7.689695e-05
1.061519e-03	1.156681e-01	7.699404e-05
1.062360e-03	1.157256e-01	7.709123e-05
1.063202e-03	1.157831e-01	7.718849e-05
1.064043e-03	1.158405e-01	7.728585e-05
1.064885e-03	1.158980e-01	7.738328e-05
1.065728e-03	1.159555e-01	7.748080e-05
1.066571e-03	1.160130e-01	7.757841e-05
1.067414e-03	1.160704e-01	7.767610e-05
1.068257e-03	1.161279e-01	7.777387e-05
1.069101e-03	1.161854e-01	7.787173e-05
1.069945e-03	1.162429e-01	7.796968e-05
1.070790e-03	1.163004e-01	7.806771e-05
1.071635e-03	1.163580e-01	7.816582e-05
1.072480e-03	1.164155e-01	7.826402e-05
1.073325e-03	1.164730e-01	7.836231e-05
1.074171e-03	1.165305e-01	7.846068e-05
1.075018e-03	1.165881e-01	7.855913e-05
1.075864e-03	1.166456e-01	7.865767e-05
1.076711e-03	1.167032e-01	7.875629e-05
1.077558e-03	1.167607e-01	7.885500e-05
1.078406e-03	1.168183e-01	7.895380e-05
1.079254e-03	1.168758e-01	7.905268e-05
1.080103e-03	1.169334e-01	7.915165e-05
1.080951e-03	1.169910e-01	7.925070e-05
1.081800e-03	1.170486e-01	7.934983e-05
1.082650e-03	1.171062e-01	7.944906e-05
1.083500e-03	1.171637e-01	7.954836e-05
1.084350e-03	1.172213e-01	7.964776e-05
1.085200e-03	1.172790e-01	7.974724e-05
1.086051e-03	1.173366e-01	7.984680e-05
1.086902e-03	1.173942e-01	7.994645e-05
1.087754e-03	1.174518e-01	8.004619e-05
1.088606e-03	1.175094e-01	8.014601e-05
1.089458e-03	1.175670e-01	8.024592e-05
1.090311e-03	1.176247e-01	8.034591e-05
1.091164e-03	1.176823e-01	8.044599e-05
1.092017e-03	1.177400e-01	8.054616e-05
1.092871e-03	1.177976e-01	8.064641e-05
1.093725e-03	1.178553e-01	8.074675e-05
1.094579e-03	1.179129e-01	8.084717e-05
1.095434e-03	1.179706e-01	8.094768e-05
1.096289e-03	1.180283e-01	8.104828e-05
1.097145e-03	1.180860e-01	8.114896e-05
1.098001e-03	1.181437e-01	8.124973e-05
1.098857e-03	1.182013e-01	8.135059e-05
1.099713e-03	1.182590e-01	8.145153e-05
1.100570e-03	1.183167e-01	8.155256e-05
1.101427e-03	1.183745e-01	8.165367e-05
1.102285e-03	1.184322e-01	8.175487e-05
1.103143e-03	1.184899e-01	8.185616e-05
1.104001e-03	1.185476e-01	8.195754e-05
1.104860e-03	1.186053e-01	8.205900e-05
1.105719e-03	1.186631e-01	8.216054e-05
1.106578e-03	1.187208e-01	8.226218e-05
1.107438e-03	1.187786e-01	8.236390e-05
1.108298e-03	1.188363e-01	8.246571e-05
1.109158e-03	1.188941e-01	8.256760e-05
1.110019e-03	1.189518e-01	8.266959e-05
1.110880e-03	1.190096e-01	8.277166e-05
1.111742e-03	1.190674e-01	8.287381e-05
1.112604e-03	1.191252e-01	8.297606e-05
1.113466e-03	1.191829e-01	8.307839e-05
1.114328e-03	1.192407e-01	8.318080e-05
1.115191e-03	1.192985e-01	8.328331e-05
1.116055e-03	1.193563e-01	8.338590e-05
1.116918e-03	1.194141e-01	8.348858e-05
1.117782e-03	1.194720e-01	8.359135e-05
1.118647e-03	1.195298e-01	8.369420e-05
1.119511e-03	1.195876e-01	8.379714e-05
1.120376e-03	1.196454e-01	8.390017e-05
1.121242e-03	1.197033e-01	8.400329e-05
1.122108e-03	1.197611e-01	8.410649e-05
1.122974e-03	1.198189e-01	8.420978e-05
1.123840e-03	1.198768e-01	8.431316e-05
1.124707e-03	1.199347e-01	8.441663e-05
1.125574e-03	1.199925e-01	8.452019e-05
1.126442e-03	1.200504e-01	8.462383e-05
1.127310e-03	1.201083e-01	8.472756e-05
1.128178e-03	1.201661e-01	8.483138e-05
1.129047e-03	1.202240e-01	8.493528e-05
1.129915e-03	1.202819e-01	8.503928e-05
1.130785e-03	1.203398e-01	8.514336e-05
1.131655e-03	1.203977e-01	8.524753e-05
1.132525e-03	1.204556e-01	8.535179e-05
1.133395e-03	1.205135e-01	8.545614e-05
1.134266e-03	1.205714e-01	8.556057e-05
1.135137e-03	1.206294e-01	8.566510e-05
1.136008e-03	1.206873e-01	8.576971e-05
1.136880e-03	1.207452e-01	8.587441e-05
1.137752e-03	1.208032e-01	8.597920e-05
1.138625e-03	1.208611e-01	8.608407e-05
1.139498e-03	1.209191e-01	8.618904e-05
1.140371e-03	1.209770e-01	8.629409e-05
1.141245e-03	1.210350e-01	8.639924e-05
1.142119e-03	1.210929e-01	8.650447e-05
1.142993e-03	1.211509e-01	8.660979e-05
1.143868e-03	1.212089e-01	8.671520e-05
1.144743e-03	1.212669e-01	8.682069e-05
1.145618e-03	1.213249e-01	8.692628e-05
1.146494e-03	1.213829e-01	8.703196e-05
1.147370e-03	1.214409e-01	8.713772e-05
1.148246e-03	1.214989e-01	8.724357e-05
1.149123e-03	1.215569e-01	8.734951e-05
1.150000e-03	1.216149e-01	8.745555e-05
1.150878e-03	1.216729e-01	8.756167e-05
1.151756e-03	1.217310e-01	8.766788e-05
1.152634e-03	1.217890e-01	8.777417e-05
1.153513e-03	1.218470e-01	8.788056e-05
1.154392e-03	1.219051e-01	8.798704e-05
1.155271e-03	1.219631e-01	8.809361e-05
1.156151e-03	1.220212e-01	8.820026e-05
1.157031e-03	1.220792e-01	8.830701e-05
1.157911e-03	1.221373e-01	8.841384e-05
1.158792e-03	1.221954e-01	8.852077e-05
1.159673e-03	1.222535e-01	8.862778e-05
1.160555e-03	1.223115e-01	8.873488e-05
1.161437e-03	1.223696e-01	8.884208e-05
1.162319e-03	1.224277e-01	8.894936e-05
1.163201e-03	1.224858e-01	8.905673e-05
1.164084e-03	1.225439e-01	8.916419e-05
1.164968e-03	1.226020e-01	8.927174e-05
1.165851e-03	1.226602e-01	8.937939e-05
1.166735e-03	1.227183e-01	8.948712e-05
1.167620e-03	1.227764e-01	8.959494e-05
1.168504e-03	1.228345e-01	8.970285e-05
1.169390e-03	1.228927e-01	8.981085e-05
1.170275e-03	1.229508e-01	8.991895e-05
1.171161e-03	1.230090e-01	9.002713e-05
1.172047e-03	1.230671e-01	9.013540e-05
1.172933e-03	1.231253e-01	9.024376e-05
1.173820e-03	1.231835e-01	9.035222e-05
1.174708e-03	1.232416e-01	9.046076e-05
1.175595e-03	1.232998e-01	9.056939e-05
1.176483e-03	1.233580e-01	9.067812e-05
1.177372e-03	1.234162e-01	9.078693e-05
1.178260e-03	1.234744e-01	9.089584e-05
1.179149e-03	1.235326e-01	9.100483e-05
1.180039e-03	1.235908e-01	9.111392e-05
1.180928e-03	1.236490e-01	9.122310e-05
1.181819e-03	1.237072e-01	9.133236e-05
1.182709e-03	1.237654e-01	9.144172e-05
1.183600e-03	1.238237e-01	9.155117e-05
1.184491e-03	1.238819e-01	9.166071e-05
1.185383e-03	1.239401e-01	9.177034e-05
1.186275e-03	1.239984e-01	9.188007e-05
1.187167e-03	1.240566e-01	9.198988e-05
1.188060e-03	1.241149e-01	9.209978e-05
1.188953e-03	1.241731e-01	9.220978e-05
1.189846e-03	1.242314e-01	9.231987e-05
1.190740e-03	1.242897e-01	9.243004e-05
1.191634e-03	1.243479e-01	9.254031e-05
1.192528e-03	1.244062e-01	9.265067e-05
1.193423e-03	1.244645e-01	9.276112e-05
1.194318e-03	1.245228e-01	9.287167e-05
1.195214e-03	1.245811e-01	9.298230e-05
1.196110e-03	1.246394e-01	9.309303e-05
1.197006e-03	1.246977e-01	9.320384e-05
1.197903e-03	1.247560e-01	9.331475e-05
1.198800e-03	1.248144e-01	9.342575e-05
1.199697e-03	1.248727e-01	9.353684e-05
1.200595e-03	1.249310e-01	9.364803e-05
1.201493e-03	1.249894e-01	9.375930e-05
1.202391e-03	1.250477e-01	9.387067e-05
1.203290e-03	1.251061e-01	9.398213e-05
1.204189e-03	1.251644e-01	9.409368e-05
1.205089e-03	1.252228e-01	9.420532e-05
1.205989e-03	1.252811e-01	9.431706e-05
1.206889e-03	1.253395e-01	9.442889e-05
1.207790e-03	1.253979e-01	9.454081e-05
1.208691e-03	1.254563e-01	9.465282e-05
1.209592e-03	1.255147e-01	9.476492e-05
1.210494e-03	1.255731e-01	9.487712e-05
1.211396e-03	1.256315e-01	9.498940e-05
1.212298e-03	1.256899e-01	9.510178e-05
1.213201e-03	1.257483e-01	9.521426e-05
1.214104e-03	1.258067e-01	9.532682e-05
1.215008e-03	1.258651e-01	9.543948e-05
1.215912e-03	1.259235e-01	9.555223e-05
1.216816e-03	1.259820e-01	9.566507e-05
1.217721e-03	1.260404e-01	9.577801e-05
1.218626e-03	1.260989e-01	9.589104e-05
1.219531e-03	1.261573e-01	9.600416e-05
1.220437e-03	1.262158e-01	9.611737e-05
1.221343e-03	1.262742e-01	9.623068e-05
1.222249e-03	1.263327e-01	9.634407e-05
1.223156e-03	1.263912e-01	9.645757e-05
1.224063e-03	1.264496e-01	9.657115e-05
1.224971e-03	1.265081e-01	9.668483e-05
1.225878e-03	1.265666e-01	9.679860e-05
1.226787e-03	1.266251e-01	9.691246e-05
1.227695e-03	1.266836e-01	9.702642e-05
1.228604e-03	1.267421e-01	9.714047e-05
1.229514e-03	1.268006e-01	9.725461e-05
1.230423e-03	1.268591e-01	9.736885e-05
1.231333e-03	1.269177e-01	9.748318e-05
1.232244e-03	1.269762e-01	9.759760e-05
1.233155e-03	1.270347e-01	9.771212e-05
1.234066e-03	1.270933e-01	9.782673e-05
1.234977e-03	1.271518e-01	9.794143e-05
1.235889e-03	1.272104e-01	9.805623e-05
1.236802e-03	1.272689e-01	9.817112e-05
1.237714e-03	1.273275e-01	9.828611e-05
1.238627e-03	1.273860e-01	9.840118e-05
1.239541e-03	1.274446e-01	9.851636e-05
1.240454e-03	1.275032e-01	9.863162e-05
1.241368e-03	1.275618e-01	9.874698e-05
1.242283e-03	1.276204e-01	9.886243e-05
1.243198e-03	1.276790e-01	9.897798e-05
1.244113e-03	1.277376e-01	9.909362e-05
1.245028e-03	1.277962e-01	9.920936e-05
1.245944e-03	1.278548e-01	9.932519e-05
1.246861e-03	1.279134e-01	9.944111e-05
1.247777e-03	1.279720e-01	9.955713e-05
1.248694e-03	1.280307e-01	9.967324e-05
1.249612e-03	1.280893e-01	9.978945e-05
1.250529e-03	1.281479e-01	9.990575e-05
1.251447e-03	1.282066e-01	1.000221e-04
1.252366e-03	1.282652e-01	1.001386e-04
1.253285e-03	1.283239e-01	1.002552e-04
1.254204e-03	1.283825e-01	1.003719e-04
1.255124e-03	1.284412e-01	1.004887e-04
1.256044e-03	1.284999e-01	1.006055e-04
1.256964e-03	1.285586e-01	1.007225e-04
1.257884e-03	1.286172e-01	1.008396e-04
1.258806e-03	1.286759e-01	1.009567e-04
1.259727e-03	1.287346e-01	1.010740e-04
1.260649e-03	1.287933e-01	1.011913e-04
1.261571e-03	1.288520e-01	1.013087e-04
1.262493e-03	1.289108e-01	1.014263e-04
1.263416e-03	1.289695e-01	1.015439e-04
1.264339e-03	1.290282e-01	1.016616e-04
1.265263e-03	1.290869e-01	1.017794e-04
1.266187e-03	1.291457e-01	1.018973e-04
1.267111e-03	1.292044e-01	1.020153e-04
1.268036e-03	1.292631e-01	1.021334e-04
1.268961e-03	1.293219e-01	1.022516e-04
1.269887e-03	1.293807e-01	1.023699e-04
1.270812e-03	1.294394e-01	1.024883e-04
1.271739e-03	1.294982e-01	1.026068e-04
1.272665e-03	1.295570e-01	1.027254e-04
1.273592e-03	1.296157e-01	1.028441e-04
1.274519e-03	1.296745e-01	1.029628e-04
1.275447e-03	1.297333e-01	1.030817e-04
1.276375e-03	1.297921e-01	1.032006e-04
1.277303e-03	1.298509e-01	1.033197e-04
1.278232e-03	1.299097e-01	1.034389e-04
1.279161e-03	1.299685e-01	1.035581e-04
1.280091e-03	1.300273e-01	1.036774e-04
1.281021e-03	1.300862e-01	1.037969e-04
1.281951e-03	1.301450e-01	1.039164e-04
1.282882e-03	1.302038e-01	1.040361e-04
1.283812e-03	1.302627e-01	1.041558e-04
1.284744e-03	1.303215e-01	1.042756e-04
1.285676e-03	1.303804e-01	1.043955e-04
1.286608e-03	1.304392e-01	1.045155e-04
1.287540e-03	1.304981e-01	1.046357e-04
1.288473e-03	1.305570e-01	1.047559e-04
1.289406e-03	1.306158e-01	1.048762e-04
1.290340e-03	1.306747e-01	1.049966e-04
1.291273e-03	1.307336e-01	1.051171e-04
1.292208e-03	1.307925e-01	1.052377e-04
1.293142e-03	1.308514e-01	1.053584e-04
1.294077e-03	1.309103e-01	1.054791e-04
1.295013e-03	1.309692e-01	1.056000e-04
1.295949e-03	1.310281e-01	1.057210e-04
1.296885e-03	1.310870e-01	1.058421e-04
1.297821e-03	1.311460e-01	1.059633e-04
1.298758e-03	1.312049e-01	1.060845e-04
1.299695e-03	1.312638e-01	1.062059e-04
1.300633e-03	1.313228e-01	1.063274e-04
1.301571e-03	1.313817e-01	1.064489e-04
1.302509e-03	1.314407e-01	1.065706e-04
1.303448e-03	1.314996e-01	1.066923e-04
1.304387e-03	1.315586e-01	1.068142e-04
1.305327e-03	1.316176e-01	1.069361e-04
1.306266e-03	1.316765e-01	1.070582e-04
1.307207e-03	1.317355e-01	1.071803e-04
1.308147e-03	1.317945e-01	1.073026e-04
1.309088e-03	1.318535e-01	1.074249e-04
1.310029e-03	1.319125e-01	1.075474e-04
1.310971e-03	1.319715e-01	1.076699e-04
1.311913e-03	1.320305e-01	1.077925e-04
1.312856e-03	1.320895e-01	1.079153e-04
1.313798e-03	1.321485e-01	1.080381e-04
1.314742e-03	1.322076e-01	1.081610e-04
1.315685e-03	1.322666e-01	1.082840e-04
1.316629e-03	1.323256e-01	1.084071e-04
1.317573e-03	1.323847e-01	1.085304e-04
1.318518e-03	1.324437e-01	1.086537e-04
1.319463e-03	1.325028e-01	1.087771e-04
1.320408e-03	1.325618e-01	1.089006e-04
1.321354e-03	1.326209e-01	1.090242e-04
1.322300e-03	1.326800e-01	1.091479e-04
1.323247e-03	1.327391e-01	1.092717e-04
1.324194e-03	1.327981e-01	1.093956e-04
1.325141e-03	1.328572e-01	1.095196e-04
1.326089e-03	1.329163e-01	1.096437e-04
1.327037e-03	1.329754e-01	1.097679e-04
1.327985e-03	1.330345e-01	1.098922e-04
1.328934e-03	1.330936e-01	1.100166e-04
1.329883e-03	1.331527e-01	1.101411e-04
1.330832e-03	1.332119e-01	1.102657e-04
1.331782e-03	1.332710e-01	1.103904e-04
1.332732e-03	1.333301e-01	1.105152e-04
1.333683e-03	1.333893e-01	1.106401e-04
1.334634e-03	1.334484e-01	1.107651e-04
1.335585e-03	1.335076e-01	1.108902e-04
1.336537e-03	1.335667e-01	1.110153e-04
1.337489e-03	1.336259e-01	1.111406e-04
1.338441e-03	1.336850e-01	1.112660e-04
1.339394e-03	1.337442e-01	1.113915e-04
1.340347e-03	1.338034e-01	1.115171e-04
1.341301e-03	1.338626e-01	1.116427e-04
1.342255e-03	1.339218e-01	1.117685e-04
1.343209e-03	1.339810e-01	1.118944e-04
1.344164e-03	1.340402e-01	1.120204e-04
1.345119e-03	1.340994e-01	1.121465e-04
1.346075e-03	1.341586e-01	1.122726e-04
1.347030e-03	1.342178e-01	1.123989e-04
1.347987e-03	1.342770e-01	1.125253e-04
1.348943e-03	1.343362e-01	1.126518e-04
1.349900e-03	1.343955e-01	1.127783e-04
1.350857e-03	1.344547e-01	1.129050e-04
1.351815e-03	1.345140e-01	1.130318e-04
1.352773e-03	1.345732e-01	1.131586e-04
1.353732e-03	1.346325e-01	1.132856e-04
1.354690e-03	1.346917e-01	1.134127e-04
1.355650e-03	1.347510e-01	1.135399e-04
1.356609e-03	1.348103e-01	1.136671e-04
1.357569e-03	1.348696e-01	1.137945e-04
1.358529e-03	1.349288e-01	1.139220e-04
1.359490e-03	1.349881e-01	1.140495e-04
1.360451e-03	1.350474e-01	1.141772e-04
1.361413e-03	1.351067e-01	1.143050e-04
1.362374e-03	1.351660e-01	1.144328e-04
1.363337e-03	1.352253e-01	1.145608e-04
1.364299e-03	1.352847e-01	1.146889e-04
1.365262e-03	1.353440e-01	1.148171e-04
1.366225e-03	1.354033e-01	1.149453e-04
1.367189e-03	1.354627e-01	1.150737e-04
1.368153e-03	1.355220e-01	1.152022e-04
1.369117e-03	1.355813e-01	1.153308e-04
1.370082e-03	1.356407e-01	1.154594e-04
1.371047e-03	1.357001e-01	1.155882e-04
1.372013e-03	1.357594e-01	1.157171e-04
1.372979e-03	1.358188e-01	1.158460e-04
1.373945e-03	1.358782e-01	1.159751e-04
1.374912e-03	1.359375e-01	1.161043e-04
1.375879e-03	1.359969e-01	1.162336e-04
1.376846e-03	1.360563e-01	1.163630e-04
1.377814e-03	1.361157e-01	1.164924e-04
1.378782e-03	1.361751e-01	1.166220e-04
1.379751e-03	1.362345e-01	1.167517e-04
1.380720e-03	1.362939e-01	1.168815e-04
1.381689e-03	1.363534e-01	1.170114e-04
1.382659e-03	1.364128e-01	1.171413e-04
1.383629e-03	1.364722e-01	1.172714e-04
1.384599e-03	1.365317e-01	1.174016e-04
1.385570e-03	1.365911e-01	1.175319e-04
1.386541e-03	1.366505e-01	1.176623e-04
1.387513e-03	1.367100e-01	1.177928e-04
1.388485e-03	1.367695e-01	1.179234e-04
1.389457e-03	1.368289e-01	1.180541e-04
1.390430e-03	1.368884e-01	1.181849e-04
1.391403e-03	1.369479e-01	1.183158e-04
1.392376e-03	1.370074e-01	1.184468e-04
1.393350e-03	1.370668e-01	1.185779e-04
1.394324e-03	1.371263e-01	1.187091e-04
1.395299e-03	1.371858e-01	1.188404e-04
1.396274e-03	1.372453e-01	1.189718e-04
1.397249e-03	1.373049e-01	1.191033e-04
1.398225e-03	1.373644e-01	1.192349e-04
1.399201e-03	1.374239e-01	1.193666e-04
1.400178e-03	1.374834e-01	1.194984e-04
1.401154e-03	1.375430e-01	1.196303e-04
1.402132e-03	1.376025e-01	1.197624e-04
1.403109e-03	1.376620e-01	1.198945e-04
1.404087e-03	1.377216e-01	1.200267e-04
1.405066e-03	1.377811e-01	1.201590e-04
1.406044e-03	1.378407e-01	1.202915e-04
1.407023e-03	1.379003e-01	1.204240e-04
1.408003e-03	1.379598e-01	1.205566e-04
1.408983e-03	1.380194e-01	1.206894e-04
1.409963e-03	1.380790e-01	1.208222e-04
1.410944e-03	1.381386e-01	1.209551e-04
1.411925e-03	1.381982e-01	1.210882e-04
1.412906e-03	1.382578e-01	1.212213e-04
1.413888e-03	1.383174e-01	1.213546e-04
1.414870e-03	1.383770e-01	1.214879e-04
1.415852e-03	1.384366e-01	1.216214e-04
1.416835e-03	1.384963e-01	1.217549e-04
1.417819e-03	1.385559e-01	1.218886e-04
1.418802e-03	1.386155e-01	1.220224e-04
1.419786e-03	1.386752e-01	1.221562e-04
1.420771e-03	1.387348e-01	1.222902e-04
1.421755e-03	1.387945e-01	1.224243e-04
1.422741e-03	1.388541e-01	1.225585e-04
1.423726e-03	1.389138e-01	1.226927e-04
1.424712e-03	1.389734e-01	1.228271e-04
1.425698e-03	1.390331e-01	1.229616e-04
1.426685e-03	1.390928e-01	1.230962e-04
1.427672e-03	1.391525e-01	1.232309e-04
1.428660e-03	1.392122e-01	1.233657e-04
1.429647e-03	1.392719e-01	1.235006e-04
1.430636e-03	1.393316e-01	1.236356e-04
1.431624e-03	1.393913e-01	1.237707e-04
1.432613e-03	1.394510e-01	1.239059e-04
1.433603e-03	1.395107e-01	1.240412e-04
1.434592e-03	1.395704e-01	1.241766e-04
1.435582e-03	1.396302e-01	1.243122e-04
1.436573e-03	1.396899e-01	1.244478e-04
1.437564e-03	1.397497e-01	1.245835e-04
1.438555e-03	1.398094e-01	1.247194e-04
1.439547e-03	1.398692e-01	1.248553e-04
1.440539e-03	1.399289e-01	1.249914e-04
1.441531e-03	1.399887e-01	1.251275e-04
1.442524e-03	1.400485e-01	1.252638e-04
1.443517e-03	1.401082e-01	1.254001e-04
1.444510e-03	1.401680e-01	1.255366e-04
1.445504e-03	1.402278e-01	1.256731e-04
1.446499e-03	1.402876e-01	1.258098e-04
1.447493e-03	1.403474e-01	1.259466e-04
1.448488e-03	1.404072e-01	1.260835e-04
1.449484e-03	1.404670e-01	1.262204e-04
1.450480e-03	1.405268e-01	1.263575e-04
1.451476e-03	1.405866e-01	1.264947e-04
1.452472e-03	1.406465e-01	1.266320e-04
1.453469e-03	1.407063e-01	1.267694e-04
1.454467e-03	1.407661e-01	1.269069e-04
1.455464e-03	1.408260e-01	1.270445e-04
1.456463e-03	1.408858e-01	1.271823e-04
1.457461e-03	1.409457e-01	1.273201e-04
1.458460e-03	1.410056e-01	1.274580e-04
1.459459e-03	1.410654e-01	1.275960e-04
1.460459e-03	1.411253e-01	1.277342e-04
1.461459e-03	1.411852e-01	1.278724e-04
1.462459e-03	1.412451e-01	1.280108e-04
1.463460e-03	1.413050e-01	1.281492e-04
1.464461e-03	1.413648e-01	1.282878e-04
1.465463e-03	1.414248e-01	1.284264e-04
1.466465e-03	1.414847e-01	1.285652e-04
1.467467e-03	1.415446e-01	1.287041e-04
1.468470e-03	1.416045e-01	1.288431e-04
1.469473e-03	1.416644e-01	1.289822e-04
1.470476e-03	1.417243e-01	1.291214e-04
1.471480e-03	1.417843e-01	1.292607e-04
1.472484e-03	1.418442e-01	1.294001e-04
1.473489e-03	1.419042e-01	1.295396e-04
1.474494e-03	1.419641e-01	1.296792e-04
1.475499e-03	1.420241e-01	1.298189e-04
1.476505e-03	1.420840e-01	1.299587e-04
1.477511e-03	1.421440e-01	1.300987e-04
1.478518e-03	1.422040e-01	1.302387e-04
1.479525e-03	1.422640e-01	1.303789e-04
1.480532e-03	1.423240e-01	1.305191e-04
1.481540e-03	1.423839e-01	1.306595e-04
1.482548e-03	1.424439e-01	1.307999e-04
1.483556e-03	1.425040e-01	1.309405e-04
1.484565e-03	1.425640e-01	1.310812e-04
1.485574e-03	1.426240e-01	1.312220e-04
1.486584e-03	1.426840e-01	1.313629e-04
1.487594e-03	1.427440e-01	1.315039e-04
1.488604e-03	1.428041e-01	1.316450e-04
1.489615e-03	1.428641e-01	1.317862e-04
1.490626e-03	1.429241e-01	1.319275e-04
1.491637e-03	1.429842e-01	1.320689e-04
1.492649e-03	1.430442e-01	1.322104e-04
1.493662e-03	1.431043e-01	1.323521e-04
1.494674e-03	1.431644e-01	1.324938e-04
1.495687e-03	1.432244e-01	1.326357e-04
1.496701e-03	1.432845e-01	1.327776e-04
1.497715e-03	1.433446e-01	1.329197e-04
1.498729e-03	1.434047e-01	1.330619e-04
1.499743e-03	1.434648e-01	1.332042e-04
1.500758e-03	1.435249e-01	1.333465e-04
1.501774e-03	1.435850e-01	1.334890e-04
1.502789e-03	1.436451e-01	1.336316e-04
1.503806e-03	1.437052e-01	1.337744e-04
1.504822e-03	1.437654e-01	1.339172e-04
1.505839e-03	1.438255e-01	1.340601e-04
1.506856e-03	1.438856e-01	1.342031e-04
1.507874e-03	1.439458e-01	1.343463e-04
1.508892e-03	1.440059e-01	1.344895e-04
1.509911e-03	1.440661e-01	1.346329e-04
1.510929e-03	1.441262e-01	1.347763e-04
1.511949e-03	1.441864e-01	1.349199e-04
1.512968e-03	1.442465e-01	1.350636e-04
1.513988e-03	1.443067e-01	1.352074e-04
1.515009e-03	1.443669e-01	1.353513e-04
1.516029e-03	1.444271e-01	1.354953e-04
1.517051e-03	1.444873e-01	1.356394e-04
1.518072e-03	1.445475e-01	1.357836e-04
1.519094e-03	1.446077e-01	1.359279e-04
1.520116e-03	1.446679e-01	1.360724e-04
1.521139e-03	1.447281e-01	1.362169e-04
1.522162e-03	1.447883e-01	1.363616e-04
1.523186e-03	1.448486e-01	1.365063e-04
1.524209e-03	1.449088e-01	1.366512e-04
1.525234e-03	1.449690e-01	1.367962e-04
1.526258e-03	1.450293e-01	1.369413e-04
1.527283e-03	1.450895e-01	1.370865e-04
1.528309e-03	1.451498e-01	1.372318e-04
1.529335e-03	1.452100e-01	1.373772e-04
1.530361e-03	1.452703e-01	1.375227e-04
1.531387e-03	1.453306e-01	1.376683e-04
1.532414e-03	1.453908e-01	1.378141e-04
1.533442e-03	1.454511e-01	1.379599e-04
1.534469e-03	1.455114e-01	1.381059e-04
1.535497e-03	1.455717e-01	1.382519e-04
1.536526e-03	1.456320e-01	1.383981e-04
1.537555e-03	1.456923e-01	1.385444e-04
1.538584e-03	1.457526e-01	1.386908e-04
1.539614e-03	1.458129e-01	1.388373e-04
1.540644e-03	1.458733e-01	1.389839e-04
1.541674e-03	1.459336e-01	1.391306e-04
1.542705e-03	1.459939e-01	1.392775e-04
1.543736e-03	1.460543e-01	1.394244e-04
1.544768e-03	1.461146e-01	1.395715e-04
1.545800e-03	1.461750e-01	1.397186e-04
1.546832e-03	1.462353e-01	1.398659e-04
1.547865e-03	1.462957e-01	1.400133e-04
1.548898e-03	1.463561e-01	1.401608e-04
1.549932e-03	1.464164e-01	1.403084e-04
1.550966e-03	1.464768e-01	1.404561e-04
1.552000e-03	1.465372e-01	1.406039e-04
1.553035e-03	1.465976e-01	1.407518e-04
1.554070e-03	1.466580e-01	1.408999e-04
1.555106e-03	1.467184e-01	1.410480e-04
1.556142e-03	1.467788e-01	1.411963e-04
1.557178e-03	1.468392e-01	1.413446e-04
1.558215e-03	1.468996e-01	1.414931e-04
1.559252e-03	1.469601e-01	1.416417e-04
1.560289e-03	1.470205e-01	1.417904e-04
1.561327e-03	1.470809e-01	1.419392e-04
1.562365e-03	1.471414e-01	1.420881e-04
1.563404e-03	1.472018e-01	1.422372e-04
1.564443e-03	1.472623e-01	1.423863e-04
1.565482e-03	1.473228e-01	1.425356e-04
1.566522e-03	1.473832e-01	1.426849e-04
1.567562e-03	1.474437e-01	1.428344e-04
1.568603e-03	1.475042e-01	1.429840e-04
1.569644e-03	1.475647e-01	1.431337e-04
1.570685e-03	1.476251e-01	1.432835e-04
1.571727e-03	1.476856e-01	1.434334e-04
1.572769e-03	1.477461e-01	1.435834e-04
1.573812e-03	1.478066e-01	1.437336e-04
1.574854e-03	1.478672e-01	1.438838e-04
1.575898e-03	1.479277e-01	1.440342e-04
1.576941e-03	1.479882e-01	1.441846e-04
1.577986e-03	1.480487e-01	1.443352e-04
1.579030e-03	1.481093e-01	1.444859e-04
1.580075e-03	1.481698e-01	1.446367e-04
1.581120e-03	1.482304e-01	1.447877e-04
1.582166e-03	1.482909e-01	1.449387e-04
1.583212e-03	1.483515e-01	1.450898e-04
1.584258e-03	1.484120e-01	1.452411e-04
1.585305e-03	1.484726e-01	1.453924e-04
1.586352e-03	1.485332e-01	1.455439e-04
1.587400e-03	1.485938e-01	1.456955e-04
1.588448e-03	1.486543e-01	1.458472e-04
1.589496e-03	1.487149e-01	1.459990e-04
1.590545e-03	1.487755e-01	1.461509e-04
1.591594e-03	1.488361e-01	1.463030e-04
1.592644e-03	1.488967e-01	1.464551e-04
1.593694e-03	1.489574e-01	1.466074e-04
1.594744e-03	1.490180e-01	1.467597e-04
1.595795e-03	1.490786e-01	1.469122e-04
1.596846e-03	1.491392e-01	1.470648e-04
1.597898e-03	1.491999e-01	1.472175e-04
1.598950e-03	1.492605e-01	1.473703e-04
1.600002e-03	1.493212e-01	1.475233e-04
1.601055e-03	1.493818e-01	1.476763e-04
1.602108e-03	1.494425e-01	1.478295e-04
1.603161e-03	1.495032e-01	1.479828e-04
1.604215e-03	1.495638e-01	1.481361e-04
1.605270e-03	1.496245e-01	1.482896e-04
1.606324e-03	1.496852e-01	1.484432e-04
1.607379e-03	1.497459e-01	1.485970e-04
1.608435e-03	1.498066e-01	1.487508e-04
1.609491e-03	1.498673e-01	1.489047e-04
1.610547e-03	1.499280e-01	1.490588e-04
1.611604e-03	1.499887e-01	1.492130e-04
1.612661e-03	1.500494e-01	1.493673e-04
1.613718e-03	1.501101e-01	1.495216e-04
1.614776e-03	1.501709e-01	1.496762e-04
1.615834e-03	1.502316e-01	1.498308e-04
1.616893e-03	1.502924e-01	1.499855e-04
1.617952e-03	1.503531e-01	1.501404e-04
1.619011e-03	1.504139e-01	1.502953e-04
1.620071e-03	1.504746e-01	1.504504e-04
1.621131e-03	1.505354e-01	1.506056e-04
1.622192e-03	1.505962e-01	1.507609e-04
1.623253e-03	1.506569e-01	1.509163e-04
1.624314e-03	1.507177e-01	1.510719e-04
1.625376e-03	1.507785e-01	1.512275e-04
1.626438e-03	1.508393e-01	1.513833e-04
1.627501e-03	1.509001e-01	1.515391e-04
1.628564e-03	1.509609e-01	1.516951e-04
1.629627e-03	1.510217e-01	1.518512e-04
1.630691e-03	1.510825e-01	1.520074e-04
1.631755e-03	1.511433e-01	1.521638e-04
1.632820e-03	1.512042e-01	1.523202e-04
1.633884e-03	1.512650e-01	1.524768e-04
1.634950e-03	1.513259e-01	1.526334e-04
1.636016e-03	1.513867e-01	1.527902e-04
1.637082e-03	1.514475e-01	1.529471e-04
1.638148e-03	1.515084e-01	1.531041e-04
1.639215e-03	1.515693e-01	1.532613e-04
1.640282e-03	1.516301e-01	1.534185e-04
1.641350e-03	1.516910e-01	1.535759e-04
1.642418e-03	1.517519e-01	1.537333e-04
1.643487e-03	1.518128e-01	1.538909e-04
1.644556e-03	1.518737e-01	1.540486e-04
1.645625e-03	1.519346e-01	1.542064e-04
1.646695e-03	1.519955e-01	1.543644e-04
1.647765e-03	1.520564e-01	1.545224e-04
1.648835e-03	1.521173e-01	1.546806e-04
1.649906e-03	1.521782e-01	1.548388e-04
1.650977e-03	1.522391e-01	1.549972e-04
1.652049e-03	1.523001e-01	1.551557e-04
1.653121e-03	1.523610e-01	1.553144e-04
1.654194e-03	1.524220e-01	1.554731e-04
1.655267e-03	1.524829e-01	1.556319e-04
1.656340e-03	1.525439e-01	1.557909e-04
1.657413e-03	1.526048e-01	1.559500e-04
1.658487e-03	1.526658e-01	1.561092e-04
1.659562e-03	1.527268e-01	1.562685e-04
1.660637e-03	1.527877e-01	1.564279e-04
1.661712e-03	1.528487e-01	1.565875e-04
1.662788e-03	1.529097e-01	1.567471e-04
1.663864e-03	1.529707e-01	1.569069e-04
1.664940e-03	1.530317e-01	1.570668e-04
1.666017e-03	1.530927e-01	1.572268e-04
1.667094e-03	1.531537e-01	1.573869e-04
1.668172e-03	1.532147e-01	1.575471e-04
1.669250e-03	1.532758e-01	1.577075e-04
1.670328e-03	1.533368e-01	1.578680e-04
1.671407e-03	1.533978e-01	1.580286e-04
1.672486e-03	1.534589e-01	1.581893e-04
1.673566e-03	1.535199e-01	1.583501e-04
1.674646e-03	1.535810e-01	1.585110e-04
1.675727e-03	1.536420e-01	1.586721e-04
1.676807e-03	1.537031e-01	1.588332e-04
1.677889e-03	1.537642e-01	1.589945e-04
1.678970e-03	1.538252e-01	1.591559e-04
1.680052e-03	1.538863e-01	1.593174e-04
1.681135e-03	1.539474e-01	1.594790e-04
1.682218e-03	1.540085e-01	1.596408e-04
1.683301e-03	1.540696e-01	1.598027e-04
1.684384e-03	1.541307e-01	1.599646e-04
1.685468e-03	1.541918e-01	1.601267e-04
1.686553e-03	1.542529e-01	1.602890e-04
1.687638e-03	1.543141e-01	1.604513e-04
1.688723e-03	1.543752e-01	1.606137e-04
1.689808e-03	1.544363e-01	1.607763e-04
1.690894e-03	1.544975e-01	1.609390e-04
1.691981e-03	1.545586e-01	1.611018e-04
1.693068e-03	1.546198e-01	1.612647e-04
1.694155e-03	1.546809e-01	1.614277e-04
1.695243e-03	1.547421e-01	1.615909e-04
1.696331e-03	1.548033e-01	1.617542e-04
1.697419e-03	1.548644e-01	1.619175e-04
1.698508e-03	1.549256e-01	1.620810e-04
1.699597e-03	1.549868e-01	1.622447e-04
1.700687e-03	1.550480e-01	1.624084e-04
1.701777e-03	1.551092e-01	1.625723e-04
1.702867e-03	1.551704e-01	1.627362e-04
1.703958e-03	1.552316e-01	1.629003e-04
1.705049e-03	1.552928e-01	1.630645e-04
1.706141e-03	1.553540e-01	1.632289e-04
1.707233e-03	1.554153e-01	1.633933e-04
1.708325e-03	1.554765e-01	1.635579e-04
1.709418e-03	1.555377e-01	1.637225e-04
1.710511e-03	1.555990e-01	1.638873e-04
1.711605e-03	1.556602e-01	1.640523e-04
1.712699e-03	1.557215e-01	1.642173e-04
1.713793e-03	1.557827e-01	1.643824e-04
1.714888e-03	1.558440e-01	1.645477e-04
1.715983e-03	1.559053e-01	1.647131e-04
1.717079e-03	1.559666e-01	1.648786e-04
1.718175e-03	1.560278e-01	1.650442e-04
1.719272e-03	1.560891e-01	1.652100e-04
1.720368e-03	1.561504e-01	1.653758e-04
1.721466e-03	1.562117e-01	1.655418e-04
1.722563e-03	1.562730e-01	1.657079e-04
1.723661e-03	1.563344e-01	1.658741e-04
1.724760e-03	1.563957e-01	1.660405e-04
1.725859e-03	1.564570e-01	1.662069e-04
1.726958e-03	1.565183e-01	1.663735e-04
1.728058e-03	1.565797e-01	1.665402e-04
1.729158e-03	1.566410e-01	1.667070e-04
1.730258e-03	1.567024e-01	1.668740e-04
1.731359e-03	1.567637e-01	1.670410e-04
1.732460e-03	1.568251e-01	1.672082e-04
1.733562e-03	1.568864e-01	1.673755e-04
1.734664e-03	1.569478e-01	1.675429e-04
1.735767e-03	1.570092e-01	1.677104e-04
1.736869e-03	1.570706e-01	1.678781e-04
1.737973e-03	1.571320e-01	1.680458e-04
1.739076e-03	1.571934e-01	1.682137e-04
1.740180e-03	1.572548e-01	1.683817e-04
1.741285e-03	1.573162e-01	1.685498e-04
1.742390e-03	1.573776e-01	1.687181e-04
1.743495e-03	1.574390e-01	1.688865e-04
1.744601e-03	1.575004e-01	1.690549e-04
1.745707e-03	1.575618e-01	1.692235e-04
1.746814e-03	1.576233e-01	1.693923e-04
1.747920e-03	1.576847e-01	1.695611e-04
1.749028e-03	1.577462e-01	1.697301e-04
1.750136e-03	1.578076e-01	1.698992e-04
1.751244e-03	1.578691e-01	1.700684e-04
1.752352e-03	1.579305e-01	1.702377e-04
1.753461e-03	1.579920e-01	1.704071e-04
1.754571e-03	1.580535e-01	1.705767e-04
1.755680e-03	1.581150e-01	1.707464e-04
1.756790e-03	1.581765e-01	1.709162e-04
1.757901e-03	1.582380e-01	1.710861e-04
1.759012e-03	1.582995e-01	1.712562e-04
1.760123e-03	1.583610e-01	1.714263e-04
1.761235e-03	1.584225e-01	1.715966e-04
1.762347e-03	1.584840e-01	1.717670e-04
1.763460e-03	1.585455e-01	1.719376e-04
1.764573e-03	1.586070e-01	1.721082e-04
1.765686e-03	1.586686e-01	1.722790e-04
1.766800e-03	1.587301e-01	1.724499e-04
1.767914e-03	1.587917e-01	1.726209e-04
1.769029e-03	1.588532e-01	1.727920e-04
1.770144e-03	1.589148e-01	1.729633e-04
1.771259e-03	1.589763e-01	1.731347e-04
1.772375e-03	1.590379e-01	1.733062e-04
1.773492e-03	1.590995e-01	1.734778e-04
1.774608e-03	1.591611e-01	1.736495e-04
1.775725e-03	1.592226e-01	1.738214e-04
1.776843e-03	1.592842e-01	1.739934e-04
1.777961e-03	1.593458e-01	1.741655e-04
1.779079e-03	1.594074e-01	1.743377e-04
1.780198e-03	1.594690e-01	1.745100e-04
1.781317e-03	1.595307e-01	1.746825e-04
1.782436e-03	1.595923e-01	1.748551e-04
1.783556e-03	1.596539e-01	1.750278e-04
1.784676e-03	1.597155e-01	1.752006e-04
1.785797e-03	1.597772e-01	1.753736e-04
1.786918e-03	1.598388e-01	1.755467e-04
1.788040e-03	1.599005e-01	1.757199e-04
1.789162e-03	1.599621e-01	1.758932e-04
1.790284e-03	1.600238e-01	1.760666e-04
1.791407e-03	1.600855e-01	1.762402e-04
1.792530e-03	1.601471e-01	1.764139e-04
1.793653e-03	1.602088e-01	1.765877e-04
1.794777e-03	1.602705e-01	1.767616e-04
1.795902e-03	1.603322e-01	1.769357e-04
1.797027e-03	1.603939e-01	1.771099e-04
1.798152e-03	1.604556e-01	1.772842e-04
1.799277e-03	1.605173e-01	1.774586e-04
1.800403e-03	1.605790e-01	1.776332e-04
1.801530e-03	1.606407e-01	1.778078e-04
1.802657e-03	1.607025e-01	1.779826e-04
1.803784e-03	1.607642e-01	1.781575e-04
1.804912e-03	1.608259e-01	1.783326e-04
1.806040e-03	1.608877e-01	1.785077e-04
1.807168e-03	1.609494e-01	1.786830e-04
1.808297e-03	1.610112e-01	1.788584e-04
1.809426e-03	1.610729e-01	1.790339e-04
1.810556e-03	1.611347e-01	1.792096e-04
1.811686e-03	1.611965e-01	1.793854e-04
1.812817e-03	1.612583e-01	1.795613e-04
1.813948e-03	1.613201e-01	1.797373e-04
1.815079e-03	1.613818e-01	1.799134e-04
1.816211e-03	1.614436e-01	1.800897e-04
1.817343e-03	1.615054e-01	1.802661e-04
1.818475e-03	1.615672e-01	1.804426e-04
1.819608e-03	1.616291e-01	1.806192e-04
1.820742e-03	1.616909e-01	1.807960e-04
1.821875e-03	1.617527e-01	1.809729e-04
1.823010e-03	1.618145e-01	1.811499e-04
1.824144e-03	1.618764e-01	1.813270e-04
1.825279e-03	1.619382e-01	1.815043e-04
1.826415e-03	1.620001e-01	1.816817e-04
1.827551e-03	1.620619e-01	1.818592e-04
1.828687e-03	1.621238e-01	1.820368e-04
1.829824e-03	1.621856e-01	1.822146e-04
1.830961e-03	1.622475e-01	1.823924e-04
1.832098e-03	1.623094e-01	1.825704e-04
1.833236e-03	1.623713e-01	1.827486e-04
1.834374e-03	1.624332e-01	1.829268e-04
1.835513e-03	1.624951e-01	1.831052e-04
1.836652e-03	1.625570e-01	1.832837e-04
1.837792e-03	1.626189e-01	1.834623e-04
1.838932e-03	1.626808e-01	1.836411e-04
1.840072e-03	1.627427e-01	1.838199e-04
1.841213e-03	1.628046e-01	1.839989e-04
1.842354e-03	1.628666e-01	1.841781e-04
1.843496e-03	1.629285e-01	1.843573e-04
1.844638e-03	1.629904e-01	1.845367e-04
1.845780e-03	1.630524e-01	1.847162e-04
1.846923e-03	1.631143e-01	1.848958e-04
1.848066e-03	1.631763e-01	1.850756e-04
1.849210e-03	1.632383e-01	1.852554e-04
1.850354e-03	1.633002e-01	1.854354e-04
1.851498e-03	1.633622e-01	1.856156e-04
1.852643e-03	1.634242e-01	1.857958e-04
1.853788e-03	1.634862e-01	1.859762e-04
1.854934e-03	1.635482e-01	1.861567e-04
1.856080e-03	1.636102e-01	1.863373e-04
1.857227e-03	1.636722e-01	1.865180e-04
1.858374e-03	1.637342e-01	1.866989e-04
1.859521e-03	1.637962e-01	1.868799e-04
1.860669e-03	1.638582e-01	1.870611e-04
1.861817e-03	1.639203e-01	1.872423e-04
1.862966e-03	1.639823e-01	1.874237e-04
1.864115e-03	1.640444e-01	1.876052e-04
1.865264e-03	1.641064e-01	1.877868e-04
1.866414e-03	1.641685e-01	1.879686e-04
1.867564e-03	1.642305e-01	1.881505e-04
1.868715e-03	1.642926e-01	1.883325e-04
1.869866e-03	1.643547e-01	1.885146e-04
1.871017e-03	1.644167e-01	1.886969e-04
1.872169e-03	1.644788e-01	1.888792e-04
1.873322e-03	1.645409e-01	1.890618e-04
1.874474e-03	1.646030e-01	1.892444e-04
1.875628e-03	1.646651e-01	1.894272e-04
1.876781e-03	1.647272e-01	1.896101e-04
1.877935e-03	1.647893e-01	1.897931e-04
1.879090e-03	1.648514e-01	1.899762e-04
1.880244e-03	1.649136e-01	1.901595e-04
1.881400e-03	1.649757e-01	1.903429e-04
1.882555e-03	1.650378e-01	1.905264e-04
1.883711e-03	1.651000e-01	1.907101e-04
1.884868e-03	1.651621e-01	1.908939e-04
1.886025e-03	1.652243e-01	1.910778e-04
1.887182e-03	1.652864e-01	1.912618e-04
1.888340e-03	1.653486e-01	1.914460e-04
1.889498e-03	1.654108e-01	1.916302e-04
1.890656e-03	1.654729e-01	1.918147e-04
1.891815e-03	1.655351e-01	1.919992e-04
1.892975e-03	1.655973e-01	1.921839e-04
1.894134e-03	1.656595e-01	1.923687e-04
1.895295e-03	1.657217e-01	1.925536e-04
1.896455e-03	1.657839e-01	1.927387e-04
1.897616e-03	1.658461e-01	1.929238e-04
1.898778e-03	1.659083e-01	1.931091e-04
1.899940e-03	1.659706e-01	1.932946e-04
1.901102e-03	1.660328e-01	1.934801e-04
1.902265e-03	1.660950e-01	1.936658e-04
1.903428e-03	1.661573e-01	1.938516e-04
1.904591e-03	1.662195e-01	1.940376e-04
1.905755e-03	1.662818e-01	1.942237e-04
1.906920e-03	1.663440e-01	1.944099e-04
1.908084e-03	1.664063e-01	1.945962e-04
1.909250e-03	1.664686e-01	1.947827e-04
1.910415e-03	1.665308e-01	1.949692e-04
1.911581e-03	1.665931e-01	1.951560e-04
1.912748e-03	1.666554e-01	1.953428e-04
1.913914e-03	1.667177e-01	1.955298e-04
1.915082e-03	1.667800e-01	1.957169e-04
1.916249e-03	1.668423e-01	1.959041e-04
1.917418e-03	1.669046e-01	1.960915e-04
1.918586e-03	1.669669e-01	1.962790e-04
1.919755e-03	1.670293e-01	1.964666e-04
1.920924e-03	1.670916e-01	1.966543e-04
1.922094e-03	1.671539e-01	1.968422e-04
1.923264e-03	1.672163e-01	1.970302e-04
1.924435e-03	1.672786e-01	1.972183e-04
1.925606e-03	1.673410e-01	1.974066e-04
1.926778e-03	1.674033e-01	1.975950e-04
1.927949e-03	1.674657e-01	1.977835e-04
1.929122e-03	1.675280e-01	1.979721e-04
1.930294e-03	1.675904e-01	1.981609e-04
1.931468e-03	1.676528e-01	1.983498e-04
1.932641e-03	1.677152e-01	1.985388e-04
1.933815e-03	1.677776e-01	1.987280e-04
1.934989e-03	1.678400e-01	1.989173e-04
1.936164e-03	1.679024e-01	1.991067e-04
1.937339e-03	1.679648e-01	1.992963e-04
1.938515e-03	1.680272e-01	1.994860e-04
1.939691e-03	1.680896e-01	1.996758e-04
1.940868e-03	1.681521e-01	1.998657e-04
1.942045e-03	1.682145e-01	2.000558e-04
1.943222e-03	1.682770e-01	2.002460e-04
1.944400e-03	1.683394e-01	2.004363e-04
1.945578e-03	1.684019e-01	2.006268e-04
1.946756e-03	1.684643e-01	2.008174e-04
1.947935e-03	1.685268e-01	2.010081e-04
1.949115e-03	1.685892e-01	2.011989e-04
1.950295e-03	1.686517e-01	2.013899e-04
1.951475e-03	1.687142e-01	2.015810e-04
1.952655e-03	1.687767e-01	2.017723e-04
1.953837e-03	1.688392e-01	2.019637e-04
1.955018e-03	1.689017e-01	2.021552e-04
1.956200e-03	1.689642e-01	2.023468e-04
1.957382e-03	1.690267e-01	2.025386e-04
1.958565e-03	1.690892e-01	2.027305e-04
1.959748e-03	1.691517e-01	2.029225e-04
1.960932e-03	1.692143e-01	2.031146e-04
1.962116e-03	1.692768e-01	2.033069e-04
1.963300e-03	1.693393e-01	2.034993e-04
1.964485e-03	1.694019e-01	2.036919e-04
1.965671e-03	1.694644e-01	2.038846e-04
1.966856e-03	1.695270e-01	2.040774e-04
1.968042e-03	1.695896e-01	2.042703e-04
1.969229e-03	1.696521e-01	2.044634e-04
1.970416e-03	1.697147e-01	2.046566e-04
1.971603e-03	1.697773e-01	2.048499e-04
1.972791e-03	1.698399e-01	2.050434e-04
1.973979e-03	1.699025e-01	2.052370e-04
1.975168e-03	1.699651e-01	2.054307e-04
1.976357e-03	1.700277e-01	2.056246e-04
1.977547e-03	1.700903e-01	2.058186e-04
1.978737e-03	1.701529e-01	2.060127e-04
1.979927e-03	1.702155e-01	2.062070e-04
1.981118e-03	1.702782e-01	2.064014e-04
1.982309e-03	1.703408e-01	2.065959e-04
1.983501e-03	1.704034e-01	2.067905e-04
1.984693e-03	1.704661e-01	2.069853e-04
1.985885e-03	1.705287e-01	2.071802e-04
1.987078e-03	1.705914e-01	2.073753e-04
1.988271e-03	1.706541e-01	2.075705e-04
1.989465e-03	1.707167e-01	2.077658e-04
1.990659e-03	1.707794e-01	2.079612e-04
1.991854e-03	1.708421e-01	2.081568e-04
1.993049e-03	1.709048e-01	2.083525e-04
1.994244e-03	1.709675e-01	2.085484e-04
1.995440e-03	1.710302e-01	2.087443e-04
1.996636e-03	1.710929e-01	2.089405e-04
1.997833e-03	1.711556e-01	2.091367e-04
1.999030e-03	1.712183e-01	2.093331e-04
2.000228e-03	1.712810e-01	2.095296e-04
2.001426e-03	1.713438e-01	2.097262e-04
2.002624e-03	1.714065e-01	2.099230e-04
2.003823e-03	1.714692e-01	2.101199e-04
2.005022e-03	1.715320e-01	2.103169e-04
2.006222e-03	1.715948e-01	2.105141e-04
2.007422e-03	1.716575e-01	2.107114e-04
2.008622e-03	1.717203e-01	2.109089e-04
2.009823e-03	1.717830e-01	2.111064e-04
2.011025e-03	1.718458e-01	2.113041e-04
2.012226e-03	1.719086e-01	2.115020e-04
2.013429e-03	1.719714e-01	2.116999e-04
2.014631e-03	1.720342e-01	2.118980e-04
2.015834e-03	1.720970e-01	2.120963e-04
2.017038e-03	1.721598e-01	2.122947e-04
2.018242e-03	1.722226e-01	2.124932e-04
2.019446e-03	1.722854e-01	2.126918e-04
2.020651e-03	1.723483e-01	2.128906e-04
2.021856e-03	1.724111e-01	2.130895e-04
2.023062e-03	1.724739e-01	2.132885e-04
2.024268e-03	1.725368e-01	2.134877e-04
2.025474e-03	1.725996e-01	2.136870e-04
2.026681e-03	1.726625e-01	2.138865e-04
2.027888e-03	1.727253e-01	2.140860e-04
2.029096e-03	1.727882e-01	2.142857e-04
2.030304e-03	1.728511e-01	2.144856e-04
2.031513e-03	1.729139e-01	2.146856e-04
2.032722e-03	1.729768e-01	2.148857e-04
2.033931e-03	1.730397e-01	2.150859e-04
2.035141e-03	1.731026e-01	2.152863e-04
2.036351e-03	1.731655e-01	2.154868e-04
2.037562e-03	1.732284e-01	2.156875e-04
2.038773e-03	1.732913e-01	2.158883e-04
2.039985e-03	1.733542e-01	2.160892e-04
2.041197e-03	1.734172e-01	2.162903e-04
2.042409e-03	1.734801e-01	2.164915e-04
2.043622e-03	1.735430e-01	2.166928e-04
2.044835e-03	1.736060e-01	2.168942e-04
2.046049e-03	1.736689e-01	2.170958e-04
2.047263e-03	1.737319e-01	2.172976e-04
2.048478e-03	1.737948e-01	2.174994e-04
2.049693e-03	1.738578e-01	2.177014e-04
2.050908e-03	1.739208e-01	2.179036e-04
2.052124e-03	1.739838e-01	2.181059e-04
2.053340e-03	1.740467e-01	2.183083e-04
2.054557e-03	1.741097e-01	2.185108e-04
2.055774e-03	1.741727e-01	2.187135e-04
2.056991e-03	1.742357e-01	2.189163e-04
2.058209e-03	1.742987e-01	2.191193e-04
2.059428e-03	1.743618e-01	2.193224e-04
2.060647e-03	1.744248e-01	2.195256e-04
2.061866e-03	1.744878e-01	2.197289e-04
2.063086e-03	1.745508e-01	2.199324e-04
2.064306e-03	1.746139e-01	2.201361e-04
2.065526e-03	1.746769e-01	2.203398e-04
2.066747e-03	1.747400e-01	2.205437e-04
2.067969e-03	1.748030e-01	2.207478e-04
2.069190e-03	1.748661e-01	2.209520e-04
2.070413e-03	1.749292e-01	2.211563e-04
2.071635e-03	1.749922e-01	2.213607e-04
2.072859e-03	1.750553e-01	2.215653e-04
2.074082e-03	1.751184e-01	2.217700e-04
2.075306e-03	1.751815e-01	2.219749e-04
2.076530e-03	1.752446e-01	2.221799e-04
2.077755e-03	1.753077e-01	2.223850e-04
2.078981e-03	1.753708e-01	2.225903e-04
2.080206e-03	1.754339e-01	2.227957e-04
2.081432e-03	1.754970e-01	2.230012e-04
2.082659e-03	1.755602e-01	2.232069e-04
2.083886e-03	1.756233e-01	2.234127e-04
2.085113e-03	1.756864e-01	2.236187e-04
2.086341e-03	1.757496e-01	2.238248e-04
2.087569e-03	1.758127e-01	2.240310e-04
2.088798e-03	1.758759e-01	2.242374e-04
2.090027e-03	1.759390e-01	2.244439e-04
2.091257e-03	1.760022e-01	2.246505e-04
2.092487e-03	1.760654e-01	2.248573e-04
2.093717e-03	1.761286e-01	2.250642e-04
2.094948e-03	1.761917e-01	2.252713e-04
2.096179e-03	1.762549e-01	2.254785e-04
2.097411e-03	1.763181e-01	2.256858e-04
2.098643e-03	1.763813e-01	2.258933e-04
2.099876e-03	1.764445e-01	2.261009e-04
2.101109e-03	1.765078e-01	2.263086e-04
2.102342e-03	1.765710e-01	2.265165e-04
2.103576e-03	1.766342e-01	2.267245e-04
2.104810e-03	1.766974e-01	2.269327e-04
2.106045e-03	1.767607e-01	2.271410e-04
2.107280e-03	1.768239e-01	2.273494e-04
2.108516e-03	1.768872e-01	2.275580e-04
2.109752e-03	1.769504e-01	2.277667e-04
2.110988e-03	1.770137e-01	2.279755e-04
2.112225e-03	1.770770e-01	2.281845e-04
2.113463e-03	1.771402e-01	2.283936e-04
2.114700e-03	1.772035e-01	2.286029e-04
2.115939e-03	1.772668e-01	2.288123e-04
2.117177e-03	1.773301e-01	2.290218e-04
2.118416e-03	1.773934e-01	2.292315e-04
2.119656e-03	1.774567e-01	2.294413e-04
2.120896e-03	1.775200e-01	2.296513e-04
2.122136e-03	1.775833e-01	2.298614e-04
2.123377e-03	1.776467e-01	2.300716e-04
2.124618e-03	1.777100e-01	2.302820e-04
2.125860e-03	1.777733e-01	2.304925e-04
2.127102e-03	1.778367e-01	2.307032e-04
2.128344e-03	1.779000e-01	2.309140e-04
2.129587e-03	1.779634e-01	2.311249e-04
2.130831e-03	1.780267e-01	2.313360e-04
2.132074e-03	1.780901e-01	2.315472e-04
2.133319e-03	1.781535e-01	2.317585e-04
2.134563e-03	1.782168e-01	2.319700e-04
2.135808e-03	1.782802e-01	2.321817e-04
2.137054e-03	1.783436e-01	2.323934e-04
2.138300e-03	1.784070e-01	2.326053e-04
2.139546e-03	1.784704e-01	2.328174e-04
2.140793e-03	1.785338e-01	2.330296e-04
2.142041e-03	1.785972e-01	2.332419e-04
2.143288e-03	1.786606e-01	2.334544e-04
2.144536e-03	1.787241e-01	2.336670e-04
2.145785e-03	1.787875e-01	2.338797e-04
2.147034e-03	1.788509e-01	2.340926e-04
2.148284e-03	1.789144e-01	2.343057e-04
2.149533e-03	1.789778e-01	2.345188e-04
2.150784e-03	1.790413e-01	2.347321e-04
2.152035e-03	1.791047e-01	2.349456e-04
2.153286e-03	1.791682e-01	2.351592e-04
2.154537e-03	1.792317e-01	2.353729e-04
2.155789e-03	1.792952e-01	2.355868e-04
2.157042e-03	1.793586e-01	2.358008e-04
2.158295e-03	1.794221e-01	2.360149e-04
2.159548e-03	1.794856e-01	2.362292e-04
2.160802e-03	1.795491e-01	2.364437e-04
2.162056e-03	1.796126e-01	2.366583e-04
2.163311e-03	1.796761e-01	2.368730e-04
2.164566e-03	1.797397e-01	2.370878e-04
2.165822e-03	1.798032e-01	2.373028e-04
2.167078e-03	1.798667e-01	2.375180e-04
2.168334e-03	1.799303e-01	2.377333e-04
2.169591e-03	1.799938e-01	2.379487e-04
2.170848e-03	1.800574e-01	2.381643e-04
2.172106e-03	1.801209e-01	2.383800e-04
2.173364e-03	1.801845e-01	2.385958e-04
2.174623e-03	1.802480e-01	2.388118e-04
2.175882e-03	1.803116e-01	2.390279e-04
2.177141e-03	1.803752e-01	2.392442e-04
2.178401e-03	1.804388e-01	2.394606e-04
2.179662e-03	1.805024e-01	2.396772e-04
2.180922e-03	1.805660e-01	2.398939e-04
2.182184e-03	1.806296e-01	2.401107e-04
2.183445e-03	1.806932e-01	2.403277e-04
2.184707e-03	1.807568e-01	2.405448e-04
2.185970e-03	1.808204e-01	2.407621e-04
2.187233e-03	1.808840e-01	2.409795e-04
2.188496e-03	1.809477e-01	2.411971e-04
2.189760e-03	1.810113e-01	2.414148e-04
2.191025e-03	1.810750e-01	2.416326e-04
2.192289e-03	1.811386e-01	2.418506e-04
2.193555e-03	1.812023e-01	2.420687e-04
2.194820e-03	1.812659e-01	2.422870e-04
2.196086e-03	1.813296e-01	2.425054e-04
2.197353e-03	1.813933e-01	2.427239e-04
2.198620e-03	1.814570e-01	2.429426e-04
2.199887e-03	1.815206e-01	2.431615e-04
2.201155e-03	1.815843e-01	2.433805e-04
2.202423e-03	1.816480e-01	2.435996e-04
2.203692e-03	1.817117e-01	2.438188e-04
2.204961e-03	1.817755e-01	2.440383e-04
2.206230e-03	1.818392e-01	2.442578e-04
2.207500e-03	1.819029e-01	2.444775e-04
2.208771e-03	1.819666e-01	2.446973e-04
2.210042e-03	1.820304e-01	2.449173e-04
2.211313e-03	1.820941e-01	2.451375e-04
2.212585e-03	1.821578e-01	2.453577e-04
2.213857e-03	1.822216e-01	2.455781e-04
2.215130e-03	1.822854e-01	2.457987e-04
2.216403e-03	1.823491e-01	2.460194e-04
2.217676e-03	1.824129e-01	2.462402e-04
2.218950e-03	1.824767e-01	2.464612e-04
2.220225e-03	1.825405e-01	2.466824e-04
2.221499e-03	1.826042e-01	2.469037e-04
2.222775e-03	1.826680e-01	2.471251e-04
2.224050e-03	1.827318e-01	2.473466e-04
2.225327e-03	1.827956e-01	2.475683e-04
2.226603e-03	1.828595e-01	2.477902e-04
2.227880e-03	1.829233e-01	2.480122e-04
2.229158e-03	1.829871e-01	2.482343e-04
2.230436e-03	1.830509e-01	2.484566e-04
2.231714e-03	1.831148e-01	2.486791e-04
2.232993e-03	1.831786e-01	2.489016e-04
2.234272e-03	1.832425e-01	2.491244e-04
2.235552e-03	1.833063e-01	2.493472e-04
2.236832e-03	1.833702e-01	2.495702e-04
2.238112e-03	1.834340e-01	2.497934e-04
2.239393e-03	1.834979e-01	2.500167e-04
2.240675e-03	1.835618e-01	2.502401e-04
2.241957e-03	1.836257e-01	2.504637e-04
2.243239e-03	1.836896e-01	2.506875e-04
2.244522e-03	1.837535e-01	2.509113e-04
2.245805e-03	1.838174e-01	2.511354e-04
2.247089e-03	1.838813e-01	2.513595e-04
2.248373e-03	1.839452e-01	2.515839e-04
2.249657e-03	1.840091e-01	2.518083e-04
2.250942e-03	1.840730e-01	2.520329e-04
2.252228e-03	1.841370e-01	2.522577e-04
2.253514e-03	1.842009e-01	2.524826e-04
2.254800e-03	1.842649e-01	2.527076e-04
2.256087e-03	1.843288e-01	2.529328e-04
2.257374e-03	1.843928e-01	2.531582e-04
2.258662e-03	1.844567e-01	2.533836e-04
2.259950e-03	1.845207e-01	2.536093e-04
2.261238e-03	1.845847e-01	2.538350e-04
2.262527e-03	1.846487e-01	2.540610e-04
2.263817e-03	1.847126e-01	2.542870e-04
2.265107e-03	1.847766e-01	2.545132e-04
2.266397e-03	1.848406e-01	2.547396e-04
2.267688e-03	1.849046e-01	2.549661e-04
2.268979e-03	1.849686e-01	2.551928e-04
2.270270e-03	1.850327e-01	2.554196e-04
2.271563e-03	1.850967e-01	2.556465e-04
2.272855e-03	1.851607e-01	2.558736e-04
2.274148e-03	1.852247e-01	2.561008e-04
2.275441e-03	1.852888e-01	2.563282e-04
2.276735e-03	1.853528e-01	2.565558e-04
2.278030e-03	1.854169e-01	2.567834e-04
2.279324e-03	1.854809e-01	2.570113e-04
2.280620e-03	1.855450e-01	2.572392e-04
2.281915e-03	1.856091e-01	2.574674e-04
2.283211e-03	1.856732e-01	2.576956e-04
2.284508e-03	1.857372e-01	2.579240e-04
2.285805e-03	1.858013e-01	2.581526e-04
2.287102e-03	1.858654e-01	2.583813e-04
2.288400e-03	1.859295e-01	2.586102e-04
2.289698e-03	1.859936e-01	2.588392e-04
2.290997e-03	1.860578e-01	2.590683e-04
2.292296e-03	1.861219e-01	2.592976e-04
2.293596e-03	1.861860e-01	2.595271e-04
2.294896e-03	1.862501e-01	2.597567e-04
2.296197e-03	1.863143e-01	2.599864e-04
2.297498e-03	1.863784e-01	2.602163e-04
2.298799e-03	1.864426e-01	2.604463e-04
2.300101e-03	1.865067e-01	2.606765e-04
2.301403e-03	1.865709e-01	2.609069e-04
2.302706e-03	1.866350e-01	2.611373e-04
2.304009e-03	1.866992e-01	2.613680e-04
2.305313e-03	1.867634e-01	2.615987e-04
2.306617e-03	1.868276e-01	2.618297e-04
2.307922e-03	1.868918e-01	2.620607e-04
2.309227e-03	1.869560e-01	2.622920e-04
2.310532e-03	1.870202e-01	2.625233e-04
2.311838e-03	1.870844e-01	2.627549e-04
2.313144e-03	1.871486e-01	2.629865e-04
2.314451e-03	1.872128e-01	2.632184e-04
2.315758e-03	1.872770e-01	2.634503e-04
2.317066e-03	1.873413e-01	2.636824e-04
2.318374e-03	1.874055e-01	2.639147e-04
2.319683e-03	1.874698e-01	2.641471e-04
2.320992e-03	1.875340e-01	2.643797e-04
2.322301e-03	1.875983e-01	2.646124e-04
2.323611e-03	1.876625e-01	2.648453e-04
2.324921e-03	1.877268e-01	2.650783e-04
2.326232e-03	1.877911e-01	2.653114e-04
2.327544e-03	1.878554e-01	2.655447e-04
2.328855e-03	1.879196e-01	2.657782e-04
2.330167e-03	1.879839e-01	2.660118e-04
2.331480e-03	1.880482e-01	2.662456e-04
2.332793e-03	1.881125e-01	2.664795e-04
2.334107e-03	1.881769e-01	2.667135e-04
2.335421e-03	1.882412e-01	2.669477e-04
2.336735e-03	1.883055e-01	2.671821e-04
2.338050e-03	1.883698e-01	2.674166e-04
2.339365e-03	1.884342e-01	2.676513e-04
2.340681e-03	1.884985e-01	2.678861e-04
2.341997e-03	1.885629e-01	2.681210e-04
2.343314e-03	1.886272e-01	2.683561e-04
2.344631e-03	1.886916e-01	2.685914e-04
2.345948e-03	1.887559e-01	2.688268e-04
2.347266e-03	1.888203e-01	2.690624e-04
2.348585e-03	1.888847e-01	2.692981e-04
2.349904e-03	1.889491e-01	2.695339e-04
2.351223e-03	1.890135e-01	2.697700e-04
2.352543e-03	1.890779e-01	2.700061e-04
2.353863e-03	1.891423e-01	2.702424e-04
2.355184e-03	1.892067e-01	2.704789e-04
2.356505e-03	1.892711e-01	2.707155e-04
2.357827e-03	1.893355e-01	2.709523e-04
2.359149e-03	1.893999e-01	2.711892e-04
2.360471e-03	1.894644e-01	2.714263e-04
2.361794e-03	1.895288e-01	2.716635e-04
2.363118e-03	1.895933e-01	2.719008e-04
2.364441e-03	1.896577e-01	2.721384e-04
2.365766e-03	1.897222e-01	2.723760e-04
2.367091e-03	1.897866e-01	2.726139e-04
2.368416e-03	1.898511e-01	2.728518e-04
2.369741e-03	1.899156e-01	2.730900e-04
2.371068e-03	1.899800e-01	2.733282e-04
2.372394e-03	1.900445e-01	2.735667e-04
2.373721e-03	1.901090e-01	2.738053e-04
2.375049e-03	1.901735e-01	2.740440e-04
2.376377e-03	1.902380e-01	2.742829e-04
2.377705e-03	1.903025e-01	2.745219e-04
2.379034e-03	1.903671e-01	2.747611e-04
2.380363e-03	1.904316e-01	2.750004e-04
2.381693e-03	1.904961e-01	2.752399e-04
2.383023e-03	1.905606e-01	2.754796e-04
2.384354e-03	1.906252e-01	2.757194e-04
2.385685e-03	1.906897e-01	2.759593e-04
2.387016e-03	1.907543e-01	2.761994e-04
2.388348e-03	1.908188e-01	2.764397e-04
2.389681e-03	1.908834e-01	2.766801e-04
2.391014e-03	1.909480e-01	2.769207e-04
2.392347e-03	1.910126e-01	2.771614e-04
2.393681e-03	1.910771e-01	2.774022e-04
2.395015e-03	1.911417e-01	2.776433e-04
2.396350e-03	1.912063e-01	2.778844e-04
2.397685e-03	1.912709e-01	2.781258e-04
2.399020e-03	1.913355e-01	2.783672e-04
2.400357e-03	1.914002e-01	2.786089e-04
2.401693e-03	1.914648e-01	2.788506e-04
2.403030e-03	1.915294e-01	2.790926e-04
2.404368e-03	1.915940e-01	2.793347e-04
2.405705e-03	1.916587e-01	2.795769e-04
2.407044e-03	1.917233e-01	2.798193e-04
2.408383e-03	1.917880e-01	2.800619e-04
2.409722e-03	1.918526e-01	2.803046e-04
2.411062e-03	1.919173e-01	2.805474e-04
2.412402e-03	1.919820e-01	2.807904e-04
2.413742e-03	1.920466e-01	2.810336e-04
2.415083e-03	1.921113e-01	2.812769e-04
2.416425e-03	1.921760e-01	2.815204e-04
2.417767e-03	1.922407e-01	2.817640e-04
2.419109e-03	1.923054e-01	2.820078e-04
2.420452e-03	1.923701e-01	2.822517e-04
2.421796e-03	1.924348e-01	2.824958e-04
2.423139e-03	1.924995e-01	2.827401e-04
2.424484e-03	1.925643e-01	2.829845e-04
2.425828e-03	1.926290e-01	2.832290e-04
2.427174e-03	1.926937e-01	2.834737e-04
2.428519e-03	1.927585e-01	2.837186e-04
2.429865e-03	1.928232e-01	2.839636e-04
2.431212e-03	1.928880e-01	2.842088e-04
2.432559e-03	1.929527e-01	2.844541e-04
2.433906e-03	1.930175e-01	2.846996e-04
2.435254e-03	1.930823e-01	2.849452e-04
2.436602e-03	1.931470e-01	2.851910e-04
2.437951e-03	1.932118e-01	2.854370e-04
2.439301e-03	1.932766e-01	2.856831e-04
2.440650e-03	1.933414e-01	2.859293e-04
2.442000e-03	1.934062e-01	2.861757e-04
2.443351e-03	1.934710e-01	2.864223e-04
2.444702e-03	1.935358e-01	2.866690e-04
2.446054e-03	1.936006e-01	2.869159e-04
2.447406e-03	1.936655e-01	2.871629e-04
2.448758e-03	1.937303e-01	2.874101e-04
2.450111e-03	1.937951e-01	2.876575e-04
2.451465e-03	1.938600e-01	2.879050e-04
2.452818e-03	1.939248e-01	2.881526e-04
2.454173e-03	1.939897e-01	2.884004e-04
2.455528e-03	1.940546e-01	2.886484e-04
2.456883e-03	1.941194e-01	2.888965e-04
2.458238e-03	1.941843e-01	2.891448e-04
2.459595e-03	1.942492e-01	2.893932e-04
2.460951e-03	1.943141e-01	2.896418e-04
2.462308e-03	1.943790e-01	2.898906e-04
2.463666e-03	1.944439e-01	2.901395e-04
2.465024e-03	1.945088e-01	2.903885e-04
2.466382e-03	1.945737e-01	2.906378e-04
2.467741e-03	1.946386e-01	2.908871e-04
2.469100e-03	1.947035e-01	2.911367e-04
2.470460e-03	1.947685e-01	2.913864e-04
2.471820e-03	1.948334e-01	2.916362e-04
2.473181e-03	1.948983e-01	2.918862e-04
2.474542e-03	1.949633e-01	2.921364e-04
2.475904e-03	1.950282e-01	2.923867e-04
2.477266e-03	1.950932e-01	2.926371e-04
2.478629e-03	1.951582e-01	2.928878e-04
2.479992e-03	1.952231e-01	2.931386e-04
2.481355e-03	1.952881e-01	2.933895e-04
2.482719e-03	1.953531e-01	2.936406e-04
2.484084e-03	1.954181e-01	2.938919e-04
2.485448e-03	1.954831e-01	2.941433e-04
2.486814e-03	1.955481e-01	2.943948e-04
2.488179e-03	1.956131e-01	2.946466e-04
2.489546e-03	1.956781e-01	2.948985e-04
2.490912e-03	1.957431e-01	2.951505e-04
2.492280e-03	1.958082e-01	2.954027e-04
2.493647e-03	1.958732e-01	2.956551e-04
2.495015e-03	1.959382e-01	2.959076e-04
2.496384e-03	1.960033e-01	2.961603e-04
2.497753e-03	1.960683e-01	2.964131e-04
2.499122e-03	1.961334e-01	2.966661e-04
2.500492e-03	1.961984e-01	2.969192e-04
2.501863e-03	1.962635e-01	2.971725e-04
2.503234e-03	1.963286e-01	2.974260e-04
2.504605e-03	1.963937e-01	2.976796e-04
2.505977e-03	1.964588e-01	2.979334e-04
2.507349e-03	1.965239e-01	2.981874e-04
2.508722e-03	1.965890e-01	2.984415e-04
2.510095e-03	1.966541e-01	2.986957e-04
2.511468e-03	1.967192e-01	2.989501e-04
2.512842e-03	1.967843e-01	2.992047e-04
2.514217e-03	1.968494e-01	2.994595e-04
2.515592e-03	1.969146e-01	2.997144e-04
2.516967e-03	1.969797e-01	2.999694e-04
2.518343e-03	1.970448e-01	3.002246e-04
2.519720e-03	1.971100e-01	3.004800e-04
2.521097e-03	1.971751e-01	3.007355e-04
2.522474e-03	1.972403e-01	3.009912e-04
2.523852e-03	1.973055e-01	3.012471e-04
2.525230e-03	1.973706e-01	3.015031e-04
2.526609e-03	1.974358e-01	3.017593e-04
2.527988e-03	1.975010e-01	3.020156e-04
2.529368e-03	1.975662e-01	3.022721e-04
2.530748e-03	1.976314e-01	3.025287e-04
2.532128e-03	1.976966e-01	3.027855e-04
2.533509e-03	1.977618e-01	3.030425e-04
2.534891e-03	1.978270e-01	3.032996e-04
2.536273e-03	1.978922e-01	3.035569e-04
2.537655e-03	1.979575e-01	3.038144e-04
2.539038e-03	1.980227e-01	3.040720e-04
2.540421e-03	1.980879e-01	3.043297e-04
2.541805e-03	1.981532e-01	3.045877e-04
2.543189e-03	1.982184e-01	3.048458e-04
2.544574e-03	1.982837e-01	3.051040e-04
2.545959e-03	1.983490e-01	3.053624e-04
2.547345e-03	1.984142e-01	3.056210e-04
2.548731e-03	1.984795e-01	3.058797e-04
2.550118e-03	1.985448e-01	3.061386e-04
2.551505e-03	1.986101e-01	3.063977e-04
2.552892e-03	1.986754e-01	3.066569e-04
2.554280e-03	1.987407e-01	3.069163e-04
2.555669e-03	1.988060e-01	3.071758e-04
2.557058e-03	1.988713e-01	3.074355e-04
2.558447e-03	1.989366e-01	3.076953e-04
2.559837e-03	1.990020e-01	3.079554e-04
2.561227e-03	1.990673e-01	3.082155e-04
2.562618e-03	1.991326e-01	3.084759e-04
2.564009e-03	1.991980e-01	3.087364e-04
2.565401e-03	1.992633e-01	3.089971e-04
2.566793e-03	1.993287e-01	3.092579e-04
2.568186e-03	1.993940e-01	3.095189e-04
2.569579e-03	1.994594e-01	3.097800e-04
2.570973e-03	1.995248e-01	3.100413e-04
2.572367e-03	1.995902e-01	3.103028e-04
2.573761e-03	1.996556e-01	3.105644e-04
2.575156e-03	1.997209e-01	3.108262e-04
2.576552e-03	1.997863e-01	3.110882e-04
2.577948e-03	1.998517e-01	3.113503e-04
2.579344e-03	1.999172e-01	3.116126e-04
2.580741e-03	1.999826e-01	3.118751e-04
2.582138e-03	2.000480e-01	3.121377e-04
2.583536e-03	2.001134e-01	3.124004e-04
2.584934e-03	2.001789e-01	3.126634e-04
2.586333e-03	2.002443e-01	3.129265e-04
2.587732e-03	2.003098e-01	3.131897e-04
2.589132e-03	2.003752e-01	3.134531e-04
2.590532e-03	2.004407e-01	3.137167e-04
2.591933e-03	2.005061e-01	3.139805e-04
2.593334e-03	2.005716e-01	3.142444e-04
2.594735e-03	2.006371e-01	3.145085e-04
2.596137e-03	2.007026e-01	3.147727e-04
2.597540e-03	2.007681e-01	3.150371e-04
2.598943e-03	2.008336e-01	3.153016e-04
2.600346e-03	2.008991e-01	3.155664e-04
2.601750e-03	2.009646e-01	3.158313e-04
2.603154e-03	2.010301e-01	3.160963e-04
2.604559e-03	2.010956e-01	3.163615e-04
2.605964e-03	2.011611e-01	3.166269e-04
2.607370e-03	2.012267e-01	3.168925e-04
2.608776e-03	2.012922e-01	3.171582e-04
2.610183e-03	2.013578e-01	3.174240e-04
2.611590e-03	2.014233e-01	3.176901e-04
2.612998e-03	2.014889e-01	3.179563e-04
2.614406e-03	2.015544e-01	3.182226e-04
2.615814e-03	2.016200e-01	3.184891e-04
2.617223e-03	2.016856e-01	3.187558e-04
2.618633e-03	2.017512e-01	3.190227e-04
2.620043e-03	2.018168e-01	3.192897e-04
2.621453e-03	2.018824e-01	3.195569e-04
2.622864e-03	2.019480e-01	3.198242e-04
2.624276e-03	2.020136e-01	3.200918e-04
2.625688e-03	2.020792e-01	3.203594e-04
2.627100e-03	2.021448e-01	3.206273e-04
2.628513e-03	2.022104e-01	3.208953e-04
2.629926e-03	2.022761e-01	3.211634e-04
2.631340e-03	2.023417e-01	3.214318e-04
2.632754e-03	2.024073e-01	3.217003e-04
2.634169e-03	2.024730e-01	3.219689e-04
2.635584e-03	2.025387e-01	3.222378e-04
2.636999e-03	2.026043e-01	3.225068e-04
2.638416e-03	2.026700e-01	3.227759e-04
2.639832e-03	2.027357e-01	3.230453e-04
2.641249e-03	2.028013e-01	3.233147e-04
2.642667e-03	2.028670e-01	3.235844e-04
2.644085e-03	2.029327e-01	3.238542e-04
2.645503e-03	2.029984e-01	3.241242e-04
2.646922e-03	2.030641e-01	3.243944e-04
2.648341e-03	2.031298e-01	3.246647e-04
2.649761e-03	2.031956e-01	3.249352e-04
2.651182e-03	2.032613e-01	3.252058e-04
2.652603e-03	2.033270e-01	3.254766e-04
2.654024e-03	2.033927e-01	3.257476e-04
2.655446e-03	2.034585e-01	3.260188e-04
2.656868e-03	2.035242e-01	3.262901e-04
2.658291e-03	2.035900e-01	3.265616e-04
2.659714e-03	2.036558e-01	3.268332e-04
2.661137e-03	2.037215e-01	3.271050e-04
2.662562e-03	2.037873e-01	3.273770e-04
2.663986e-03	2.038531e-01	3.276491e-04
2.665411e-03	2.039189e-01	3.279215e-04
2.666837e-03	2.039847e-01	3.281939e-04
2.668263e-03	2.040505e-01	3.284666e-04
2.669689e-03	2.041163e-01	3.287394e-04
2.671116e-03	2.041821e-01	3.290124e-04
2.672544e-03	2.042479e-01	3.292855e-04
2.673972e-03	2.043137e-01	3.295588e-04
2.675400e-03	2.043795e-01	3.298323e-04
2.676829e-03	2.044454e-01	3.301060e-04
2.678258e-03	2.045112e-01	3.303798e-04
2.679688e-03	2.045771e-01	3.306538e-04
2.681118e-03	2.046429e-01	3.309279e-04
2.682549e-03	2.047088e-01	3.312022e-04
2.683980e-03	2.047746e-01	3.314767e-04
2.685412e-03	2.048405e-01	3.317514e-04
2.686844e-03	2.049064e-01	3.320262e-04
2.688277e-03	2.049723e-01	3.323012e-04
2.689710e-03	2.050382e-01	3.325763e-04
2.691144e-03	2.051041e-01	3.328517e-04
2.692578e-03	2.051700e-01	3.331271e-04
2.694012e-03	2.052359e-01	3.334028e-04
2.695447e-03	2.053018e-01	3.336786e-04
2.696883e-03	2.053677e-01	3.339546e-04
2.698319e-03	2.054336e-01	3.342308e-04
2.699755e-03	2.054996e-01	3.345071e-04
2.701192e-03	2.055655e-01	3.347836e-04
2.702630e-03	2.056315e-01	3.350603e-04
2.704068e-03	2.056974e-01	3.353371e-04
2.705506e-03	2.057634e-01	3.356141e-04
2.706945e-03	2.058293e-01	3.358913e-04
2.708384e-03	2.058953e-01	3.361687e-04
2.709824e-03	2.059613e-01	3.364462e-04
2.711264e-03	2.060273e-01	3.367238e-04
2.712705e-03	2.060933e-01	3.370017e-04
2.714146e-03	2.061592e-01	3.372797e-04
2.715588e-03	2.062252e-01	3.375579e-04
2.717030e-03	2.062913e-01	3.378363e-04
2.718473e-03	2.063573e-01	3.381148e-04
2.719916e-03	2.064233e-01	3.383935e-04
2.721360e-03	2.064893e-01	3.386724e-04
2.722804e-03	2.065553e-01	3.389514e-04
2.724248e-03	2.066214e-01	3.392306e-04
2.725694e-03	2.066874e-01	3.395100e-04
2.727139e-03	2.067535e-01	3.397895e-04
2.728585e-03	2.068195e-01	3.400692e-04
2.730032e-03	2.068856e-01	3.403491e-04
2.731479e-03	2.069517e-01	3.406292e-04
2.732926e-03	2.070177e-01	3.409094e-04
2.734374e-03	2.070838e-01	3.411898e-04
2.735822e-03	2.071499e-01	3.414703e-04
2.737271e-03	2.072160e-01	3.417511e-04
2.738721e-03	2.072821e-01	3.420320e-04
2.740170e-03	2.073482e-01	3.423131e-04
2.741621e-03	2.074143e-01	3.425943e-04
2.743072e-03	2.074804e-01	3.428757e-04
2.744523e-03	2.075466e-01	3.431573e-04
2.745975e-03	2.076127e-01	3.434391e-04
2.747427e-03	2.076788e-01	3.437210e-04
2.748880e-03	2.077450e-01	3.440031e-04
2.750333e-03	2.078111e-01	3.442854e-04
2.751787e-03	2.078773e-01	3.445678e-04
2.753241e-03	2.079434e-01	3.448504e-04
2.754695e-03	2.080096e-01	3.451332e-04
2.756150e-03	2.080758e-01	3.454161e-04
2.757606e-03	2.081420e-01	3.456993e-04
2.759062e-03	2.082082e-01	3.459826e-04
2.760519e-03	2.082743e-01	3.462660e-04
2.761976e-03	2.083405e-01	3.465497e-04
2.763433e-03	2.084068e-01	3.468335e-04
2.764891e-03	2.084730e-01	3.471175e-04
2.766350e-03	2.085392e-01	3.474016e-04
2.767809e-03	2.086054e-01	3.476859e-04
2.769268e-03	2.086716e-01	3.479704e-04
2.770728e-03	2.087379e-01	3.482551e-04
2.772189e-03	2.088041e-01	3.485400e-04
2.773649e-03	2.088704e-01	3.488250e-04
2.775111e-03	2.089366e-01	3.491102e-04
2.776573e-03	2.090029e-01	3.493955e-04
2.778035e-03	2.090691e-01	3.496810e-04
2.779498e-03	2.091354e-01	3.499667e-04
2.780961e-03	2.092017e-01	3.502526e-04
2.782425e-03	2.092680e-01	3.505387e-04
2.783889e-03	2.093343e-01	3.508249e-04
2.785354e-03	2.094006e-01	3.511113e-04
2.786819e-03	2.094669e-01	3.513978e-04
2.788285e-03	2.095332e-01	3.516846e-04
2.789751e-03	2.095995e-01	3.519715e-04
2.791218e-03	2.096658e-01	3.522586e-04
2.792685e-03	2.097322e-01	3.525458e-04
2.794153e-03	2.097985e-01	3.528333e-04
2.795621e-03	2.098648e-01	3.531209e-04
2.797089e-03	2.099312e-01	3.534087e-04
2.798558e-03	2.099975e-01	3.536966e-04
2.800028e-03	2.100639e-01	3.539847e-04
2.801498e-03	2.101303e-01	3.542730e-04
2.802969e-03	2.101966e-01	3.545615e-04
2.804440e-03	2.102630e-01	3.548501e-04
2.805911e-03	2.103294e-01	3.551390e-04
2.807383e-03	2.103958e-01	3.554279e-04
2.808856e-03	2.104622e-01	3.557171e-04
2.810329e-03	2.105286e-01	3.560065e-04
2.811802e-03	2.105950e-01	3.562960e-04
2.813276e-03	2.106614e-01	3.565857e-04
2.814751e-03	2.107278e-01	3.568755e-04
2.816225e-03	2.107943e-01	3.571656e-04
2.817701e-03	2.108607e-01	3.574558e-04
2.819177e-03	2.109271e-01	3.577461e-04
2.820653e-03	2.109936e-01	3.580367e-04
2.822130e-03	2.110600e-01	3.583274e-04
2.823607e-03	2.111265e-01	3.586183e-04
2.825085e-03	2.111930e-01	3.589094e-04
2.826563e-03	2.112594e-01	3.592007e-04
2.828042e-03	2.113259e-01	3.594921e-04
2.829521e-03	2.113924e-01	3.597837e-04
2.831001e-03	2.114589e-01	3.600755e-04
2.832481e-03	2.115254e-01	3.603675e-04
2.833962e-03	2.115919e-01	3.606596e-04
2.835443e-03	2.116584e-01	3.609519e-04
2.836925e-03	2.117249e-01	3.612444e-04
2.838407e-03	2.117914e-01	3.615371e-04
2.839890e-03	2.118579e-01	3.618299e-04
2.841373e-03	2.119245e-01	3.621229e-04
2.842857e-03	2.119910e-01	3.624161e-04
2.844341e-03	2.120576e-01	3.627094e-04
2.845826e-03	2.121241e-01	3.630030e-04
2.847311e-03	2.121907e-01	3.632967e-04
2.848796e-03	2.122572e-01	3.635906e-04
2.850282e-03	2.123238e-01	3.638846e-04
2.851769e-03	2.123904e-01	3.641789e-04
2.853256e-03	2.124570e-01	3.644733e-04
2.854744e-03	2.125236e-01	3.647679e-04
2.856232e-03	2.125902e-01	3.650627e-04
2.857720e-03	2.126568e-01	3.653576e-04
2.859209e-03	2.127234e-01	3.656527e-04
2.860699e-03	2.127900e-01	3.659480e-04
2.862189e-03	2.128566e-01	3.662435e-04
2.863679e-03	2.129232e-01	3.665392e-04
2.865170e-03	2.129899e-01	3.668350e-04
2.866661e-03	2.130565e-01	3.671310e-04
2.868153e-03	2.131231e-01	3.674272e-04
2.869646e-03	2.131898e-01	3.677235e-04
2.871139e-03	2.132565e-01	3.680201e-04
2.872632e-03	2.133231e-01	3.683168e-04
2.874126e-03	2.133898e-01	3.686137e-04
2.875620e-03	2.134565e-01	3.689107e-04
2.877115e-03	2.135231e-01	3.692080e-04
2.878611e-03	2.135898e-01	3.695054e-04
2.880107e-03	2.136565e-01	3.698030e-04
2.881603e-03	2.137232e-01	3.701008e-04
2.883100e-03	2.137899e-01	3.703987e-04
2.884597e-03	2.138567e-01	3.706969e-04
2.886095e-03	2.139234e-01	3.709952e-04
2.887593e-03	2.139901e-01	3.712937e-04
2.889092e-03	2.140568e-01	3.715923e-04
2.890591e-03	2.141236e-01	3.718912e-04
2.892091e-03	2.141903e-01	3.721902e-04
2.893591e-03	2.142571e-01	3.724894e-04
2.895092e-03	2.143238e-01	3.727888e-04
2.896593e-03	2.143906e-01	3.730883e-04
2.898095e-03	2.144574e-01	3.733881e-04
2.899597e-03	2.145241e-01	3.736880e-04
2.901100e-03	2.145909e-01	3.739881e-04
2.902603e-03	2.146577e-01	3.742884e-04
2.904107e-03	2.147245e-01	3.745888e-04
2.905611e-03	2.147913e-01	3.748894e-04
2.907116e-03	2.148581e-01	3.751902e-04
2.908621e-03	2.149249e-01	3.754912e-04
2.910127e-03	2.149917e-01	3.757924e-04
2.911633e-03	2.150586e-01	3.760937e-04
2.913139e-03	2.151254e-01	3.763953e-04
2.914646e-03	2.151922e-01	3.766970e-04
2.916154e-03	2.152591e-01	3.769988e-04
2.917662e-03	2.153259e-01	3.773009e-04
2.919171e-03	2.153928e-01	3.776031e-04
2.920680e-03	2.154596e-01	3.779056e-04
2.922190e-03	2.155265e-01	3.782082e-04
2.923700e-03	2.155934e-01	3.785109e-04
2.925210e-03	2.156603e-01	3.788139e-04
2.926721e-03	2.157272e-01	3.791170e-04
2.928233e-03	2.157941e-01	3.794204e-04
2.929745e-03	2.158610e-01	3.797239e-04
2.931257e-03	2.159279e-01	3.800275e-04
2.932771e-03	2.159948e-01	3.803314e-04
2.934284e-03	2.160617e-01	3.806354e-04
2.935798e-03	2.161286e-01	3.809397e-04
2.937313e-03	2.161956e-01	3.812441e-04
2.938828e-03	2.162625e-01	3.815486e-04
2.940343e-03	2.163294e-01	3.818534e-04
2.941859e-03	2.163964e-01	3.821584e-04
2.943376e-03	2.164633e-01	3.824635e-04
2.944893e-03	2.165303e-01	3.827688e-04
2.946410e-03	2.165973e-01	3.830743e-04
2.947928e-03	2.166642e-01	3.833799e-04
2.949447e-03	2.167312e-01	3.836858e-04
2.950966e-03	2.167982e-01	3.839918e-04
2.952485e-03	2.168652e-01	3.842980e-04
2.954005e-03	2.169322e-01	3.846044e-04
2.955526e-03	2.169992e-01	3.849110e-04
2.957047e-03	2.170662e-01	3.852177e-04
2.958568e-03	2.171333e-01	3.855247e-04
2.960090e-03	2.172003e-01	3.858318e-04
2.961612e-03	2.172673e-01	3.861391e-04
2.963135e-03	2.173343e-01	3.864466e-04
2.964659e-03	2.174014e-01	3.867542e-04
2.966183e-03	2.174684e-01	3.870621e-04
2.967707e-03	2.175355e-01	3.873701e-04
2.969232e-03	2.176026e-01	3.876783e-04
2.970757e-03	2.176696e-01	3.879867e-04
2.972283e-03	2.177367e-01	3.882953e-04
2.973810e-03	2.178038e-01	3.886040e-04
2.975337e-03	2.178709e-01	3.889129e-04
2.976864e-03	2.179380e-01	3.892221e-04
2.978392e-03	2.180051e-01	3.895314e-04
2.979920e-03	2.180722e-01	3.898408e-04
2.981449e-03	2.181393e-01	3.901505e-04
2.982979e-03	2.182064e-01	3.904604e-04
2.984509e-03	2.182735e-01	3.907704e-04
2.986039e-03	2.183407e-01	3.910806e-04
2.987570e-03	2.184078e-01	3.913910e-04
2.989101e-03	2.184749e-01	3.917016e-04
2.990633e-03	2.185421e-01	3.920124e-04
2.992165e-03	2.186093e-01	3.923233e-04
2.993698e-03	2.186764e-01	3.926344e-04
2.995232e-03	2.187436e-01	3.929457e-04
2.996766e-03	2.188108e-01	3.932572e-04
2.998300e-03	2.188779e-01	3.935689e-04
2.999835e-03	2.189451e-01	3.938808e-04
3.001370e-03	2.190123e-01	3.941928e-04
3.002906e-03	2.190795e-01	3.945051e-04
3.004442e-03	2.191467e-01	3.948175e-04
3.005979e-03	2.192139e-01	3.951301e-04
3.007517e-03	2.192812e-01	3.954429e-04
3.009054e-03	2.193484e-01	3.957558e-04
3.010593e-03	2.194156e-01	3.960690e-04
3.012132e-03	2.194829e-01	3.963823e-04
3.013671e-03	2.195501e-01	3.966958e-04
3.015211e-03	2.196174e-01	3.970095e-04
3.016751e-03	2.196846e-01	3.973234e-04
3.018292e-03	2.197519e-01	3.976375e-04
3.019833e-03	2.198191e-01	3.979518e-04
3.021375e-03	2.198864e-01	3.982662e-04
3.022918e-03	2.199537e-01	3.985808e-04
3.024461e-03	2.200210e-01	3.988956e-04
3.026004e-03	2.200883e-01	3.992106e-04
3.027548e-03	2.201556e-01	3.995258e-04
3.029092e-03	2.202229e-01	3.998412e-04
3.030637e-03	2.202902e-01	4.001567e-04
3.032182e-03	2.203575e-01	4.004725e-04
3.033728e-03	2.204248e-01	4.007884e-04
3.035275e-03	2.204922e-01	4.011045e-04
3.036821e-03	2.205595e-01	4.014208e-04
3.038369e-03	2.206269e-01	4.017373e-04
3.039917e-03	2.206942e-01	4.020539e-04
3.041465e-03	2.207616e-01	4.023708e-04
3.043014e-03	2.208289e-01	4.026878e-04
3.044563e-03	2.208963e-01	4.030051e-04
3.046113e-03	2.209637e-01	4.033225e-04
3.047663e-03	2.210311e-01	4.036401e-04
3.049214e-03	2.210984e-01	4.039578e-04
3.050766e-03	2.211658e-01	4.042758e-04
3.052317e-03	2.212332e-01	4.045940e-04
3.053870e-03	2.213006e-01	4.049123e-04
3.055423e-03	2.213681e-01	4.052308e-04
3.056976e-03	2.214355e-01	4.055495e-04
3.058530e-03	2.215029e-01	4.058684e-04
3.060084e-03	2.215703e-01	4.061875e-04
3.061639e-03	2.216378e-01	4.065068e-04
3.063195e-03	2.217052e-01	4.068262e-04
3.064751e-03	2.217727e-01	4.071459e-04
3.066307e-03	2.218401e-01	4.074657e-04
3.067864e-03	2.219076e-01	4.077857e-04
3.069421e-03	2.219751e-01	4.081060e-04
3.070979e-03	2.220425e-01	4.084263e-04
3.072538e-03	2.221100e-01	4.087469e-04
3.074096e-03	2.221775e-01	4.090677e-04
3.075656e-03	2.222450e-01	4.093887e-04
3.077216e-03	2.223125e-01	4.097098e-04
3.078776e-03	2.223800e-01	4.100311e-04
3.080337e-03	2.224475e-01	4.103526e-04
3.081899e-03	2.225151e-01	4.106744e-04
3.083461e-03	2.225826e-01	4.109962e-04
3.085023e-03	2.226501e-01	4.113183e-04
3.086586e-03	2.227177e-01	4.116406e-04
3.088149e-03	2.227852e-01	4.119631e-04
3.089713e-03	2.228527e-01	4.122857e-04
3.091278e-03	2.229203e-01	4.126085e-04
3.092843e-03	2.229879e-01	4.129316e-04
3.094408e-03	2.230554e-01	4.132548e-04
3.095974e-03	2.231230e-01	4.135782e-04
3.097541e-03	2.231906e-01	4.139018e-04
3.099108e-03	2.232582e-01	4.142255e-04
3.100675e-03	2.233258e-01	4.145495e-04
3.102243e-03	2.233934e-01	4.148737e-04
3.103812e-03	2.234610e-01	4.151980e-04
3.105381e-03	2.235286e-01	4.155225e-04
3.106950e-03	2.235962e-01	4.158473e-04
3.108520e-03	2.236639e-01	4.161722e-04
3.110091e-03	2.237315e-01	4.164973e-04
3.111662e-03	2.237991e-01	4.168226e-04
3.113233e-03	2.238668e-01	4.171480e-04
3.114805e-03	2.239344e-01	4.174737e-04
3.116378e-03	2.240021e-01	4.177996e-04
3.117951e-03	2.240698e-01	4.181256e-04
3.119525e-03	2.241374e-01	4.184519e-04
3.121099e-03	2.242051e-01	4.187783e-04
3.122673e-03	2.242728e-01	4.191049e-04
3.124248e-03	2.243405e-01	4.194317e-04
3.125824e-03	2.244082e-01	4.197587e-04
3.127400e-03	2.244759e-01	4.200859e-04
3.128977e-03	2.245436e-01	4.204133e-04
3.130554e-03	2.246113e-01	4.207408e-04
3.132131e-03	2.246790e-01	4.210686e-04
3.133709e-03	2.247467e-01	4.213965e-04
3.135288e-03	2.248145e-01	4.217247e-04
3.136867e-03	2.248822e-01	4.220530e-04
3.138447e-03	2.249500e-01	4.223815e-04
3.140027e-03	2.250177e-01	4.227102e-04
3.141608e-03	2.250855e-01	4.230391e-04
3.143189e-03	2.251532e-01	4.233682e-04
3.144771e-03	2.252210e-01	4.236975e-04
3.146353e-03	2.252888e-01	4.240270e-04
3.147936e-03	2.253566e-01	4.243567e-04
3.149519e-03	2.254244e-01	4.246865e-04
3.151103e-03	2.254922e-01	4.250166e-04
3.152687e-03	2.255600e-01	4.253468e-04
3.154272e-03	2.256278e-01	4.256772e-04
3.155857e-03	2.256956e-01	4.260078e-04
3.157443e-03	2.257634e-01	4.263387e-04
3.159029e-03	2.258313e-01	4.266697e-04
3.160616e-03	2.258991e-01	4.270009e-04
3.162203e-03	2.259669e-01	4.273323e-04
3.163791e-03	2.260348e-01	4.276638e-04
3.165379e-03	2.261026e-01	4.279956e-04
3.166968e-03	2.261705e-01	4.283276e-04
3.168557e-03	2.262384e-01	4.286597e-04
3.170147e-03	2.263062e-01	4.289921e-04
3.171737e-03	2.263741e-01	4.293246e-04
3.173328e-03	2.264420e-01	4.296574e-04
3.174920e-03	2.265099e-01	4.299903e-04
3.176512e-03	2.265778e-01	4.303234e-04
3.178104e-03	2.266457e-01	4.306567e-04
3.179697e-03	2.267136e-01	4.309902e-04
3.181290e-03	2.267815e-01	4.313239e-04
3.182884e-03	2.268494e-01	4.316578e-04
3.184479e-03	2.269174e-01	4.319919e-04
3.186074e-03	2.269853e-01	4.323262e-04
3.187669e-03	2.270533e-01	4.326606e-04
3.189265e-03	2.271212e-01	4.329953e-04
3.190862e-03	2.271892e-01	4.333302e-04
3.192459e-03	2.272571e-01	4.336652e-04
3.194056e-03	2.273251e-01	4.340005e-04
3.195654e-03	2.273931e-01	4.343359e-04
3.197253e-03	2.274610e-01	4.346715e-04
3.198852e-03	2.275290e-01	4.350073e-04
3.200451e-03	2.275970e-01	4.353434e-04
3.202052e-03	2.276650e-01	4.356796e-04
3.203652e-03	2.277330e-01	4.360160e-04
3.205253e-03	2.278010e-01	4.363526e-04
3.206855e-03	2.278691e-01	4.366894e-04
3.208457e-03	2.279371e-01	4.370264e-04
3.210060e-03	2.280051e-01	4.373636e-04
3.211663e-03	2.280731e-01	4.377009e-04
3.213267e-03	2.281412e-01	4.380385e-04
3.214871e-03	2.282092e-01	4.383763e-04
3.216475e-03	2.282773e-01	4.387142e-04
3.218081e-03	2.283454e-01	4.390524e-04
3.219686e-03	2.284134e-01	4.393907e-04
3.221293e-03	2.284815e-01	4.397293e-04
3.222899e-03	2.285496e-01	4.400680e-04
3.224507e-03	2.286177e-01	4.404070e-04
3.226115e-03	2.286858e-01	4.407461e-04
3.227723e-03	2.287539e-01	4.410854e-04
3.229332e-03	2.288220e-01	4.414249e-04
3.230941e-03	2.288901e-01	4.417647e-04
3.232551e-03	2.289582e-01	4.421046e-04
3.234161e-03	2.290263e-01	4.424447e-04
3.235772e-03	2.290945e-01	4.427850e-04
3.237384e-03	2.291626e-01	4.431255e-04
3.238995e-03	2.292307e-01	4.434662e-04
3.240608e-03	2.292989e-01	4.438071e-04
3.242221e-03	2.293671e-01	4.441481e-04
3.243834e-03	2.294352e-01	4.444894e-04
3.245448e-03	2.295034e-01	4.448309e-04
3.247063e-03	2.295716e-01	4.451726e-04
3.248678e-03	2.296397e-01	4.455145e-04
3.250293e-03	2.297079e-01	4.458565e-04
3.251909e-03	2.297761e-01	4.461988e-04
3.253526e-03	2.298443e-01	4.465412e-04
3.255143e-03	2.299125e-01	4.468839e-04
3.256761e-03	2.299808e-01	4.472268e-04
3.258379e-03	2.300490e-01	4.475698e-04
3.259997e-03	2.301172e-01	4.479131e-04
3.261617e-03	2.301854e-01	4.482565e-04
3.263236e-03	2.302537e-01	4.486001e-04
3.264856e-03	2.303219e-01	4.489440e-04
3.266477e-03	2.303902e-01	4.492880e-04
3.268098e-03	2.304584e-01	4.496322e-04
3.269720e-03	2.305267e-01	4.499767e-04
3.271342e-03	2.305950e-01	4.503213e-04
3.272965e-03	2.306633e-01	4.506661e-04
3.274588e-03	2.307315e-01	4.510112e-04
3.276212e-03	2.307998e-01	4.513564e-04
3.277837e-03	2.308681e-01	4.517018e-04
3.279461e-03	2.309364e-01	4.520474e-04
3.281087e-03	2.310047e-01	4.523932e-04
3.282713e-03	2.310731e-01	4.527392e-04
3.284339e-03	2.311414e-01	4.530854e-04
3.285966e-03	2.312097e-01	4.534319e-04
3.287594e-03	2.312780e-01	4.537785e-04
3.289221e-03	2.313464e-01	4.541253e-04
3.290850e-03	2.314147e-01	4.544723e-04
3.292479e-03	2.314831e-01	4.548195e-04
3.294109e-03	2.315514e-01	4.551669e-04
3.295739e-03	2.316198e-01	4.555145e-04
3.297369e-03	2.316882e-01	4.558623e-04
3.299000e-03	2.317566e-01	4.562103e-04
3.300632e-03	2.318249e-01	4.565585e-04
3.302264e-03	2.318933e-01	4.569069e-04
3.303897e-03	2.319617e-01	4.572555e-04
3.305530e-03	2.320301e-01	4.576042e-04
3.307163e-03	2.320986e-01	4.579532e-04
3.308798e-03	2.321670e-01	4.583024e-04
3.310432e-03	2.322354e-01	4.586518e-04
3.312068e-03	2.323038e-01	4.590014e-04
3.313703e-03	2.323723e-01	4.593512e-04
3.315340e-03	2.324407e-01	4.597012e-04
3.316976e-03	2.325092e-01	4.600514e-04
3.318614e-03	2.325776e-01	4.604018e-04
3.320252e-03	2.326461e-01	4.607524e-04
3.321890e-03	2.327145e-01	4.611032e-04
3.323529e-03	2.327830e-01	4.614541e-04
3.325168e-03	2.328515e-01	4.618053e-04
3.326808e-03	2.329200e-01	4.621567e-04
3.328449e-03	2.329885e-01	4.625083e-04
3.330090e-03	2.330570e-01	4.628601e-04
3.331731e-03	2.331255e-01	4.632121e-04
3.333373e-03	2.331940e-01	4.635643e-04
3.335016e-03	2.332625e-01	4.639167e-04
3.336659e-03	2.333310e-01	4.642693e-04
3.338303e-03	2.333996e-01	4.646221e-04
3.339947e-03	2.334681e-01	4.649751e-04
3.341591e-03	2.335367e-01	4.653283e-04
3.343237e-03	2.336052e-01	4.656817e-04
3.344882e-03	2.336738e-01	4.660353e-04
3.346528e-03	2.337423e-01	4.663891e-04
3.348175e-03	2.338109e-01	4.667431e-04
3.349822e-03	2.338795e-01	4.670973e-04
3.351470e-03	2.339481e-01	4.674517e-04
3.353119e-03	2.340167e-01	4.678063e-04
3.354767e-03	2.340852e-01	4.681611e-04
3.356417e-03	2.341539e-01	4.685161e-04
3.358067e-03	2.342225e-01	4.688713e-04
3.359717e-03	2.342911e-01	4.692267e-04
3.361368e-03	2.343597e-01	4.695823e-04
3.363019e-03	2.344283e-01	4.699382e-04
3.364671e-03	2.344970e-01	4.702942e-04
3.366324e-03	2.345656e-01	4.706504e-04
3.367977e-03	2.346342e-01	4.710068e-04
3.369631e-03	2.347029e-01	4.713635e-04
3.371285e-03	2.347716e-01	4.717203e-04
3.372939e-03	2.348402e-01	4.720773e-04
3.374594e-03	2.349089e-01	4.724346e-04
3.376250e-03	2.349776e-01	4.727920e-04
3.377906e-03	2.350463e-01	4.731496e-04
3.379563e-03	2.351149e-01	4.735075e-04
3.381220e-03	2.351836e-01	4.738655e-04
3.382878e-03	2.352524e-01	4.742238e-04
3.384536e-03	2.353211e-01	4.745822e-04
3.386195e-03	2.353898e-01	4.749409e-04
3.387854e-03	2.354585e-01	4.752997e-04
3.389514e-03	2.355272e-01	4.756588e-04
3.391175e-03	2.355960e-01	4.760181e-04
3.392836e-03	2.356647e-01	4.763775e-04
3.394497e-03	2.357335e-01	4.767372e-04
3.396159e-03	2.358022e-01	4.770971e-04
3.397822e-03	2.358710e-01	4.774572e-04
3.399485e-03	2.359397e-01	4.778175e-04
3.401148e-03	2.360085e-01	4.781780e-04
3.402812e-03	2.360773e-01	4.785387e-04
3.404477e-03	2.361461e-01	4.788996e-04
3.406142e-03	2.362149e-01	4.792607e-04
3.407808e-03	2.362837e-01	4.796220e-04
3.409474e-03	2.363525e-01	4.799835e-04
3.411141e-03	2.364213e-01	4.803452e-04
3.412808e-03	2.364901e-01	4.807071e-04
3.414476e-03	2.365589e-01	4.810692e-04
3.416144e-03	2.366278e-01	4.814316e-04
3.417813e-03	2.366966e-01	4.817941e-04
3.419482e-03	2.367655e-01	4.821568e-04
3.421152e-03	2.368343e-01	4.825198e-04
3.422822e-03	2.369032e-01	4.828829e-04
3.424493e-03	2.369720e-01	4.832463e-04
3.426165e-03	2.370409e-01	4.836099e-04
3.427837e-03	2.371098e-01	4.839736e-04
3.429509e-03	2.371787e-01	4.843376e-04
3.431183e-03	2.372475e-01	4.847018e-04
3.432856e-03	2.373164e-01	4.850662e-04
3.434530e-03	2.373853e-01	4.854308e-04
3.436205e-03	2.374543e-01	4.857956e-04
3.437880e-03	2.375232e-01	4.861606e-04
3.439556e-03	2.375921e-01	4.865258e-04
3.441232e-03	2.376610e-01	4.868912e-04
3.442909e-03	2.377299e-01	4.872568e-04
3.444586e-03	2.377989e-01	4.876226e-04
3.446264e-03	2.378678e-01	4.879887e-04
3.447942e-03	2.379368e-01	4.883549e-04
3.449621e-03	2.380057e-01	4.887213e-04
3.451301e-03	2.380747e-01	4.890880e-04
3.452981e-03	2.381437e-01	4.894549e-04
3.454661e-03	2.382127e-01	4.898219e-04
3.456342e-03	2.382817e-01	4.901892e-04
3.458024e-03	2.383506e-01	4.905567e-04
3.459706e-03	2.384196e-01	4.909244e-04
3.461389e-03	2.384886e-01	4.912923e-04
3.463072e-03	2.385577e-01	4.916604e-04
3.464755e-03	2.386267e-01	4.920287e-04
3.466440e-03	2.386957e-01	4.923972e-04
3.468124e-03	2.387647e-01	4.927659e-04
3.469810e-03	2.388338e-01	4.931348e-04
3.471496e-03	2.389028e-01	4.935040e-04
3.473182e-03	2.389719e-01	4.938733e-04
3.474869e-03	2.390409e-01	4.942429e-04
3.476556e-03	2.391100e-01	4.946126e-04
3.478244e-03	2.391790e-01	4.949826e-04
3.479933e-03	2.392481e-01	4.953528e-04
3.481622e-03	2.393172e-01	4.957232e-04
3.483311e-03	2.393863e-01	4.960938e-04
3.485001e-03	2.394554e-01	4.964646e-04
3.486692e-03	2.395245e-01	4.968356e-04
3.488383e-03	2.395936e-01	4.972068e-04
3.490075e-03	2.396627e-01	4.975782e-04
3.491767e-03	2.397318e-01	4.979499e-04
3.493460e-03	2.398009e-01	4.983217e-04
3.495153e-03	2.398701e-01	4.986938e-04
3.496847e-03	2.399392e-01	4.990661e-04
3.498541e-03	2.400084e-01	4.994385e-04
3.500236e-03	2.400775e-01	4.998112e-04
3.501932e-03	2.401467e-01	5.001841e-04
3.503628e-03	2.402158e-01	5.005572e-04
3.505324e-03	2.402850e-01	5.009305e-04
3.507021e-03	2.403542e-01	5.013040e-04
3.508719e-03	2.404234e-01	5.016778e-04
3.510417e-03	2.404926e-01	5.020517e-04
3.512115e-03	2.405618e-01	5.024259e-04
3.513815e-03	2.406310e-01	5.028002e-04
3.515514e-03	2.407002e-01	5.031748e-04
3.517215e-03	2.407694e-01	5.035496e-04
3.518915e-03	2.408386e-01	5.039246e-04
3.520617e-03	2.409078e-01	5.042998e-04
3.522319e-03	2.409771e-01	5.046752e-04
3.524021e-03	2.410463e-01	5.050508e-04
3.525724e-03	2.411156e-01	5.054266e-04
3.527427e-03	2.411848e-01	5.058027e-04
3.529131e-03	2.412541e-01	5.061789e-04
3.530836e-03	2.413233e-01	5.065554e-04
3.532541e-03	2.413926e-01	5.069321e-04
3.534247e-03	2.414619e-01	5.073089e-04
3.535953e-03	2.415312e-01	5.076860e-04
3.537659e-03	2.416005e-01	5.080633e-04
3.539367e-03	2.416698e-01	5.084409e-04
3.541074e-03	2.417391e-01	5.088186e-04
3.542783e-03	2.418084e-01	5.091965e-04
3.544492e-03	2.418777e-01	5.095747e-04
3.546201e-03	2.419470e-01	5.099531e-04
3.547911e-03	2.420164e-01	5.103316e-04
3.549621e-03	2.420857e-01	5.107104e-04
3.551332e-03	2.421550e-01	5.110894e-04
3.553044e-03	2.422244e-01	5.114686e-04
3.554756e-03	2.422938e-01	5.118480e-04
3.556469e-03	2.423631e-01	5.122277e-04
3.558182e-03	2.424325e-01	5.126075e-04
3.559895e-03	2.425019e-01	5.129876e-04
3.561610e-03	2.425713e-01	5.133679e-04
3.563324e-03	2.426406e-01	5.137483e-04
3.565040e-03	2.427100e-01	5.141290e-04
3.566756e-03	2.427794e-01	5.145099e-04
3.568472e-03	2.428488e-01	5.148911e-04
3.570189e-03	2.429183e-01	5.152724e-04
3.571906e-03	2.429877e-01	5.156540e-04
3.573624e-03	2.430571e-01	5.160357e-04
3.575343e-03	2.431265e-01	5.164177e-04
3.577062e-03	2.431960e-01	5.167999e-04
3.578782e-03	2.432654e-01	5.171823e-04
3.580502e-03	2.433349e-01	5.175649e-04
3.582222e-03	2.434043e-01	5.179477e-04
3.583944e-03	2.434738e-01	5.183307e-04
3.585665e-03	2.435433e-01	5.187140e-04
3.587388e-03	2.436128e-01	5.190975e-04
3.589111e-03	2.436823e-01	5.194811e-04
3.590834e-03	2.437517e-01	5.198650e-04
3.592558e-03	2.438212e-01	5.202492e-04
3.594283e-03	2.438907e-01	5.206335e-04
3.596008e-03	2.439603e-01	5.210180e-04
3.597733e-03	2.440298e-01	5.214028e-04
3.599459e-03	2.440993e-01	5.217877e-04
3.601186e-03	2.441688e-01	5.221729e-04
3.602913e-03	2.442384e-01	5.225583e-04
3.604641e-03	2.443079e-01	5.229439e-04
3.606369e-03	2.443775e-01	5.233297e-04
3.608098e-03	2.444470e-01	5.237158e-04
3.609827e-03	2.445166e-01	5.241020e-04
3.611557e-03	2.445862e-01	5.244885e-04
3.613288e-03	2.446557e-01	5.248752e-04
3.615019e-03	2.447253e-01	5.252621e-04
3.616750e-03	2.447949e-01	5.256492e-04
3.618482e-03	2.448645e-01	5.260365e-04
3.620215e-03	2.449341e-01	5.264240e-04
3.621948e-03	2.450037e-01	5.268118e-04
3.623682e-03	2.450733e-01	5.271998e-04
3.625416e-03	2.451429e-01	5.275880e-04
3.627151e-03	2.452126e-01	5.279764e-04
3.628886e-03	2.452822e-01	5.283650e-04
3.630622e-03	2.453518e-01	5.287538e-04
3.632359e-03	2.454215e-01	5.291429e-04
3.634096e-03	2.454911e-01	5.295322e-04
3.635833e-03	2.455608e-01	5.299216e-04
3.637571e-03	2.456305e-01	5.303113e-04
3.639310e-03	2.457001e-01	5.307013e-04
3.641049e-03	2.457698e-01	5.310914e-04
3.642789e-03	2.458395e-01	5.314817e-04
3.644529e-03	2.459092e-01	5.318723e-04
3.646270e-03	2.459789e-01	5.322631e-04
3.648011e-03	2.460486e-01	5.326541e-04
3.649753e-03	2.461183e-01	5.330453e-04
3.651495e-03	2.461880e-01	5.334367e-04
3.653238e-03	2.462578e-01	5.338284e-04
3.654982e-03	2.463275e-01	5.342203e-04
3.656726e-03	2.463972e-01	5.346123e-04
3.658470e-03	2.464670e-01	5.350046e-04
3.660216e-03	2.465367e-01	5.353972e-04
3.661961e-03	2.466065e-01	5.357899e-04
3.663708e-03	2.466762e-01	5.361829e-04
3.665454e-03	2.467460e-01	5.365760e-04
3.667202e-03	2.468158e-01	5.369694e-04
3.668950e-03	2.468856e-01	5.373630e-04
3.670698e-03	2.469554e-01	5.377569e-04
3.672447e-03	2.470252e-01	5.381509e-04
3.674197e-03	2.470950e-01	5.385452e-04
3.675947e-03	2.471648e-01	5.389396e-04
3.677697e-03	2.472346e-01	5.393343e-04
3.679448e-03	2.473044e-01	5.397293e-04
3.681200e-03	2.473742e-01	5.401244e-04
3.682952e-03	2.474441e-01	5.405197e-04
3.684705e-03	2.475139e-01	5.409153e-04
3.686459e-03	2.475837e-01	5.413111e-04
3.688213e-03	2.476536e-01	5.417071e-04
3.689967e-03	2.477235e-01	5.421034e-04
3.691722e-03	2.477933e-01	5.424998e-04
3.693478e-03	2.478632e-01	5.428965e-04
3.695234e-03	2.479331e-01	5.432934e-04
3.696990e-03	2.480030e-01	5.436905e-04
3.698748e-03	2.480729e-01	5.440878e-04
3.700505e-03	2.481428e-01	5.444853e-04
3.702264e-03	2.482127e-01	5.448831e-04
3.704022e-03	2.482826e-01	5.452811e-04
3.705782e-03	2.483525e-01	5.456793e-04
3.707542e-03	2.484224e-01	5.460777e-04
3.709302e-03	2.484923e-01	5.464763e-04
3.711063e-03	2.485623e-01	5.468752e-04
3.712825e-03	2.486322e-01	5.472743e-04
3.714587e-03	2.487022e-01	5.476736e-04
3.716350e-03	2.487721e-01	5.480731e-04
3.718113e-03	2.488421e-01	5.484729e-04
3.719877e-03	2.489121e-01	5.488728e-04
3.721641e-03	2.489820e-01	5.492730e-04
3.723406e-03	2.490520e-01	5.496734e-04
3.725172e-03	2.491220e-01	5.500740e-04
3.726938e-03	2.491920e-01	5.504749e-04
3.728704e-03	2.492620e-01	5.508760e-04
3.730471e-03	2.493320e-01	5.512772e-04
3.732239e-03	2.494020e-01	5.516788e-04
3.734007e-03	2.494721e-01	5.520805e-04
3.735776e-03	2.495421e-01	5.524824e-04
3.737545e-03	2.496121e-01	5.528846e-04
3.739315e-03	2.496822e-01	5.532870e-04
3.741086e-03	2.497522e-01	5.536896e-04
3.742856e-03	2.498223e-01	5.540925e-04
3.744628e-03	2.498923e-01	5.544955e-04
3.746400e-03	2.499624e-01	5.548988e-04
3.748173e-03	2.500325e-01	5.553023e-04
3.749946e-03	2.501026e-01	5.557060e-04
3.751720e-03	2.501726e-01	5.561100e-04
3.753494e-03	2.502427e-01	5.565142e-04
3.755269e-03	2.503128e-01	5.569186e-04
3.757044e-03	2.503829e-01	5.573232e-04
3.758820e-03	2.504531e-01	5.577280e-04
3.760597e-03	2.505232e-01	5.581331e-04
3.762374e-03	2.505933e-01	5.585383e-04
3.764151e-03	2.506634e-01	5.589439e-04
3.765929e-03	2.507336e-01	5.593496e-04
3.767708e-03	2.508037e-01	5.597555e-04
3.769487e-03	2.508739e-01	5.601617e-04
3.771267e-03	2.509440e-01	5.605681e-04
3.773048e-03	2.510142e-01	5.609747e-04
3.774829e-03	2.510844e-01	5.613816e-04
3.776610e-03	2.511545e-01	5.617886e-04
3.778392e-03	2.512247e-01	5.621959e-04
3.780175e-03	2.512949e-01	5.626034e-04
3.781958e-03	2.513651e-01	5.630112e-04
3.783742e-03	2.514353e-01	5.634191e-04
3.785526e-03	2.515055e-01	5.638273e-04
3.787311e-03	2.515757e-01	5.642357e-04
3.789096e-03	2.516460e-01	5.646444e-04
3.790882e-03	2.517162e-01	5.650532e-04
3.792668e-03	2.517864e-01	5.654623e-04
3.794455e-03	2.518567e-01	5.658716e-04
3.796243e-03	2.519269e-01	5.662811e-04
3.798031e-03	2.519972e-01	5.666909e-04
3.799820e-03	2.520674e-01	5.671009e-04
3.801609e-03	2.521377e-01	5.675111e-04
3.803399e-03	2.522080e-01	5.679215e-04
3.805189e-03	2.522783e-01	5.683322e-04
3.806980e-03	2.523486e-01	5.687430e-04
3.808772e-03	2.524188e-01	5.691541e-04
3.810564e-03	2.524891e-01	5.695655e-04
3.812356e-03	2.525595e-01	5.699770e-04
3.814150e-03	2.526298e-01	5.703888e-04
3.815943e-03	2.527001e-01	5.708008e-04
3.817738e-03	2.527704e-01	5.712130e-04
3.819532e-03	2.528407e-01	5.716255e-04
3.821328e-03	2.529111e-01	5.720382e-04
3.823124e-03	2.529814e-01	5.724511e-04
3.824920e-03	2.530518e-01	5.728642e-04
3.826717e-03	2.531221e-01	5.732776e-04
3.828515e-03	2.531925e-01	5.736912e-04
3.830313e-03	2.532629e-01	5.741050e-04
3.832112e-03	2.533333e-01	5.745190e-04
3.833911e-03	2.534037e-01	5.749333e-04
3.835711e-03	2.534740e-01	5.753478e-04
3.837511e-03	2.535444e-01	5.757625e-04
3.839312e-03	2.536148e-01	5.761774e-04
3.841114e-03	2.536853e-01	5.765926e-04
3.842916e-03	2.537557e-01	5.770080e-04
3.844719e-03	2.538261e-01	5.774236e-04
3.846522e-03	2.538965e-01	5.778395e-04
3.848326e-03	2.539670e-01	5.782555e-04
3.850130e-03	2.540374e-01	5.786718e-04
3.851935e-03	2.541079e-01	5.790884e-04
3.853740e-03	2.541783e-01	5.795051e-04
3.855546e-03	2.542488e-01	5.799221e-04
3.857353e-03	2.543193e-01	5.803393e-04
3.859160e-03	2.543897e-01	5.807568e-04
3.860968e-03	2.544602e-01	5.811744e-04
3.862776e-03	2.545307e-01	5.815923e-04
3.864585e-03	2.546012e-01	5.820105e-04
3.866394e-03	2.546717e-01	5.824288e-04
3.868204e-03	2.547422e-01	5.828474e-04
3.870015e-03	2.548127e-01	5.832662e-04
3.871826e-03	2.548833e-01	5.836852e-04
3.873637e-03	2.549538e-01	5.841045e-04
3.875449e-03	2.550243e-01	5.845240e-04
3.877262e-03	2.550949e-01	5.849437e-04
3.879075e-03	2.551654e-01	5.853637e-04
3.880889e-03	2.552360e-01	5.857839e-04
3.882704e-03	2.553065e-01	5.862043e-04
3.884519e-03	2.553771e-01	5.866249e-04
3.886334e-03	2.554477e-01	5.870458e-04
3.888150e-03	2.555182e-01	5.874669e-04
3.889967e-03	2.555888e-01	5.878882e-04
3.891784e-03	2.556594e-01	5.883097e-04
3.893602e-03	2.557300e-01	5.887315e-04
3.895421e-03	2.558006e-01	5.891535e-04
3.897239e-03	2.558713e-01	5.895758e-04
3.899059e-03	2.559419e-01	5.899983e-04
3.900879e-03	2.560125e-01	5.904210e-04
3.902700e-03	2.560831e-01	5.908439e-04
3.904521e-03	2.561538e-01	5.912671e-04
3.906343e-03	2.562244e-01	5.916905e-04
3.908165e-03	2.562951e-01	5.921141e-04
3.909988e-03	2.563657e-01	5.925379e-04
3.911811e-03	2.564364e-01	5.929620e-04
3.913635e-03	2.565071e-01	5.933863e-04
3.915460e-03	2.565777e-01	5.938109e-04
3.917285e-03	2.566484e-01	5.942356e-04
3.919111e-03	2.567191e-01	5.946607e-04
3.920937e-03	2.567898e-01	5.950859e-04
3.922764e-03	2.568605e-01	5.955114e-04
3.924591e-03	2.569312e-01	5.959371e-04
3.926419e-03	2.570020e-01	5.963630e-04
3.928248e-03	2.570727e-01	5.967891e-04
3.930077e-03	2.571434e-01	5.972155e-04
3.931906e-03	2.572142e-01	5.976422e-04
3.933737e-03	2.572849e-01	5.980690e-04
3.935567e-03	2.573556e-01	5.984961e-04
3.937399e-03	2.574264e-01	5.989234e-04
3.939231e-03	2.574972e-01	5.993510e-04
3.941063e-03	2.575679e-01	5.997788e-04
3.942896e-03	2.576387e-01	6.002068e-04
3.944730e-03	2.577095e-01	6.006350e-04
3.946564e-03	2.577803e-01	6.010635e-04
3.948399e-03	2.578511e-01	6.014922e-04
3.950234e-03	2.579219e-01	6.019211e-04
3.952070e-03	2.579927e-01	6.023503e-04
3.953906e-03	2.580635e-01	6.027797e-04
3.955743e-03	2.581343e-01	6.032094e-04
3.957581e-03	2.582052e-01	6.036392e-04
3.959419e-03	2.582760e-01	6.040693e-04
3.961258e-03	2.583468e-01	6.044997e-04
3.963097e-03	2.584177e-01	6.049303e-04
3.964937e-03	2.584885e-01	6.053611e-04
3.966777e-03	2.585594e-01	6.057921e-04
3.968618e-03	2.586303e-01	6.062234e-04
3.970460e-03	2.587012e-01	6.066549e-04
3.972302e-03	2.587720e-01	6.070866e-04
3.974145e-03	2.588429e-01	6.075186e-04
3.975988e-03	2.589138e-01	6.079508e-04
3.977832e-03	2.589847e-01	6.083832e-04
3.979676e-03	2.590556e-01	6.088159e-04
3.981521e-03	2.591265e-01	6.092488e-04
3.983367e-03	2.591975e-01	6.096819e-04
3.985213e-03	2.592684e-01	6.101153e-04
3.987060e-03	2.593393e-01	6.105489e-04
3.988907e-03	2.594103e-01	6.109828e-04
3.990755e-03	2.594812e-01	6.114168e-04
3.992603e-03	2.595522e-01	6.118512e-04
3.994452e-03	2.596231e-01	6.122857e-04
3.996302e-03	2.596941e-01	6.127205e-04
3.998152e-03	2.597651e-01	6.131555e-04
4.000002e-03	2.598360e-01	6.135908e-04
4.001854e-03	2.599070e-01	6.140262e-04
4.003705e-03	2.599780e-01	6.144620e-04
4.005558e-03	2.600490e-01	6.148979e-04
4.007411e-03	2.601200e-01	6.153341e-04
4.009264e-03	2.601910e-01	6.157705e-04
4.011118e-03	2.602621e-01	6.162072e-04
4.012973e-03	2.603331e-01	6.166441e-04
4.014828e-03	2.604041e-01	6.170812e-04
4.016684e-03	2.604752e-01	6.175186e-04
4.018541e-03	2.605462e-01	6.179562e-04
4.020398e-03	2.606173e-01	6.183940e-04
4.022255e-03	2.606883e-01	6.188321e-04
4.024113e-03	2.607594e-01	6.192704e-04
4.025972e-03	2.608305e-01	6.197090e-04
4.027831e-03	2.609015e-01	6.201478e-04
4.029691e-03	2.609726e-01	6.205868e-04
4.031551e-03	2.610437e-01	6.210261e-04
4.033412e-03	2.611148e-01	6.214656e-04
4.035274e-03	2.611859e-01	6.219053e-04
4.037136e-03	2.612570e-01	6.223453e-04
4.038999e-03	2.613281e-01	6.227855e-04
4.040862e-03	2.613993e-01	6.232259e-04
4.042726e-03	2.614704e-01	6.236666e-04
4.044590e-03	2.615415e-01	6.241075e-04
4.046455e-03	2.616127e-01	6.245487e-04
4.048321e-03	2.616838e-01	6.249900e-04
4.050187e-03	2.617550e-01	6.254317e-04
4.052053e-03	2.618261e-01	6.258735e-04
4.053921e-03	2.618973e-01	6.263156e-04
4.055789e-03	2.619685e-01	6.267580e-04
4.057657e-03	2.620397e-01	6.272006e-04
4.059526e-03	2.621109e-01	6.276434e-04
4.061396e-03	2.621821e-01	6.280864e-04
4.063266e-03	2.622533e-01	6.285297e-04
4.065137e-03	2.623245e-01	6.289733e-04
4.067008e-03	2.623957e-01	6.294170e-04
4.068880e-03	2.624669e-01	6.298611e-04
4.070752e-03	2.625381e-01	6.303053e-04
4.072625e-03	2.626094e-01	6.307498e-04
4.074499e-03	2.626806e-01	6.311945e-04
4.076373e-03	2.627519e-01	6.316395e-04
4.078248e-03	2.628231e-01	6.320847e-04
4.080123e-03	2.628944e-01	6.325301e-04
4.081999e-03	2.629657e-01	6.329758e-04
4.083875e-03	2.630369e-01	6.334217e-04
4.085752e-03	2.631082e-01	6.338679e-04
4.087630e-03	2.631795e-01	6.343143e-04
4.089508e-03	2.632508e-01	6.347609e-04
4.091387e-03	2.633221e-01	6.352078e-04
4.093267e-03	2.633934e-01	6.356549e-04
4.095146e-03	2.634647e-01	6.361023e-04
4.097027e-03	2.635360e-01	6.365499e-04
4.098908e-03	2.636074e-01	6.369977e-04
4.100790e-03	2.636787e-01	6.374458e-04
4.102672e-03	2.637501e-01	6.378941e-04
4.104555e-03	2.638214e-01	6.383427e-04
4.106438e-03	2.638928e-01	6.387915e-04
4.108322e-03	2.639641e-01	6.392405e-04
4.110207e-03	2.640355e-01	6.396898e-04
4.112092e-03	2.641069e-01	6.401393e-04
4.113978e-03	2.641782e-01	6.405891e-04
4.115864e-03	2.642496e-01	6.410391e-04
4.117751e-03	2.643210e-01	6.414893e-04
4.119638e-03	2.643924e-01	6.419398e-04
4.121526e-03	2.644638e-01	6.423905e-04
4.123415e-03	2.645352e-01	6.428415e-04
4.125304e-03	2.646067e-01	6.432927e-04
4.127194e-03	2.646781e-01	6.437442e-04
4.129084e-03	2.647495e-01	6.441959e-04
4.130975e-03	2.648210e-01	6.446478e-04
4.132867e-03	2.648924e-01	6.451000e-04
4.134759e-03	2.649639e-01	6.455524e-04
4.136652e-03	2.650353e-01	6.460051e-04
4.138545e-03	2.651068e-01	6.464580e-04
4.140439e-03	2.651783e-01	6.469111e-04
4.142333e-03	2.652497e-01	6.473645e-04
4.144228e-03	2.653212e-01	6.478181e-04
4.146124e-03	2.653927e-01	6.482720e-04
4.148020e-03	2.654642e-01	6.487261e-04
4.149917e-03	2.655357e-01	6.491804e-04
4.151814e-03	2.656072e-01	6.496350e-04
4.153712e-03	2.656788e-01	6.500899e-04
4.155610e-03	2.657503e-01	6.505450e-04
4.157509e-03	2.658218e-01	6.510003e-04
4.159409e-03	2.658934e-01	6.514559e-04
4.161309e-03	2.659649e-01	6.519117e-04
4.163210e-03	2.660364e-01	6.523677e-04
4.165111e-03	2.661080e-01	6.528240e-04
4.167013e-03	2.661796e-01	6.532806e-04
4.168916e-03	2.662511e-01	6.537374e-04
4.170819e-03	2.663227e-01	6.541944e-04
4.172723e-03	2.663943e-01	6.546517e-04
4.174627e-03	2.664659e-01	6.551092e-04
4.176532e-03	2.665375e-01	6.555670e-04
4.178438e-03	2.666091e-01	6.560250e-04
4.180344e-03	2.666807e-01	6.564832e-04
4.182250e-03	2.667523e-01	6.569417e-04
4.184158e-03	2.668240e-01	6.574005e-04
4.186065e-03	2.668956e-01	6.578594e-04
4.187974e-03	2.669672e-01	6.583187e-04
4.189883e-03	2.670389e-01	6.587782e-04
4.191792e-03	2.671105e-01	6.592379e-04
4.193702e-03	2.671822e-01	6.596978e-04
4.195613e-03	2.672538e-01	6.601580e-04
4.197524e-03	2.673255e-01	6.606185e-04
4.199436e-03	2.673972e-01	6.610792e-04
4.201349e-03	2.674689e-01	6.615401e-04
4.203262e-03	2.675406e-01	6.620013e-04
4.205176e-03	2.676123e-01	6.624628e-04
4.207090e-03	2.676840e-01	6.629244e-04
4.209005e-03	2.677557e-01	6.633864e-04
4.210920e-03	2.678274e-01	6.638485e-04
4.212836e-03	2.678991e-01	6.643110e-04
4.214753e-03	2.679709e-01	6.647736e-04
4.216670e-03	2.680426e-01	6.652365e-04
4.218588e-03	2.681143e-01	6.656997e-04
4.220506e-03	2.681861e-01	6.661631e-04
4.222425e-03	2.682578e-01	6.666268e-04
4.224344e-03	2.683296e-01	6.670907e-04
4.226264e-03	2.684014e-01	6.675548e-04
4.228185e-03	2.684732e-01	6.680192e-04
4.230106e-03	2.685449e-01	6.684838e-04
4.232028e-03	2.686167e-01	6.689487e-04
4.233951e-03	2.686885e-01	6.694138e-04
4.235874e-03	2.687603e-01	6.698792e-04
4.237797e-03	2.688321e-01	6.703448e-04
4.239722e-03	2.689040e-01	6.708107e-04
4.241646e-03	2.689758e-01	6.712768e-04
4.243572e-03	2.690476e-01	6.717432e-04
4.245498e-03	2.691194e-01	6.722098e-04
4.247424e-03	2.691913e-01	6.726767e-04
4.249351e-03	2.692631e-01	6.731438e-04
4.251279e-03	2.693350e-01	6.736111e-04
4.253208e-03	2.694069e-01	6.740787e-04
4.255136e-03	2.694787e-01	6.745466e-04
4.257066e-03	2.695506e-01	6.750147e-04
4.258996e-03	2.696225e-01	6.754831e-04
4.260927e-03	2.696944e-01	6.759517e-04
4.262858e-03	2.697663e-01	6.764205e-04
4.264790e-03	2.698382e-01	6.768896e-04
4.266722e-03	2.699101e-01	6.773589e-04
4.268655e-03	2.699820e-01	6.778285e-04
4.270589e-03	2.700539e-01	6.782984e-04
4.272523e-03	2.701258e-01	6.787685e-04
4.274458e-03	2.701978e-01	6.792388e-04
4.276393e-03	2.702697e-01	6.797094e-04
4.278329e-03	2.703417e-01	6.801802e-04
4.280266e-03	2.704136e-01	6.806513e-04
4.282203e-03	2.704856e-01	6.811227e-04
4.284141e-03	2.705576e-01	6.815943e-04
4.286079e-03	2.706295e-01	6.820661e-04
4.288018e-03	2.707015e-01	6.825382e-04
4.289958e-03	2.707735e-01	6.830105e-04
4.291898e-03	2.708455e-01	6.834831e-04
4.293839e-03	2.709175e-01	6.839559e-04
4.295780e-03	2.709895e-01	6.844290e-04
4.297722e-03	2.710615e-01	6.849024e-04
4.299664e-03	2.711335e-01	6.853760e-04
4.301607e-03	2.712056e-01	6.858498e-04
4.303551e-03	2.712776e-01	6.863239e-04
4.305495e-03	2.713497e-01	6.867982e-04
4.307440e-03	2.714217e-01	6.872728e-04
4.309386e-03	2.714938e-01	6.877477e-04
4.311332e-03	2.715658e-01	6.882228e-04
4.313278e-03	2.716379e-01	6.886981e-04
4.315225e-03	2.717100e-01	6.891737e-04
4.317173e-03	2.717820e-01	6.896495e-04
4.319122e-03	2.718541e-01	6.901256e-04
4.321071e-03	2.719262e-01	6.906020e-04
4.323020e-03	2.719983e-01	6.910786e-04
4.324971e-03	2.720704e-01	6.915555e-04
4.326921e-03	2.721426e-01	6.920326e-04
4.328873e-03	2.722147e-01	6.925099e-04
4.330825e-03	2.722868e-01	6.929875e-04
4.332777e-03	2.723589e-01	6.934654e-04
4.334730e-03	2.724311e-01	6.939435e-04
4.336684e-03	2.725032e-01	6.944219e-04
4.338639e-03	2.725754e-01	6.949005e-04
4.340593e-03	2.726475e-01	6.953794e-04
4.342549e-03	2.727197e-01	6.958585e-04
4.344505e-03	2.727919e-01	6.963379e-04
4.346462e-03	2.728641e-01	6.968175e-04
4.348419e-03	2.729363e-01	6.972974e-04
4.350377e-03	2.730084e-01	6.977775e-04
4.352336e-03	2.730806e-01	6.982579e-04
4.354295e-03	2.731529e-01	6.987385e-04
4.356254e-03	2.732251e-01	6.992194e-04
4.358215e-03	2.732973e-01	6.997006e-04
4.360176e-03	2.733695e-01	7.001820e-04
4.362137e-03	2.734418e-01	7.006636e-04
4.364099e-03	2.735140e-01	7.011455e-04
4.366062e-03	2.735862e-01	7.016277e-04
4.368025e-03	2.736585e-01	7.021101e-04
4.369989e-03	2.737308e-01	7.025928e-04
4.371954e-03	2.738030e-01	7.030757e-04
4.373919e-03	2.738753e-01	7.035589e-04
4.375884e-03	2.739476e-01	7.040423e-04
4.377851e-03	2.740199e-01	7.045260e-04
4.379818e-03	2.740922e-01	7.050100e-04
4.381785e-03	2.741645e-01	7.054942e-04
4.383753e-03	2.742368e-01	7.059786e-04
4.385722e-03	2.743091e-01	7.064633e-04
4.387691e-03	2.743814e-01	7.069483e-04
4.389661e-03	2.744537e-01	7.074335e-04
4.391631e-03	2.745261e-01	7.079190e-04
4.393602e-03	2.745984e-01	7.084047e-04
4.395574e-03	2.746708e-01	7.088907e-04
4.397546e-03	2.747431e-01	7.093769e-04
4.399519e-03	2.748155e-01	7.098634e-04
4.401493e-03	2.748878e-01	7.103502e-04
4.403467e-03	2.749602e-01	7.108372e-04
4.405441e-03	2.750326e-01	7.113245e-04
4.407416e-03	2.751050e-01	7.118120e-04
4.409392e-03	2.751774e-01	7.122997e-04
4.411369e-03	2.752498e-01	7.127878e-04
4.413346e-03	2.753222e-01	7.132761e-04
4.415323e-03	2.753946e-01	7.137646e-04
4.417302e-03	2.754670e-01	7.142534e-04
4.419281e-03	2.755395e-01	7.147425e-04
4.421260e-03	2.756119e-01	7.152318e-04
4.423240e-03	2.756843e-01	7.157214e-04
4.425221e-03	2.757568e-01	7.162112e-04
4.427202e-03	2.758292e-01	7.167013e-04
4.429184e-03	2.759017e-01	7.171916e-04
4.431166e-03	2.759742e-01	7.176822e-04
4.433149e-03	2.760466e-01	7.181731e-04
4.435133e-03	2.761191e-01	7.186642e-04
4.437117e-03	2.761916e-01	7.191555e-04
4.439102e-03	2.762641e-01	7.196472e-04
4.441088e-03	2.763366e-01	7.201391e-04
4.443074e-03	2.764091e-01	7.206312e-04
4.445060e-03	2.764816e-01	7.211236e-04
4.447048e-03	2.765541e-01	7.216163e-04
4.449035e-03	2.766267e-01	7.221092e-04
4.451024e-03	2.766992e-01	7.226024e-04
4.453013e-03	2.767717e-01	7.230958e-04
4.455003e-03	2.768443e-01	7.235895e-04
4.456993e-03	2.769168e-01	7.240835e-04
4.458984e-03	2.769894e-01	7.245777e-04
4.460975e-03	2.770620e-01	7.250721e-04
4.462967e-03	2.771345e-01	7.255669e-04
4.464960e-03	2.772071e-01	7.260619e-04
4.466953e-03	2.772797e-01	7.265571e-04
4.468947e-03	2.773523e-01	7.270526e-04
4.470942e-03	2.774249e-01	7.275484e-04
4.472937e-03	2.774975e-01	7.280444e-04
4.474932e-03	2.775701e-01	7.285407e-04
4.476929e-03	2.776428e-01	7.290372e-04
4.478926e-03	2.777154e-01	7.295340e-04
4.480923e-03	2.777880e-01	7.300311e-04
4.482921e-03	2.778607e-01	7.305284e-04
4.484920e-03	2.779333e-01	7.310260e-04
4.486919e-03	2.780060e-01	7.315239e-04
4.488919e-03	2.780786e-01	7.320220e-04
4.490920e-03	2.781513e-01	7.325203e-04
4.492921e-03	2.782240e-01	7.330190e-04
4.494923e-03	2.782966e-01	7.335178e-04
4.496925e-03	2.783693e-01	7.340170e-04
4.498928e-03	2.784420e-01	7.345164e-04
4.500932e-03	2.785147e-01	7.350161e-04
4.502936e-03	2.785874e-01	7.355160e-04
4.504941e-03	2.786602e-01	7.360162e-04
4.506946e-03	2.787329e-01	7.365166e-04
4.508952e-03	2.788056e-01	7.370173e-04
4.510959e-03	2.788783e-01	7.375183e-04
4.512966e-03	2.789511e-01	7.380196e-04
4.514974e-03	2.790238e-01	7.385211e-04
4.516982e-03	2.790966e-01	7.390228e-04
4.518991e-03	2.791693e-01	7.395248e-04
4.521001e-03	2.792421e-01	7.400271e-04
4.523011e-03	2.793149e-01	7.405297e-04
4.525022e-03	2.793877e-01	7.410325e-04
4.527033e-03	2.794605e-01	7.415355e-04
4.529045e-03	2.795333e-01	7.420389e-04
4.531058e-03	2.796061e-01	7.425425e-04
4.533071e-03	2.796789e-01	7.430463e-04
4.535085e-03	2.797517e-01	7.435505e-04
4.537100e-03	2.798245e-01	7.440548e-04
4.539115e-03	2.798973e-01	7.445595e-04
4.541131e-03	2.799702e-01	7.450644e-04
4.543147e-03	2.800430e-01	7.455696e-04
4.545164e-03	2.801159e-01	7.460750e-04
4.547181e-03	2.801887e-01	7.465807e-04
4.549200e-03	2.802616e-01	7.470867e-04
4.551218e-03	2.803344e-01	7.475929e-04
4.553238e-03	2.804073e-01	7.480994e-04
4.555258e-03	2.804802e-01	7.486061e-04
4.557278e-03	2.805531e-01	7.491131e-04
4.559300e-03	2.806260e-01	7.496204e-04
4.561321e-03	2.806989e-01	7.501280e-04
4.563344e-03	2.807718e-01	7.506358e-04
4.565367e-03	2.808447e-01	7.511439e-04
4.567390e-03	2.809176e-01	7.516522e-04
4.569415e-03	2.809906e-01	7.521608e-04
4.571440e-03	2.810635e-01	7.526697e-04
4.573465e-03	2.811364e-01	7.531788e-04
4.575491e-03	2.812094e-01	7.536882e-04
4.577518e-03	2.812823e-01	7.541979e-04
4.579545e-03	2.813553e-01	7.547078e-04
4.581573e-03	2.814283e-01	7.552180e-04
4.583602e-03	2.815013e-01	7.557284e-04
4.585631e-03	2.815742e-01	7.562391e-04
4.587661e-03	2.816472e-01	7.567501e-04
4.589691e-03	2.817202e-01	7.572614e-04
4.591722e-03	2.817932e-01	7.577729e-04
4.593754e-03	2.818662e-01	7.582847e-04
4.595786e-03	2.819393e-01	7.587967e-04
4.597819e-03	2.820123e-01	7.593091e-04
4.599852e-03	2.820853e-01	7.598216e-04
4.601886e-03	2.821583e-01	7.603345e-04
4.603921e-03	2.822314e-01	7.608476e-04
4.605956e-03	2.823044e-01	7.613610e-04
4.607992e-03	2.823775e-01	7.618746e-04
4.610028e-03	2.824506e-01	7.623885e-04
4.612065e-03	2.825236e-01	7.629027e-04
4.614103e-03	2.825967e-01	7.634172e-04
4.616142e-03	2.826698e-01	7.639319e-04
4.618181e-03	2.827429e-01	7.644469e-04
4.620220e-03	2.828160e-01	7.649621e-04
4.622260e-03	2.828891e-01	7.654776e-04
4.624301e-03	2.829622e-01	7.659934e-04
4.626342e-03	2.830353e-01	7.665095e-04
4.628385e-03	2.831084e-01	7.670258e-04
4.630427e-03	2.831816e-01	7.675424e-04
4.632470e-03	2.832547e-01	7.680592e-04
4.634514e-03	2.833278e-01	7.685763e-04
4.636559e-03	2.834010e-01	7.690937e-04
4.638604e-03	2.834741e-01	7.696114e-04
4.640650e-03	2.835473e-01	7.701293e-04
4.642696e-03	2.836205e-01	7.706475e-04
4.644743e-03	2.836937e-01	7.711660e-04
4.646790e-03	2.837668e-01	7.716847e-04
4.648839e-03	2.838400e-01	7.722037e-04
4.650887e-03	2.839132e-01	7.727230e-04
4.652937e-03	2.839864e-01	7.732425e-04
4.654987e-03	2.840596e-01	7.737623e-04
4.657038e-03	2.841329e-01	7.742824e-04
4.659089e-03	2.842061e-01	7.748027e-04
4.661141e-03	2.842793e-01	7.753233e-04
4.663193e-03	2.843526e-01	7.758442e-04
4.665246e-03	2.844258e-01	7.763654e-04
4.667300e-03	2.844991e-01	7.768868e-04
4.669354e-03	2.845723e-01	7.774085e-04
4.671409e-03	2.846456e-01	7.779305e-04
4.673465e-03	2.847189e-01	7.784527e-04
4.675521e-03	2.847921e-01	7.789752e-04
4.677578e-03	2.848654e-01	7.794980e-04
4.679636e-03	2.849387e-01	7.800210e-04
4.681694e-03	2.850120e-01	7.805443e-04
4.683752e-03	2.850853e-01	7.810679e-04
4.685812e-03	2.851586e-01	7.815918e-04
4.687872e-03	2.852319e-01	7.821159e-04
4.689932e-03	2.853053e-01	7.826403e-04
4.691993e-03	2.853786e-01	7.831649e-04
4.694055e-03	2.854519e-01	7.836899e-04
4.696117e-03	2.855253e-01	7.842151e-04
4.698180e-03	2.855986e-01	7.847406e-04
4.700244e-03	2.856720e-01	7.852663e-04
4.702308e-03	2.857454e-01	7.857923e-04
4.704373e-03	2.858187e-01	7.863186e-04
4.706439e-03	2.858921e-01	7.868452e-04
4.708505e-03	2.859655e-01	7.873720e-04
4.710572e-03	2.860389e-01	7.878991e-04
4.712639e-03	2.861123e-01	7.884265e-04
4.714707e-03	2.861857e-01	7.889542e-04
4.716776e-03	2.862591e-01	7.894821e-04
4.718845e-03	2.863325e-01	7.900103e-04
4.720915e-03	2.864060e-01	7.905388e-04
4.722985e-03	2.864794e-01	7.910675e-04
4.725056e-03	2.865528e-01	7.915965e-04
4.727128e-03	2.866263e-01	7.921258e-04
4.729200e-03	2.866997e-01	7.926554e-04
4.731273e-03	2.867732e-01	7.931852e-04
4.733347e-03	2.868467e-01	7.937153e-04
4.735421e-03	2.869201e-01	7.942457e-04
4.737496e-03	2.869936e-01	7.947763e-04
4.739571e-03	2.870671e-01	7.953073e-04
4.741647e-03	2.871406e-01	7.958385e-04
4.743724e-03	2.872141e-01	7.963699e-04
4.745801e-03	2.872876e-01	7.969017e-04
4.747879e-03	2.873611e-01	7.974337e-04
4.749958e-03	2.874346e-01	7.979660e-04
4.752037e-03	2.875082e-01	7.984986e-04
4.754117e-03	2.875817e-01	7.990314e-04
4.756197e-03	2.876553e-01	7.995645e-04
4.758278e-03	2.877288e-01	8.000979e-04
4.760360e-03	2.878024e-01	8.006316e-04
4.762442e-03	2.878759e-01	8.011655e-04
4.764525e-03	2.879495e-01	8.016997e-04
4.766609e-03	2.880231e-01	8.022342e-04
4.768693e-03	2.880966e-01	8.027690e-04
4.770778e-03	2.881702e-01	8.033040e-04
4.772863e-03	2.882438e-01	8.038393e-04
4.774949e-03	2.883174e-01	8.043749e-04
4.777036e-03	2.883910e-01	8.049108e-04
4.779123e-03	2.884647e-01	8.054469e-04
4.781211e-03	2.885383e-01	8.059834e-04
4.783300e-03	2.886119e-01	8.065201e-04
4.785389e-03	2.886855e-01	8.070570e-04
4.787479e-03	2.887592e-01	8.075943e-04
4.789569e-03	2.888328e-01	8.081318e-04
4.791660e-03	2.889065e-01	8.086696e-04
4.793752e-03	2.889802e-01	8.092077e-04
4.795844e-03	2.890538e-01	8.097460e-04
4.797937e-03	2.891275e-01	8.102846e-04
4.800031e-03	2.892012e-01	8.108235e-04
4.802125e-03	2.892749e-01	8.113627e-04
4.804220e-03	2.893486e-01	8.119022e-04
4.806315e-03	2.894223e-01	8.124419e-04
4.808411e-03	2.894960e-01	8.129819e-04
4.810508e-03	2.895697e-01	8.135222e-04
4.812605e-03	2.896434e-01	8.140627e-04
4.814703e-03	2.897172e-01	8.146036e-04
4.816802e-03	2.897909e-01	8.151447e-04
4.818901e-03	2.898646e-01	8.156861e-04
4.821001e-03	2.899384e-01	8.162278e-04
4.823101e-03	2.900121e-01	8.167697e-04
4.825202e-03	2.900859e-01	8.173120e-04
4.827304e-03	2.901597e-01	8.178545e-04
4.829406e-03	2.902335e-01	8.183972e-04
4.831509e-03	2.903072e-01	8.189403e-04
4.833613e-03	2.903810e-01	8.194836e-04
4.835717e-03	2.904548e-01	8.200273e-04
4.837822e-03	2.905286e-01	8.205712e-04
4.839928e-03	2.906025e-01	8.211153e-04
4.842034e-03	2.906763e-01	8.216598e-04
4.844141e-03	2.907501e-01	8.222045e-04
4.846248e-03	2.908239e-01	8.227495e-04
4.848356e-03	2.908978e-01	8.232948e-04
4.850465e-03	2.909716e-01	8.238404e-04
4.852574e-03	2.910455e-01	8.243863e-04
4.854684e-03	2.911193e-01	8.249324e-04
4.856794e-03	2.911932e-01	8.254788e-04
4.858906e-03	2.912671e-01	8.260255e-04
4.861017e-03	2.913409e-01	8.265725e-04
4.863130e-03	2.914148e-01	8.271197e-04
4.865243e-03	2.914887e-01	8.276672e-04
4.867357e-03	2.915626e-01	8.282150e-04
4.869471e-03	2.916365e-01	8.287631e-04
4.871586e-03	2.917104e-01	8.293115e-04
4.873701e-03	2.917844e-01	8.298602e-04
4.875818e-03	2.918583e-01	8.304091e-04
4.877935e-03	2.919322e-01	8.309583e-04
4.880052e-03	2.920062e-01	8.315078e-04
4.882170e-03	2.920801e-01	8.320576e-04
4.884289e-03	2.921541e-01	8.326076e-04
4.886408e-03	2.922280e-01	8.331579e-04
4.888528e-03	2.923020e-01	8.337086e-04
4.890649e-03	2.923760e-01	8.342595e-04
4.892770e-03	2.924500e-01	8.348106e-04
4.894892e-03	2.925239e-01	8.353621e-04
4.897015e-03	2.925979e-01	8.359138e-04
4.899138e-03	2.926719e-01	8.364659e-04
4.901262e-03	2.927460e-01	8.370182e-04
4.903386e-03	2.928200e-01	8.375708e-04
4.905511e-03	2.928940e-01	8.381236e-04
4.907637e-03	2.929680e-01	8.386768e-04
4.909763e-03	2.930421e-01	8.392302e-04
4.911890e-03	2.931161e-01	8.397839e-04
4.914018e-03	2.931901e-01	8.403379e-04
4.916146e-03	2.932642e-01	8.408922e-04
4.918275e-03	2.933383e-01	8.414468e-04
4.920405e-03	2.934123e-01	8.420016e-04
4.922535e-03	2.934864e-01	8.425568e-04
4.924666e-03	2.935605e-01	8.431122e-04
4.926797e-03	2.936346e-01	8.436679e-04
4.928929e-03	2.937087e-01	8.442238e-04
4.931062e-03	2.937828e-01	8.447801e-04
4.933195e-03	2.938569e-01	8.453367e-04
4.935329e-03	2.939310e-01	8.458935e-04
4.937464e-03	2.940051e-01	8.464506e-04
4.939599e-03	2.940793e-01	8.470080e-04
4.941735e-03	2.941534e-01	8.475657e-04
4.943872e-03	2.942276e-01	8.481236e-04
4.946009e-03	2.943017e-01	8.486819e-04
4.948147e-03	2.943759e-01	8.492404e-04
4.950285e-03	2.944500e-01	8.497992e-04
4.952424e-03	2.945242e-01	8.503583e-04
4.954564e-03	2.945984e-01	8.509177e-04
4.956704e-03	2.946726e-01	8.514774e-04
4.958845e-03	2.947468e-01	8.520374e-04
4.960987e-03	2.948210e-01	8.525976e-04
4.963129e-03	2.948952e-01	8.531581e-04
4.965272e-03	2.949694e-01	8.537190e-04
4.967416e-03	2.950436e-01	8.542801e-04
4.969560e-03	2.951178e-01	8.548414e-04
4.971705e-03	2.951921e-01	8.554031e-04
4.973850e-03	2.952663e-01	8.559651e-04
4.975996e-03	2.953405e-01	8.565273e-04
4.978143e-03	2.954148e-01	8.570898e-04
4.980290e-03	2.954891e-01	8.576526e-04
4.982438e-03	2.955633e-01	8.582157e-04
4.984587e-03	2.956376e-01	8.587791e-04
4.986736e-03	2.957119e-01	8.593428e-04
4.988886e-03	2.957862e-01	8.599068e-04
4.991037e-03	2.958605e-01	8.604710e-04
4.993188e-03	2.959348e-01	8.610355e-04
4.995340e-03	2.960091e-01	8.616003e-04
4.997492e-03	2.960834e-01	8.621655e-04
4.999646e-03	2.961577e-01	8.627308e-04
5.001799e-03	2.962320e-01	8.632965e-04
5.003954e-03	2.963064e-01	8.638625e-04
5.006109e-03	2.963807e-01	8.644287e-04
5.008265e-03	2.964551e-01	8.649953e-04
5.010421e-03	2.965294e-01	8.655621e-04
5.012578e-03	2.966038e-01	8.661292e-04
5.014736e-03	2.966781e-01	8.666966e-04
5.016894e-03	2.967525e-01	8.672643e-04
5.019053e-03	2.968269e-01	8.678323e-04
5.021212e-03	2.969013e-01	8.684006e-04
5.023373e-03	2.969757e-01	8.689691e-04
5.025533e-03	2.970501e-01	8.695380e-04
5.027695e-03	2.971245e-01	8.701071e-04
5.029857e-03	2.971989e-01	8.706765e-04
5.032020e-03	2.972733e-01	8.712462e-04
5.034183e-03	2.973478e-01	8.718162e-04
5.036347e-03	2.974222e-01	8.723865e-04
5.038512e-03	2.974967e-01	8.729571e-04
5.040677e-03	2.975711e-01	8.735280e-04
5.042843e-03	2.976456e-01	8.740991e-04
5.045010e-03	2.977200e-01	8.746706e-04
5.047177e-03	2.977945e-01	8.752423e-04
5.049345e-03	2.978690e-01	8.758143e-04
5.051514e-03	2.979435e-01	8.763867e-04
5.053683e-03	2.980180e-01	8.769593e-04
5.055853e-03	2.980925e-01	8.775322e-04
5.058023e-03	2.981670e-01	8.781053e-04
5.060194e-03	2.982415e-01	8.786788e-04
5.062366e-03	2.983160e-01	8.792526e-04
5.064539e-03	2.983905e-01	8.798266e-04
5.066712e-03	2.984651e-01	8.804010e-04
5.068886e-03	2.985396e-01	8.809756e-04
5.071060e-03	2.986141e-01	8.815506e-04
5.073235e-03	2.986887e-01	8.821258e-04
5.075411e-03	2.987633e-01	8.827013e-04
5.077587e-03	2.988378e-01	8.832771e-04
5.079764e-03	2.989124e-01	8.838532e-04
5.081941e-03	2.989870e-01	8.844296e-04
5.084120e-03	2.990616e-01	8.850062e-04
5.086299e-03	2.991362e-01	8.855832e-04
5.088478e-03	2.992108e-01	8.861605e-04
5.090658e-03	2.992854e-01	8.867380e-04
5.092839e-03	2.993600e-01	8.873159e-04
5.095021e-03	2.994346e-01	8.878940e-04
5.097203e-03	2.995092e-01	8.884724e-04
5.099386e-03	2.995839e-01	8.890511e-04
5.101569e-03	2.996585e-01	8.896301e-04
5.103753e-03	2.997332e-01	8.902094e-04
5.105938e-03	2.998078e-01	8.907890e-04
5.108123e-03	2.998825e-01	8.913689e-04
5.110309e-03	2.999572e-01	8.919491e-04
5.112496e-03	3.000318e-01	8.925296e-04
5.114683e-03	3.001065e-01	8.931104e-04
5.116871e-03	3.001812e-01	8.936914e-04
5.119060e-03	3.002559e-01	8.942728e-04
5.121249e-03	3.003306e-01	8.948544e-04
5.123439e-03	3.004053e-01	8.954364e-04
5.125630e-03	3.004800e-01	8.960186e-04
5.127821e-03	3.005548e-01	8.966011e-04
5.130013e-03	3.006295e-01	8.971840e-04
5.132205e-03	3.007042e-01	8.977671e-04
5.134398e-03	3.007790e-01	8.983505e-04
5.136592e-03	3.008537e-01	8.989342e-04
5.138787e-03	3.009285e-01	8.995182e-04
5.140982e-03	3.010032e-01	9.001025e-04
5.143177e-03	3.010780e-01	9.006871e-04
5.145374e-03	3.011528e-01	9.012720e-04
5.147571e-03	3.012276e-01	9.018571e-04
5.149769e-03	3.013024e-01	9.024426e-04
5.151967e-03	3.013772e-01	9.030284e-04
5.154166e-03	3.014520e-01	9.036144e-04
5.156366e-03	3.015268e-01	9.042008e-04
5.158566e-03	3.016016e-01	9.047874e-04
5.160767e-03	3.016764e-01	9.053744e-04
5.162969e-03	3.017513e-01	9.059616e-04
5.165171e-03	3.018261e-01	9.065492e-04
5.167374e-03	3.019010e-01	9.071370e-04
5.169577e-03	3.019758e-01	9.077252e-04
5.171782e-03	3.020507e-01	9.083136e-04
5.173987e-03	3.021256e-01	9.089023e-04
5.176192e-03	3.022004e-01	9.094913e-04
5.178398e-03	3.022753e-01	9.100806e-04
5.180605e-03	3.023502e-01	9.106703e-04
5.182813e-03	3.024251e-01	9.112602e-04
5.185021e-03	3.025000e-01	9.118504e-04
5.187230e-03	3.025749e-01	9.124409e-04
5.189439e-03	3.026498e-01	9.130317e-04
5.191649e-03	3.027247e-01	9.136228e-04
5.193860e-03	3.027997e-01	9.142142e-04
5.196071e-03	3.028746e-01	9.148059e-04
5.198284e-03	3.029496e-01	9.153979e-04
5.200496e-03	3.030245e-01	9.159902e-04
5.202710e-03	3.030995e-01	9.165827e-04
5.204924e-03	3.031744e-01	9.171756e-04
5.207138e-03	3.032494e-01	9.177688e-04
5.209354e-03	3.033244e-01	9.183623e-04
5.211570e-03	3.033994e-01	9.189561e-04
5.213786e-03	3.034744e-01	9.195501e-04
5.216004e-03	3.035494e-01	9.201445e-04
5.218222e-03	3.036244e-01	9.207392e-04
5.220440e-03	3.036994e-01	9.213342e-04
5.222660e-03	3.037744e-01	9.219294e-04
5.224880e-03	3.038494e-01	9.225250e-04
5.227100e-03	3.039245e-01	9.231209e-04
5.229322e-03	3.039995e-01	9.237171e-04
5.231543e-03	3.040745e-01	9.243135e-04
5.233766e-03	3.041496e-01	9.249103e-04
5.235989e-03	3.042247e-01	9.255074e-04
5.238213e-03	3.042997e-01	9.261047e-04
5.240438e-03	3.043748e-01	9.267024e-04
5.242663e-03	3.044499e-01	9.273004e-04
5.244889e-03	3.045250e-01	9.278986e-04
5.247115e-03	3.046001e-01	9.284972e-04
5.249342e-03	3.046752e-01	9.290961e-04
5.251570e-03	3.047503e-01	9.296952e-04
5.253799e-03	3.048254e-01	9.302947e-04
5.256028e-03	3.049005e-01	9.308945e-04
5.258258e-03	3.049756e-01	9.314945e-04
5.260488e-03	3.050508e-01	9.320949e-04
5.262719e-03	3.051259e-01	9.326956e-04
5.264951e-03	3.052011e-01	9.332965e-04
5.267184e-03	3.052762e-01	9.338978e-04
5.269417e-03	3.053514e-01	9.344994e-04
5.271651e-03	3.054266e-01	9.351013e-04
5.273885e-03	3.055017e-01	9.357034e-04
5.276120e-03	3.055769e-01	9.363059e-04
5.278356e-03	3.056521e-01	9.369087e-04
5.280592e-03	3.057273e-01	9.375118e-04
5.282829e-03	3.058025e-01	9.381152e-04
5.285067e-03	3.058777e-01	9.387188e-04
5.287305e-03	3.059529e-01	9.393228e-04
5.289544e-03	3.060282e-01	9.399271e-04
5.291784e-03	3.061034e-01	9.405317e-04
5.294025e-03	3.061786e-01	9.411366e-04
5.296266e-03	3.062539e-01	9.417418e-04
5.298507e-03	3.063291e-01	9.423473e-04
5.300750e-03	3.064044e-01	9.429531e-04
5.302993e-03	3.064797e-01	9.435592e-04
5.305236e-03	3.065549e-01	9.441656e-04
5.307481e-03	3.066302e-01	9.447723e-04
5.309726e-03	3.067055e-01	9.453794e-04
5.311971e-03	3.067808e-01	9.459867e-04
5.314218e-03	3.068561e-01	9.465943e-04
5.316465e-03	3.069314e-01	9.472022e-04
5.318712e-03	3.070067e-01	9.478105e-04
5.320961e-03	3.070821e-01	9.484190e-04
5.323210e-03	3.071574e-01	9.490278e-04
5.325459e-03	3.072327e-01	9.496370e-04
5.327710e-03	3.073081e-01	9.502464e-04
5.329961e-03	3.073834e-01	9.508562e-04
5.332212e-03	3.074588e-01	9.514662e-04
5.334464e-03	3.075341e-01	9.520766e-04
5.336717e-03	3.076095e-01	9.526873e-04
5.338971e-03	3.076849e-01	9.532982e-04
5.341225e-03	3.077603e-01	9.539095e-04
5.343480e-03	3.078357e-01	9.545211e-04
5.345736e-03	3.079111e-01	9.551330e-04
5.347992e-03	3.079865e-01	9.557452e-04
5.350249e-03	3.080619e-01	9.563577e-04
5.352507e-03	3.081373e-01	9.569705e-04
5.354765e-03	3.082127e-01	9.575836e-04
5.357024e-03	3.082881e-01	9.581970e-04
5.359284e-03	3.083636e-01	9.588107e-04
5.361544e-03	3.084390e-01	9.594247e-04
5.363805e-03	3.085145e-01	9.600391e-04
5.366066e-03	3.085899e-01	9.606537e-04
5.368329e-03	3.086654e-01	9.612687e-04
5.370592e-03	3.087409e-01	9.618839e-04
5.372855e-03	3.088164e-01	9.624995e-04
5.375120e-03	3.088919e-01	9.631153e-04
5.377384e-03	3.089673e-01	9.637315e-04
5.379650e-03	3.090428e-01	9.643480e-04
5.381916e-03	3.091184e-01	9.649648e-04
5.384183e-03	3.091939e-01	9.655819e-04
5.386451e-03	3.092694e-01	9.661993e-04
5.388719e-03	3.093449e-01	9.668170e-04
5.390988e-03	3.094205e-01	9.674350e-04
5.393258e-03	3.094960e-01	9.680533e-04
5.395528e-03	3.095715e-01	9.686720e-04
5.397799e-03	3.096471e-01	9.692909e-04
5.400071e-03	3.097227e-01	9.699102e-04
5.402343e-03	3.097982e-01	9.705297e-04
5.404616e-03	3.098738e-01	9.711496e-04
5.406890e-03	3.099494e-01	9.717698e-04
5.409164e-03	3.100250e-01	9.723903e-04
5.411439e-03	3.101006e-01	9.730110e-04
5.413714e-03	3.101762e-01	9.736321e-04
5.415991e-03	3.102518e-01	9.742536e-04
5.418268e-03	3.103274e-01	9.748753e-04
5.420545e-03	3.104031e-01	9.754973e-04
5.422824e-03	3.104787e-01	9.761196e-04
5.425103e-03	3.105543e-01	9.767423e-04
5.427382e-03	3.106300e-01	9.773653e-04
5.429663e-03	3.107056e-01	9.779885e-04
5.431944e-03	3.107813e-01	9.786121e-04
5.434225e-03	3.108570e-01	9.792360e-04
5.436508e-03	3.109326e-01	9.798602e-04
5.438791e-03	3.110083e-01	9.804847e-04
5.441074e-03	3.110840e-01	9.811095e-04
5.443359e-03	3.111597e-01	9.817346e-04
5.445644e-03	3.112354e-01	9.823601e-04
5.447929e-03	3.113111e-01	9.829858e-04
5.450216e-03	3.113868e-01	9.836119e-04
5.452503e-03	3.114625e-01	9.842383e-04
5.454790e-03	3.115383e-01	9.848649e-04
5.457079e-03	3.116140e-01	9.854919e-04
5.459368e-03	3.116897e-01	9.861192e-04
5.461658e-03	3.117655e-01	9.867469e-04
5.463948e-03	3.118413e-01	9.873748e-04
5.466239e-03	3.119170e-01	9.880030e-04
5.468531e-03	3.119928e-01	9.886316e-04
5.470823e-03	3.120686e-01	9.892604e-04
5.473116e-03	3.121444e-01	9.898896e-04
5.475410e-03	3.122201e-01	9.905191e-04
5.477705e-03	3.122959e-01	9.911489e-04
5.480000e-03	3.123718e-01	9.917790e-04
5.482295e-03	3.124476e-01	9.924094e-04
5.484592e-03	3.125234e-01	9.930402e-04
5.486889e-03	3.125992e-01	9.936712e-04
5.489187e-03	3.126750e-01	9.943026e-04
5.491485e-03	3.127509e-01	9.949343e-04
5.493785e-03	3.128267e-01	9.955663e-04
5.496084e-03	3.129026e-01	9.961986e-04
5.498385e-03	3.129784e-01	9.968312e-04
5.500686e-03	3.130543e-01	9.974641e-04
5.502988e-03	3.131302e-01	9.980974e-04
5.505290e-03	3.132061e-01	9.987309e-04
5.507594e-03	3.132820e-01	9.993648e-04
5.509898e-03	3.133579e-01	9.999990e-04
5.512202e-03	3.134338e-01	1.000633e-03
5.514507e-03	3.135097e-01	1.001268e-03
5.516813e-03	3.135856e-01	1.001903e-03
5.519120e-03	3.136615e-01	1.002539e-03
5.521427e-03	3.137374e-01	1.003175e-03
5.523735e-03	3.138134e-01	1.003811e-03
5.526044e-03	3.138893e-01	1.004447e-03
5.528353e-03	3.139653e-01	1.005084e-03
5.530663e-03	3.140412e-01	1.005721e-03
5.532974e-03	3.141172e-01	1.006358e-03
5.535285e-03	3.141932e-01	1.006996e-03
5.537597e-03	3.142691e-01	1.007634e-03
5.539910e-03	3.143451e-01	1.008272e-03
5.542223e-03	3.144211e-01	1.008911e-03
5.544537e-03	3.144971e-01	1.009550e-03
5.546852e-03	3.145731e-01	1.010189e-03
5.549167e-03	3.146491e-01	1.010828e-03
5.551483e-03	3.147252e-01	1.011468e-03
5.553800e-03	3.148012e-01	1.012108e-03
5.556118e-03	3.148772e-01	1.012749e-03
5.558436e-03	3.149533e-01	1.013390e-03
5.560754e-03	3.150293e-01	1.014031e-03
5.563074e-03	3.151054e-01	1.014672e-03
5.565394e-03	3.151814e-01	1.015314e-03
5.567715e-03	3.152575e-01	1.015956e-03
5.570036e-03	3.153336e-01	1.016598e-03
5.572359e-03	3.154097e-01	1.017241e-03
5.574682e-03	3.154858e-01	1.017884e-03
5.577005e-03	3.155619e-01	1.018528e-03
5.579329e-03	3.156380e-01	1.019171e-03
5.581654e-03	3.157141e-01	1.019815e-03
5.583980e-03	3.157902e-01	1.020459e-03
5.586306e-03	3.158663e-01	1.021104e-03
5.588633e-03	3.159424e-01	1.021749e-03
5.590961e-03	3.160186e-01	1.022394e-03
5.593289e-03	3.160947e-01	1.023040e-03
5.595618e-03	3.161709e-01	1.023686e-03
5.597948e-03	3.162470e-01	1.024332e-03
5.600278e-03	3.163232e-01	1.024978e-03
5.602609e-03	3.163994e-01	1.025625e-03
5.604941e-03	3.164756e-01	1.026272e-03
5.607273e-03	3.165518e-01	1.026920e-03
5.609606e-03	3.166279e-01	1.027568e-03
5.611940e-03	3.167041e-01	1.028216e-03
5.614275e-03	3.167804e-01	1.028864e-03
5.616610e-03	3.168566e-01	1.029513e-03
5.618946e-03	3.169328e-01	1.030162e-03
5.621282e-03	3.170090e-01	1.030812e-03
5.623619e-03	3.170853e-01	1.031461e-03
5.625957e-03	3.171615e-01	1.032111e-03
5.628296e-03	3.172378e-01	1.032762e-03
5.630635e-03	3.173140e-01	1.033412e-03
5.632975e-03	3.173903e-01	1.034063e-03
5.635316e-03	3.174665e-01	1.034715e-03
5.637657e-03	3.175428e-01	1.035366e-03
5.639999e-03	3.176191e-01	1.036018e-03
5.642342e-03	3.176954e-01	1.036671e-03
5.644685e-03	3.177717e-01	1.037323e-03
5.647029e-03	3.178480e-01	1.037976e-03
5.649374e-03	3.179243e-01	1.038629e-03
5.651719e-03	3.180006e-01	1.039283e-03
5.654065e-03	3.180770e-01	1.039937e-03
5.656412e-03	3.181533e-01	1.040591e-03
5.658760e-03	3.182296e-01	1.041246e-03
5.661108e-03	3.183060e-01	1.041900e-03
5.663457e-03	3.183823e-01	1.042556e-03
5.665806e-03	3.184587e-01	1.043211e-03
5.668157e-03	3.185351e-01	1.043867e-03
5.670507e-03	3.186114e-01	1.044523e-03
5.672859e-03	3.186878e-01	1.045180e-03
5.675211e-03	3.187642e-01	1.045836e-03
5.677564e-03	3.188406e-01	1.046494e-03
5.679918e-03	3.189170e-01	1.047151e-03
5.682272e-03	3.189934e-01	1.047809e-03
5.684627e-03	3.190698e-01	1.048467e-03
5.686983e-03	3.191463e-01	1.049125e-03
5.689340e-03	3.192227e-01	1.049784e-03
5.691697e-03	3.192991e-01	1.050443e-03
5.694054e-03	3.193756e-01	1.051102e-03
5.696413e-03	3.194520e-01	1.051762e-03
5.698772e-03	3.195285e-01	1.052422e-03
5.701132e-03	3.196050e-01	1.053083e-03
5.703493e-03	3.196814e-01	1.053743e-03
5.705854e-03	3.197579e-01	1.054404e-03
5.708216e-03	3.198344e-01	1.055066e-03
5.710578e-03	3.199109e-01	1.055727e-03
5.712942e-03	3.199874e-01	1.056389e-03
5.715306e-03	3.200639e-01	1.057051e-03
5.717670e-03	3.201404e-01	1.057714e-03
5.720036e-03	3.202169e-01	1.058377e-03
5.722402e-03	3.202935e-01	1.059040e-03
5.724769e-03	3.203700e-01	1.059704e-03
5.727136e-03	3.204466e-01	1.060368e-03
5.729504e-03	3.205231e-01	1.061032e-03
5.731873e-03	3.205997e-01	1.061697e-03
5.734242e-03	3.206762e-01	1.062362e-03
5.736613e-03	3.207528e-01	1.063027e-03
5.738984e-03	3.208294e-01	1.063692e-03
5.741355e-03	3.209060e-01	1.064358e-03
5.743727e-03	3.209826e-01	1.065024e-03
5.746100e-03	3.210592e-01	1.065691e-03
5.748474e-03	3.211358e-01	1.066358e-03
5.750849e-03	3.212124e-01	1.067025e-03
5.753224e-03	3.212890e-01	1.067693e-03
5.755599e-03	3.213656e-01	1.068360e-03
5.757976e-03	3.214423e-01	1.069029e-03
5.760353e-03	3.215189e-01	1.069697e-03
5.762731e-03	3.215955e-01	1.070366e-03
5.765109e-03	3.216722e-01	1.071035e-03
5.767489e-03	3.217489e-01	1.071705e-03
5.769868e-03	3.218255e-01	1.072374e-03
5.772249e-03	3.219022e-01	1.073045e-03
5.774630e-03	3.219789e-01	1.073715e-03
5.777012e-03	3.220556e-01	1.074386e-03
5.779395e-03	3.221323e-01	1.075057e-03
5.781778e-03	3.222090e-01	1.075728e-03
5.784162e-03	3.222857e-01	1.076400e-03
5.786547e-03	3.223624e-01	1.077072e-03
5.788933e-03	3.224391e-01	1.077745e-03
5.791319e-03	3.225159e-01	1.078417e-03
5.793706e-03	3.225926e-01	1.079091e-03
5.796093e-03	3.226693e-01	1.079764e-03
5.798482e-03	3.227461e-01	1.080438e-03
5.800871e-03	3.228229e-01	1.081112e-03
5.803260e-03	3.228996e-01	1.081786e-03
5.805651e-03	3.229764e-01	1.082461e-03
5.808042e-03	3.230532e-01	1.083136e-03
5.810433e-03	3.231300e-01	1.083811e-03
5.812826e-03	3.232068e-01	1.084487e-03
5.815219e-03	3.232836e-01	1.085163e-03
5.817613e-03	3.233604e-01	1.085840e-03
5.820007e-03	3.234372e-01	1.086516e-03
5.822402e-03	3.235140e-01	1.087193e-03
5.824798e-03	3.235908e-01	1.087871e-03
5.827195e-03	3.236677e-01	1.088549e-03
5.829592e-03	3.237445e-01	1.089227e-03
5.831990e-03	3.238214e-01	1.089905e-03
5.834389e-03	3.238982e-01	1.090584e-03
5.836788e-03	3.239751e-01	1.091263e-03
5.839188e-03	3.240520e-01	1.091942e-03
5.841589e-03	3.241289e-01	1.092622e-03
5.843991e-03	3.242057e-01	1.093302e-03
5.846393e-03	3.242826e-01	1.093982e-03
5.848796e-03	3.243595e-01	1.094663e-03
5.851200e-03	3.244364e-01	1.095344e-03
5.853604e-03	3.245134e-01	1.096025e-03
5.856009e-03	3.245903e-01	1.096707e-03
5.858415e-03	3.246672e-01	1.097389e-03
5.860821e-03	3.247441e-01	1.098071e-03
5.863228e-03	3.248211e-01	1.098754e-03
5.865636e-03	3.248980e-01	1.099437e-03
5.868044e-03	3.249750e-01	1.100121e-03
5.870454e-03	3.250519e-01	1.100804e-03
5.872863e-03	3.251289e-01	1.101488e-03
5.875274e-03	3.252059e-01	1.102173e-03
5.877685e-03	3.252829e-01	1.102857e-03
5.880097e-03	3.253599e-01	1.103542e-03
5.882510e-03	3.254369e-01	1.104228e-03
5.884923e-03	3.255139e-01	1.104913e-03
5.887338e-03	3.255909e-01	1.105599e-03
5.889752e-03	3.256679e-01	1.106286e-03
5.892168e-03	3.257449e-01	1.106973e-03
5.894584e-03	3.258220e-01	1.107660e-03
5.897001e-03	3.258990e-01	1.108347e-03
5.899419e-03	3.259761e-01	1.109035e-03
5.901837e-03	3.260531e-01	1.109723e-03
5.904256e-03	3.261302e-01	1.110411e-03
5.906676e-03	3.262072e-01	1.111100e-03
5.909096e-03	3.262843e-01	1.111789e-03
5.911517e-03	3.263614e-01	1.112478e-03
5.913939e-03	3.264385e-01	1.113168e-03
5.916362e-03	3.265156e-01	1.113858e-03
5.918785e-03	3.265927e-01	1.114548e-03
5.921209e-03	3.266698e-01	1.115239e-03
5.923634e-03	3.267469e-01	1.115930e-03
5.926059e-03	3.268240e-01	1.116622e-03
5.928485e-03	3.269012e-01	1.117313e-03
5.930912e-03	3.269783e-01	1.118005e-03
5.933339e-03	3.270555e-01	1.118698e-03
5.935767e-03	3.271326e-01	1.119390e-03
5.938196e-03	3.272098e-01	1.120084e-03
5.940626e-03	3.272869e-01	1.120777e-03
5.943056e-03	3.273641e-01	1.121471e-03
5.945487e-03	3.274413e-01	1.122165e-03
5.947919e-03	3.275185e-01	1.122859e-03
5.950351e-03	3.275957e-01	1.123554e-03
5.952784e-03	3.276729e-01	1.124249e-03
5.955218e-03	3.277501e-01	1.124945e-03
5.957653e-03	3.278273e-01	1.125640e-03
5.960088e-03	3.279045e-01	1.126336e-03
5.962524e-03	3.279818e-01	1.127033e-03
5.964961e-03	3.280590e-01	1.127730e-03
5.967398e-03	3.281362e-01	1.128427e-03
5.969836e-03	3.282135e-01	1.129124e-03
5.972275e-03	3.282907e-01	1.129822e-03
5.974714e-03	3.283680e-01	1.130520e-03
5.977155e-03	3.284453e-01	1.131219e-03
5.979595e-03	3.285226e-01	1.131918e-03
5.982037e-03	3.285999e-01	1.132617e-03
5.984479e-03	3.286771e-01	1.133316e-03
5.986922e-03	3.287544e-01	1.134016e-03
5.989366e-03	3.288318e-01	1.134716e-03
5.991811e-03	3.289091e-01	1.135417e-03
5.994256e-03	3.289864e-01	1.136118e-03
5.996702e-03	3.290637e-01	1.136819e-03
5.999148e-03	3.291411e-01	1.137520e-03
6.001595e-03	3.292184e-01	1.138222e-03
6.004043e-03	3.292958e-01	1.138925e-03
6.006492e-03	3.293731e-01	1.139627e-03
6.008942e-03	3.294505e-01	1.140330e-03
6.011392e-03	3.295278e-01	1.141033e-03
6.013843e-03	3.296052e-01	1.141737e-03
6.016294e-03	3.296826e-01	1.142441e-03
6.018746e-03	3.297600e-01	1.143145e-03
6.021199e-03	3.298374e-01	1.143850e-03
6.023653e-03	3.299148e-01	1.144555e-03
6.026107e-03	3.299922e-01	1.145260e-03
6.028562e-03	3.300696e-01	1.145966e-03
6.031018e-03	3.301471e-01	1.146672e-03
6.033475e-03	3.302245e-01	1.147378e-03
6.035932e-03	3.303019e-01	1.148085e-03
6.038390e-03	3.303794e-01	1.148792e-03
6.040849e-03	3.304568e-01	1.149499e-03
6.043308e-03	3.305343e-01	1.150207e-03
6.045768e-03	3.306118e-01	1.150915e-03
6.048229e-03	3.306893e-01	1.151623e-03
6.050690e-03	3.307667e-01	1.152332e-03
6.053153e-03	3.308442e-01	1.153041e-03
6.055616e-03	3.309217e-01	1.153750e-03
6.058079e-03	3.309992e-01	1.154460e-03
6.060544e-03	3.310767e-01	1.155170e-03
6.063009e-03	3.311543e-01	1.155880e-03
6.065474e-03	3.312318e-01	1.156591e-03
6.067941e-03	3.313093e-01	1.157302e-03
6.070408e-03	3.313869e-01	1.158014e-03
6.072876e-03	3.314644e-01	1.158726e-03
6.075345e-03	3.315420e-01	1.159438e-03
6.077814e-03	3.316195e-01	1.160150e-03
6.080284e-03	3.316971e-01	1.160863e-03
6.082755e-03	3.317747e-01	1.161576e-03
6.085226e-03	3.318523e-01	1.162290e-03
6.087699e-03	3.319298e-01	1.163004e-03
6.090172e-03	3.320074e-01	1.163718e-03
6.092645e-03	3.320850e-01	1.164432e-03
6.095120e-03	3.321627e-01	1.165147e-03
6.097595e-03	3.322403e-01	1.165863e-03
6.100071e-03	3.323179e-01	1.166578e-03
6.102547e-03	3.323955e-01	1.167294e-03
6.105024e-03	3.324732e-01	1.168010e-03
6.107502e-03	3.325508e-01	1.168727e-03
6.109981e-03	3.326285e-01	1.169444e-03
6.112460e-03	3.327061e-01	1.170161e-03
6.114940e-03	3.327838e-01	1.170879e-03
6.117421e-03	3.328615e-01	1.171597e-03
6.119903e-03	3.329392e-01	1.172315e-03
6.122385e-03	3.330169e-01	1.173034e-03
6.124868e-03	3.330945e-01	1.173753e-03
6.127352e-03	3.331722e-01	1.174473e-03
6.129836e-03	3.332500e-01	1.175192e-03
6.132321e-03	3.333277e-01	1.175913e-03
6.134807e-03	3.334054e-01	1.176633e-03
6.137294e-03	3.334831e-01	1.177354e-03
6.139781e-03	3.335609e-01	1.178075e-03
6.142269e-03	3.336386e-01	1.178796e-03
6.144758e-03	3.337164e-01	1.179518e-03
6.147247e-03	3.337941e-01	1.180240e-03
6.149737e-03	3.338719e-01	1.180963e-03
6.152228e-03	3.339497e-01	1.181686e-03
6.154720e-03	3.340275e-01	1.182409e-03
6.157212e-03	3.341052e-01	1.183133e-03
6.159705e-03	3.341830e-01	1.183857e-03
6.162199e-03	3.342608e-01	1.184581e-03
6.164693e-03	3.343386e-01	1.185306e-03
6.167189e-03	3.344165e-01	1.186031e-03
6.169685e-03	3.344943e-01	1.186756e-03
6.172181e-03	3.345721e-01	1.187482e-03
6.174679e-03	3.346500e-01	1.188208e-03
6.177177e-03	3.347278e-01	1.188934e-03
6.179675e-03	3.348056e-01	1.189661e-03
6.182175e-03	3.348835e-01	1.190388e-03
6.184675e-03	3.349614e-01	1.191115e-03
6.187176e-03	3.350392e-01	1.191843e-03
6.189678e-03	3.351171e-01	1.192571e-03
6.192180e-03	3.351950e-01	1.193300e-03
6.194684e-03	3.352729e-01	1.194028e-03
6.197187e-03	3.353508e-01	1.194758e-03
6.199692e-03	3.354287e-01	1.195487e-03
6.202197e-03	3.355066e-01	1.196217e-03
6.204703e-03	3.355846e-01	1.196947e-03
6.207210e-03	3.356625e-01	1.197678e-03
6.209718e-03	3.357404e-01	1.198409e-03
6.212226e-03	3.358184e-01	1.199140e-03
6.214735e-03	3.358963e-01	1.199872e-03
6.217244e-03	3.359743e-01	1.200604e-03
6.219755e-03	3.360522e-01	1.201336e-03
6.222266e-03	3.361302e-01	1.202069e-03
6.224778e-03	3.362082e-01	1.202802e-03
6.227290e-03	3.362862e-01	1.203535e-03
6.229804e-03	3.363642e-01	1.204269e-03
6.232318e-03	3.364422e-01	1.205003e-03
6.234832e-03	3.365202e-01	1.205738e-03
6.237348e-03	3.365982e-01	1.206472e-03
6.239864e-03	3.366762e-01	1.207208e-03
6.242381e-03	3.367542e-01	1.207943e-03
6.244898e-03	3.368323e-01	1.208679e-03
6.247417e-03	3.369103e-01	1.209415e-03
6.249936e-03	3.369884e-01	1.210152e-03
6.252456e-03	3.370664e-01	1.210889e-03
6.254976e-03	3.371445e-01	1.211626e-03
6.257498e-03	3.372226e-01	1.212364e-03
6.260020e-03	3.373007e-01	1.213102e-03
6.262542e-03	3.373787e-01	1.213840e-03
6.265066e-03	3.374568e-01	1.214579e-03
6.267590e-03	3.375349e-01	1.215318e-03
6.270115e-03	3.376130e-01	1.216057e-03
6.272640e-03	3.376912e-01	1.216797e-03
6.275167e-03	3.377693e-01	1.217537e-03
6.277694e-03	3.378474e-01	1.218278e-03
6.280222e-03	3.379255e-01	1.219018e-03
6.282750e-03	3.380037e-01	1.219760e-03
6.285280e-03	3.380818e-01	1.220501e-03
6.287810e-03	3.381600e-01	1.221243e-03
6.290340e-03	3.382382e-01	1.221985e-03
6.292872e-03	3.383163e-01	1.222728e-03
6.295404e-03	3.383945e-01	1.223471e-03
6.297937e-03	3.384727e-01	1.224214e-03
6.300471e-03	3.385509e-01	1.224958e-03
6.303005e-03	3.386291e-01	1.225702e-03
6.305540e-03	3.387073e-01	1.226446e-03
6.308076e-03	3.387855e-01	1.227191e-03
6.310612e-03	3.388637e-01	1.227936e-03
6.313150e-03	3.389419e-01	1.228682e-03
6.315688e-03	3.390202e-01	1.229427e-03
6.318227e-03	3.390984e-01	1.230174e-03
6.320766e-03	3.391767e-01	1.230920e-03
6.323306e-03	3.392549e-01	1.231667e-03
6.325847e-03	3.393332e-01	1.232414e-03
6.328389e-03	3.394115e-01	1.233162e-03
6.330931e-03	3.394897e-01	1.233910e-03
6.333475e-03	3.395680e-01	1.234658e-03
6.336018e-03	3.396463e-01	1.235407e-03
6.338563e-03	3.397246e-01	1.236156e-03
6.341108e-03	3.398029e-01	1.236905e-03
6.343655e-03	3.398812e-01	1.237655e-03
6.346201e-03	3.399596e-01	1.238405e-03
6.348749e-03	3.400379e-01	1.239156e-03
6.351297e-03	3.401162e-01	1.239907e-03
6.353846e-03	3.401946e-01	1.240658e-03
6.356396e-03	3.402729e-01	1.241409e-03
6.358946e-03	3.403513e-01	1.242161e-03
6.361498e-03	3.404296e-01	1.242913e-03
6.364050e-03	3.405080e-01	1.243666e-03
6.366602e-03	3.405864e-01	1.244419e-03
6.369156e-03	3.406648e-01	1.245172e-03
6.371710e-03	3.407432e-01	1.245926e-03
6.374265e-03	3.408216e-01	1.246680e-03
6.376820e-03	3.409000e-01	1.247435e-03
6.379377e-03	3.409784e-01	1.248189e-03
6.381934e-03	3.410568e-01	1.248945e-03
6.384492e-03	3.411352e-01	1.249700e-03
6.387050e-03	3.412137e-01	1.250456e-03
6.389610e-03	3.412921e-01	1.251212e-03
6.392170e-03	3.413706e-01	1.251969e-03
6.394730e-03	3.414490e-01	1.252726e-03
6.397292e-03	3.415275e-01	1.253483e-03
6.399854e-03	3.416059e-01	1.254241e-03
6.402417e-03	3.416844e-01	1.254999e-03
6.404981e-03	3.417629e-01	1.255757e-03
6.407545e-03	3.418414e-01	1.256516e-03
6.410111e-03	3.419199e-01	1.257275e-03
6.412677e-03	3.419984e-01	1.258035e-03
6.415243e-03	3.420769e-01	1.258795e-03
6.417811e-03	3.421554e-01	1.259555e-03
6.420379e-03	3.422340e-01	1.260315e-03
6.422948e-03	3.423125e-01	1.261076e-03
6.425517e-03	3.423910e-01	1.261838e-03
6.428088e-03	3.424696e-01	1.262599e-03
6.430659e-03	3.425481e-01	1.263361e-03
6.433231e-03	3.426267e-01	1.264124e-03
6.435803e-03	3.427053e-01	1.264886e-03
6.438377e-03	3.427839e-01	1.265650e-03
6.440951e-03	3.428624e-01	1.266413e-03
6.443525e-03	3.429410e-01	1.267177e-03
6.446101e-03	3.430196e-01	1.267941e-03
6.448677e-03	3.430982e-01	1.268706e-03
6.451254e-03	3.431768e-01	1.269471e-03
6.453832e-03	3.432555e-01	1.270236e-03
6.456411e-03	3.433341e-01	1.271002e-03
6.458990e-03	3.434127e-01	1.271768e-03
6.461570e-03	3.434914e-01	1.272534e-03
6.464150e-03	3.435700e-01	1.273301e-03
6.466732e-03	3.436487e-01	1.274068e-03
6.469314e-03	3.437273e-01	1.274836e-03
6.471897e-03	3.438060e-01	1.275603e-03
6.474481e-03	3.438847e-01	1.276372e-03
6.477065e-03	3.439634e-01	1.277140e-03
6.479650e-03	3.440421e-01	1.277909e-03
6.482236e-03	3.441208e-01	1.278679e-03
6.484823e-03	3.441995e-01	1.279448e-03
6.487410e-03	3.442782e-01	1.280218e-03
6.489998e-03	3.443569e-01	1.280989e-03
6.492587e-03	3.444356e-01	1.281760e-03
6.495177e-03	3.445144e-01	1.282531e-03
6.497767e-03	3.445931e-01	1.283302e-03
6.500359e-03	3.446719e-01	1.284074e-03
6.502950e-03	3.447506e-01	1.284846e-03
6.505543e-03	3.448294e-01	1.285619e-03
6.508136e-03	3.449081e-01	1.286392e-03
6.510730e-03	3.449869e-01	1.287165e-03
6.513325e-03	3.450657e-01	1.287939e-03
6.515921e-03	3.451445e-01	1.288713e-03
6.518517e-03	3.452233e-01	1.289488e-03
6.521114e-03	3.453021e-01	1.290263e-03
6.523712e-03	3.453809e-01	1.291038e-03
6.526311e-03	3.454597e-01	1.291813e-03
6.528910e-03	3.455386e-01	1.292589e-03
6.531510e-03	3.456174e-01	1.293366e-03
6.534111e-03	3.456962e-01	1.294142e-03
6.536712e-03	3.457751e-01	1.294919e-03
6.539315e-03	3.458539e-01	1.295697e-03
6.541918e-03	3.459328e-01	1.296475e-03
6.544521e-03	3.460117e-01	1.297253e-03
6.547126e-03	3.460906e-01	1.298031e-03
6.549731e-03	3.461694e-01	1.298810e-03
6.552337e-03	3.462483e-01	1.299589e-03
6.554944e-03	3.463272e-01	1.300369e-03
6.557551e-03	3.464061e-01	1.301149e-03
6.560160e-03	3.464851e-01	1.301929e-03
6.562769e-03	3.465640e-01	1.302710e-03
6.565379e-03	3.466429e-01	1.303491e-03
6.567989e-03	3.467218e-01	1.304273e-03
6.570600e-03	3.468008e-01	1.305055e-03
6.573212e-03	3.468797e-01	1.305837e-03
6.575825e-03	3.469587e-01	1.306620e-03
6.578439e-03	3.470377e-01	1.307403e-03
6.581053e-03	3.471166e-01	1.308186e-03
6.583668e-03	3.471956e-01	1.308970e-03
6.586284e-03	3.472746e-01	1.309754e-03
6.588900e-03	3.473536e-01	1.310538e-03
6.591517e-03	3.474326e-01	1.311323e-03
6.594135e-03	3.475116e-01	1.312108e-03
6.596754e-03	3.475906e-01	1.312894e-03
6.599374e-03	3.476696e-01	1.313680e-03
6.601994e-03	3.477487e-01	1.314466e-03
6.604615e-03	3.478277e-01	1.315253e-03
6.607236e-03	3.479067e-01	1.316040e-03
6.609859e-03	3.479858e-01	1.316827e-03
6.612482e-03	3.480648e-01	1.317615e-03
6.615106e-03	3.481439e-01	1.318403e-03
6.617731e-03	3.482230e-01	1.319192e-03
6.620356e-03	3.483021e-01	1.319981e-03
6.622983e-03	3.483811e-01	1.320770e-03
6.625610e-03	3.484602e-01	1.321560e-03
6.628238e-03	3.485393e-01	1.322350e-03
6.630866e-03	3.486184e-01	1.323140e-03
6.633495e-03	3.486976e-01	1.323931e-03
6.636125e-03	3.487767e-01	1.324722e-03
6.638756e-03	3.488558e-01	1.325514e-03
6.641388e-03	3.489349e-01	1.326306e-03
6.644020e-03	3.490141e-01	1.327098e-03
6.646653e-03	3.490932e-01	1.327891e-03
6.649287e-03	3.491724e-01	1.328684e-03
6.651921e-03	3.492516e-01	1.329477e-03
6.654556e-03	3.493307e-01	1.330271e-03
6.657193e-03	3.494099e-01	1.331065e-03
6.659829e-03	3.494891e-01	1.331860e-03
6.662467e-03	3.495683e-01	1.332655e-03
6.665105e-03	3.496475e-01	1.333450e-03
6.667744e-03	3.497267e-01	1.334246e-03
6.670384e-03	3.498059e-01	1.335042e-03
6.673025e-03	3.498851e-01	1.335838e-03
6.675666e-03	3.499644e-01	1.336635e-03
6.678308e-03	3.500436e-01	1.337432e-03
6.680951e-03	3.501228e-01	1.338230e-03
6.683594e-03	3.502021e-01	1.339028e-03
6.686239e-03	3.502814e-01	1.339826e-03
6.688884e-03	3.503606e-01	1.340625e-03
6.691530e-03	3.504399e-01	1.341424e-03
6.694176e-03	3.505192e-01	1.342223e-03
6.696824e-03	3.505985e-01	1.343023e-03
6.699472e-03	3.506778e-01	1.343823e-03
6.702121e-03	3.507571e-01	1.344624e-03
6.704770e-03	3.508364e-01	1.345425e-03
6.707421e-03	3.509157e-01	1.346226e-03
6.710072e-03	3.509950e-01	1.347028e-03
6.712724e-03	3.510743e-01	1.347830e-03
6.715377e-03	3.511537e-01	1.348633e-03
6.718030e-03	3.512330e-01	1.349436e-03
6.720684e-03	3.513124e-01	1.350239e-03
6.723339e-03	3.513917e-01	1.351042e-03
6.725995e-03	3.514711e-01	1.351846e-03
6.728651e-03	3.515505e-01	1.352651e-03
6.731308e-03	3.516299e-01	1.353456e-03
6.733966e-03	3.517092e-01	1.354261e-03
6.736625e-03	3.517886e-01	1.355066e-03
6.739285e-03	3.518680e-01	1.355872e-03
6.741945e-03	3.519474e-01	1.356678e-03
6.744606e-03	3.520269e-01	1.357485e-03
6.747268e-03	3.521063e-01	1.358292e-03
6.749930e-03	3.521857e-01	1.359100e-03
6.752594e-03	3.522652e-01	1.359907e-03
6.755258e-03	3.523446e-01	1.360716e-03
6.757923e-03	3.524241e-01	1.361524e-03
6.760588e-03	3.525035e-01	1.362333e-03
6.763254e-03	3.525830e-01	1.363142e-03
6.765922e-03	3.526625e-01	1.363952e-03
6.768589e-03	3.527419e-01	1.364762e-03
6.771258e-03	3.528214e-01	1.365573e-03
6.773927e-03	3.529009e-01	1.366383e-03
6.776598e-03	3.529804e-01	1.367195e-03
6.779269e-03	3.530599e-01	1.368006e-03
6.781940e-03	3.531395e-01	1.368818e-03
6.784613e-03	3.532190e-01	1.369631e-03
6.787286e-03	3.532985e-01	1.370443e-03
6.789960e-03	3.533781e-01	1.371257e-03
6.792635e-03	3.534576e-01	1.372070e-03
6.795310e-03	3.535372e-01	1.372884e-03
6.797986e-03	3.536167e-01	1.373698e-03
6.800663e-03	3.536963e-01	1.374513e-03
6.803341e-03	3.537759e-01	1.375328e-03
6.806020e-03	3.538554e-01	1.376144e-03
6.808699e-03	3.539350e-01	1.376959e-03
6.811379e-03	3.540146e-01	1.377776e-03
6.814060e-03	3.540942e-01	1.378592e-03
6.816741e-03	3.541738e-01	1.379409e-03
6.819424e-03	3.542535e-01	1.380227e-03
6.822107e-03	3.543331e-01	1.381044e-03
6.824791e-03	3.544127e-01	1.381863e-03
6.827476e-03	3.544924e-01	1.382681e-03
6.830161e-03	3.545720e-01	1.383500e-03
6.832847e-03	3.546517e-01	1.384319e-03
6.835534e-03	3.547313e-01	1.385139e-03
6.838222e-03	3.548110e-01	1.385959e-03
6.840910e-03	3.548907e-01	1.386779e-03
6.843600e-03	3.549704e-01	1.387600e-03
6.846290e-03	3.550500e-01	1.388421e-03
6.848980e-03	3.551297e-01	1.389243e-03
6.851672e-03	3.552095e-01	1.390065e-03
6.854364e-03	3.552892e-01	1.390887e-03
6.857057e-03	3.553689e-01	1.391710e-03
6.859751e-03	3.554486e-01	1.392533e-03
6.862446e-03	3.555283e-01	1.393357e-03
6.865141e-03	3.556081e-01	1.394181e-03
6.867837e-03	3.556878e-01	1.395005e-03
6.870534e-03	3.557676e-01	1.395830e-03
6.873232e-03	3.558474e-01	1.396655e-03
6.875931e-03	3.559271e-01	1.397480e-03
6.878630e-03	3.560069e-01	1.398306e-03
6.881330e-03	3.560867e-01	1.399133e-03
6.884031e-03	3.561665e-01	1.399959e-03
6.886732e-03	3.562463e-01	1.400786e-03
6.889434e-03	3.563261e-01	1.401614e-03
6.892138e-03	3.564059e-01	1.402441e-03
6.894841e-03	3.564857e-01	1.403270e-03
6.897546e-03	3.565656e-01	1.404098e-03
6.900251e-03	3.566454e-01	1.404927e-03
6.902958e-03	3.567252e-01	1.405757e-03
6.905665e-03	3.568051e-01	1.406586e-03
6.908372e-03	3.568849e-01	1.407416e-03
6.911081e-03	3.569648e-01	1.408247e-03
6.913790e-03	3.570447e-01	1.409078e-03
6.916500e-03	3.571246e-01	1.409909e-03
6.919211e-03	3.572044e-01	1.410741e-03
6.921922e-03	3.572843e-01	1.411573e-03
6.924635e-03	3.573642e-01	1.412406e-03
6.927348e-03	3.574441e-01	1.413238e-03
6.930062e-03	3.575241e-01	1.414072e-03
6.932776e-03	3.576040e-01	1.414905e-03
6.935492e-03	3.576839e-01	1.415739e-03
6.938208e-03	3.577638e-01	1.416574e-03
6.940925e-03	3.578438e-01	1.417409e-03
6.943643e-03	3.579237e-01	1.418244e-03
6.946361e-03	3.580037e-01	1.419079e-03
6.949081e-03	3.580837e-01	1.419915e-03
6.951801e-03	3.581636e-01	1.420752e-03
6.954521e-03	3.582436e-01	1.421589e-03
6.957243e-03	3.583236e-01	1.422426e-03
6.959965e-03	3.584036e-01	1.423263e-03
6.962689e-03	3.584836e-01	1.424101e-03
6.965413e-03	3.585636e-01	1.424940e-03
6.968137e-03	3.586436e-01	1.425778e-03
6.970863e-03	3.587237e-01	1.426618e-03
6.973589e-03	3.588037e-01	1.427457e-03
6.976316e-03	3.588837e-01	1.428297e-03
6.979044e-03	3.589638e-01	1.429137e-03
6.981772e-03	3.590438e-01	1.429978e-03
6.984502e-03	3.591239e-01	1.430819e-03
6.987232e-03	3.592040e-01	1.431661e-03
6.989963e-03	3.592840e-01	1.432502e-03
6.992695e-03	3.593641e-01	1.433345e-03
6.995427e-03	3.594442e-01	1.434187e-03
6.998160e-03	3.595243e-01	1.435030e-03
7.000894e-03	3.596044e-01	1.435874e-03
7.003629e-03	3.596845e-01	1.436718e-03
7.006365e-03	3.597646e-01	1.437562e-03
7.009101e-03	3.598448e-01	1.438407e-03
7.011838e-03	3.599249e-01	1.439252e-03
7.014576e-03	3.600050e-01	1.440097e-03
7.017315e-03	3.600852e-01	1.440943e-03
7.020054e-03	3.601653e-01	1.441789e-03
7.022795e-03	3.602455e-01	1.442636e-03
7.025536e-03	3.603257e-01	1.443483e-03
7.028277e-03	3.604058e-01	1.444330e-03
7.031020e-03	3.604860e-01	1.445178e-03
7.033763e-03	3.605662e-01	1.446026e-03
7.036507e-03	3.606464e-01	1.446875e-03
7.039252e-03	3.607266e-01	1.447724e-03
7.041998e-03	3.608068e-01	1.448573e-03
7.044745e-03	3.608871e-01	1.449423e-03
7.047492e-03	3.609673e-01	1.450273e-03
7.050240e-03	3.610475e-01	1.451124e-03
7.052989e-03	3.611278e-01	1.451975e-03
7.055738e-03	3.612080e-01	1.452826e-03
7.058489e-03	3.612883e-01	1.453678e-03
7.061240e-03	3.613685e-01	1.454530e-03
7.063992e-03	3.614488e-01	1.455383e-03
7.066745e-03	3.615291e-01	1.456236e-03
7.069498e-03	3.616094e-01	1.457089e-03
7.072252e-03	3.616897e-01	1.457943e-03
7.075007e-03	3.617700e-01	1.458797e-03
7.077763e-03	3.618503e-01	1.459652e-03
7.080520e-03	3.619306e-01	1.460507e-03
7.083277e-03	3.620109e-01	1.461362e-03
7.086036e-03	3.620912e-01	1.462218e-03
7.088795e-03	3.621716e-01	1.463074e-03
7.091554e-03	3.622519e-01	1.463930e-03
7.094315e-03	3.623323e-01	1.464787e-03
7.097076e-03	3.624126e-01	1.465645e-03
7.099838e-03	3.624930e-01	1.466503e-03
7.102601e-03	3.625734e-01	1.467361e-03
7.105365e-03	3.626537e-01	1.468219e-03
7.108129e-03	3.627341e-01	1.469078e-03
7.110895e-03	3.628145e-01	1.469938e-03
7.113661e-03	3.628949e-01	1.470797e-03
7.116427e-03	3.629753e-01	1.471658e-03
7.119195e-03	3.630557e-01	1.472518e-03
7.121963e-03	3.631362e-01	1.473379e-03
7.124733e-03	3.632166e-01	1.474240e-03
7.127503e-03	3.632970e-01	1.475102e-03
7.130273e-03	3.633775e-01	1.475964e-03
7.133045e-03	3.634579e-01	1.476827e-03
7.135817e-03	3.635384e-01	1.477690e-03
7.138590e-03	3.636189e-01	1.478553e-03
7.141364e-03	3.636993e-01	1.479417e-03
7.144139e-03	3.637798e-01	1.480281e-03
7.146914e-03	3.638603e-01	1.481146e-03
7.149691e-03	3.639408e-01	1.482011e-03
7.152468e-03	3.640213e-01	1.482876e-03
7.155246e-03	3.641018e-01	1.483742e-03
7.158024e-03	3.641823e-01	1.484608e-03
7.160804e-03	3.642629e-01	1.485475e-03
7.163584e-03	3.643434e-01	1.486342e-03
7.166365e-03	3.644239e-01	1.487209e-03
7.169147e-03	3.645045e-01	1.488077e-03
7.171929e-03	3.645850e-01	1.488945e-03
7.174712e-03	3.646656e-01	1.489814e-03
7.177497e-03	3.647462e-01	1.490683e-03
7.180281e-03	3.648268e-01	1.491552e-03
7.183067e-03	3.649073e-01	1.492422e-03
7.185854e-03	3.649879e-01	1.493292e-03
7.188641e-03	3.650685e-01	1.494163e-03
7.191429e-03	3.651491e-01	1.495034e-03
7.194218e-03	3.652298e-01	1.495905e-03
7.197008e-03	3.653104e-01	1.496777e-03
7.199798e-03	3.653910e-01	1.497649e-03
7.202589e-03	3.654716e-01	1.498522e-03
7.205381e-03	3.655523e-01	1.499395e-03
7.208174e-03	3.656329e-01	1.500269e-03
7.210968e-03	3.657136e-01	1.501143e-03
7.213762e-03	3.657943e-01	1.502017e-03
7.216557e-03	3.658749e-01	1.502892e-03
7.219353e-03	3.659556e-01	1.503767e-03
7.222150e-03	3.660363e-01	1.504642e-03
7.224948e-03	3.661170e-01	1.505518e-03
7.227746e-03	3.661977e-01	1.506394e-03
7.230545e-03	3.662784e-01	1.507271e-03
7.233345e-03	3.663591e-01	1.508148e-03
7.236146e-03	3.664398e-01	1.509026e-03
7.238948e-03	3.665206e-01	1.509904e-03
7.241750e-03	3.666013e-01	1.510782e-03
7.244553e-03	3.666820e-01	1.511661e-03
7.247357e-03	3.667628e-01	1.512540e-03
7.250162e-03	3.668436e-01	1.513420e-03
7.252967e-03	3.669243e-01	1.514299e-03
7.255773e-03	3.670051e-01	1.515180e-03
7.258581e-03	3.670859e-01	1.516061e-03
7.261388e-03	3.671667e-01	1.516942e-03
7.264197e-03	3.672475e-01	1.517824e-03
7.267007e-03	3.673283e-01	1.518706e-03
7.269817e-03	3.674091e-01	1.519588e-03
7.272628e-03	3.674899e-01	1.520471e-03
7.275440e-03	3.675707e-01	1.521354e-03
7.278252e-03	3.676516e-01	1.522238e-03
7.281066e-03	3.677324e-01	1.523122e-03
7.283880e-03	3.678132e-01	1.524006e-03
7.286695e-03	3.678941e-01	1.524891e-03
7.289511e-03	3.679750e-01	1.525776e-03
7.292328e-03	3.680558e-01	1.526662e-03
7.295145e-03	3.681367e-01	1.527548e-03
7.297963e-03	3.682176e-01	1.528435e-03
7.300782e-03	3.682985e-01	1.529322e-03
7.303602e-03	3.683794e-01	1.530209e-03
7.306423e-03	3.684603e-01	1.531097e-03
7.309244e-03	3.685412e-01	1.531985e-03
7.312066e-03	3.686221e-01	1.532874e-03
7.314889e-03	3.687030e-01	1.533763e-03
7.317713e-03	3.687840e-01	1.534652e-03
7.320538e-03	3.688649e-01	1.535542e-03
7.323363e-03	3.689459e-01	1.536432e-03
7.326190e-03	3.690268e-01	1.537323e-03
7.329017e-03	3.691078e-01	1.538214e-03
7.331844e-03	3.691888e-01	1.539105e-03
7.334673e-03	3.692697e-01	1.539997e-03
7.337502e-03	3.693507e-01	1.540889e-03
7.340333e-03	3.694317e-01	1.541782e-03
7.343164e-03	3.695127e-01	1.542675e-03
7.345995e-03	3.695937e-01	1.543569e-03
7.348828e-03	3.696748e-01	1.544463e-03
7.351661e-03	3.697558e-01	1.545357e-03
7.354496e-03	3.698368e-01	1.546252e-03
7.357331e-03	3.699178e-01	1.547147e-03
7.360166e-03	3.699989e-01	1.548043e-03
7.363003e-03	3.700799e-01	1.548939e-03
7.365840e-03	3.701610e-01	1.549835e-03
7.368679e-03	3.702421e-01	1.550732e-03
7.371518e-03	3.703231e-01	1.551629e-03
7.374358e-03	3.704042e-01	1.552527e-03
7.377198e-03	3.704853e-01	1.553425e-03
7.380040e-03	3.705664e-01	1.554324e-03
7.382882e-03	3.706475e-01	1.555223e-03
7.385725e-03	3.707286e-01	1.556122e-03
7.388569e-03	3.708097e-01	1.557022e-03
7.391413e-03	3.708909e-01	1.557922e-03
7.394259e-03	3.709720e-01	1.558822e-03
7.397105e-03	3.710531e-01	1.559723e-03
7.399952e-03	3.711343e-01	1.560625e-03
7.402800e-03	3.712154e-01	1.561527e-03
7.405648e-03	3.712966e-01	1.562429e-03
7.408498e-03	3.713778e-01	1.563332e-03
7.411348e-03	3.714590e-01	1.564235e-03
7.414199e-03	3.715401e-01	1.565138e-03
7.417051e-03	3.716213e-01	1.566042e-03
7.419904e-03	3.717025e-01	1.566946e-03
7.422757e-03	3.717837e-01	1.567851e-03
7.425612e-03	3.718649e-01	1.568756e-03
7.428467e-03	3.719462e-01	1.569662e-03
7.431323e-03	3.720274e-01	1.570568e-03
7.434179e-03	3.721086e-01	1.571474e-03
7.437037e-03	3.721899e-01	1.572381e-03
7.439895e-03	3.722711e-01	1.573288e-03
7.442754e-03	3.723524e-01	1.574196e-03
7.445614e-03	3.724337e-01	1.575104e-03
7.448475e-03	3.725149e-01	1.576013e-03
7.451336e-03	3.725962e-01	1.576922e-03
7.454199e-03	3.726775e-01	1.577831e-03
7.457062e-03	3.727588e-01	1.578741e-03
7.459926e-03	3.728401e-01	1.579651e-03
7.462791e-03	3.729214e-01	1.580562e-03
7.465656e-03	3.730027e-01	1.581473e-03
7.468523e-03	3.730840e-01	1.582384e-03
7.471390e-03	3.731654e-01	1.583296e-03
7.474258e-03	3.732467e-01	1.584208e-03
7.477127e-03	3.733281e-01	1.585121e-03
7.479996e-03	3.734094e-01	1.586034e-03
7.482867e-03	3.734908e-01	1.586948e-03
7.485738e-03	3.735721e-01	1.587862e-03
7.488610e-03	3.736535e-01	1.588776e-03
7.491483e-03	3.737349e-01	1.589691e-03
7.494357e-03	3.738163e-01	1.590606e-03
7.497231e-03	3.738977e-01	1.591522e-03
7.500106e-03	3.739791e-01	1.592438e-03
7.502982e-03	3.740605e-01	1.593354e-03
7.505859e-03	3.741419e-01	1.594271e-03
7.508737e-03	3.742233e-01	1.595189e-03
7.511616e-03	3.743048e-01	1.596106e-03
7.514495e-03	3.743862e-01	1.597025e-03
7.517375e-03	3.744677e-01	1.597943e-03
7.520256e-03	3.745491e-01	1.598862e-03
7.523138e-03	3.746306e-01	1.599782e-03
7.526020e-03	3.747121e-01	1.600702e-03
7.528904e-03	3.747935e-01	1.601622e-03
7.531788e-03	3.748750e-01	1.602543e-03
7.534673e-03	3.749565e-01	1.603464e-03
7.537559e-03	3.750380e-01	1.604385e-03
7.540446e-03	3.751195e-01	1.605307e-03
7.543333e-03	3.752010e-01	1.606230e-03
7.546221e-03	3.752826e-01	1.607153e-03
7.549110e-03	3.753641e-01	1.608076e-03
7.552000e-03	3.754456e-01	1.609000e-03
7.554891e-03	3.755272e-01	1.609924e-03
7.557783e-03	3.756087e-01	1.610848e-03
7.560675e-03	3.756903e-01	1.611773e-03
7.563568e-03	3.757719e-01	1.612699e-03
7.566462e-03	3.758534e-01	1.613625e-03
7.569357e-03	3.759350e-01	1.614551e-03
7.572253e-03	3.760166e-01	1.615478e-03
7.575149e-03	3.760982e-01	1.616405e-03
7.578046e-03	3.761798e-01	1.617332e-03
7.580944e-03	3.762614e-01	1.618260e-03
7.583843e-03	3.763430e-01	1.619189e-03
7.586743e-03	3.764247e-01	1.620117e-03
7.589643e-03	3.765063e-01	1.621047e-03
7.592545e-03	3.765879e-01	1.621976e-03
7.595447e-03	3.766696e-01	1.622906e-03
7.598350e-03	3.767512e-01	1.623837e-03
7.601253e-03	3.768329e-01	1.624768e-03
7.604158e-03	3.769146e-01	1.625699e-03
7.607063e-03	3.769963e-01	1.626631e-03
7.609970e-03	3.770779e-01	1.627563e-03
7.612877e-03	3.771596e-01	1.628496e-03
7.615785e-03	3.772413e-01	1.629429e-03
7.618693e-03	3.773230e-01	1.630362e-03
7.621603e-03	3.774048e-01	1.631296e-03
7.624513e-03	3.774865e-01	1.632231e-03
7.627424e-03	3.775682e-01	1.633166e-03
7.630336e-03	3.776499e-01	1.634101e-03
7.633249e-03	3.777317e-01	1.635036e-03
7.636163e-03	3.778134e-01	1.635973e-03
7.639077e-03	3.778952e-01	1.636909e-03
7.641992e-03	3.779770e-01	1.637846e-03
7.644908e-03	3.780587e-01	1.638783e-03
7.647825e-03	3.781405e-01	1.639721e-03
7.650743e-03	3.782223e-01	1.640659e-03
7.653661e-03	3.783041e-01	1.641598e-03
7.656581e-03	3.783859e-01	1.642537e-03
7.659501e-03	3.784677e-01	1.643477e-03
7.662422e-03	3.785495e-01	1.644417e-03
7.665344e-03	3.786314e-01	1.645357e-03
7.668266e-03	3.787132e-01	1.646298e-03
7.671190e-03	3.787950e-01	1.647239e-03
7.674114e-03	3.788769e-01	1.648181e-03
7.677039e-03	3.789587e-01	1.649123e-03
7.679965e-03	3.790406e-01	1.650065e-03
7.682892e-03	3.791225e-01	1.651008e-03
7.685819e-03	3.792043e-01	1.651952e-03
7.688748e-03	3.792862e-01	1.652896e-03
7.691677e-03	3.793681e-01	1.653840e-03
7.694607e-03	3.794500e-01	1.654785e-03
7.697538e-03	3.795319e-01	1.655730e-03
7.700469e-03	3.796138e-01	1.656675e-03
7.703402e-03	3.796958e-01	1.657621e-03
7.706335e-03	3.797777e-01	1.658568e-03
7.709269e-03	3.798596e-01	1.659515e-03
7.712204e-03	3.799416e-01	1.660462e-03
7.715140e-03	3.800235e-01	1.661410e-03
7.718077e-03	3.801055e-01	1.662358e-03
7.721014e-03	3.801874e-01	1.663307e-03
7.723952e-03	3.802694e-01	1.664256e-03
7.726891e-03	3.803514e-01	1.665205e-03
7.729831e-03	3.804334e-01	1.666155e-03
7.732772e-03	3.805154e-01	1.667105e-03
7.735714e-03	3.805974e-01	1.668056e-03
7.738656e-03	3.806794e-01	1.669007e-03
7.741599e-03	3.807614e-01	1.669959e-03
7.744543e-03	3.808434e-01	1.670911e-03
7.747488e-03	3.809255e-01	1.671864e-03
7.750434e-03	3.810075e-01	1.672816e-03
7.753380e-03	3.810896e-01	1.673770e-03
7.756328e-03	3.811716e-01	1.674724e-03
7.759276e-03	3.812537e-01	1.675678e-03
7.762225e-03	3.813357e-01	1.676633e-03
7.765175e-03	3.814178e-01	1.677588e-03
7.768125e-03	3.814999e-01	1.678543e-03
7.771077e-03	3.815820e-01	1.679499e-03
7.774029e-03	3.816641e-01	1.680456e-03
7.776982e-03	3.817462e-01	1.681413e-03
7.779936e-03	3.818283e-01	1.682370e-03
7.782891e-03	3.819104e-01	1.683328e-03
7.785847e-03	3.819926e-01	1.684286e-03
7.788803e-03	3.820747e-01	1.685245e-03
7.791760e-03	3.821568e-01	1.686204e-03
7.794719e-03	3.822390e-01	1.687163e-03
7.797678e-03	3.823212e-01	1.688123e-03
7.800637e-03	3.824033e-01	1.689084e-03
7.803598e-03	3.824855e-01	1.690044e-03
7.806559e-03	3.825677e-01	1.691006e-03
7.809522e-03	3.826499e-01	1.691967e-03
7.812485e-03	3.827321e-01	1.692929e-03
7.815449e-03	3.828143e-01	1.693892e-03
7.818413e-03	3.828965e-01	1.694855e-03
7.821379e-03	3.829787e-01	1.695818e-03
7.824345e-03	3.830609e-01	1.696782e-03
7.827313e-03	3.831432e-01	1.697747e-03
7.830281e-03	3.832254e-01	1.698711e-03
7.833250e-03	3.833076e-01	1.699677e-03
7.836220e-03	3.833899e-01	1.700642e-03
7.839190e-03	3.834722e-01	1.701608e-03
7.842162e-03	3.835544e-01	1.702575e-03
7.845134e-03	3.836367e-01	1.703542e-03
7.848107e-03	3.837190e-01	1.704509e-03
7.851081e-03	3.838013e-01	1.705477e-03
7.854056e-03	3.838836e-01	1.706446e-03
7.857031e-03	3.839659e-01	1.707414e-03
7.860008e-03	3.840482e-01	1.708383e-03
7.862985e-03	3.841305e-01	1.709353e-03
7.865963e-03	3.842129e-01	1.710323e-03
7.868942e-03	3.842952e-01	1.711294e-03
7.871922e-03	3.843775e-01	1.712265e-03
7.874902e-03	3.844599e-01	1.713236e-03
7.877884e-03	3.845422e-01	1.714208e-03
7.880866e-03	3.846246e-01	1.715180e-03
7.883849e-03	3.847070e-01	1.716153e-03
7.886833e-03	3.847894e-01	1.717126e-03
7.889818e-03	3.848718e-01	1.718100e-03
7.892803e-03	3.849542e-01	1.719074e-03
7.895790e-03	3.850366e-01	1.720048e-03
7.898777e-03	3.851190e-01	1.721023e-03
7.901765e-03	3.852014e-01	1.721999e-03
7.904754e-03	3.852838e-01	1.722974e-03
7.907744e-03	3.853662e-01	1.723951e-03
7.910735e-03	3.854487e-01	1.724927e-03
7.913726e-03	3.855311e-01	1.725905e-03
7.916719e-03	3.856136e-01	1.726882e-03
7.919712e-03	3.856961e-01	1.727860e-03
7.922706e-03	3.857785e-01	1.728839e-03
7.925701e-03	3.858610e-01	1.729818e-03
7.928696e-03	3.859435e-01	1.730797e-03
7.931693e-03	3.860260e-01	1.731777e-03
7.934690e-03	3.861085e-01	1.732757e-03
7.937688e-03	3.861910e-01	1.733738e-03
7.940687e-03	3.862735e-01	1.734719e-03
7.943687e-03	3.863560e-01	1.735701e-03
7.946688e-03	3.864386e-01	1.736683e-03
7.949689e-03	3.865211e-01	1.737665e-03
7.952692e-03	3.866036e-01	1.738648e-03
7.955695e-03	3.866862e-01	1.739632e-03
7.958699e-03	3.867688e-01	1.740615e-03
7.961704e-03	3.868513e-01	1.741600e-03
7.964710e-03	3.869339e-01	1.742584e-03
7.967716e-03	3.870165e-01	1.743570e-03
7.970724e-03	3.870991e-01	1.744555e-03
7.973732e-03	3.871817e-01	1.745541e-03
7.976741e-03	3.872643e-01	1.746528e-03
7.979751e-03	3.873469e-01	1.747515e-03
7.982762e-03	3.874295e-01	1.748502e-03
7.985773e-03	3.875121e-01	1.749490e-03
7.988786e-03	3.875948e-01	1.750479e-03
7.991799e-03	3.876774e-01	1.751467e-03
7.994813e-03	3.877601e-01	1.752457e-03
7.997828e-03	3.878427e-01	1.753446e-03
8.000844e-03	3.879254e-01	1.754436e-03
8.003861e-03	3.880080e-01	1.755427e-03
8.006879e-03	3.880907e-01	1.756418e-03
8.009897e-03	3.881734e-01	1.757409e-03
8.012916e-03	3.882561e-01	1.758401e-03
8.015936e-03	3.883388e-01	1.759394e-03
8.018957e-03	3.884215e-01	1.760387e-03
8.021979e-03	3.885042e-01	1.761380e-03
8.025002e-03	3.885870e-01	1.762374e-03
8.028025e-03	3.886697e-01	1.763368e-03
8.031049e-03	3.887524e-01	1.764362e-03
8.034074e-03	3.888352e-01	1.765358e-03
8.037100e-03	3.889179e-01	1.766353e-03
8.040127e-03	3.890007e-01	1.767349e-03
8.043155e-03	3.890835e-01	1.768346e-03
8.046184e-03	3.891662e-01	1.769342e-03
8.049213e-03	3.892490e-01	1.770340e-03
8.052243e-03	3.893318e-01	1.771338e-03
8.055274e-03	3.894146e-01	1.772336e-03
8.058306e-03	3.894974e-01	1.773334e-03
8.061339e-03	3.895802e-01	1.774334e-03
8.064373e-03	3.896630e-01	1.775333e-03
8.067407e-03	3.897459e-01	1.776333e-03
8.070442e-03	3.898287e-01	1.777334e-03
8.073478e-03	3.899116e-01	1.778335e-03
8.076515e-03	3.899944e-01	1.779336e-03
8.079553e-03	3.900773e-01	1.780338e-03
8.082592e-03	3.901601e-01	1.781340e-03
8.085632e-03	3.902430e-01	1.782343e-03
8.088672e-03	3.903259e-01	1.783346e-03
8.091713e-03	3.904088e-01	1.784350e-03
8.094755e-03	3.904917e-01	1.785354e-03
8.097798e-03	3.905746e-01	1.786359e-03
8.100842e-03	3.906575e-01	1.787364e-03
8.103887e-03	3.907404e-01	1.788369e-03
8.106932e-03	3.908233e-01	1.789375e-03
8.109979e-03	3.909063e-01	1.790382e-03
8.113026e-03	3.909892e-01	1.791389e-03
8.116074e-03	3.910721e-01	1.792396e-03
8.119123e-03	3.911551e-01	1.793404e-03
8.122173e-03	3.912381e-01	1.794412e-03
8.125223e-03	3.913210e-01	1.795421e-03
8.128275e-03	3.914040e-01	1.796430e-03
8.131327e-03	3.914870e-01	1.797440e-03
8.134380e-03	3.915700e-01	1.798450e-03
8.137434e-03	3.916530e-01	1.799460e-03
8.140489e-03	3.917360e-01	1.800471e-03
8.143545e-03	3.918190e-01	1.801483e-03
8.146601e-03	3.919020e-01	1.802494e-03
8.149659e-03	3.919851e-01	1.803507e-03
8.152717e-03	3.920681e-01	1.804520e-03
8.155776e-03	3.921512e-01	1.805533e-03
8.158836e-03	3.922342e-01	1.806547e-03
8.161897e-03	3.923173e-01	1.807561e-03
8.164959e-03	3.924003e-01	1.808576e-03
8.168021e-03	3.924834e-01	1.809591e-03
8.171085e-03	3.925665e-01	1.810606e-03
8.174149e-03	3.926496e-01	1.811622e-03
8.177214e-03	3.927327e-01	1.812639e-03
8.180280e-03	3.928158e-01	1.813656e-03
8.183347e-03	3.928989e-01	1.814673e-03
8.186415e-03	3.929820e-01	1.815691e-03
8.189483e-03	3.930651e-01	1.816709e-03
8.192552e-03	3.931483e-01	1.817728e-03
8.195623e-03	3.932314e-01	1.818747e-03
8.198694e-03	3.933146e-01	1.819767e-03
8.201766e-03	3.933977e-01	1.820787e-03
8.204839e-03	3.934809e-01	1.821808e-03
8.207912e-03	3.935641e-01	1.822829e-03
8.210987e-03	3.936472e-01	1.823850e-03
8.214062e-03	3.937304e-01	1.824872e-03
8.217138e-03	3.938136e-01	1.825895e-03
8.220216e-03	3.938968e-01	1.826918e-03
8.223294e-03	3.939800e-01	1.827941e-03
8.226372e-03	3.940633e-01	1.828965e-03
8.229452e-03	3.941465e-01	1.829989e-03
8.232533e-03	3.942297e-01	1.831014e-03
8.235614e-03	3.943130e-01	1.832039e-03
8.238696e-03	3.943962e-01	1.833065e-03
8.241779e-03	3.944795e-01	1.834091e-03
8.244863e-03	3.945627e-01	1.835118e-03
8.247948e-03	3.946460e-01	1.836145e-03
8.251034e-03	3.947293e-01	1.837173e-03
8.254120e-03	3.948126e-01	1.838201e-03
8.257208e-03	3.948958e-01	1.839229e-03
8.260296e-03	3.949791e-01	1.840258e-03
8.263385e-03	3.950625e-01	1.841288e-03
8.266475e-03	3.951458e-01	1.842317e-03
8.269566e-03	3.952291e-01	1.843348e-03
8.272658e-03	3.953124e-01	1.844379e-03
8.275751e-03	3.953958e-01	1.845410e-03
8.278844e-03	3.954791e-01	1.846442e-03
8.281938e-03	3.955625e-01	1.847474e-03
8.285033e-03	3.956458e-01	1.848506e-03
8.288129e-03	3.957292e-01	1.849540e-03
8.291226e-03	3.958126e-01	1.850573e-03
8.294324e-03	3.958959e-01	1.851607e-03
8.297423e-03	3.959793e-01	1.852642e-03
8.300522e-03	3.960627e-01	1.853677e-03
8.303623e-03	3.961461e-01	1.854712e-03
8.306724e-03	3.962295e-01	1.855748e-03
8.309826e-03	3.963130e-01	1.856785e-03
8.312929e-03	3.963964e-01	1.857821e-03
8.316033e-03	3.964798e-01	1.858859e-03
8.319137e-03	3.965633e-01	1.859897e-03
8.322243e-03	3.966467e-01	1.860935e-03
8.325349e-03	3.967302e-01	1.861974e-03
8.328457e-03	3.968136e-01	1.863013e-03
8.331565e-03	3.968971e-01	1.864052e-03
8.334674e-03	3.969806e-01	1.865093e-03
8.337784e-03	3.970641e-01	1.866133e-03
8.340894e-03	3.971476e-01	1.867174e-03
8.344006e-03	3.972311e-01	1.868216e-03
8.347118e-03	3.973146e-01	1.869258e-03
8.350232e-03	3.973981e-01	1.870300e-03
8.353346e-03	3.974816e-01	1.871343e-03
8.356461e-03	3.975652e-01	1.872387e-03
8.359577e-03	3.976487e-01	1.873431e-03
8.362694e-03	3.977323e-01	1.874475e-03
8.365811e-03	3.978158e-01	1.875520e-03
8.368930e-03	3.978994e-01	1.876565e-03
8.372049e-03	3.979830e-01	1.877611e-03
8.375169e-03	3.980665e-01	1.878657e-03
8.378291e-03	3.981501e-01	1.879704e-03
8.381413e-03	3.982337e-01	1.880751e-03
8.384535e-03	3.983173e-01	1.881799e-03
8.387659e-03	3.984009e-01	1.882847e-03
8.390784e-03	3.984845e-01	1.883895e-03
8.393909e-03	3.985682e-01	1.884944e-03
8.397036e-03	3.986518e-01	1.885994e-03
8.400163e-03	3.987354e-01	1.887044e-03
8.403291e-03	3.988191e-01	1.888094e-03
8.406420e-03	3.989027e-01	1.889145e-03
8.409550e-03	3.989864e-01	1.890197e-03
8.412680e-03	3.990701e-01	1.891249e-03
8.415812e-03	3.991537e-01	1.892301e-03
8.418944e-03	3.992374e-01	1.893354e-03
8.422078e-03	3.993211e-01	1.894407e-03
8.425212e-03	3.994048e-01	1.895461e-03
8.428347e-03	3.994885e-01	1.896515e-03
8.431483e-03	3.995722e-01	1.897570e-03
8.434620e-03	3.996559e-01	1.898625e-03
8.437757e-03	3.997397e-01	1.899681e-03
8.440896e-03	3.998234e-01	1.900737e-03
8.444035e-03	3.999072e-01	1.901794e-03
8.447176e-03	3.999909e-01	1.902851e-03
8.450317e-03	4.000747e-01	1.903908e-03
8.453459e-03	4.001584e-01	1.904966e-03
8.456602e-03	4.002422e-01	1.906025e-03
8.459746e-03	4.003260e-01	1.907084e-03
8.462890e-03	4.004098e-01	1.908143e-03
8.466036e-03	4.004936e-01	1.909203e-03
8.469182e-03	4.005774e-01	1.910264e-03
8.472329e-03	4.006612e-01	1.911325e-03
8.475478e-03	4.007450e-01	1.912386e-03
8.478627e-03	4.008288e-01	1.913448e-03
8.481776e-03	4.009127e-01	1.914510e-03
8.484927e-03	4.009965e-01	1.915573e-03
8.488079e-03	4.010804e-01	1.916636e-03
8.491231e-03	4.011642e-01	1.917700e-03
8.494385e-03	4.012481e-01	1.918764e-03
8.497539e-03	4.013320e-01	1.919829e-03
8.500694e-03	4.014158e-01	1.920894e-03
8.503850e-03	4.014997e-01	1.921960e-03
8.507007e-03	4.015836e-01	1.923026e-03
8.510165e-03	4.016675e-01	1.924093e-03
8.513324e-03	4.017514e-01	1.925160e-03
8.516483e-03	4.018353e-01	1.926228e-03
8.519644e-03	4.019193e-01	1.927296e-03
8.522805e-03	4.020032e-01	1.928364e-03
8.525967e-03	4.020871e-01	1.929433e-03
8.529130e-03	4.021711e-01	1.930503e-03
8.532294e-03	4.022550e-01	1.931573e-03
8.535459e-03	4.023390e-01	1.932643e-03
8.538625e-03	4.024230e-01	1.933714e-03
8.541791e-03	4.025070e-01	1.934785e-03
8.544959e-03	4.025909e-01	1.935857e-03
8.548127e-03	4.026749e-01	1.936930e-03
8.551296e-03	4.027589e-01	1.938003e-03
8.554466e-03	4.028429e-01	1.939076e-03
8.557637e-03	4.029270e-01	1.940150e-03
8.560809e-03	4.030110e-01	1.941224e-03
8.563982e-03	4.030950e-01	1.942299e-03
8.567155e-03	4.031791e-01	1.943374e-03
8.570330e-03	4.032631e-01	1.944450e-03
8.573505e-03	4.033472e-01	1.945526e-03
8.576681e-03	4.034312e-01	1.946603e-03
8.579859e-03	4.035153e-01	1.947680e-03
8.583037e-03	4.035994e-01	1.948758e-03
8.586216e-03	4.036834e-01	1.949836e-03
8.589395e-03	4.037675e-01	1.950914e-03
8.592576e-03	4.038516e-01	1.951994e-03
8.595758e-03	4.039357e-01	1.953073e-03
8.598940e-03	4.040199e-01	1.954153e-03
8.602123e-03	4.041040e-01	1.955234e-03
8.605307e-03	4.041881e-01	1.956315e-03
8.608493e-03	4.042722e-01	1.957396e-03
8.611678e-03	4.043564e-01	1.958478e-03
8.614865e-03	4.044405e-01	1.959561e-03
8.618053e-03	4.045247e-01	1.960644e-03
8.621242e-03	4.046089e-01	1.961727e-03
8.624431e-03	4.046930e-01	1.962811e-03
8.627622e-03	4.047772e-01	1.963896e-03
8.630813e-03	4.048614e-01	1.964981e-03
8.634005e-03	4.049456e-01	1.966066e-03
8.637198e-03	4.050298e-01	1.967152e-03
8.640392e-03	4.051140e-01	1.968238e-03
8.643587e-03	4.051982e-01	1.969325e-03
8.646782e-03	4.052825e-01	1.970413e-03
8.649979e-03	4.053667e-01	1.971500e-03
8.653176e-03	4.054509e-01	1.972589e-03
8.656375e-03	4.055352e-01	1.973678e-03
8.659574e-03	4.056195e-01	1.974767e-03
8.662774e-03	4.057037e-01	1.975857e-03
8.665975e-03	4.057880e-01	1.976947e-03
8.669177e-03	4.058723e-01	1.978038e-03
8.672380e-03	4.059566e-01	1.979129e-03
8.675584e-03	4.060409e-01	1.980221e-03
8.678788e-03	4.061252e-01	1.981313e-03
8.681994e-03	4.062095e-01	1.982406e-03
8.685200e-03	4.062938e-01	1.983499e-03
8.688407e-03	4.063781e-01	1.984592e-03
8.691615e-03	4.064624e-01	1.985687e-03
8.694824e-03	4.065468e-01	1.986781e-03
8.698034e-03	4.066311e-01	1.987876e-03
8.701245e-03	4.067155e-01	1.988972e-03
8.704457e-03	4.067999e-01	1.990068e-03
8.707669e-03	4.068842e-01	1.991165e-03
8.710883e-03	4.069686e-01	1.992262e-03
8.714097e-03	4.070530e-01	1.993359e-03
8.717312e-03	4.071374e-01	1.994458e-03
8.720528e-03	4.072218e-01	1.995556e-03
8.723745e-03	4.073062e-01	1.996655e-03
8.726963e-03	4.073906e-01	1.997755e-03
8.730182e-03	4.074750e-01	1.998855e-03
8.733402e-03	4.075595e-01	1.999955e-03
8.736622e-03	4.076439e-01	2.001056e-03
8.739844e-03	4.077284e-01	2.002158e-03
8.743066e-03	4.078128e-01	2.003260e-03
8.746289e-03	4.078973e-01	2.004362e-03
8.749514e-03	4.079818e-01	2.005465e-03
8.752739e-03	4.080662e-01	2.006569e-03
8.755965e-03	4.081507e-01	2.007673e-03
8.759191e-03	4.082352e-01	2.008777e-03
8.762419e-03	4.083197e-01	2.009882e-03
8.765648e-03	4.084042e-01	2.010988e-03
8.768877e-03	4.084887e-01	2.012094e-03
8.772108e-03	4.085733e-01	2.013200e-03
8.775339e-03	4.086578e-01	2.014307e-03
8.778571e-03	4.087423e-01	2.015414e-03
8.781804e-03	4.088269e-01	2.016522e-03
8.785038e-03	4.089114e-01	2.017631e-03
8.788273e-03	4.089960e-01	2.018739e-03
8.791509e-03	4.090806e-01	2.019849e-03
8.794746e-03	4.091651e-01	2.020959e-03
8.797983e-03	4.092497e-01	2.022069e-03
8.801222e-03	4.093343e-01	2.023180e-03
8.804461e-03	4.094189e-01	2.024291e-03
8.807701e-03	4.095035e-01	2.025403e-03
8.810942e-03	4.095881e-01	2.026516e-03
8.814184e-03	4.096728e-01	2.027628e-03
8.817427e-03	4.097574e-01	2.028742e-03
8.820671e-03	4.098420e-01	2.029856e-03
8.823916e-03	4.099267e-01	2.030970e-03
8.827162e-03	4.100113e-01	2.032085e-03
8.830408e-03	4.100960e-01	2.033200e-03
8.833656e-03	4.101806e-01	2.034316e-03
8.836904e-03	4.102653e-01	2.035432e-03
8.840153e-03	4.103500e-01	2.036549e-03
8.843403e-03	4.104347e-01	2.037666e-03
8.846654e-03	4.105194e-01	2.038784e-03
8.849906e-03	4.106041e-01	2.039903e-03
8.853159e-03	4.106888e-01	2.041021e-03
8.856413e-03	4.107735e-01	2.042141e-03
8.859667e-03	4.108583e-01	2.043260e-03
8.862923e-03	4.109430e-01	2.044381e-03
8.866179e-03	4.110277e-01	2.045502e-03
8.869437e-03	4.111125e-01	2.046623e-03
8.872695e-03	4.111973e-01	2.047745e-03
8.875954e-03	4.112820e-01	2.048867e-03
8.879214e-03	4.113668e-01	2.049990e-03
8.882475e-03	4.114516e-01	2.051113e-03
8.885737e-03	4.115364e-01	2.052237e-03
8.889000e-03	4.116212e-01	2.053361e-03
8.892263e-03	4.117060e-01	2.054486e-03
8.895528e-03	4.117908e-01	2.055611e-03
8.898793e-03	4.118756e-01	2.056737e-03
8.902060e-03	4.119604e-01	2.057863e-03
8.905327e-03	4.120453e-01	2.058990e-03
8.908595e-03	4.121301e-01	2.060117e-03
8.911864e-03	4.122150e-01	2.061245e-03
8.915134e-03	4.122998e-01	2.062373e-03
8.918405e-03	4.123847e-01	2.063502e-03
8.921677e-03	4.124696e-01	2.064631e-03
8.924949e-03	4.125544e-01	2.065761e-03
8.928223e-03	4.126393e-01	2.066891e-03
8.931497e-03	4.127242e-01	2.068022e-03
8.934773e-03	4.128091e-01	2.069154e-03
8.938049e-03	4.128940e-01	2.070285e-03
8.941326e-03	4.129790e-01	2.071418e-03
8.944604e-03	4.130639e-01	2.072550e-03
8.947883e-03	4.131488e-01	2.073684e-03
8.951163e-03	4.132338e-01	2.074818e-03
8.954444e-03	4.133187e-01	2.075952e-03
8.957726e-03	4.134037e-01	2.077087e-03
8.961008e-03	4.134886e-01	2.078222e-03
8.964292e-03	4.135736e-01	2.079358e-03
8.967576e-03	4.136586e-01	2.080494e-03
8.970862e-03	4.137436e-01	2.081631e-03
8.974148e-03	4.138286e-01	2.082768e-03
8.977435e-03	4.139136e-01	2.083906e-03
8.980723e-03	4.139986e-01	2.085044e-03
8.984012e-03	4.140836e-01	2.086183e-03
8.987302e-03	4.141686e-01	2.087323e-03
8.990593e-03	4.142537e-01	2.088463e-03
8.993885e-03	4.143387e-01	2.089603e-03
8.997177e-03	4.144238e-01	2.090744e-03
9.000471e-03	4.145088e-01	2.091885e-03
9.003765e-03	4.145939e-01	2.093027e-03
9.007060e-03	4.146789e-01	2.094169e-03
9.010357e-03	4.147640e-01	2.095312e-03
9.013654e-03	4.148491e-01	2.096456e-03
9.016952e-03	4.149342e-01	2.097600e-03
9.020251e-03	4.150193e-01	2.098744e-03
9.023551e-03	4.151044e-01	2.099889e-03
9.026852e-03	4.151895e-01	2.101034e-03
9.030153e-03	4.152747e-01	2.102180e-03
9.033456e-03	4.153598e-01	2.103327e-03
9.036759e-03	4.154449e-01	2.104474e-03
9.040064e-03	4.155301e-01	2.105621e-03
9.043369e-03	4.156152e-01	2.106769e-03
9.046676e-03	4.157004e-01	2.107918e-03
9.049983e-03	4.157856e-01	2.109066e-03
9.053291e-03	4.158708e-01	2.110216e-03
9.056600e-03	4.159559e-01	2.111366e-03
9.059910e-03	4.160411e-01	2.112516e-03
9.063221e-03	4.161263e-01	2.113667e-03
9.066532e-03	4.162115e-01	2.114819e-03
9.069845e-03	4.162968e-01	2.115971e-03
9.073159e-03	4.163820e-01	2.117124e-03
9.076473e-03	4.164672e-01	2.118277e-03
9.079788e-03	4.165525e-01	2.119430e-03
9.083105e-03	4.166377e-01	2.120584e-03
9.086422e-03	4.167230e-01	2.121739e-03
9.089740e-03	4.168082e-01	2.122894e-03
9.093059e-03	4.168935e-01	2.124050e-03
9.096379e-03	4.169788e-01	2.125206e-03
9.099700e-03	4.170641e-01	2.126362e-03
9.103022e-03	4.171494e-01	2.127519e-03
9.106345e-03	4.172347e-01	2.128677e-03
9.109668e-03	4.173200e-01	2.129835e-03
9.112993e-03	4.174053e-01	2.130994e-03
9.116318e-03	4.174906e-01	2.132153e-03
9.119645e-03	4.175759e-01	2.133313e-03
9.122972e-03	4.176613e-01	2.134473e-03
9.126300e-03	4.177466e-01	2.135634e-03
9.129629e-03	4.178320e-01	2.136795e-03
9.132959e-03	4.179173e-01	2.137957e-03
9.136290e-03	4.180027e-01	2.139119e-03
9.139622e-03	4.180881e-01	2.140282e-03
9.142955e-03	4.181735e-01	2.141445e-03
9.146289e-03	4.182589e-01	2.142609e-03
9.149623e-03	4.183443e-01	2.143773e-03
9.152959e-03	4.184297e-01	2.144938e-03
9.156296e-03	4.185151e-01	2.146103e-03
9.159633e-03	4.186005e-01	2.147269e-03
9.162971e-03	4.186860e-01	2.148435e-03
9.166311e-03	4.187714e-01	2.149602e-03
9.169651e-03	4.188568e-01	2.150770e-03
9.172992e-03	4.189423e-01	2.151938e-03
9.176334e-03	4.190278e-01	2.153106e-03
9.179677e-03	4.191132e-01	2.154275e-03
9.183021e-03	4.191987e-01	2.155445e-03
9.186365e-03	4.192842e-01	2.156615e-03
9.189711e-03	4.193697e-01	2.157785e-03
9.193058e-03	4.194552e-01	2.158956e-03
9.196405e-03	4.195407e-01	2.160128e-03
9.199754e-03	4.196262e-01	2.161300e-03
9.203103e-03	4.197117e-01	2.162472e-03
9.206453e-03	4.197973e-01	2.163645e-03
9.209805e-03	4.198828e-01	2.164819e-03
9.213157e-03	4.199683e-01	2.165993e-03
9.216510e-03	4.200539e-01	2.167168e-03
9.219864e-03	4.201395e-01	2.168343e-03
9.223219e-03	4.202250e-01	2.169518e-03
9.226574e-03	4.203106e-01	2.170695e-03
9.229931e-03	4.203962e-01	2.171871e-03
9.233289e-03	4.204818e-01	2.173049e-03
9.236648e-03	4.205674e-01	2.174226e-03
9.240007e-03	4.206530e-01	2.175405e-03
9.243368e-03	4.207386e-01	2.176583e-03
9.246729e-03	4.208242e-01	2.177763e-03
9.250091e-03	4.209099e-01	2.178942e-03
9.253454e-03	4.209955e-01	2.180123e-03
9.256819e-03	4.210812e-01	2.181304e-03
9.260184e-03	4.211668e-01	2.182485e-03
9.263550e-03	4.212525e-01	2.183667e-03
9.266917e-03	4.213381e-01	2.184849e-03
9.270285e-03	4.214238e-01	2.186032e-03
9.273653e-03	4.215095e-01	2.187216e-03
9.277023e-03	4.215952e-01	2.188400e-03
9.280394e-03	4.216809e-01	2.189584e-03
9.283765e-03	4.217666e-01	2.190769e-03
9.287138e-03	4.218523e-01	2.191955e-03
9.290511e-03	4.219380e-01	2.193141e-03
9.293886e-03	4.220238e-01	2.194328e-03
9.297261e-03	4.221095e-01	2.195515e-03
9.300637e-03	4.221953e-01	2.196702e-03
9.304014e-03	4.222810e-01	2.197890e-03
9.307392e-03	4.223668e-01	2.199079e-03
9.310771e-03	4.224525e-01	2.200268e-03
9.314151e-03	4.225383e-01	2.201458e-03
9.317532e-03	4.226241e-01	2.202648e-03
9.320914e-03	4.227099e-01	2.203839e-03
9.324297e-03	4.227957e-01	2.205030e-03
9.327680e-03	4.228815e-01	2.206222e-03
9.331065e-03	4.229673e-01	2.207415e-03
9.334450e-03	4.230531e-01	2.208607e-03
9.337837e-03	4.231390e-01	2.209801e-03
9.341224e-03	4.232248e-01	2.210995e-03
9.344613e-03	4.233107e-01	2.212189e-03
9.348002e-03	4.233965e-01	2.213384e-03
9.351392e-03	4.234824e-01	2.214580e-03
9.354783e-03	4.235683e-01	2.215776e-03
9.358175e-03	4.236541e-01	2.216972e-03
9.361568e-03	4.237400e-01	2.218169e-03
9.364962e-03	4.238259e-01	2.219367e-03
9.368357e-03	4.239118e-01	2.220565e-03
9.371753e-03	4.239977e-01	2.221764e-03
9.375149e-03	4.240836e-01	2.222963e-03
9.378547e-03	4.241696e-01	2.224163e-03
9.381945e-03	4.242555e-01	2.225363e-03
9.385345e-03	4.243414e-01	2.226564e-03
9.388745e-03	4.244274e-01	2.227765e-03
9.392147e-03	4.245133e-01	2.228967e-03
9.395549e-03	4.245993e-01	2.230169e-03
9.398952e-03	4.246853e-01	2.231372e-03
9.402357e-03	4.247712e-01	2.232575e-03
9.405762e-03	4.248572e-01	2.233779e-03
9.409168e-03	4.249432e-01	2.234984e-03
9.412575e-03	4.250292e-01	2.236189e-03
9.415983e-03	4.251152e-01	2.237394e-03
9.419391e-03	4.252012e-01	2.238600e-03
9.422801e-03	4.252873e-01	2.239807e-03
9.426212e-03	4.253733e-01	2.241014e-03
9.429624e-03	4.254593e-01	2.242222e-03
9.433036e-03	4.255454e-01	2.243430e-03
9.436450e-03	4.256314e-01	2.244639e-03
9.439864e-03	4.257175e-01	2.245848e-03
9.443280e-03	4.258036e-01	2.247058e-03
9.446696e-03	4.258896e-01	2.248268e-03
9.450113e-03	4.259757e-01	2.249479e-03
9.453532e-03	4.260618e-01	2.250690e-03
9.456951e-03	4.261479e-01	2.251902e-03
9.460371e-03	4.262340e-01	2.253114e-03
9.463792e-03	4.263201e-01	2.254327e-03
9.467214e-03	4.264063e-01	2.255541e-03
9.470637e-03	4.264924e-01	2.256755e-03
9.474061e-03	4.265785e-01	2.257969e-03
9.477485e-03	4.266647e-01	2.259185e-03
9.480911e-03	4.267508e-01	2.260400e-03
9.484338e-03	4.268370e-01	2.261616e-03
9.487766e-03	4.269232e-01	2.262833e-03
9.491194e-03	4.270094e-01	2.264050e-03
9.494624e-03	4.270955e-01	2.265268e-03
9.498054e-03	4.271817e-01	2.266486e-03
9.501485e-03	4.272679e-01	2.267705e-03
9.504918e-03	4.273541e-01	2.268924e-03
9.508351e-03	4.274404e-01	2.270144e-03
9.511785e-03	4.275266e-01	2.271365e-03
9.515220e-03	4.276128e-01	2.272586e-03
9.518657e-03	4.276991e-01	2.273807e-03
9.522094e-03	4.277853e-01	2.275029e-03
9.525532e-03	4.278716e-01	2.276252e-03
9.528971e-03	4.279578e-01	2.277475e-03
9.532410e-03	4.280441e-01	2.278698e-03
9.535851e-03	4.281304e-01	2.279923e-03
9.539293e-03	4.282167e-01	2.281147e-03
9.542736e-03	4.283030e-01	2.282373e-03
9.546179e-03	4.283893e-01	2.283598e-03
9.549624e-03	4.284756e-01	2.284825e-03
9.553069e-03	4.285619e-01	2.286051e-03
9.556516e-03	4.286482e-01	2.287279e-03
9.559963e-03	4.287345e-01	2.288507e-03
9.563412e-03	4.288209e-01	2.289735e-03
9.566861e-03	4.289072e-01	2.290964e-03
9.570311e-03	4.289936e-01	2.292194e-03
9.573763e-03	4.290800e-01	2.293424e-03
9.577215e-03	4.291663e-01	2.294654e-03
9.580668e-03	4.292527e-01	2.295886e-03
9.584122e-03	4.293391e-01	2.297117e-03
9.587577e-03	4.294255e-01	2.298349e-03
9.591033e-03	4.295119e-01	2.299582e-03
9.594490e-03	4.295983e-01	2.300816e-03
9.597948e-03	4.296847e-01	2.302049e-03
9.601406e-03	4.297711e-01	2.303284e-03
9.604866e-03	4.298576e-01	2.304519e-03
9.608327e-03	4.299440e-01	2.305754e-03
9.611789e-03	4.300305e-01	2.306990e-03
9.615251e-03	4.301169e-01	2.308227e-03
9.618715e-03	4.302034e-01	2.309464e-03
9.622179e-03	4.302899e-01	2.310701e-03
9.625645e-03	4.303763e-01	2.311940e-03
9.629111e-03	4.304628e-01	2.313178e-03
9.632578e-03	4.305493e-01	2.314418e-03
9.636047e-03	4.306358e-01	2.315657e-03
9.639516e-03	4.307223e-01	2.316898e-03
9.642986e-03	4.308089e-01	2.318139e-03
9.646457e-03	4.308954e-01	2.319380e-03
9.649929e-03	4.309819e-01	2.320622e-03
9.653402e-03	4.310685e-01	2.321865e-03
9.656876e-03	4.311550e-01	2.323108e-03
9.660351e-03	4.312416e-01	2.324351e-03
9.663827e-03	4.313281e-01	2.325595e-03
9.667304e-03	4.314147e-01	2.326840e-03
9.670782e-03	4.315013e-01	2.328085e-03
9.674261e-03	4.315879e-01	2.329331e-03
9.677740e-03	4.316745e-01	2.330577e-03
9.681221e-03	4.317611e-01	2.331824e-03
9.684703e-03	4.318477e-01	2.333072e-03
9.688185e-03	4.319343e-01	2.334319e-03
9.691669e-03	4.320209e-01	2.335568e-03
9.695153e-03	4.321076e-01	2.336817e-03
9.698639e-03	4.321942e-01	2.338067e-03
9.702125e-03	4.322809e-01	2.339317e-03
9.705612e-03	4.323675e-01	2.340567e-03
9.709101e-03	4.324542e-01	2.341819e-03
9.712590e-03	4.325409e-01	2.343070e-03
9.716080e-03	4.326275e-01	2.344323e-03
9.719571e-03	4.327142e-01	2.345576e-03
9.723063e-03	4.328009e-01	2.346829e-03
9.726556e-03	4.328876e-01	2.348083e-03
9.730050e-03	4.329743e-01	2.349337e-03
9.733545e-03	4.330611e-01	2.350592e-03
9.737041e-03	4.331478e-01	2.351848e-03
9.740538e-03	4.332345e-01	2.353104e-03
9.744036e-03	4.333213e-01	2.354361e-03
9.747535e-03	4.334080e-01	2.355618e-03
9.751035e-03	4.334948e-01	2.356876e-03
9.754535e-03	4.335815e-01	2.358134e-03
9.758037e-03	4.336683e-01	2.359393e-03
9.761540e-03	4.337551e-01	2.360652e-03
9.765043e-03	4.338419e-01	2.361912e-03
9.768548e-03	4.339287e-01	2.363173e-03
9.772053e-03	4.340155e-01	2.364434e-03
9.775560e-03	4.341023e-01	2.365696e-03
9.779067e-03	4.341891e-01	2.366958e-03
9.782576e-03	4.342760e-01	2.368221e-03
9.786085e-03	4.343628e-01	2.369484e-03
9.789595e-03	4.344496e-01	2.370748e-03
9.793107e-03	4.345365e-01	2.372012e-03
9.796619e-03	4.346234e-01	2.373277e-03
9.800132e-03	4.347102e-01	2.374542e-03
9.803646e-03	4.347971e-01	2.375809e-03
9.807162e-03	4.348840e-01	2.377075e-03
9.810678e-03	4.349709e-01	2.378342e-03
9.814195e-03	4.350578e-01	2.379610e-03
9.817713e-03	4.351447e-01	2.380878e-03
9.821232e-03	4.352316e-01	2.382147e-03
9.824752e-03	4.353185e-01	2.383416e-03
9.828273e-03	4.354054e-01	2.384686e-03
9.831794e-03	4.354924e-01	2.385957e-03
9.835317e-03	4.355793e-01	2.387228e-03
9.838841e-03	4.356663e-01	2.388499e-03
9.842366e-03	4.357532e-01	2.389771e-03
9.845891e-03	4.358402e-01	2.391044e-03
9.849418e-03	4.359272e-01	2.392317e-03
9.852946e-03	4.360142e-01	2.393591e-03
9.856474e-03	4.361012e-01	2.394865e-03
9.860004e-03	4.361882e-01	2.396140e-03
9.863535e-03	4.362752e-01	2.397416e-03
9.867066e-03	4.363622e-01	2.398692e-03
9.870599e-03	4.364492e-01	2.399968e-03
9.874132e-03	4.365362e-01	2.401245e-03
9.877666e-03	4.366233e-01	2.402523e-03
9.881202e-03	4.367103e-01	2.403801e-03
9.884738e-03	4.367974e-01	2.405080e-03
9.888275e-03	4.368845e-01	2.406359e-03
9.891814e-03	4.369715e-01	2.407639e-03
9.895353e-03	4.370586e-01	2.408919e-03
9.898893e-03	4.371457e-01	2.410200e-03
9.902434e-03	4.372328e-01	2.411482e-03
9.905976e-03	4.373199e-01	2.412764e-03
9.909520e-03	4.374070e-01	2.414047e-03
9.913064e-03	4.374941e-01	2.415330e-03
9.916609e-03	4.375812e-01	2.416614e-03
9.920155e-03	4.376684e-01	2.417898e-03
9.923702e-03	4.377555e-01	2.419183e-03
9.927250e-03	4.378427e-01	2.420468e-03
9.930799e-03	4.379298e-01	2.421754e-03
9.934348e-03	4.380170e-01	2.423041e-03
9.937899e-03	4.381041e-01	2.424328e-03
9.941451e-03	4.381913e-01	2.425616e-03
9.945004e-03	4.382785e-01	2.426904e-03
9.948558e-03	4.383657e-01	2.428193e-03
9.952112e-03	4.384529e-01	2.429482e-03
9.955668e-03	4.385401e-01	2.430772e-03
9.959225e-03	4.386273e-01	2.432063e-03
9.962782e-03	4.387146e-01	2.433354e-03
9.966341e-03	4.388018e-01	2.434645e-03
9.969901e-03	4.388890e-01	2.435938e-03
9.973461e-03	4.389763e-01	2.437230e-03
9.977023e-03	4.390636e-01	2.438524e-03
9.980585e-03	4.391508e-01	2.439817e-03
9.984149e-03	4.392381e-01	2.441112e-03
9.987713e-03	4.393254e-01	2.442407e-03
9.991279e-03	4.394127e-01	2.443702e-03
9.994845e-03	4.395000e-01	2.444998e-03
9.998413e-03	4.395873e-01	2.446295e-03
1.000198e-02	4.396746e-01	2.447592e-03
1.000555e-02	4.397619e-01	2.448890e-03
1.000912e-02	4.398492e-01	2.450189e-03
1.001269e-02	4.399366e-01	2.451487e-03
1.001626e-02	4.400239e-01	2.452787e-03
1.001984e-02	4.401113e-01	2.454087e-03
1.002341e-02	4.401986e-01	2.455388e-03
1.002699e-02	4.402860e-01	2.456689e-03
1.003056e-02	4.403734e-01	2.457990e-03
1.003414e-02	4.404607e-01	2.459293e-03
1.003772e-02	4.405481e-01	2.460596e-03
1.004130e-02	4.406355e-01	2.461899e-03
1.004488e-02	4.407229e-01	2.463203e-03
1.004846e-02	4.408103e-01	2.464508e-03
1.005204e-02	4.408978e-01	2.465813e-03
1.005562e-02	4.409852e-01	2.467118e-03
1.005921e-02	4.410726e-01	2.468425e-03
1.006279e-02	4.411601e-01	2.469732e-03
1.006638e-02	4.412475e-01	2.471039e-03
1.006997e-02	4.413350e-01	2.472347e-03
1.007355e-02	4.414225e-01	2.473655e-03
1.007714e-02	4.415099e-01	2.474965e-03
1.008073e-02	4.415974e-01	2.476274e-03
1.008432e-02	4.416849e-01	2.477584e-03
1.008791e-02	4.417724e-01	2.478895e-03
1.009151e-02	4.418599e-01	2.480207e-03
1.009510e-02	4.419474e-01	2.481518e-03
1.009870e-02	4.420350e-01	2.482831e-03
1.010229e-02	4.421225e-01	2.484144e-03
1.010589e-02	4.422100e-01	2.485458e-03
1.010949e-02	4.422976e-01	2.486772e-03
1.011308e-02	4.423851e-01	2.488087e-03
1.011668e-02	4.424727e-01	2.489402e-03
1.012028e-02	4.425603e-01	2.490718e-03
1.012389e-02	4.426478e-01	2.492034e-03
1.012749e-02	4.427354e-01	2.493351e-03
1.013109e-02	4.428230e-01	2.494669e-03
1.013470e-02	4.429106e-01	2.495987e-03
1.013830e-02	4.429982e-01	2.497306e-03
1.014191e-02	4.430859e-01	2.498625e-03
1.014552e-02	4.431735e-01	2.499945e-03
1.014912e-02	4.432611e-01	2.501266e-03
1.015273e-02	4.433487e-01	2.502587e-03
1.015634e-02	4.434364e-01	2.503908e-03
1.015996e-02	4.435241e-01	2.505231e-03
1.016357e-02	4.436117e-01	2.506553e-03
1.016718e-02	4.436994e-01	2.507877e-03
1.017080e-02	4.437871e-01	2.509201e-03
1.017441e-02	4.438748e-01	2.510525e-03
1.017803e-02	4.439625e-01	2.511850e-03
1.018165e-02	4.440502e-01	2.513176e-03
1.018526e-02	4.441379e-01	2.514502e-03
1.018888e-02	4.442256e-01	2.515829e-03
1.019250e-02	4.443133e-01	2.517156e-03
1.019612e-02	4.444011e-01	2.518484e-03
1.019975e-02	4.444888e-01	2.519812e-03
1.020337e-02	4.445765e-01	2.521142e-03
1.020699e-02	4.446643e-01	2.522471e-03
1.021062e-02	4.447521e-01	2.523801e-03
1.021425e-02	4.448398e-01	2.525132e-03
1.021787e-02	4.449276e-01	2.526464e-03
1.022150e-02	4.450154e-01	2.527796e-03
1.022513e-02	4.451032e-01	2.529128e-03
1.022876e-02	4.451910e-01	2.530461e-03
1.023239e-02	4.452788e-01	2.531795e-03
1.023602e-02	4.453667e-01	2.533129e-03
1.023966e-02	4.454545e-01	2.534464e-03
1.024329e-02	4.455423e-01	2.535799e-03
1.024693e-02	4.456302e-01	2.537135e-03
1.025056e-02	4.457180e-01	2.538472e-03
1.025420e-02	4.458059e-01	2.539809e-03
1.025784e-02	4.458937e-01	2.541147e-03
1.026148e-02	4.459816e-01	2.542485e-03
1.026512e-02	4.460695e-01	2.543824e-03
1.026876e-02	4.461574e-01	2.545163e-03
1.027240e-02	4.462453e-01	2.546503e-03
1.027604e-02	4.463332e-01	2.547844e-03
1.027969e-02	4.464211e-01	2.549185e-03
1.028333e-02	4.465090e-01	2.550527e-03
1.028698e-02	4.465970e-01	2.551869e-03
1.029063e-02	4.466849e-01	2.553212e-03
1.029427e-02	4.467729e-01	2.554556e-03
1.029792e-02	4.468608e-01	2.555900e-03
1.030157e-02	4.469488e-01	2.557244e-03
1.030522e-02	4.470367e-01	2.558589e-03
1.030888e-02	4.471247e-01	2.559935e-03
1.031253e-02	4.472127e-01	2.561282e-03
1.031618e-02	4.473007e-01	2.562629e-03
1.031984e-02	4.473887e-01	2.563976e-03
1.032349e-02	4.474767e-01	2.565324e-03
1.032715e-02	4.475647e-01	2.566673e-03
1.033081e-02	4.476528e-01	2.568022e-03
1.033447e-02	4.477408e-01	2.569372e-03
1.033813e-02	4.478288e-01	2.570723e-03
1.034179e-02	4.479169e-01	2.572074e-03
1.034545e-02	4.480049e-01	2.573425e-03
1.034911e-02	4.480930e-01	2.574778e-03
1.035278e-02	4.481811e-01	2.576130e-03
1.035644e-02	4.482692e-01	2.577484e-03
1.036011e-02	4.483572e-01	2.578838e-03
1.036377e-02	4.484453e-01	2.580192e-03
1.036744e-02	4.485335e-01	2.581547e-03
1.037111e-02	4.486216e-01	2.582903e-03
1.037478e-02	4.487097e-01	2.584259e-03
1.037845e-02	4.487978e-01	2.585616e-03
1.038212e-02	4.488859e-01	2.586974e-03
1.038580e-02	4.489741e-01	2.588332e-03
1.038947e-02	4.490622e-01	2.589690e-03
1.039315e-02	4.491504e-01	2.591050e-03
1.039682e-02	4.492386e-01	2.592410e-03
1.040050e-02	4.493267e-01	2.593770e-03
1.040418e-02	4.494149e-01	2.595131e-03
1.040786e-02	4.495031e-01	2.596492e-03
1.041154e-02	4.495913e-01	2.597855e-03
1.041522e-02	4.496795e-01	2.599217e-03
1.041890e-02	4.497677e-01	2.600581e-03
1.042258e-02	4.498560e-01	2.601945e-03
1.042627e-02	4.499442e-01	2.603309e-03
1.042995e-02	4.500324e-01	2.604674e-03
1.043364e-02	4.501207e-01	2.606040e-03
1.043732e-02	4.502089e-01	2.607406e-03
1.044101e-02	4.502972e-01	2.608773e-03
1.044470e-02	4.503855e-01	2.610140e-03
1.044839e-02	4.504737e-01	2.611508e-03
1.045208e-02	4.505620e-01	2.612877e-03
1.045577e-02	4.506503e-01	2.614246e-03
1.045947e-02	4.507386e-01	2.615616e-03
1.046316e-02	4.508269e-01	2.616986e-03
1.046685e-02	4.509152e-01	2.618357e-03
1.047055e-02	4.510036e-01	2.619729e-03
1.047425e-02	4.510919e-01	2.621101e-03
1.047795e-02	4.511802e-01	2.622474e-03
1.048164e-02	4.512686e-01	2.623847e-03
1.048534e-02	4.513569e-01	2.625221e-03
1.048905e-02	4.514453e-01	2.626596e-03
1.049275e-02	4.515337e-01	2.627971e-03
1.049645e-02	4.516221e-01	2.629346e-03
1.050015e-02	4.517104e-01	2.630723e-03
1.050386e-02	4.517988e-01	2.632100e-03
1.050757e-02	4.518872e-01	2.633477e-03
1.051127e-02	4.519757e-01	2.634855e-03
1.051498e-02	4.520641e-01	2.636234e-03
1.051869e-02	4.521525e-01	2.637613e-03
1.052240e-02	4.522409e-01	2.638993e-03
1.052611e-02	4.523294e-01	2.640373e-03
1.052982e-02	4.524178e-01	2.641754e-03
1.053354e-02	4.525063e-01	2.643136e-03
1.053725e-02	4.525948e-01	2.644518e-03
1.054096e-02	4.526832e-01	2.645901e-03
1.054468e-02	4.527717e-01	2.647284e-03
1.054840e-02	4.528602e-01	2.648668e-03
1.055212e-02	4.529487e-01	2.650053e-03
1.055584e-02	4.530372e-01	2.651438e-03
1.055956e-02	4.531257e-01	2.652824e-03
1.056328e-02	4.532143e-01	2.654210e-03
1.056700e-02	4.533028e-01	2.655597e-03
1.057072e-02	4.533913e-01	2.656985e-03
1.057445e-02	4.534799e-01	2.658373e-03
1.057817e-02	4.535684e-01	2.659762e-03
1.058190e-02	4.536570e-01	2.661151e-03
1.058562e-02	4.537456e-01	2.662541e-03
1.058935e-02	4.538341e-01	2.663932e-03
1.059308e-02	4.539227e-01	2.665323e-03
1.059681e-02	4.540113e-01	2.666714e-03
1.060054e-02	4.540999e-01	2.668107e-03
1.060428e-02	4.541885e-01	2.669500e-03
1.060801e-02	4.542771e-01	2.670893e-03
1.061174e-02	4.543658e-01	2.672287e-03
1.061548e-02	4.544544e-01	2.673682e-03
1.061921e-02	4.545430e-01	2.675077e-03
1.062295e-02	4.546317e-01	2.676473e-03
1.062669e-02	4.547203e-01	2.677870e-03
1.063043e-02	4.548090e-01	2.679267e-03
1.063417e-02	4.548977e-01	2.680665e-03
1.063791e-02	4.549864e-01	2.682063e-03
1.064165e-02	4.550750e-01	2.683462e-03
1.064540e-02	4.551637e-01	2.684862e-03
1.064914e-02	4.552524e-01	2.686262e-03
1.065289e-02	4.553412e-01	2.687662e-03
1.065663e-02	4.554299e-01	2.689064e-03
1.066038e-02	4.555186e-01	2.690466e-03
1.066413e-02	4.556073e-01	2.691868e-03
1.066788e-02	4.556961e-01	2.693271e-03
1.067163e-02	4.557848e-01	2.694675e-03
1.067538e-02	4.558736e-01	2.696079e-03
1.067913e-02	4.559624e-01	2.697484e-03
1.068289e-02	4.560511e-01	2.698890e-03
1.068664e-02	4.561399e-01	2.700296e-03
1.069040e-02	4.562287e-01	2.701703e-03
1.069415e-02	4.563175e-01	2.703110e-03
1.069791e-02	4.564063e-01	2.704518e-03
1.070167e-02	4.564951e-01	2.705926e-03
1.070543e-02	4.565840e-01	2.707336e-03
1.070919e-02	4.566728e-01	2.708745e-03
1.071295e-02	4.567616e-01	2.710156e-03
1.071672e-02	4.568505e-01	2.711567e-03
1.072048e-02	4.569393e-01	2.712978e-03
1.072424e-02	4.570282e-01	2.714390e-03
1.072801e-02	4.571171e-01	2.715803e-03
1.073178e-02	4.572059e-01	2.717217e-03
1.073554e-02	4.572948e-01	2.718631e-03
1.073931e-02	4.573837e-01	2.720045e-03
1.074308e-02	4.574726e-01	2.721460e-03
1.074685e-02	4.575615e-01	2.722876e-03
1.075063e-02	4.576505e-01	2.724293e-03
1.075440e-02	4.577394e-01	2.725710e-03
1.075817e-02	4.578283e-01	2.727127e-03
1.076195e-02	4.579173e-01	2.728545e-03
1.076572e-02	4.580062e-01	2.729964e-03
1.076950e-02	4.580952e-01	2.731384e-03
1.077328e-02	4.581841e-01	2.732804e-03
1.077706e-02	4.582731e-01	2.734224e-03
1.078084e-02	4.583621e-01	2.735646e-03
1.078462e-02	4.584511e-01	2.737068e-03
1.078840e-02	4.585401e-01	2.738490e-03
1.079218e-02	4.586291e-01	2.739913e-03
1.079597e-02	4.587181e-01	2.741337e-03
1.079975e-02	4.588071e-01	2.742761e-03
1.080354e-02	4.588961e-01	2.744186e-03
1.080733e-02	4.589852e-01	2.745612e-03
1.081112e-02	4.590742e-01	2.747038e-03
1.081491e-02	4.591633e-01	2.748464e-03
1.081870e-02	4.592523e-01	2.749892e-03
1.082249e-02	4.593414e-01	2.751320e-03
1.082628e-02	4.594305e-01	2.752748e-03
1.083007e-02	4.595196e-01	2.754178e-03
1.083387e-02	4.596087e-01	2.755607e-03
1.083766e-02	4.596978e-01	2.757038e-03
1.084146e-02	4.597869e-01	2.758469e-03
1.084526e-02	4.598760e-01	2.759900e-03
1.084906e-02	4.599651e-01	2.761333e-03
1.085286e-02	4.600542e-01	2.762766e-03
1.085666e-02	4.601434e-01	2.764199e-03
1.086046e-02	4.602325e-01	2.765633e-03
1.086426e-02	4.603217e-01	2.767068e-03
1.086806e-02	4.604109e-01	2.768503e-03
1.087187e-02	4.605000e-01	2.769939e-03
1.087567e-02	4.605892e-01	2.771376e-03
1.087948e-02	4.606784e-01	2.772813e-03
1.088329e-02	4.607676e-01	2.774250e-03
1.088710e-02	4.608568e-01	2.775689e-03
1.089091e-02	4.609460e-01	2.777128e-03
1.089472e-02	4.610352e-01	2.778567e-03
1.089853e-02	4.611245e-01	2.780008e-03
1.090234e-02	4.612137e-01	2.781448e-03
1.090616e-02	4.613029e-01	2.782890e-03
1.090997e-02	4.613922e-01	2.784332e-03
1.091379e-02	4.614814e-01	2.785775e-03
1.091761e-02	4.615707e-01	2.787218e-03
1.092142e-02	4.616600e-01	2.788662e-03
1.092524e-02	4.617493e-01	2.790106e-03
1.092906e-02	4.618386e-01	2.791551e-03
1.093289e-02	4.619279e-01	2.792997e-03
1.093671e-02	4.620172e-01	2.794444e-03
1.094053e-02	4.621065e-01	2.795891e-03
1.094436e-02	4.621958e-01	2.797338e-03
1.094818e-02	4.622851e-01	2.798786e-03
1.095201e-02	4.623745e-01	2.800235e-03
1.095584e-02	4.624638e-01	2.801685e-03
1.095966e-02	4.625532e-01	2.803135e-03
1.096349e-02	4.626425e-01	2.804586e-03
1.096732e-02	4.627319e-01	2.806037e-03
1.097116e-02	4.628213e-01	2.807489e-03
1.097499e-02	4.629107e-01	2.808941e-03
1.097882e-02	4.630001e-01	2.810394e-03
1.098266e-02	4.630895e-01	2.811848e-03
1.098649e-02	4.631789e-01	2.813303e-03
1.099033e-02	4.632683e-01	2.814758e-03
1.099417e-02	4.633577e-01	2.816213e-03
1.099801e-02	4.634472e-01	2.817670e-03
1.100185e-02	4.635366e-01	2.819127e-03
1.100569e-02	4.636261e-01	2.820584e-03
1.100953e-02	4.637155e-01	2.822042e-03
1.101337e-02	4.638050e-01	2.823501e-03
1.101722e-02	4.638945e-01	2.824960e-03
1.102106e-02	4.639840e-01	2.826420e-03
1.102491e-02	4.640734e-01	2.827881e-03
1.102875e-02	4.641629e-01	2.829342e-03
1.103260e-02	4.642525e-01	2.830804e-03
1.103645e-02	4.643420e-01	2.832267e-03
1.104030e-02	4.644315e-01	2.833730e-03
1.104415e-02	4.645210e-01	2.835193e-03
1.104801e-02	4.646106e-01	2.836658e-03
1.105186e-02	4.647001e-01	2.838123e-03
1.105571e-02	4.647897e-01	2.839588e-03
1.105957e-02	4.648792e-01	2.841055e-03
1.106343e-02	4.649688e-01	2.842521e-03
1.106728e-02	4.650584e-01	2.843989e-03
1.107114e-02	4.651480e-01	2.845457e-03
1.107500e-02	4.652376e-01	2.846926e-03
1.107886e-02	4.653272e-01	2.848395e-03
1.108272e-02	4.654168e-01	2.849865e-03
1.108659e-02	4.655064e-01	2.851336e-03
1.109045e-02	4.655960e-01	2.852807e-03
1.109432e-02	4.656856e-01	2.854279e-03
1.109818e-02	4.657753e-01	2.855751e-03
1.110205e-02	4.658649e-01	2.857224e-03
1.110592e-02	4.659546e-01	2.858698e-03
1.110979e-02	4.660443e-01	2.860173e-03
1.111366e-02	4.661339e-01	2.861648e-03
1.111753e-02	4.662236e-01	2.863123e-03
1.112140e-02	4.663133e-01	2.864599e-03
1.112527e-02	4.664030e-01	2.866076e-03
1.112915e-02	4.664927e-01	2.867554e-03
1.113302e-02	4.665824e-01	2.869032e-03
1.113690e-02	4.666722e-01	2.870511e-03
1.114078e-02	4.667619e-01	2.871990e-03
1.114466e-02	4.668516e-01	2.873470e-03
1.114854e-02	4.669414e-01	2.874951e-03
1.115242e-02	4.670311e-01	2.876432e-03
1.115630e-02	4.671209e-01	2.877914e-03
1.116018e-02	4.672107e-01	2.879396e-03
1.116406e-02	4.673004e-01	2.880880e-03
1.116795e-02	4.673902e-01	2.882363e-03
1.117183e-02	4.674800e-01	2.883848e-03
1.117572e-02	4.675698e-01	2.885333e-03
1.117961e-02	4.676596e-01	2.886819e-03
1.118350e-02	4.677494e-01	2.888305e-03
1.118739e-02	4.678393e-01	2.889792e-03
1.119128e-02	4.679291e-01	2.891279e-03
1.119517e-02	4.680190e-01	2.892768e-03
1.119906e-02	4.681088e-01	2.894257e-03
1.120296e-02	4.681987e-01	2.895746e-03
1.120685e-02	4.682885e-01	2.897236e-03
1.121075e-02	4.683784e-01	2.898727e-03
1.121465e-02	4.684683e-01	2.900218e-03
1.121855e-02	4.685582e-01	2.901710e-03
1.122245e-02	4.686481e-01	2.903203e-03
1.122635e-02	4.687380e-01	2.904696e-03
1.123025e-02	4.688279e-01	2.906190e-03
1.123415e-02	4.689178e-01	2.907685e-03
1.123805e-02	4.690077e-01	2.909180e-03
1.124196e-02	4.690977e-01	2.910676e-03
1.124587e-02	4.691876e-01	2.912172e-03
1.124977e-02	4.692776e-01	2.913669e-03
1.125368e-02	4.693676e-01	2.915167e-03
1.125759e-02	4.694575e-01	2.916665e-03
1.126150e-02	4.695475e-01	2.918164e-03
1.126541e-02	4.696375e-01	2.919664e-03
1.126932e-02	4.697275e-01	2.921164e-03
1.127324e-02	4.698175e-01	2.922665e-03
1.127715e-02	4.699075e-01	2.924167e-03
1.128107e-02	4.699975e-01	2.925669e-03
1.128498e-02	4.700875e-01	2.927172e-03
1.128890e-02	4.701776e-01	2.928675e-03
1.129282e-02	4.702676e-01	2.930179e-03
1.129674e-02	4.703577e-01	2.931684e-03
1.130066e-02	4.704477e-01	2.933189e-03
1.130458e-02	4.705378e-01	2.934695e-03
1.130850e-02	4.706279e-01	2.936202e-03
1.131243e-02	4.707180e-01	2.937709e-03
1.131635e-02	4.708080e-01	2.939217e-03
1.132028e-02	4.708981e-01	2.940726e-03
1.132420e-02	4.709882e-01	2.942235e-03
1.132813e-02	4.710784e-01	2.943745e-03
1.133206e-02	4.711685e-01	2.945255e-03
1.133599e-02	4.712586e-01	2.946766e-03
1.133992e-02	4.713488e-01	2.948278e-03
1.134385e-02	4.714389e-01	2.949790e-03
1.134779e-02	4.715291e-01	2.951304e-03
1.135172e-02	4.716192e-01	2.952817e-03
1.135566e-02	4.717094e-01	2.954332e-03
1.135959e-02	4.717996e-01	2.955846e-03
1.136353e-02	4.718898e-01	2.957362e-03
1.136747e-02	4.719800e-01	2.958878e-03
1.137141e-02	4.720702e-01	2.960395e-03
1.137535e-02	4.721604e-01	2.961913e-03
1.137929e-02	4.722506e-01	2.963431e-03
1.138324e-02	4.723408e-01	2.964950e-03
1.138718e-02	4.724311e-01	2.966469e-03
1.139112e-02	4.725213e-01	2.967989e-03
1.139507e-02	4.726115e-01	2.969510e-03
1.139902e-02	4.727018e-01	2.971032e-03
1.140297e-02	4.727921e-01	2.972554e-03
1.140692e-02	4.728823e-01	2.974076e-03
1.141087e-02	4.729726e-01	2.975600e-03
1.141482e-02	4.730629e-01	2.977124e-03
1.141877e-02	4.731532e-01	2.978648e-03
1.142272e-02	4.732435e-01	2.980173e-03
1.142668e-02	4.733338e-01	2.981699e-03
1.143063e-02	4.734242e-01	2.983226e-03
1.143459e-02	4.735145e-01	2.984753e-03
1.143855e-02	4.736048e-01	2.986281e-03
1.144251e-02	4.736952e-01	2.987809e-03
1.144647e-02	4.737855e-01	2.989339e-03
1.145043e-02	4.738759e-01	2.990868e-03
1.145439e-02	4.739663e-01	2.992399e-03
1.145835e-02	4.740567e-01	2.993930e-03
1.146232e-02	4.741471e-01	2.995462e-03
1.146628e-02	4.742374e-01	2.996994e-03
1.147025e-02	4.743279e-01	2.998527e-03
1.147422e-02	4.744183e-01	3.000061e-03
1.147818e-02	4.745087e-01	3.001595e-03
1.148215e-02	4.745991e-01	3.003130e-03
1.148612e-02	4.746895e-01	3.004666e-03
1.149010e-02	4.747800e-01	3.006202e-03
1.149407e-02	4.748704e-01	3.007739e-03
1.149804e-02	4.749609e-01	3.009276e-03
1.150202e-02	4.750514e-01	3.010815e-03
1.150599e-02	4.751419e-01	3.012353e-03
1.150997e-02	4.752323e-01	3.013893e-03
1.151395e-02	4.753228e-01	3.015433e-03
1.151793e-02	4.754133e-01	3.016974e-03
1.152191e-02	4.755038e-01	3.018515e-03
1.152589e-02	4.755944e-01	3.020058e-03
1.152987e-02	4.756849e-01	3.021600e-03
1.153385e-02	4.757754e-01	3.023144e-03
1.153784e-02	4.758660e-01	3.024688e-03
1.154182e-02	4.759565e-01	3.026233e-03
1.154581e-02	4.760471e-01	3.027778e-03
1.154980e-02	4.761376e-01	3.029324e-03
1.155379e-02	4.762282e-01	3.030871e-03
1.155778e-02	4.763188e-01	3.032418e-03
1.156177e-02	4.764094e-01	3.033966e-03
1.156576e-02	4.765000e-01	3.035515e-03
1.156975e-02	4.765906e-01	3.037064e-03
1.157375e-02	4.766812e-01	3.038614e-03
1.157774e-02	4.767718e-01	3.040165e-03
1.158174e-02	4.768624e-01	3.041716e-03
1.158574e-02	4.769531e-01	3.043268e-03
1.158974e-02	4.770437e-01	3.044820e-03
1.159374e-02	4.771344e-01	3.046374e-03
1.159774e-02	4.772250e-01	3.047928e-03
1.160174e-02	4.773157e-01	3.049482e-03
1.160574e-02	4.774064e-01	3.051037e-03
1.160974e-02	4.774971e-01	3.052593e-03
1.161375e-02	4.775878e-01	3.054150e-03
1.161776e-02	4.776785e-01	3.055707e-03
1.162176e-02	4.777692e-01	3.057265e-03
1.162577e-02	4.778599e-01	3.058823e-03
1.162978e-02	4.779506e-01	3.060382e-03
1.163379e-02	4.780414e-01	3.061942e-03
1.163780e-02	4.781321e-01	3.063503e-03
1.164181e-02	4.782229e-01	3.065064e-03
1.164583e-02	4.783136e-01	3.066625e-03
1.164984e-02	4.784044e-01	3.068188e-03
1.165386e-02	4.784952e-01	3.069751e-03
1.165787e-02	4.785859e-01	3.071315e-03
1.166189e-02	4.786767e-01	3.072879e-03
1.166591e-02	4.787675e-01	3.074444e-03
1.166993e-02	4.788583e-01	3.076010e-03
1.167395e-02	4.789492e-01	3.077576e-03
1.167797e-02	4.790400e-01	3.079143e-03
1.168200e-02	4.791308e-01	3.080711e-03
1.168602e-02	4.792216e-01	3.082280e-03
1.169005e-02	4.793125e-01	3.083849e-03
1.169407e-02	4.794033e-01	3.085418e-03
1.169810e-02	4.794942e-01	3.086989e-03
1.170213e-02	4.795851e-01	3.088560e-03
1.170616e-02	4.796760e-01	3.090131e-03
1.171019e-02	4.797669e-01	3.091704e-03
1.171422e-02	4.798577e-01	3.093277e-03
1.171826e-02	4.799487e-01	3.094850e-03
1.172229e-02	4.800396e-01	3.096425e-03
1.172633e-02	4.801305e-01	3.098000e-03
1.173036e-02	4.802214e-01	3.099575e-03
1.173440e-02	4.803124e-01	3.101152e-03
1.173844e-02	4.804033e-01	3.102729e-03
1.174248e-02	4.804942e-01	3.104306e-03
1.174652e-02	4.805852e-01	3.105885e-03
1.175056e-02	4.806762e-01	3.107464e-03
1.175460e-02	4.807672e-01	3.109043e-03
1.175865e-02	4.808581e-01	3.110624e-03
1.176269e-02	4.809491e-01	3.112205e-03
1.176674e-02	4.810401e-01	3.113786e-03
1.177078e-02	4.811311e-01	3.115369e-03
1.177483e-02	4.812222e-01	3.116952e-03
1.177888e-02	4.813132e-01	3.118535e-03
1.178293e-02	4.814042e-01	3.120119e-03
1.178698e-02	4.814953e-01	3.121704e-03
1.179104e-02	4.815863e-01	3.123290e-03
1.179509e-02	4.816774e-01	3.124876e-03
1.179914e-02	4.817684e-01	3.126463e-03
1.180320e-02	4.818595e-01	3.128051e-03
1.180726e-02	4.819506e-01	3.129639e-03
1.181132e-02	4.820417e-01	3.131228e-03
1.181537e-02	4.821328e-01	3.132818e-03
1.181944e-02	4.822239e-01	3.134408e-03
1.182350e-02	4.823150e-01	3.135999e-03
1.182756e-02	4.824061e-01	3.137591e-03
1.183162e-02	4.824973e-01	3.139183e-03
1.183569e-02	4.825884e-01	3.140776e-03
1.183975e-02	4.826795e-01	3.142370e-03
1.184382e-02	4.827707e-01	3.143964e-03
1.184789e-02	4.828619e-01	3.145559e-03
1.185196e-02	4.829530e-01	3.147155e-03
1.185603e-02	4.830442e-01	3.148751e-03
1.186010e-02	4.831354e-01	3.150348e-03
1.186417e-02	4.832266e-01	3.151946e-03
1.186824e-02	4.833178e-01	3.153544e-03
1.187232e-02	4.834090e-01	3.155143e-03
1.187639e-02	4.835002e-01	3.156743e-03
1.188047e-02	4.835915e-01	3.158344e-03
1.188455e-02	4.836827e-01	3.159945e-03
1.188863e-02	4.837739e-01	3.161546e-03
1.189271e-02	4.838652e-01	3.163149e-03
1.189679e-02	4.839565e-01	3.164752e-03
1.190087e-02	4.840477e-01	3.166355e-03
1.190495e-02	4.841390e-01	3.167960e-03
1.190904e-02	4.842303e-01	3.169565e-03
1.191312e-02	4.843216e-01	3.171171e-03
1.191721e-02	4.844129e-01	3.172777e-03
1.192130e-02	4.845042e-01	3.174384e-03
1.192538e-02	4.845955e-01	3.175992e-03
1.192947e-02	4.846868e-01	3.177601e-03
1.193356e-02	4.847782e-01	3.179210e-03
1.193766e-02	4.848695e-01	3.180820e-03
1.194175e-02	4.849609e-01	3.182430e-03
1.194584e-02	4.850522e-01	3.184041e-03
1.194994e-02	4.851436e-01	3.185653e-03
1.195404e-02	4.852350e-01	3.187266e-03
1.195813e-02	4.853263e-01	3.188879e-03
1.196223e-02	4.854177e-01	3.190493e-03
1.196633e-02	4.855091e-01	3.192107e-03
1.197043e-02	4.856005e-01	3.193722e-03
1.197453e-02	4.856919e-01	3.195338e-03
1.197864e-02	4.857834e-01	3.196955e-03
1.198274e-02	4.858748e-01	3.198572e-03
1.198685e-02	4.859662e-01	3.200190e-03
1.199095e-02	4.860577e-01	3.201809e-03
1.199506e-02	4.861491e-01	3.203428e-03
1.199917e-02	4.862406e-01	3.205048e-03
1.200328e-02	4.863321e-01	3.206669e-03
1.200739e-02	4.864236e-01	3.208290e-03
1.201150e-02	4.865150e-01	3.209912e-03
1.201561e-02	4.866065e-01	3.211535e-03
1.201973e-02	4.866980e-01	3.213158e-03
1.202384e-02	4.867896e-01	3.214782e-03
1.202796e-02	4.868811e-01	3.216407e-03
1.203207e-02	4.869726e-01	3.218032e-03
1.203619e-02	4.870641e-01	3.219659e-03
1.204031e-02	4.871557e-01	3.221285e-03
1.204443e-02	4.872472e-01	3.222913e-03
1.204856e-02	4.873388e-01	3.224541e-03
1.205268e-02	4.874304e-01	3.226170e-03
1.205680e-02	4.875220e-01	3.227799e-03
1.206093e-02	4.876135e-01	3.229430e-03
1.206505e-02	4.877051e-01	3.231060e-03
1.206918e-02	4.877967e-01	3.232692e-03
1.207331e-02	4.878883e-01	3.234324e-03
1.207744e-02	4.879800e-01	3.235957e-03
1.208157e-02	4.880716e-01	3.237591e-03
1.208570e-02	4.881632e-01	3.239225e-03
1.208983e-02	4.882549e-01	3.240860e-03
1.209397e-02	4.883465e-01	3.242496e-03
1.209810e-02	4.884382e-01	3.244132e-03
1.210224e-02	4.885298e-01	3.245769e-03
1.210637e-02	4.886215e-01	3.247407e-03
1.211051e-02	4.887132e-01	3.249045e-03
1.211465e-02	4.888049e-01	3.250684e-03
1.211879e-02	4.888966e-01	3.252324e-03
1.212293e-02	4.889883e-01	3.253965e-03
1.212708e-02	4.890800e-01	3.255606e-03
1.213122e-02	4.891717e-01	3.257248e-03
1.213537e-02	4.892635e-01	3.258890e-03
1.213951e-02	4.893552e-01	3.260534e-03
1.214366e-02	4.894470e-01	3.262177e-03
1.214781e-02	4.895387e-01	3.263822e-03
1.215196e-02	4.896305e-01	3.265467e-03
1.215611e-02	4.897223e-01	3.267113e-03
1.216026e-02	4.898140e-01	3.268760e-03
1.216441e-02	4.899058e-01	3.270407e-03
1.216857e-02	4.899976e-01	3.272055e-03
1.217272e-02	4.900894e-01	3.273704e-03
1.217688e-02	4.901812e-01	3.275354e-03
1.218103e-02	4.902731e-01	3.277004e-03
1.218519e-02	4.903649e-01	3.278655e-03
1.218935e-02	4.904567e-01	3.280306e-03
1.219351e-02	4.905486e-01	3.281958e-03
1.219767e-02	4.906404e-01	3.283611e-03
1.220184e-02	4.907323e-01	3.285265e-03
1.220600e-02	4.908242e-01	3.286919e-03
1.221017e-02	4.909160e-01	3.288574e-03
1.221433e-02	4.910079e-01	3.290230e-03
1.221850e-02	4.910998e-01	3.291886e-03
1.222267e-02	4.911917e-01	3.293543e-03
1.222684e-02	4.912836e-01	3.295201e-03
1.223101e-02	4.913756e-01	3.296859e-03
1.223518e-02	4.914675e-01	3.298518e-03
1.223935e-02	4.915594e-01	3.300178e-03
1.224353e-02	4.916514e-01	3.301839e-03
1.224770e-02	4.917433e-01	3.303500e-03
1.225188e-02	4.918353e-01	3.305162e-03
1.225605e-02	4.919272e-01	3.306824e-03
1.226023e-02	4.920192e-01	3.308487e-03
1.226441e-02	4.921112e-01	3.310151e-03
1.226859e-02	4.922032e-01	3.311816e-03
1.227277e-02	4.922952e-01	3.313481e-03
1.227696e-02	4.923872e-01	3.315148e-03
1.228114e-02	4.924792e-01	3.316814e-03
1.228533e-02	4.925713e-01	3.318482e-03
1.228951e-02	4.926633e-01	3.320150e-03
1.229370e-02	4.927553e-01	3.321819e-03
1.229789e-02	4.928474e-01	3.323488e-03
1.230208e-02	4.929394e-01	3.325159e-03
1.230627e-02	4.930315e-01	3.326830e-03
1.231046e-02	4.931236e-01	3.328501e-03
1.231465e-02	4.932157e-01	3.330173e-03
1.231885e-02	4.933078e-01	3.331847e-03
1.232304e-02	4.933999e-01	3.333520e-03
1.232724e-02	4.934920e-01	3.335195e-03
1.233144e-02	4.935841e-01	3.336870e-03
1.233563e-02	4.936762e-01	3.338546e-03
1.233983e-02	4.937683e-01	3.340222e-03
1.234403e-02	4.938605e-01	3.341899e-03
1.234824e-02	4.939526e-01	3.343577e-03
1.235244e-02	4.940448e-01	3.345256e-03
1.235664e-02	4.941369e-01	3.346935e-03
1.236085e-02	4.942291e-01	3.348615e-03
1.236506e-02	4.943213e-01	3.350296e-03
1.236926e-02	4.944135e-01	3.351978e-03
1.237347e-02	4.945057e-01	3.353660e-03
1.237768e-02	4.945979e-01	3.355343e-03
1.238189e-02	4.946901e-01	3.357026e-03
1.238610e-02	4.947823e-01	3.358710e-03
1.239032e-02	4.948746e-01	3.360395e-03
1.239453e-02	4.949668e-01	3.362081e-03
1.239875e-02	4.950590e-01	3.363767e-03
1.240296e-02	4.951513e-01	3.365454e-03
1.240718e-02	4.952436e-01	3.367142e-03
1.241140e-02	4.953358e-01	3.368831e-03
1.241562e-02	4.954281e-01	3.370520e-03
1.241984e-02	4.955204e-01	3.372210e-03
1.242406e-02	4.956127e-01	3.373900e-03
1.242829e-02	4.957050e-01	3.375591e-03
1.243251e-02	4.957973e-01	3.377283e-03
1.243674e-02	4.958896e-01	3.378976e-03
1.244096e-02	4.959820e-01	3.380670e-03
1.244519e-02	4.960743e-01	3.382364e-03
1.244942e-02	4.961666e-01	3.384058e-03
1.245365e-02	4.962590e-01	3.385754e-03
1.245788e-02	4.963514e-01	3.387450e-03
1.246211e-02	4.964437e-01	3.389147e-03
1.246635e-02	4.965361e-01	3.390845e-03
1.247058e-02	4.966285e-01	3.392543e-03
1.247482e-02	4.967209e-01	3.394242e-03
1.247905e-02	4.968133e-01	3.395942e-03
1.248329e-02	4.969057e-01	3.397642e-03
1.248753e-02	4.969981e-01	3.399344e-03
1.249177e-02	4.970905e-01	3.401045e-03
1.249601e-02	4.971830e-01	3.402748e-03
1.250026e-02	4.972754e-01	3.404451e-03
1.250450e-02	4.973679e-01	3.406155e-03
1.250874e-02	4.974603e-01	3.407860e-03
1.251299e-02	4.975528e-01	3.409566e-03
1.251724e-02	4.976453e-01	3.411272e-03
1.252149e-02	4.977378e-01	3.412979e-03
1.252574e-02	4.978303e-01	3.414686e-03
1.252999e-02	4.979228e-01	3.416394e-03
1.253424e-02	4.980153e-01	3.418103e-03
1.253849e-02	4.981078e-01	3.419813e-03
1.254274e-02	4.982003e-01	3.421524e-03
1.254700e-02	4.982928e-01	3.423235e-03
1.255126e-02	4.983854e-01	3.424946e-03
1.255551e-02	4.984779e-01	3.426659e-03
1.255977e-02	4.985705e-01	3.428372e-03
1.256403e-02	4.986631e-01	3.430086e-03
1.256829e-02	4.987556e-01	3.431801e-03
1.257255e-02	4.988482e-01	3.433516e-03
1.257682e-02	4.989408e-01	3.435232e-03
1.258108e-02	4.990334e-01	3.436949e-03
1.258535e-02	4.991260e-01	3.438667e-03
1.258961e-02	4.992186e-01	3.440385e-03
1.259388e-02	4.993112e-01	3.442104e-03
1.259815e-02	4.994039e-01	3.443824e-03
1.260242e-02	4.994965e-01	3.445544e-03
1.260669e-02	4.995892e-01	3.447265e-03
1.261096e-02	4.996818e-01	3.448987e-03
1.261523e-02	4.997745e-01	3.450710e-03
1.261951e-02	4.998672e-01	3.452433e-03
1.262378e-02	4.999598e-01	3.454157e-03
1.262806e-02	5.000525e-01	3.455882e-03
1.263234e-02	5.001452e-01	3.457607e-03
1.263662e-02	5.002379e-01	3.459333e-03
1.264090e-02	5.003307e-01	3.461060e-03
1.264518e-02	5.004234e-01	3.462788e-03
1.264946e-02	5.005161e-01	3.464516e-03
1.265375e-02	5.006088e-01	3.466245e-03
1.265803e-02	5.007016e-01	3.467975e-03
1.266232e-02	5.007943e-01	3.469705e-03
1.266660e-02	5.008871e-01	3.471436e-03
1.267089e-02	5.009799e-01	3.473168e-03
1.267518e-02	5.010727e-01	3.474901e-03
1.267947e-02	5.011655e-01	3.476634e-03
1.268376e-02	5.012582e-01	3.478368e-03
1.268805e-02	5.013511e-01	3.480103e-03
1.269235e-02	5.014439e-01	3.481838e-03
1.269664e-02	5.015367e-01	3.483575e-03
1.270094e-02	5.016295e-01	3.485312e-03
1.270524e-02	5.017224e-01	3.487049e-03
1.270954e-02	5.018152e-01	3.488788e-03
1.271383e-02	5.019081e-01	3.490527e-03
1.271814e-02	5.020009e-01	3.492266e-03
1.272244e-02	5.020938e-01	3.494007e-03
1.272674e-02	5.021867e-01	3.495748e-03
1.273104e-02	5.022796e-01	3.497490e-03
1.273535e-02	5.023724e-01	3.499233e-03
1.273966e-02	5.024654e-01	3.500976e-03
1.274396e-02	5.025583e-01	3.502721e-03
1.274827e-02	5.026512e-01	3.504465e-03
1.275258e-02	5.027441e-01	3.506211e-03
1.275689e-02	5.028370e-01	3.507957e-03
1.276121e-02	5.029300e-01	3.509704e-03
1.276552e-02	5.030229e-01	3.511452e-03
1.276983e-02	5.031159e-01	3.513201e-03
1.277415e-02	5.032089e-01	3.514950e-03
1.277847e-02	5.033019e-01	3.516700e-03
1.278278e-02	5.033948e-01	3.518451e-03
1.278710e-02	5.034878e-01	3.520202e-03
1.279142e-02	5.035808e-01	3.521954e-03
1.279575e-02	5.036738e-01	3.523707e-03
1.280007e-02	5.037669e-01	3.525461e-03
1.280439e-02	5.038599e-01	3.527215e-03
1.280872e-02	5.039529e-01	3.528970e-03
1.281304e-02	5.040460e-01	3.530726e-03
1.281737e-02	5.041390e-01	3.532482e-03
1.282170e-02	5.042321e-01	3.534239e-03
1.282603e-02	5.043252e-01	3.535997e-03
1.283036e-02	5.044182e-01	3.537756e-03
1.283469e-02	5.045113e-01	3.539516e-03
1.283902e-02	5.046044e-01	3.541276e-03
1.284336e-02	5.046975e-01	3.543037e-03
1.284769e-02	5.047906e-01	3.544798e-03
1.285203e-02	5.048837e-01	3.546560e-03
1.285637e-02	5.049769e-01	3.548324e-03
1.286070e-02	5.050700e-01	3.550087e-03
1.286504e-02	5.051631e-01	3.551852e-03
1.286939e-02	5.052563e-01	3.553617e-03
1.287373e-02	5.053494e-01	3.555383e-03
1.287807e-02	5.054426e-01	3.557150e-03
1.288242e-02	5.055358e-01	3.558917e-03
1.288676e-02	5.056290e-01	3.560685e-03
1.289111e-02	5.057222e-01	3.562454e-03
1.289546e-02	5.058154e-01	3.564224e-03
1.289981e-02	5.059086e-01	3.565994e-03
1.290416e-02	5.060018e-01	3.567766e-03
1.290851e-02	5.060950e-01	3.569537e-03
1.291286e-02	5.061883e-01	3.571310e-03
1.291721e-02	5.062815e-01	3.573083e-03
1.292157e-02	5.063747e-01	3.574857e-03
1.292592e-02	5.064680e-01	3.576632e-03
1.293028e-02	5.065613e-01	3.578408e-03
1.293464e-02	5.066545e-01	3.580184e-03
1.293900e-02	5.067478e-01	3.581961e-03
1.294336e-02	5.068411e-01	3.583739e-03
1.294772e-02	5.069344e-01	3.585517e-03
1.295209e-02	5.070277e-01	3.587296e-03
1.295645e-02	5.071210e-01	3.589076e-03
1.296081e-02	5.072144e-01	3.590857e-03
1.296518e-02	5.073077e-01	3.592638e-03
1.296955e-02	5.074010e-01	3.594421e-03
1.297392e-02	5.074944e-01	3.596203e-03
1.297829e-02	5.075877e-01	3.597987e-03
1.298266e-02	5.076811e-01	3.599771e-03
1.298703e-02	5.077745e-01	3.601557e-03
1.299141e-02	5.078679e-01	3.603342e-03
1.299578e-02	5.079613e-01	3.605129e-03
1.300016e-02	5.080547e-01	3.606916e-03
1.300453e-02	5.081481e-01	3.608704e-03
1.300891e-02	5.082415e-01	3.610493e-03
1.301329e-02	5.083349e-01	3.612283e-03
1.301767e-02	5.084283e-01	3.614073e-03
1.302205e-02	5.085218e-01	3.615864e-03
1.302644e-02	5.086152e-01	3.617656e-03
1.303082e-02	5.087087e-01	3.619448e-03
1.303520e-02	5.088021e-01	3.621242e-03
1.303959e-02	5.088956e-01	3.623036e-03
1.304398e-02	5.089891e-01	3.624830e-03
1.304837e-02	5.090826e-01	3.626626e-03
1.305276e-02	5.091761e-01	3.628422e-03
1.305715e-02	5.092696e-01	3.630219e-03
1.306154e-02	5.093631e-01	3.632017e-03
1.306593e-02	5.094566e-01	3.633815e-03
1.307033e-02	5.095502e-01	3.635614e-03
1.307472e-02	5.096437e-01	3.637414e-03
1.307912e-02	5.097373e-01	3.639215e-03
1.308352e-02	5.098308e-01	3.641016e-03
1.308792e-02	5.099244e-01	3.642818e-03
1.309232e-02	5.100179e-01	3.644621e-03
1.309672e-02	5.101115e-01	3.646425e-03
1.310112e-02	5.102051e-01	3.648229e-03
1.310553e-02	5.102987e-01	3.650035e-03
1.310993e-02	5.103923e-01	3.651840e-03
1.311434e-02	5.104859e-01	3.653647e-03
1.311875e-02	5.105796e-01	3.655454e-03
1.312315e-02	5.106732e-01	3.657263e-03
1.312756e-02	5.107668e-01	3.659071e-03
1.313197e-02	5.108605e-01	3.660881e-03
1.313639e-02	5.109541e-01	3.662691e-03
1.314080e-02	5.110478e-01	3.664503e-03
1.314521e-02	5.111415e-01	3.666314e-03
1.314963e-02	5.112351e-01	3.668127e-03
1.315405e-02	5.113288e-01	3.669940e-03
1.315847e-02	5.114225e-01	3.671755e-03
1.316288e-02	5.115162e-01	3.673569e-03
1.316730e-02	5.116100e-01	3.675385e-03
1.317173e-02	5.117037e-01	3.677201e-03
1.317615e-02	5.117974e-01	3.679018e-03
1.318057e-02	5.118911e-01	3.680836e-03
1.318500e-02	5.119849e-01	3.682655e-03
1.318942e-02	5.120786e-01	3.684474e-03
1.319385e-02	5.121724e-01	3.686294e-03
1.319828e-02	5.122662e-01	3.688115e-03
1.320271e-02	5.123600e-01	3.689937e-03
1.320714e-02	5.124537e-01	3.691759e-03
1.321157e-02	5.125475e-01	3.693582e-03
1.321601e-02	5.126413e-01	3.695406e-03
1.322044e-02	5.127352e-01	3.697231e-03
1.322488e-02	5.128290e-01	3.699056e-03
1.322931e-02	5.129228e-01	3.700882e-03
1.323375e-02	5.130167e-01	3.702709e-03
1.323819e-02	5.131105e-01	3.704537e-03
1.324263e-02	5.132044e-01	3.706365e-03
1.324707e-02	5.132982e-01	3.708194e-03
1.325151e-02	5.133921e-01	3.710024e-03
1.325596e-02	5.134860e-01	3.711855e-03
1.326040e-02	5.135799e-01	3.713686e-03
1.326485e-02	5.136738e-01	3.715519e-03
1.326930e-02	5.137677e-01	3.717351e-03
1.327375e-02	5.138616e-01	3.719185e-03
1.327820e-02	5.139555e-01	3.721020e-03
1.328265e-02	5.140494e-01	3.722855e-03
1.328710e-02	5.141434e-01	3.724691e-03
1.329155e-02	5.142373e-01	3.726527e-03
1.329601e-02	5.143313e-01	3.728365e-03
1.330046e-02	5.144252e-01	3.730203e-03
1.330492e-02	5.145192e-01	3.732042e-03
1.330938e-02	5.146132e-01	3.733882e-03
1.331384e-02	5.147072e-01	3.735722e-03
1.331830e-02	5.148012e-01	3.737563e-03
1.332276e-02	5.148952e-01	3.739406e-03
1.332722e-02	5.149892e-01	3.741248e-03
1.333169e-02	5.150832e-01	3.743092e-03
1.333615e-02	5.151772e-01	3.744936e-03
1.334062e-02	5.152713e-01	3.746781e-03
1.334509e-02	5.153653e-01	3.748627e-03
1.334955e-02	5.154594e-01	3.750473e-03
1.335402e-02	5.155534e-01	3.752321e-03
1.335850e-02	5.156475e-01	3.754169e-03
1.336297e-02	5.157416e-01	3.756018e-03
1.336744e-02	5.158357e-01	3.757867e-03
1.337192e-02	5.159298e-01	3.759718e-03
1.337639e-02	5.160239e-01	3.761569e-03
1.338087e-02	5.161180e-01	3.763421e-03
1.338535e-02	5.162121e-01	3.765273e-03
1.338983e-02	5.163062e-01	3.767127e-03
1.339431e-02	5.164004e-01	3.768981e-03
1.339879e-02	5.164945e-01	3.770836e-03
1.340327e-02	5.165887e-01	3.772692e-03
1.340776e-02	5.166828e-01	3.774548e-03
1.341224e-02	5.167770e-01	3.776405e-03
1.341673e-02	5.168712e-01	3.778263e-03
1.342122e-02	5.169654e-01	3.780122e-03
1.342570e-02	5.170596e-01	3.781982e-03
1.343020e-02	5.171538e-01	3.783842e-03
1.343469e-02	5.172480e-01	3.785703e-03
1.343918e-02	5.173422e-01	3.787565e-03
1.344367e-02	5.174364e-01	3.789427e-03
1.344817e-02	5.175307e-01	3.791291e-03
1.345266e-02	5.176249e-01	3.793155e-03
1.345716e-02	5.177192e-01	3.795020e-03
1.346166e-02	5.178134e-01	3.796885e-03
1.346616e-02	5.179077e-01	3.798752e-03
1.347066e-02	5.180020e-01	3.800619e-03
1.347516e-02	5.180963e-01	3.802487e-03
1.347967e-02	5.181906e-01	3.804356e-03
1.348417e-02	5.182849e-01	3.806225e-03
1.348868e-02	5.183792e-01	3.808096e-03
1.349318e-02	5.184735e-01	3.809967e-03
1.349769e-02	5.185678e-01	3.811838e-03
1.350220e-02	5.186622e-01	3.813711e-03
1.350671e-02	5.187565e-01	3.815584e-03
1.351122e-02	5.188509e-01	3.817458e-03
1.351574e-02	5.189452e-01	3.819333e-03
1.352025e-02	5.190396e-01	3.821209e-03
1.352476e-02	5.191340e-01	3.823085e-03
1.352928e-02	5.192284e-01	3.824963e-03
1.353380e-02	5.193228e-01	3.826841e-03
1.353832e-02	5.194172e-01	3.828719e-03
1.354284e-02	5.195116e-01	3.830599e-03
1.354736e-02	5.196060e-01	3.832479e-03
1.355188e-02	5.197004e-01	3.834360e-03
1.355641e-02	5.197949e-01	3.836242e-03
1.356093e-02	5.198893e-01	3.838125e-03
1.356546e-02	5.199838e-01	3.840008e-03
1.356998e-02	5.200782e-01	3.841892e-03
1.357451e-02	5.201727e-01	3.843777e-03
1.357904e-02	5.202672e-01	3.845663e-03
1.358357e-02	5.203617e-01	3.847549e-03
1.358810e-02	5.204562e-01	3.849436e-03
1.359264e-02	5.205507e-01	3.851324e-03
1.359717e-02	5.206452e-01	3.853213e-03
1.360171e-02	5.207397e-01	3.855103e-03
1.360625e-02	5.208342e-01	3.856993e-03
1.361078e-02	5.209288e-01	3.858884e-03
1.361532e-02	5.210233e-01	3.860776e-03
1.361986e-02	5.211179e-01	3.862669e-03
1.362440e-02	5.212124e-01	3.864562e-03
1.362895e-02	5.213070e-01	3.866457e-03
1.363349e-02	5.214016e-01	3.868352e-03
1.363804e-02	5.214962e-01	3.870247e-03
1.364258e-02	5.215908e-01	3.872144e-03
1.364713e-02	5.216854e-01	3.874041e-03
1.365168e-02	5.217800e-01	3.875939e-03
1.365623e-02	5.218746e-01	3.877838e-03
1.366078e-02	5.219693e-01	3.879738e-03
1.366533e-02	5.220639e-01	3.881638e-03
1.366989e-02	5.221585e-01	3.883540e-03
1.367444e-02	5.222532e-01	3.885442e-03
1.367900e-02	5.223479e-01	3.887345e-03
1.368356e-02	5.224425e-01	3.889248e-03
1.368812e-02	5.225372e-01	3.891153e-03
1.369267e-02	5.226319e-01	3.893058e-03
1.369724e-02	5.227266e-01	3.894964e-03
1.370180e-02	5.228213e-01	3.896870e-03
1.370636e-02	5.229160e-01	3.898778e-03
1.371093e-02	5.230107e-01	3.900686e-03
1.371549e-02	5.231055e-01	3.902595e-03
1.372006e-02	5.232002e-01	3.904505e-03
1.372463e-02	5.232950e-01	3.906416e-03
1.372920e-02	5.233897e-01	3.908327e-03
1.373377e-02	5.234845e-01	3.910239e-03
1.373834e-02	5.235792e-01	3.912152e-03
1.374291e-02	5.236740e-01	3.914066e-03
1.374749e-02	5.237688e-01	3.915980e-03
1.375206e-02	5.238636e-01	3.917896e-03
1.375664e-02	5.239584e-01	3.919812e-03
1.376122e-02	5.240532e-01	3.921729e-03
1.376580e-02	5.241481e-01	3.923646e-03
1.377038e-02	5.242429e-01	3.925565e-03
1.377496e-02	5.243377e-01	3.927484e-03
1.377954e-02	5.244326e-01	3.929404e-03
1.378413e-02	5.245274e-01	3.931325e-03
1.378871e-02	5.246223e-01	3.933247e-03
1.379330e-02	5.247172e-01	3.935169e-03
1.379788e-02	5.248121e-01	3.937092e-03
1.380247e-02	5.249069e-01	3.939016e-03
1.380706e-02	5.250018e-01	3.940941e-03
1.381166e-02	5.250968e-01	3.942867e-03
1.381625e-02	5.251917e-01	3.944793e-03
1.382084e-02	5.252866e-01	3.946720e-03
1.382544e-02	5.253815e-01	3.948648e-03
1.383003e-02	5.254765e-01	3.950577e-03
1.383463e-02	5.255714e-01	3.952506e-03
1.383923e-02	5.256664e-01	3.954436e-03
1.384383e-02	5.257613e-01	3.956367e-03
1.384843e-02	5.258563e-01	3.958299e-03
1.385303e-02	5.259513e-01	3.960232e-03
1.385764e-02	5.260463e-01	3.962165e-03
1.386224e-02	5.261413e-01	3.964100e-03
1.386685e-02	5.262363e-01	3.966035e-03
1.387145e-02	5.263313e-01	3.967971e-03
1.387606e-02	5.264263e-01	3.969907e-03
1.388067e-02	5.265214e-01	3.971845e-03
1.388528e-02	5.266164e-01	3.973783e-03
1.388989e-02	5.267114e-01	3.975722e-03
1.389451e-02	5.268065e-01	3.977662e-03
1.389912e-02	5.269016e-01	3.979602e-03
1.390374e-02	5.269966e-01	3.981544e-03
1.390835e-02	5.270917e-01	3.983486e-03
1.391297e-02	5.271868e-01	3.985429e-03
1.391759e-02	5.272819e-01	3.987372e-03
1.392221e-02	5.273770e-01	3.989317e-03
1.392683e-02	5.274721e-01	3.991262e-03
1.393146e-02	5.275673e-01	3.993208e-03
1.393608e-02	5.276624e-01	3.995155e-03
1.394071e-02	5.277575e-01	3.997103e-03
1.394533e-02	5.278527e-01	3.999052e-03
1.394996e-02	5.279479e-01	4.001001e-03
1.395459e-02	5.280430e-01	4.002951e-03
1.395922e-02	5.281382e-01	4.004902e-03
1.396385e-02	5.282334e-01	4.006854e-03
1.396849e-02	5.283286e-01	4.008806e-03
1.397312e-02	5.284238e-01	4.010760e-03
1.397775e-02	5.285190e-01	4.012714e-03
1.398239e-02	5.286142e-01	4.014669e-03
1.398703e-02	5.287094e-01	4.016624e-03
1.399167e-02	5.288047e-01	4.018581e-03
1.399631e-02	5.288999e-01	4.020538e-03
1.400095e-02	5.289952e-01	4.022496e-03
1.400559e-02	5.290904e-01	4.024455e-03
1.401024e-02	5.291857e-01	4.026415e-03
1.401488e-02	5.292810e-01	4.028376e-03
1.401953e-02	5.293762e-01	4.030337e-03
1.402418e-02	5.294715e-01	4.032299e-03
1.402882e-02	5.295668e-01	4.034262e-03
1.403347e-02	5.296621e-01	4.036226e-03
1.403813e-02	5.297575e-01	4.038190e-03
1.404278e-02	5.298528e-01	4.040155e-03
1.404743e-02	5.299481e-01	4.042122e-03
1.405209e-02	5.300435e-01	4.044089e-03
1.405674e-02	5.301388e-01	4.046056e-03
1.406140e-02	5.302342e-01	4.048025e-03
1.406606e-02	5.303296e-01	4.049994e-03
1.407072e-02	5.304249e-01	4.051964e-03
1.407538e-02	5.305203e-01	4.053935e-03
1.408004e-02	5.306157e-01	4.055907e-03
1.408471e-02	5.307111e-01	4.057880e-03
1.408937e-02	5.308065e-01	4.059853e-03
1.409404e-02	5.309019e-01	4.061827e-03
1.409870e-02	5.309974e-01	4.063802e-03
1.410337e-02	5.310928e-01	4.065778e-03
1.410804e-02	5.311883e-01	4.067754e-03
1.411271e-02	5.312837e-01	4.069732e-03
1.411739e-02	5.313792e-01	4.071710e-03
1.412206e-02	5.314746e-01	4.073689e-03
1.412673e-02	5.315701e-01	4.075669e-03
1.413141e-02	5.316656e-01	4.077650e-03
1.413609e-02	5.317611e-01	4.079631e-03
1.414076e-02	5.318566e-01	4.081613e-03
1.414544e-02	5.319521e-01	4.083596e-03
1.415013e-02	5.320476e-01	4.085580e-03
1.415481e-02	5.321432e-01	4.087565e-03
1.415949e-02	5.322387e-01	4.089550e-03
1.416418e-02	5.323343e-01	4.091537e-03
1.416886e-02	5.324298e-01	4.093524e-03
1.417355e-02	5.325254e-01	4.095512e-03
1.417824e-02	5.326209e-01	4.097500e-03
1.418293e-02	5.327165e-01	4.099490e-03
1.418762e-02	5.328121e-01	4.101480e-03
1.419231e-02	5.329077e-01	4.103471e-03
1.419700e-02	5.330033e-01	4.105463e-03
1.420170e-02	5.330989e-01	4.107456e-03
1.420639e-02	5.331945e-01	4.109450e-03
1.421109e-02	5.332902e-01	4.111444e-03
1.421579e-02	5.333858e-01	4.113439e-03
1.422049e-02	5.334815e-01	4.115435e-03
1.422519e-02	5.335771e-01	4.117432e-03
1.422989e-02	5.336728e-01	4.119430e-03
1.423459e-02	5.337685e-01	4.121428e-03
1.423930e-02	5.338641e-01	4.123428e-03
1.424400e-02	5.339598e-01	4.125428e-03
1.424871e-02	5.340555e-01	4.127429e-03
1.425342e-02	5.341512e-01	4.129430e-03
1.425813e-02	5.342469e-01	4.131433e-03
1.426284e-02	5.343427e-01	4.133436e-03
1.426755e-02	5.344384e-01	4.135441e-03
1.427226e-02	5.345341e-01	4.137446e-03
1.427698e-02	5.346299e-01	4.139451e-03
1.428169e-02	5.347256e-01	4.141458e-03
1.428641e-02	5.348214e-01	4.143465e-03
1.429113e-02	5.349172e-01	4.145474e-03
1.429585e-02	5.350130e-01	4.147483e-03
1.430057e-02	5.351088e-01	4.149493e-03
1.430529e-02	5.352046e-01	4.151503e-03
1.431001e-02	5.353004e-01	4.153515e-03
1.431474e-02	5.353962e-01	4.155527e-03
1.431946e-02	5.354920e-01	4.157540e-03
1.432419e-02	5.355878e-01	4.159554e-03
1.432892e-02	5.356837e-01	4.161569e-03
1.433365e-02	5.357795e-01	4.163585e-03
1.433838e-02	5.358754e-01	4.165601e-03
1.434311e-02	5.359713e-01	4.167619e-03
1.434784e-02	5.360671e-01	4.169637e-03
1.435258e-02	5.361630e-01	4.171656e-03
1.435731e-02	5.362589e-01	4.173675e-03
1.436205e-02	5.363548e-01	4.175696e-03
1.436679e-02	5.364507e-01	4.177717e-03
1.437153e-02	5.365466e-01	4.179740e-03
1.437627e-02	5.366426e-01	4.181763e-03
1.438101e-02	5.367385e-01	4.183787e-03
1.438575e-02	5.368344e-01	4.185811e-03
1.439050e-02	5.369304e-01	4.187837e-03
1.439524e-02	5.370264e-01	4.189863e-03
1.439999e-02	5.371223e-01	4.191890e-03
1.440474e-02	5.372183e-01	4.193918e-03
1.440949e-02	5.373143e-01	4.195947e-03
1.441424e-02	5.374103e-01	4.197977e-03
1.441899e-02	5.375063e-01	4.200007e-03
1.442374e-02	5.376023e-01	4.202038e-03
1.442850e-02	5.376983e-01	4.204070e-03
1.443325e-02	5.377943e-01	4.206103e-03
1.443801e-02	5.378904e-01	4.208137e-03
1.444277e-02	5.379864e-01	4.210172e-03
1.444753e-02	5.380825e-01	4.212207e-03
1.445229e-02	5.381785e-01	4.214243e-03
1.445705e-02	5.382746e-01	4.216280e-03
1.446181e-02	5.383707e-01	4.218318e-03
1.446658e-02	5.384668e-01	4.220357e-03
1.447134e-02	5.385629e-01	4.222397e-03
1.447611e-02	5.386590e-01	4.224437e-03
1.448088e-02	5.387551e-01	4.226478e-03
1.448565e-02	5.388512e-01	4.228520e-03
1.449042e-02	5.389473e-01	4.230563e-03
1.449519e-02	5.390435e-01	4.232607e-03
1.449996e-02	5.391396e-01	4.234651e-03
1.450474e-02	5.392358e-01	4.236697e-03
1.450951e-02	5.393319e-01	4.238743e-03
1.451429e-02	5.394281e-01	4.240790e-03
1.451907e-02	5.395243e-01	4.242838e-03
1.452385e-02	5.396205e-01	4.244886e-03
1.452863e-02	5.397167e-01	4.246936e-03
1.453341e-02	5.398129e-01	4.248986e-03
1.453819e-02	5.399091e-01	4.251038e-03
1.454298e-02	5.400053e-01	4.253090e-03
1.454776e-02	5.401016e-01	4.255142e-03
1.455255e-02	5.401978e-01	4.257196e-03
1.455734e-02	5.402940e-01	4.259251e-03
1.456213e-02	5.403903e-01	4.261306e-03
1.456692e-02	5.404866e-01	4.263362e-03
1.457171e-02	5.405828e-01	4.265419e-03
1.457651e-02	5.406791e-01	4.267477e-03
1.458130e-02	5.407754e-01	4.269536e-03
1.458610e-02	5.408717e-01	4.271595e-03
1.459089e-02	5.409680e-01	4.273656e-03
1.459569e-02	5.410643e-01	4.275717e-03
1.460049e-02	5.411607e-01	4.277779e-03
1.460529e-02	5.412570e-01	4.279842e-03
1.461010e-02	5.413533e-01	4.281905e-03
1.461490e-02	5.414497e-01	4.283970e-03
1.461970e-02	5.415461e-01	4.286035e-03
1.462451e-02	5.416424e-01	4.288102e-03
1.462932e-02	5.417388e-01	4.290169e-03
1.463413e-02	5.418352e-01	4.292237e-03
1.463894e-02	5.419316e-01	4.294305e-03
1.464375e-02	5.420280e-01	4.296375e-03
1.464856e-02	5.421244e-01	4.298445e-03
1.465337e-02	5.422208e-01	4.300517e-03
1.465819e-02	5.423172e-01	4.302589e-03
1.466300e-02	5.424137e-01	4.304662e-03
1.466782e-02	5.425101e-01	4.306735e-03
1.467264e-02	5.426066e-01	4.308810e-03
1.467746e-02	5.427030e-01	4.310886e-03
1.468228e-02	5.427995e-01	4.312962e-03
1.468710e-02	5.428960e-01	4.315039e-03
1.469193e-02	5.429925e-01	4.317117e-03
1.469675e-02	5.430890e-01	4.319196e-03
1.470158e-02	5.431855e-01	4.321276e-03
1.470641e-02	5.432820e-01	4.323356e-03
1.471124e-02	5.433785e-01	4.325437e-03
1.471607e-02	5.434750e-01	4.327520e-03
1.472090e-02	5.435716e-01	4.329603e-03
1.472573e-02	5.436681e-01	4.331687e-03
1.473056e-02	5.437647e-01	4.333771e-03
1.473540e-02	5.438612e-01	4.335857e-03
1.474024e-02	5.439578e-01	4.337943e-03
1.474507e-02	5.440544e-01	4.340031e-03
1.474991e-02	5.441510e-01	4.342119e-03
1.475475e-02	5.442476e-01	4.344208e-03
1.475960e-02	5.443442e-01	4.346297e-03
1.476444e-02	5.444408e-01	4.348388e-03
1.476928e-02	5.445374e-01	4.350480e-03
1.477413e-02	5.446340e-01	4.352572e-03
1.477897e-02	5.447307e-01	4.354665e-03
1.478382e-02	5.448273e-01	4.356759e-03
1.478867e-02	5.449240e-01	4.358854e-03
1.479352e-02	5.450206e-01	4.360950e-03
1.479837e-02	5.451173e-01	4.363047e-03
1.480323e-02	5.452140e-01	4.365144e-03
1.480808e-02	5.453107e-01	4.367242e-03
1.481294e-02	5.454074e-01	4.369341e-03
1.481779e-02	5.455041e-01	4.371441e-03
1.482265e-02	5.456008e-01	4.373542e-03
1.482751e-02	5.456975e-01	4.375644e-03
1.483237e-02	5.457943e-01	4.377746e-03
1.483724e-02	5.458910e-01	4.379850e-03
1.484210e-02	5.459878e-01	4.381954e-03
1.484696e-02	5.460845e-01	4.384059e-03
1.485183e-02	5.461813e-01	4.386165e-03
1.485670e-02	5.462781e-01	4.388272e-03
1.486157e-02	5.463748e-01	4.390380e-03
1.486643e-02	5.464716e-01	4.392488e-03
1.487131e-02	5.465684e-01	4.394598e-03
1.487618e-02	5.466653e-01	4.396708e-03
1.488105e-02	5.467621e-01	4.398819e-03
1.488593e-02	5.468589e-01	4.400931e-03
1.489080e-02	5.469557e-01	4.403044e-03
1.489568e-02	5.470526e-01	4.405157e-03
1.490056e-02	5.471494e-01	4.407272e-03
1.490544e-02	5.472463e-01	4.409387e-03
1.491032e-02	5.473432e-01	4.411503e-03
1.491520e-02	5.474400e-01	4.413620e-03
1.492009e-02	5.475369e-01	4.415738e-03
1.492497e-02	5.476338e-01	4.417857e-03
1.492986e-02	5.477307e-01	4.419977e-03
1.493475e-02	5.478276e-01	4.422097e-03
1.493964e-02	5.479246e-01	4.424218e-03
1.494453e-02	5.480215e-01	4.426341e-03
1.494942e-02	5.481184e-01	4.428464e-03
1.495431e-02	5.482154e-01	4.430588e-03
1.495920e-02	5.483123e-01	4.432712e-03
1.496410e-02	5.484093e-01	4.434838e-03
1.496900e-02	5.485063e-01	4.436965e-03
1.497390e-02	5.486032e-01	4.439092e-03
1.497879e-02	5.487002e-01	4.441220e-03
1.498370e-02	5.487972e-01	4.443349e-03
1.498860e-02	5.488942e-01	4.445479e-03
1.499350e-02	5.489913e-01	4.447610e-03
1.499840e-02	5.490883e-01	4.449742e-03
1.500331e-02	5.491853e-01	4.451874e-03
1.500822e-02	5.492824e-01	4.454007e-03
1.501313e-02	5.493794e-01	4.456142e-03
1.501804e-02	5.494765e-01	4.458277e-03
1.502295e-02	5.495735e-01	4.460413e-03
1.502786e-02	5.496706e-01	4.462550e-03
1.503277e-02	5.497677e-01	4.464687e-03
1.503769e-02	5.498648e-01	4.466826e-03
1.504260e-02	5.499619e-01	4.468965e-03
1.504752e-02	5.500590e-01	4.471106e-03
1.505244e-02	5.501561e-01	4.473247e-03
1.505736e-02	5.502532e-01	4.475389e-03
1.506228e-02	5.503504e-01	4.477532e-03
1.506720e-02	5.504475e-01	4.479675e-03
1.507213e-02	5.505447e-01	4.481820e-03
1.507705e-02	5.506418e-01	4.483965e-03
1.508198e-02	5.507390e-01	4.486112e-03
1.508691e-02	5.508362e-01	4.488259e-03
1.509184e-02	5.509334e-01	4.490407e-03
1.509677e-02	5.510306e-01	4.492556e-03
1.510170e-02	5.511278e-01	4.494706e-03
1.510663e-02	5.512250e-01	4.496857e-03
1.511157e-02	5.513222e-01	4.499008e-03
1.511650e-02	5.514194e-01	4.501161e-03
1.512144e-02	5.515167e-01	4.503314e-03
1.512638e-02	5.516139e-01	4.505468e-03
1.513132e-02	5.517112e-01	4.507623e-03
1.513626e-02	5.518084e-01	4.509779e-03
1.514120e-02	5.519057e-01	4.511936e-03
1.514614e-02	5.520030e-01	4.514093e-03
1.515109e-02	5.521003e-01	4.516252e-03
1.515603e-02	5.521976e-01	4.518411e-03
1.516098e-02	5.522949e-01	4.520571e-03
1.516593e-02	5.523922e-01	4.522733e-03
1.517088e-02	5.524895e-01	4.524895e-03
1.517583e-02	5.525868e-01	4.527057e-03
1.518078e-02	5.526842e-01	4.529221e-03
1.518573e-02	5.527815e-01	4.531386e-03
1.519069e-02	5.528789e-01	4.533551e-03
1.519565e-02	5.529762e-01	4.535718e-03
1.520060e-02	5.530736e-01	4.537885e-03
1.520556e-02	5.531710e-01	4.540053e-03
1.521052e-02	5.532684e-01	4.542222e-03
1.521548e-02	5.533658e-01	4.544392e-03
1.522045e-02	5.534632e-01	4.546562e-03
1.522541e-02	5.535606e-01	4.548734e-03
1.523038e-02	5.536581e-01	4.550907e-03
1.523534e-02	5.537555e-01	4.553080e-03
1.524031e-02	5.538529e-01	4.555254e-03
1.524528e-02	5.539504e-01	4.557429e-03
1.525025e-02	5.540478e-01	4.559605e-03
1.525522e-02	5.541453e-01	4.561782e-03
1.526020e-02	5.542428e-01	4.563960e-03
1.526517e-02	5.543403e-01	4.566138e-03
1.527015e-02	5.544378e-01	4.568318e-03
1.527513e-02	5.545353e-01	4.570498e-03
1.528010e-02	5.546328e-01	4.572680e-03
1.528508e-02	5.547303e-01	4.574862e-03
1.529006e-02	5.548278e-01	4.577045e-03
1.529505e-02	5.549254e-01	4.579229e-03
1.530003e-02	5.550229e-01	4.581413e-03
1.530502e-02	5.551205e-01	4.583599e-03
1.531000e-02	5.552180e-01	4.585786e-03
1.531499e-02	5.553156e-01	4.587973e-03
1.531998e-02	5.554132e-01	4.590161e-03
1.532497e-02	5.555108e-01	4.592350e-03
1.532996e-02	5.556084e-01	4.594540e-03
1.533495e-02	5.557060e-01	4.596731e-03
1.533995e-02	5.558036e-01	4.598923e-03
1.534494e-02	5.559012e-01	4.601116e-03
1.534994e-02	5.559989e-01	4.603310e-03
1.535494e-02	5.560965e-01	4.605504e-03
1.535994e-02	5.561941e-01	4.607699e-03
1.536494e-02	5.562918e-01	4.609896e-03
1.536994e-02	5.563895e-01	4.612093e-03
1.537495e-02	5.564871e-01	4.614291e-03
1.537995e-02	5.565848e-01	4.616490e-03
1.538496e-02	5.566825e-01	4.618689e-03
1.538996e-02	5.567802e-01	4.620890e-03
1.539497e-02	5.568779e-01	4.623092e-03
1.539998e-02	5.569757e-01	4.625294e-03
1.540499e-02	5.570734e-01	4.627497e-03
1.541001e-02	5.571711e-01	4.629702e-03
1.541502e-02	5.572689e-01	4.631907e-03
1.542004e-02	5.573666e-01	4.634113e-03
1.542505e-02	5.574644e-01	4.636319e-03
1.543007e-02	5.575621e-01	4.638527e-03
1.543509e-02	5.576599e-01	4.640736e-03
1.544011e-02	5.577577e-01	4.642945e-03
1.544513e-02	5.578555e-01	4.645156e-03
1.545015e-02	5.579533e-01	4.647367e-03
1.545518e-02	5.580511e-01	4.649579e-03
1.546020e-02	5.581489e-01	4.651792e-03
1.546523e-02	5.582468e-01	4.654006e-03
1.547026e-02	5.583446e-01	4.656221e-03
1.547529e-02	5.584425e-01	4.658437e-03
1.548032e-02	5.585403e-01	4.660654e-03
1.548535e-02	5.586382e-01	4.662871e-03
1.549039e-02	5.587361e-01	4.665090e-03
1.549542e-02	5.588339e-01	4.667309e-03
1.550046e-02	5.589318e-01	4.669529e-03
1.550550e-02	5.590297e-01	4.671750e-03
1.551054e-02	5.591276e-01	4.673972e-03
1.551558e-02	5.592255e-01	4.676195e-03
1.552062e-02	5.593235e-01	4.678419e-03
1.552566e-02	5.594214e-01	4.680644e-03
1.553071e-02	5.595194e-01	4.682869e-03
1.553575e-02	5.596173e-01	4.685096e-03
1.554080e-02	5.597153e-01	4.687323e-03
1.554585e-02	5.598132e-01	4.689551e-03
1.555090e-02	5.599112e-01	4.691781e-03
1.555595e-02	5.600092e-01	4.694011e-03
1.556100e-02	5.601072e-01	4.696242e-03
1.556605e-02	5.602052e-01	4.698473e-03
1.557111e-02	5.603032e-01	4.700706e-03
1.557616e-02	5.604012e-01	4.702940e-03
1.558122e-02	5.604992e-01	4.705174e-03
1.558628e-02	5.605973e-01	4.707410e-03
1.559134e-02	5.606953e-01	4.709646e-03
1.559640e-02	5.607934e-01	4.711883e-03
1.560146e-02	5.608914e-01	4.714121e-03
1.560653e-02	5.609895e-01	4.716361e-03
1.561159e-02	5.610876e-01	4.718600e-03
1.561666e-02	5.611857e-01	4.720841e-03
1.562173e-02	5.612838e-01	4.723083e-03
1.562680e-02	5.613819e-01	4.725326e-03
1.563187e-02	5.614800e-01	4.727569e-03
1.563694e-02	5.615781e-01	4.729814e-03
1.564202e-02	5.616763e-01	4.732059e-03
1.564709e-02	5.617744e-01	4.734305e-03
1.565217e-02	5.618725e-01	4.736552e-03
1.565724e-02	5.619707e-01	4.738800e-03
1.566232e-02	5.620689e-01	4.741049e-03
1.566740e-02	5.621670e-01	4.743299e-03
1.567248e-02	5.622652e-01	4.745550e-03
1.567757e-02	5.623634e-01	4.747802e-03
1.568265e-02	5.624616e-01	4.750054e-03
1.568774e-02	5.625598e-01	4.752308e-03
1.569282e-02	5.626581e-01	4.754562e-03
1.569791e-02	5.627563e-01	4.756817e-03
1.570300e-02	5.628545e-01	4.759073e-03
1.570809e-02	5.629528e-01	4.761330e-03
1.571318e-02	5.630510e-01	4.763588e-03
1.571828e-02	5.631493e-01	4.765847e-03
1.572337e-02	5.632475e-01	4.768107e-03
1.572847e-02	5.633458e-01	4.770368e-03
1.573357e-02	5.634441e-01	4.772629e-03
1.573866e-02	5.635424e-01	4.774892e-03
1.574377e-02	5.636407e-01	4.777155e-03
1.574887e-02	5.637390e-01	4.779420e-03
1.575397e-02	5.638373e-01	4.781685e-03
1.575907e-02	5.639357e-01	4.783951e-03
1.576418e-02	5.640340e-01	4.786218e-03
1.576929e-02	5.641324e-01	4.788486e-03
1.577439e-02	5.642307e-01	4.790755e-03
1.577950e-02	5.643291e-01	4.793025e-03
1.578461e-02	5.644275e-01	4.795295e-03
1.578973e-02	5.645258e-01	4.797567e-03
1.579484e-02	5.646242e-01	4.799840e-03
1.579996e-02	5.647226e-01	4.802113e-03
1.580507e-02	5.648210e-01	4.804387e-03
1.581019e-02	5.649195e-01	4.806663e-03
1.581531e-02	5.650179e-01	4.808939e-03
1.582043e-02	5.651163e-01	4.811216e-03
1.582555e-02	5.652148e-01	4.813494e-03
1.583067e-02	5.653132e-01	4.815773e-03
1.583580e-02	5.654117e-01	4.818052e-03
1.584092e-02	5.655101e-01	4.820333e-03
1.584605e-02	5.656086e-01	4.822615e-03
1.585118e-02	5.657071e-01	4.824897e-03
1.585631e-02	5.658056e-01	4.827181e-03
1.586144e-02	5.659041e-01	4.829465e-03
1.586657e-02	5.660026e-01	4.831751e-03
1.587170e-02	5.661011e-01	4.834037e-03
1.587684e-02	5.661997e-01	4.836324e-03
1.588198e-02	5.662982e-01	4.838612e-03
1.588711e-02	5.663968e-01	4.840901e-03
1.589225e-02	5.664953e-01	4.843191e-03
1.589739e-02	5.665939e-01	4.845482e-03
1.590253e-02	5.666924e-01	4.847773e-03
1.590768e-02	5.667910e-01	4.850066e-03
1.591282e-02	5.668896e-01	4.852359e-03
1.591797e-02	5.669882e-01	4.854654e-03
1.592312e-02	5.670868e-01	4.856949e-03
1.592826e-02	5.671854e-01	4.859246e-03
1.593341e-02	5.672841e-01	4.861543e-03
1.593856e-02	5.673827e-01	4.863841e-03
1.594372e-02	5.674813e-01	4.866140e-03
1.594887e-02	5.675800e-01	4.868440e-03
1.595403e-02	5.676787e-01	4.870741e-03
1.595918e-02	5.677773e-01	4.873043e-03
1.596434e-02	5.678760e-01	4.875346e-03
1.596950e-02	5.679747e-01	4.877649e-03
1.597466e-02	5.680734e-01	4.879954e-03
1.597982e-02	5.681721e-01	4.882259e-03
1.598499e-02	5.682708e-01	4.884566e-03
1.599015e-02	5.683695e-01	4.886873e-03
1.599532e-02	5.684682e-01	4.889181e-03
1.600048e-02	5.685670e-01	4.891491e-03
1.600565e-02	5.686657e-01	4.893801e-03
1.601082e-02	5.687645e-01	4.896112e-03
1.601599e-02	5.688632e-01	4.898424e-03
1.602117e-02	5.689620e-01	4.900737e-03
1.602634e-02	5.690608e-01	4.903050e-03
1.603152e-02	5.691596e-01	4.905365e-03
1.603669e-02	5.692584e-01	4.907681e-03
1.604187e-02	5.693572e-01	4.909998e-03
1.604705e-02	5.694560e-01	4.912315e-03
1.605223e-02	5.695548e-01	4.914634e-03
1.605741e-02	5.696537e-01	4.916953e-03
1.606260e-02	5.697525e-01	4.919273e-03
1.606778e-02	5.698514e-01	4.921594e-03
1.607297e-02	5.699502e-01	4.923917e-03
1.607816e-02	5.700491e-01	4.926240e-03
1.608335e-02	5.701480e-01	4.928564e-03
1.608854e-02	5.702469e-01	4.930889e-03
1.609373e-02	5.703457e-01	4.933215e-03
1.609892e-02	5.704446e-01	4.935541e-03
1.610412e-02	5.705436e-01	4.937869e-03
1.610931e-02	5.706425e-01	4.940198e-03
1.611451e-02	5.707414e-01	4.942527e-03
1.611971e-02	5.708403e-01	4.944858e-03
1.612491e-02	5.709393e-01	4.947189e-03
1.613011e-02	5.710382e-01	4.949522e-03
1.613531e-02	5.711372e-01	4.951855e-03
1.614052e-02	5.712362e-01	4.954189e-03
1.614572e-02	5.713352e-01	4.956525e-03
1.615093e-02	5.714342e-01	4.958861e-03
1.615614e-02	5.715332e-01	4.961198e-03
1.616135e-02	5.716322e-01	4.963536e-03
1.616656e-02	5.717312e-01	4.965875e-03
1.617177e-02	5.718302e-01	4.968215e-03
1.617698e-02	5.719292e-01	4.970555e-03
1.618220e-02	5.720283e-01	4.972897e-03
1.618741e-02	5.721273e-01	4.975240e-03
1.619263e-02	5.722264e-01	4.977583e-03
1.619785e-02	5.723255e-01	4.979928e-03
1.620307e-02	5.724245e-01	4.982273e-03
1.620829e-02	5.725236e-01	4.984620e-03
1.621351e-02	5.726227e-01	4.986967e-03
1.621874e-02	5.727218e-01	4.989316e-03
1.622397e-02	5.728209e-01	4.991665e-03
1.622919e-02	5.729200e-01	4.994015e-03
1.623442e-02	5.730192e-01	4.996366e-03
1.623965e-02	5.731183e-01	4.998718e-03
1.624488e-02	5.732175e-01	5.001071e-03
1.625011e-02	5.733166e-01	5.003425e-03
1.625535e-02	5.734158e-01	5.005780e-03
1.626058e-02	5.735149e-01	5.008136e-03
1.626582e-02	5.736141e-01	5.010492e-03
1.627106e-02	5.737133e-01	5.012850e-03
1.627630e-02	5.738125e-01	5.015209e-03
1.628154e-02	5.739117e-01	5.017568e-03
1.628678e-02	5.740109e-01	5.019929e-03
1.629203e-02	5.741102e-01	5.022290e-03
1.629727e-02	5.742094e-01	5.024653e-03
1.630252e-02	5.743086e-01	5.027016e-03
1.630776e-02	5.744079e-01	5.029380e-03
1.631301e-02	5.745072e-01	5.031745e-03
1.631826e-02	5.746064e-01	5.034112e-03
1.632352e-02	5.747057e-01	5.036479e-03
1.632877e-02	5.748050e-01	5.038847e-03
1.633402e-02	5.749043e-01	5.041216e-03
1.633928e-02	5.750036e-01	5.043586e-03
1.634454e-02	5.751029e-01	5.045957e-03
1.634980e-02	5.752022e-01	5.048328e-03
1.635506e-02	5.753015e-01	5.050701e-03
1.636032e-02	5.754009e-01	5.053075e-03
1.636558e-02	5.755002e-01	5.055449e-03
1.637084e-02	5.755996e-01	5.057825e-03
1.637611e-02	5.756989e-01	5.060202e-03
1.638138e-02	5.757983e-01	5.062579e-03
1.638665e-02	5.758977e-01	5.064958e-03
1.639191e-02	5.759971e-01	5.067337e-03
1.639719e-02	5.760965e-01	5.069717e-03
1.640246e-02	5.761959e-01	5.072099e-03
1.640773e-02	5.762953e-01	5.074481e-03
1.641301e-02	5.763947e-01	5.076864e-03
1.641828e-02	5.764942e-01	5.079248e-03
1.642356e-02	5.765936e-01	5.081633e-03
1.642884e-02	5.766931e-01	5.084019e-03
1.643412e-02	5.767925e-01	5.086406e-03
1.643940e-02	5.768920e-01	5.088794e-03
1.644469e-02	5.769915e-01	5.091183e-03
1.644997e-02	5.770910e-01	5.093573e-03
1.645526e-02	5.771905e-01	5.095964e-03
1.646055e-02	5.772900e-01	5.098356e-03
1.646584e-02	5.773895e-01	5.100748e-03
1.647113e-02	5.774890e-01	5.103142e-03
1.647642e-02	5.775885e-01	5.105537e-03
1.648171e-02	5.776881e-01	5.107932e-03
1.648701e-02	5.777876e-01	5.110329e-03
1.649230e-02	5.778872e-01	5.112726e-03
1.649760e-02	5.779867e-01	5.115125e-03
1.650290e-02	5.780863e-01	5.117524e-03
1.650820e-02	5.781859e-01	5.119924e-03
1.651350e-02	5.782855e-01	5.122326e-03
1.651880e-02	5.783851e-01	5.124728e-03
1.652411e-02	5.784847e-01	5.127131e-03
1.652941e-02	5.785843e-01	5.129535e-03
1.653472e-02	5.786839e-01	5.131941e-03
1.654003e-02	5.787836e-01	5.134347e-03
1.654534e-02	5.788832e-01	5.136754e-03
1.655065e-02	5.789829e-01	5.139162e-03
1.655596e-02	5.790825e-01	5.141571e-03
1.656127e-02	5.791822e-01	5.143981e-03
1.656659e-02	5.792819e-01	5.146391e-03
1.657191e-02	5.793816e-01	5.148803e-03
1.657722e-02	5.794813e-01	5.151216e-03
1.658254e-02	5.795810e-01	5.153630e-03
1.658786e-02	5.796807e-01	5.156045e-03
1.659319e-02	5.797804e-01	5.158460e-03
1.659851e-02	5.798801e-01	5.160877e-03
1.660384e-02	5.799799e-01	5.163295e-03
1.660916e-02	5.800796e-01	5.165713e-03
1.661449e-02	5.801794e-01	5.168133e-03
1.661982e-02	5.802791e-01	5.170553e-03
1.662515e-02	5.803789e-01	5.172975e-03
1.663048e-02	5.804787e-01	5.175397e-03
1.663581e-02	5.805785e-01	5.177820e-03
1.664115e-02	5.806783e-01	5.180245e-03
1.664649e-02	5.807781e-01	5.182670e-03
1.665182e-02	5.808779e-01	5.185096e-03
1.665716e-02	5.809778e-01	5.187523e-03
1.666250e-02	5.810776e-01	5.189952e-03
1.666784e-02	5.811774e-01	5.192381e-03
1.667319e-02	5.812773e-01	5.194811e-03
1.667853e-02	5.813772e-01	5.197242e-03
1.668388e-02	5.814770e-01	5.199674e-03
1.668923e-02	5.815769e-01	5.202107e-03
1.669457e-02	5.816768e-01	5.204541e-03
1.669992e-02	5.817767e-01	5.206976e-03
1.670528e-02	5.818766e-01	5.209412e-03
1.671063e-02	5.819765e-01	5.211849e-03
1.671598e-02	5.820764e-01	5.214287e-03
1.672134e-02	5.821764e-01	5.216726e-03
1.672670e-02	5.822763e-01	5.219166e-03
1.673205e-02	5.823763e-01	5.221606e-03
1.673741e-02	5.824762e-01	5.224048e-03
1.674278e-02	5.825762e-01	5.226491e-03
1.674814e-02	5.826762e-01	5.228934e-03
1.675350e-02	5.827762e-01	5.231379e-03
1.675887e-02	5.828762e-01	5.233825e-03
1.676423e-02	5.829762e-01	5.236271e-03
1.676960e-02	5.830762e-01	5.238719e-03
1.677497e-02	5.831762e-01	5.241167e-03
1.678034e-02	5.832762e-01	5.243617e-03
1.678572e-02	5.833763e-01	5.246068e-03
1.679109e-02	5.834763e-01	5.248519e-03
1.679646e-02	5.835764e-01	5.250971e-03
1.680184e-02	5.836764e-01	5.253425e-03
1.680722e-02	5.837765e-01	5.255879e-03
1.681260e-02	5.838766e-01	5.258335e-03
1.681798e-02	5.839767e-01	5.260791e-03
1.682336e-02	5.840768e-01	5.263248e-03
1.682875e-02	5.841769e-01	5.265707e-03
1.683413e-02	5.842770e-01	5.268166e-03
1.683952e-02	5.843771e-01	5.270626e-03
1.684491e-02	5.844773e-01	5.273087e-03
1.685029e-02	5.845774e-01	5.275549e-03
1.685569e-02	5.846775e-01	5.278013e-03
1.686108e-02	5.847777e-01	5.280477e-03
1.686647e-02	5.848779e-01	5.282942e-03
1.687187e-02	5.849781e-01	5.285408e-03
1.687726e-02	5.850782e-01	5.287875e-03
1.688266e-02	5.851784e-01	5.290343e-03
1.688806e-02	5.852786e-01	5.292812e-03
1.689346e-02	5.853789e-01	5.295282e-03
1.689886e-02	5.854791e-01	5.297753e-03
1.690427e-02	5.855793e-01	5.300225e-03
1.690967e-02	5.856796e-01	5.302698e-03
1.691508e-02	5.857798e-01	5.305172e-03
1.692048e-02	5.858801e-01	5.307647e-03
1.692589e-02	5.859803e-01	5.310123e-03
1.693130e-02	5.860806e-01	5.312600e-03
1.693671e-02	5.861809e-01	5.315078e-03
1.694213e-02	5.862812e-01	5.317557e-03
1.694754e-02	5.863815e-01	5.320036e-03
1.695296e-02	5.864818e-01	5.322517e-03
1.695838e-02	5.865821e-01	5.324999e-03
1.696380e-02	5.866824e-01	5.327482e-03
1.696922e-02	5.867828e-01	5.329966e-03
1.697464e-02	5.868831e-01	5.332450e-03
1.698006e-02	5.869835e-01	5.334936e-03
1.698548e-02	5.870838e-01	5.337423e-03
1.699091e-02	5.871842e-01	5.339911e-03
1.699634e-02	5.872846e-01	5.342399e-03
1.700177e-02	5.873850e-01	5.344889e-03
1.700720e-02	5.874854e-01	5.347380e-03
1.701263e-02	5.875858e-01	5.349871e-03
1.701806e-02	5.876862e-01	5.352364e-03
1.702350e-02	5.877866e-01	5.354858e-03
1.702893e-02	5.878871e-01	5.357352e-03
1.703437e-02	5.879875e-01	5.359848e-03
1.703981e-02	5.880880e-01	5.362345e-03
1.704525e-02	5.881884e-01	5.364842e-03
1.705069e-02	5.882889e-01	5.367341e-03
1.705613e-02	5.883894e-01	5.369840e-03
1.706158e-02	5.884899e-01	5.372341e-03
1.706702e-02	5.885903e-01	5.374843e-03
1.707247e-02	5.886909e-01	5.377345e-03
1.707792e-02	5.887914e-01	5.379849e-03
1.708337e-02	5.888919e-01	5.382353e-03
1.708882e-02	5.889924e-01	5.384859e-03
1.709427e-02	5.890930e-01	5.387365e-03
1.709973e-02	5.891935e-01	5.389873e-03
1.710518e-02	5.892941e-01	5.392381e-03
1.711064e-02	5.893946e-01	5.394891e-03
1.711610e-02	5.894952e-01	5.397401e-03
1.712156e-02	5.895958e-01	5.399913e-03
1.712702e-02	5.896964e-01	5.402425e-03
1.713248e-02	5.897970e-01	5.404939e-03
1.713795e-02	5.898976e-01	5.407453e-03
1.714341e-02	5.899982e-01	5.409969e-03
1.714888e-02	5.900988e-01	5.412485e-03
1.715435e-02	5.901995e-01	5.415003e-03
1.715982e-02	5.903001e-01	5.417521e-03
1.716529e-02	5.904008e-01	5.420040e-03
1.717076e-02	5.905014e-01	5.422561e-03
1.717624e-02	5.906021e-01	5.425082e-03
1.718171e-02	5.907028e-01	5.427605e-03
1.718719e-02	5.908035e-01	5.430128e-03
1.719267e-02	5.909042e-01	5.432653e-03
1.719815e-02	5.910049e-01	5.435178e-03
1.720363e-02	5.911056e-01	5.437705e-03
1.720911e-02	5.912063e-01	5.440232e-03
1.721460e-02	5.913071e-01	5.442760e-03
1.722008e-02	5.914078e-01	5.445290e-03
1.722557e-02	5.915085e-01	5.447820e-03
1.723106e-02	5.916093e-01	5.450352e-03
1.723655e-02	5.917101e-01	5.452884e-03
1.724204e-02	5.918109e-01	5.455418e-03
1.724753e-02	5.919116e-01	5.457952e-03
1.725302e-02	5.920124e-01	5.460488e-03
1.725852e-02	5.921132e-01	5.463024e-03
1.726402e-02	5.922141e-01	5.465562e-03
1.726952e-02	5.923149e-01	5.468100e-03
1.727502e-02	5.924157e-01	5.470639e-03
1.728052e-02	5.925165e-01	5.473180e-03
1.728602e-02	5.926174e-01	5.475721e-03
1.729152e-02	5.927183e-01	5.478264e-03
1.729703e-02	5.928191e-01	5.480807e-03
1.730254e-02	5.929200e-01	5.483352e-03
1.730804e-02	5.930209e-01	5.485897e-03
1.731355e-02	5.931218e-01	5.488444e-03
1.731907e-02	5.932227e-01	5.490991e-03
1.732458e-02	5.933236e-01	5.493540e-03
1.733009e-02	5.934245e-01	5.496089e-03
1.733561e-02	5.935254e-01	5.498640e-03
1.734113e-02	5.936264e-01	5.501192e-03
1.734664e-02	5.937273e-01	5.503744e-03
1.735216e-02	5.938283e-01	5.506298e-03
1.735769e-02	5.939292e-01	5.508852e-03
1.736321e-02	5.940302e-01	5.511408e-03
1.736873e-02	5.941312e-01	5.513964e-03
1.737426e-02	5.942322e-01	5.516522e-03
1.737979e-02	5.943332e-01	5.519081e-03
1.738531e-02	5.944342e-01	5.521640e-03
1.739084e-02	5.945352e-01	5.524201e-03
1.739638e-02	5.946362e-01	5.526763e-03
1.740191e-02	5.947373e-01	5.529325e-03
1.740744e-02	5.948383e-01	5.531889e-03
1.741298e-02	5.949393e-01	5.534454e-03
1.741852e-02	5.950404e-01	5.537019e-03
1.742405e-02	5.951415e-01	5.539586e-03
1.742959e-02	5.952426e-01	5.542154e-03
1.743514e-02	5.953436e-01	5.544722e-03
1.744068e-02	5.954447e-01	5.547292e-03
1.744622e-02	5.955458e-01	5.549863e-03
1.745177e-02	5.956470e-01	5.552435e-03
1.745732e-02	5.957481e-01	5.555008e-03
1.746287e-02	5.958492e-01	5.557581e-03
1.746842e-02	5.959504e-01	5.560156e-03
1.747397e-02	5.960515e-01	5.562732e-03
1.747952e-02	5.961527e-01	5.565309e-03
1.748507e-02	5.962538e-01	5.567887e-03
1.749063e-02	5.963550e-01	5.570466e-03
1.749619e-02	5.964562e-01	5.573046e-03
1.750175e-02	5.965574e-01	5.575627e-03
1.750731e-02	5.966586e-01	5.578208e-03
1.751287e-02	5.967598e-01	5.580791e-03
1.751843e-02	5.968610e-01	5.583375e-03
1.752400e-02	5.969622e-01	5.585960e-03
1.752956e-02	5.970635e-01	5.588547e-03
1.753513e-02	5.971647e-01	5.591134e-03
1.754070e-02	5.972660e-01	5.593722e-03
1.754627e-02	5.973672e-01	5.596311e-03
1.755184e-02	5.974685e-01	5.598901e-03
1.755741e-02	5.975698e-01	5.601492e-03
1.756299e-02	5.976711e-01	5.604084e-03
1.756857e-02	5.977724e-01	5.606677e-03
1.757414e-02	5.978737e-01	5.609272e-03
1.757972e-02	5.979750e-01	5.611867e-03
1.758530e-02	5.980763e-01	5.614463e-03
1.759089e-02	5.981777e-01	5.617060e-03
1.759647e-02	5.982790e-01	5.619659e-03
1.760205e-02	5.983804e-01	5.622258e-03
1.760764e-02	5.984817e-01	5.624858e-03
1.761323e-02	5.985831e-01	5.627460e-03
1.761882e-02	5.986845e-01	5.630062e-03
1.762441e-02	5.987859e-01	5.632666e-03
1.763000e-02	5.988873e-01	5.635270e-03
1.763559e-02	5.989887e-01	5.637876e-03
1.764119e-02	5.990901e-01	5.640482e-03
1.764678e-02	5.991915e-01	5.643090e-03
1.765238e-02	5.992930e-01	5.645698e-03
1.765798e-02	5.993944e-01	5.648308e-03
1.766358e-02	5.994959e-01	5.650918e-03
1.766919e-02	5.995973e-01	5.653530e-03
1.767479e-02	5.996988e-01	5.656143e-03
1.768039e-02	5.998003e-01	5.658756e-03
1.768600e-02	5.999017e-01	5.661371e-03
1.769161e-02	6.000032e-01	5.663987e-03
1.769722e-02	6.001047e-01	5.666604e-03
1.770283e-02	6.002063e-01	5.669222e-03
1.770844e-02	6.003078e-01	5.671840e-03
1.771406e-02	6.004093e-01	5.674460e-03
1.771967e-02	6.005108e-01	5.677081e-03
1.772529e-02	6.006124e-01	5.679703e-03
1.773091e-02	6.007140e-01	5.682326e-03
1.773653e-02	6.008155e-01	5.684950e-03
1.774215e-02	6.009171e-01	5.687575e-03
1.774777e-02	6.010187e-01	5.690201e-03
1.775340e-02	6.011203e-01	5.692829e-03
1.775902e-02	6.012219e-01	5.695457e-03
1.776465e-02	6.013235e-01	5.698086e-03
1.777028e-02	6.014251e-01	5.700716e-03
1.777591e-02	6.015267e-01	5.703348e-03
1.778154e-02	6.016284e-01	5.705980e-03
1.778717e-02	6.017300e-01	5.708613e-03
1.779281e-02	6.018317e-01	5.711248e-03
1.779844e-02	6.019333e-01	5.713883e-03
1.780408e-02	6.020350e-01	5.716519e-03
1.780972e-02	6.021367e-01	5.719157e-03
1.781536e-02	6.022384e-01	5.721796e-03
1.782100e-02	6.023401e-01	5.724435e-03
1.782664e-02	6.024418e-01	5.727076e-03
1.783229e-02	6.025435e-01	5.729717e-03
1.783793e-02	6.026452e-01	5.732360e-03
1.784358e-02	6.027470e-01	5.735004e-03
1.784923e-02	6.028487e-01	5.737649e-03
1.785488e-02	6.029505e-01	5.740294e-03
1.786053e-02	6.030522e-01	5.742941e-03
1.786619e-02	6.031540e-01	5.745589e-03
1.787184e-02	6.032558e-01	5.748238e-03
1.787750e-02	6.033576e-01	5.750888e-03
1.788316e-02	6.034594e-01	5.753539e-03
1.788882e-02	6.035612e-01	5.756191e-03
1.789448e-02	6.036630e-01	5.758844e-03
1.790014e-02	6.037648e-01	5.761499e-03
1.790580e-02	6.038667e-01	5.764154e-03
1.791147e-02	6.039685e-01	5.766810e-03
1.791713e-02	6.040703e-01	5.769467e-03
1.792280e-02	6.041722e-01	5.772126e-03
1.792847e-02	6.042741e-01	5.774785e-03
1.793414e-02	6.043760e-01	5.777445e-03
1.793982e-02	6.044778e-01	5.780107e-03
1.794549e-02	6.045797e-01	5.782769e-03
1.795117e-02	6.046816e-01	5.785433e-03
1.795684e-02	6.047836e-01	5.788098e-03
1.796252e-02	6.048855e-01	5.790763e-03
1.796820e-02	6.049874e-01	5.793430e-03
1.797388e-02	6.050893e-01	5.796098e-03
1.797957e-02	6.051913e-01	5.798767e-03
1.798525e-02	6.052933e-01	5.801437e-03
1.799094e-02	6.053952e-01	5.804107e-03
1.799662e-02	6.054972e-01	5.806779e-03
1.800231e-02	6.055992e-01	5.809452e-03
1.800800e-02	6.057012e-01	5.812126e-03
1.801369e-02	6.058032e-01	5.814802e-03
1.801939e-02	6.059052e-01	5.817478e-03
1.802508e-02	6.060072e-01	5.820155e-03
1.803078e-02	6.061092e-01	5.822833e-03
1.803648e-02	6.062113e-01	5.825513e-03
1.804217e-02	6.063133e-01	5.828193e-03
1.804788e-02	6.064154e-01	5.830874e-03
1.805358e-02	6.065175e-01	5.833557e-03
1.805928e-02	6.066195e-01	5.836240e-03
1.806499e-02	6.067216e-01	5.838925e-03
1.807069e-02	6.068237e-01	5.841611e-03
1.807640e-02	6.069258e-01	5.844297e-03
1.808211e-02	6.070279e-01	5.846985e-03
1.808782e-02	6.071300e-01	5.849674e-03
1.809353e-02	6.072322e-01	5.852364e-03
1.809925e-02	6.073343e-01	5.855055e-03
1.810496e-02	6.074364e-01	5.857747e-03
1.811068e-02	6.075386e-01	5.860440e-03
1.811640e-02	6.076408e-01	5.863134e-03
1.812212e-02	6.077429e-01	5.865829e-03
1.812784e-02	6.078451e-01	5.868525e-03
1.813356e-02	6.079473e-01	5.871223e-03
1.813929e-02	6.080495e-01	5.873921e-03
1.814501e-02	6.081517e-01	5.876620e-03
1.815074e-02	6.082539e-01	5.879321e-03
1.815647e-02	6.083562e-01	5.882022e-03
1.816220e-02	6.084584e-01	5.884725e-03
1.816793e-02	6.085606e-01	5.887428e-03
1.817366e-02	6.086629e-01	5.890133e-03
1.817940e-02	6.087652e-01	5.892839e-03
1.818513e-02	6.088674e-01	5.895546e-03
1.819087e-02	6.089697e-01	5.898254e-03
1.819661e-02	6.090720e-01	5.900963e-03
1.820235e-02	6.091743e-01	5.903673e-03
1.820809e-02	6.092766e-01	5.906384e-03
1.821384e-02	6.093789e-01	5.909096e-03
1.821958e-02	6.094812e-01	5.911809e-03
1.822533e-02	6.095836e-01	5.914523e-03
1.823108e-02	6.096859e-01	5.917239e-03
1.823683e-02	6.097883e-01	5.919955e-03
1.824258e-02	6.098906e-01	5.922673e-03
1.824833e-02	6.099930e-01	5.925391e-03
1.825408e-02	6.100954e-01	5.928111e-03
1.825984e-02	6.101978e-01	5.930831e-03
1.826560e-02	6.103002e-01	5.933553e-03
1.827136e-02	6.104026e-01	5.936276e-03
1.827712e-02	6.105050e-01	5.939000e-03
1.828288e-02	6.106074e-01	5.941725e-03
1.828864e-02	6.107098e-01	5.944451e-03
1.829440e-02	6.108123e-01	5.947178e-03
1.830017e-02	6.109147e-01	5.949906e-03
1.830594e-02	6.110172e-01	5.952635e-03
1.831171e-02	6.111196e-01	5.955365e-03
1.831748e-02	6.112221e-01	5.958097e-03
1.832325e-02	6.113246e-01	5.960829e-03
1.832902e-02	6.114271e-01	5.963563e-03
1.833480e-02	6.115296e-01	5.966297e-03
1.834057e-02	6.116321e-01	5.969033e-03
1.834635e-02	6.117346e-01	5.971770e-03
1.835213e-02	6.118372e-01	5.974507e-03
1.835791e-02	6.119397e-01	5.977246e-03
1.836370e-02	6.120423e-01	5.979986e-03
1.836948e-02	6.121448e-01	5.982727e-03
1.837527e-02	6.122474e-01	5.985469e-03
1.838105e-02	6.123500e-01	5.988213e-03
1.838684e-02	6.124525e-01	5.990957e-03
1.839263e-02	6.125551e-01	5.993702e-03
1.839842e-02	6.126577e-01	5.996448e-03
1.840421e-02	6.127604e-01	5.999196e-03
1.841001e-02	6.128630e-01	6.001944e-03
1.841581e-02	6.129656e-01	6.004694e-03
1.842160e-02	6.130682e-01	6.007445e-03
1.842740e-02	6.131709e-01	6.010197e-03
1.843320e-02	6.132735e-01	6.012949e-03
1.843900e-02	6.133762e-01	6.015703e-03
1.844481e-02	6.134789e-01	6.018458e-03
1.845061e-02	6.135816e-01	6.021214e-03
1.845642e-02	6.136843e-01	6.023972e-03
1.846223e-02	6.137870e-01	6.026730e-03
1.846804e-02	6.138897e-01	6.029489e-03
1.847385e-02	6.139924e-01	6.032250e-03
1.847966e-02	6.140951e-01	6.035011e-03
1.848547e-02	6.141979e-01	6.037774e-03
1.849129e-02	6.143006e-01	6.040537e-03
1.849711e-02	6.144034e-01	6.043302e-03
1.850292e-02	6.145061e-01	6.046068e-03
1.850874e-02	6.146089e-01	6.048835e-03
1.851457e-02	6.147117e-01	6.051603e-03
1.852039e-02	6.148145e-01	6.054372e-03
1.852621e-02	6.149173e-01	6.057142e-03
1.853204e-02	6.150201e-01	6.059913e-03
1.853787e-02	6.151229e-01	6.062686e-03
1.854370e-02	6.152257e-01	6.065459e-03
1.854953e-02	6.153286e-01	6.068233e-03
1.855536e-02	6.154314e-01	6.071009e-03
1.856119e-02	6.155343e-01	6.073786e-03
1.856703e-02	6.156371e-01	6.076563e-03
1.857286e-02	6.157400e-01	6.079342e-03
1.857870e-02	6.158429e-01	6.082122e-03
1.858454e-02	6.159458e-01	6.084903e-03
1.859038e-02	6.160487e-01	6.087685e-03
1.859623e-02	6.161516e-01	6.090469e-03
1.860207e-02	6.162545e-01	6.093253e-03
1.860792e-02	6.163574e-01	6.096038e-03
1.861376e-02	6.164603e-01	6.098825e-03
1.861961e-02	6.165633e-01	6.101612e-03
1.862546e-02	6.166662e-01	6.104401e-03
1.863131e-02	6.167692e-01	6.107191e-03
1.863717e-02	6.168722e-01	6.109981e-03
1.864302e-02	6.169752e-01	6.112773e-03
1.864888e-02	6.170781e-01	6.115566e-03
1.865474e-02	6.171811e-01	6.118361e-03
1.866060e-02	6.172841e-01	6.121156e-03
1.866646e-02	6.173872e-01	6.123952e-03
1.867232e-02	6.174902e-01	6.126749e-03
1.867818e-02	6.175932e-01	6.129548e-03
1.868405e-02	6.176963e-01	6.132347e-03
1.868991e-02	6.177993e-01	6.135148e-03
1.869578e-02	6.179024e-01	6.137950e-03
1.870165e-02	6.180054e-01	6.140753e-03
1.870752e-02	6.181085e-01	6.143557e-03
1.871340e-02	6.182116e-01	6.146362e-03
1.871927e-02	6.183147e-01	6.149168e-03
1.872515e-02	6.184178e-01	6.151975e-03
1.873103e-02	6.185209e-01	6.154783e-03
1.873690e-02	6.186241e-01	6.157593e-03
1.874278e-02	6.187272e-01	6.160403e-03
1.874867e-02	6.188303e-01	6.163215e-03
1.875455e-02	6.189335e-01	6.166028e-03
1.876044e-02	6.190366e-01	6.168842e-03
1.876632e-02	6.191398e-01	6.171657e-03
1.877221e-02	6.192430e-01	6.174473e-03
1.877810e-02	6.193462e-01	6.177290e-03
1.878399e-02	6.194494e-01	6.180108e-03
1.878988e-02	6.195526e-01	6.182927e-03
1.879578e-02	6.196558e-01	6.185748e-03
1.880167e-02	6.197590e-01	6.188569e-03
1.880757e-02	6.198622e-01	6.191392e-03
1.881347e-02	6.199655e-01	6.194216e-03
1.881937e-02	6.200687e-01	6.197041e-03
1.882527e-02	6.201720e-01	6.199866e-03
1.883118e-02	6.202753e-01	6.202694e-03
1.883708e-02	6.203785e-01	6.205522e-03
1.884299e-02	6.204818e-01	6.208351e-03
1.884890e-02	6.205851e-01	6.211181e-03
1.885480e-02	6.206884e-01	6.214013e-03
1.886072e-02	6.207917e-01	6.216845e-03
1.886663e-02	6.208951e-01	6.219679e-03
1.887254e-02	6.209984e-01	6.222514e-03
1.887846e-02	6.211017e-01	6.225350e-03
1.888438e-02	6.212051e-01	6.228187e-03
1.889029e-02	6.213084e-01	6.231025e-03
1.889621e-02	6.214118e-01	6.233864e-03
1.890214e-02	6.215152e-01	6.236704e-03
1.890806e-02	6.216186e-01	6.239546e-03
1.891398e-02	6.217220e-01	6.242388e-03
1.891991e-02	6.218254e-01	6.245232e-03
1.892584e-02	6.219288e-01	6.248077e-03
1.893177e-02	6.220322e-01	6.250923e-03
1.893770e-02	6.221356e-01	6.253770e-03
1.894363e-02	6.222391e-01	6.256618e-03
1.894957e-02	6.223425e-01	6.259467e-03
1.895550e-02	6.224460e-01	6.262317e-03
1.896144e-02	6.225494e-01	6.265169e-03
1.896738e-02	6.226529e-01	6.268021e-03
1.897332e-02	6.227564e-01	6.270875e-03
1.897926e-02	6.228599e-01	6.273730e-03
1.898520e-02	6.229634e-01	6.276586e-03
1.899115e-02	6.230669e-01	6.279443e-03
1.899709e-02	6.231704e-01	6.282301e-03
1.900304e-02	6.232740e-01	6.285160e-03
1.900899e-02	6.233775e-01	6.288020e-03
1.901494e-02	6.234810e-01	6.290882e-03
1.902089e-02	6.235846e-01	6.293744e-03
1.902685e-02	6.236882e-01	6.296608e-03
1.903280e-02	6.237917e-01	6.299473e-03
1.903876e-02	6.238953e-01	6.302339e-03
1.904472e-02	6.239989e-01	6.305206e-03
1.905068e-02	6.241025e-01	6.308074e-03
1.905664e-02	6.242061e-01	6.310943e-03
1.906260e-02	6.243098e-01	6.313814e-03
1.906857e-02	6.244134e-01	6.316685e-03
1.907453e-02	6.245170e-01	6.319558e-03
1.908050e-02	6.246207e-01	6.322432e-03
1.908647e-02	6.247243e-01	6.325307e-03
1.909244e-02	6.248280e-01	6.328183e-03
1.909841e-02	6.249317e-01	6.331060e-03
1.910439e-02	6.250353e-01	6.333938e-03
1.911036e-02	6.251390e-01	6.336817e-03
1.911634e-02	6.252427e-01	6.339698e-03
1.912232e-02	6.253465e-01	6.342580e-03
1.912830e-02	6.254502e-01	6.345462e-03
1.913428e-02	6.255539e-01	6.348346e-03
1.914027e-02	6.256576e-01	6.351231e-03
1.914625e-02	6.257614e-01	6.354117e-03
1.915224e-02	6.258651e-01	6.357005e-03
1.915822e-02	6.259689e-01	6.359893e-03
1.916421e-02	6.260727e-01	6.362782e-03
1.917020e-02	6.261765e-01	6.365673e-03
1.917620e-02	6.262803e-01	6.368565e-03
1.918219e-02	6.263841e-01	6.371458e-03
1.918819e-02	6.264879e-01	6.374352e-03
1.919418e-02	6.265917e-01	6.377247e-03
1.920018e-02	6.266955e-01	6.380143e-03
1.920618e-02	6.267994e-01	6.383040e-03
1.921219e-02	6.269032e-01	6.385939e-03
1.921819e-02	6.270071e-01	6.388838e-03
1.922419e-02	6.271109e-01	6.391739e-03
1.923020e-02	6.272148e-01	6.394641e-03
1.923621e-02	6.273187e-01	6.397544e-03
1.924222e-02	6.274226e-01	6.400448e-03
1.924823e-02	6.275265e-01	6.403354e-03
1.925424e-02	6.276304e-01	6.406260e-03
1.926026e-02	6.277343e-01	6.409168e-03
1.926627e-02	6.278382e-01	6.412076e-03
1.927229e-02	6.279422e-01	6.414986e-03
1.927831e-02	6.280461e-01	6.417897e-03
1.928433e-02	6.281501e-01	6.420809e-03
1.929035e-02	6.282540e-01	6.423722e-03
1.929637e-02	6.283580e-01	6.426637e-03
1.930240e-02	6.284620e-01	6.429552e-03
1.930843e-02	6.285660e-01	6.432469e-03
1.931445e-02	6.286700e-01	6.435387e-03
1.932048e-02	6.287740e-01	6.438305e-03
1.932651e-02	6.288780e-01	6.441225e-03
1.933255e-02	6.289820e-01	6.444147e-03
1.933858e-02	6.290861e-01	6.447069e-03
1.934462e-02	6.291901e-01	6.449992e-03
1.935066e-02	6.292942e-01	6.452917e-03
1.935670e-02	6.293982e-01	6.455843e-03
1.936274e-02	6.295023e-01	6.458770e-03
1.936878e-02	6.296064e-01	6.461698e-03
1.937482e-02	6.297105e-01	6.464627e-03
1.938087e-02	6.298146e-01	6.467557e-03
1.938691e-02	6.299187e-01	6.470488e-03
1.939296e-02	6.300228e-01	6.473421e-03
1.939901e-02	6.301269e-01	6.476355e-03
1.940506e-02	6.302311e-01	6.479289e-03
1.941112e-02	6.303352e-01	6.482225e-03
1.941717e-02	6.304394e-01	6.485162e-03
1.942323e-02	6.305436e-01	6.488101e-03
1.942929e-02	6.306477e-01	6.491040e-03
1.943535e-02	6.307519e-01	6.493981e-03
1.944141e-02	6.308561e-01	6.496922e-03
1.944747e-02	6.309603e-01	6.499865e-03
1.945353e-02	6.310645e-01	6.502809e-03
1.945960e-02	6.311687e-01	6.505754e-03
1.946567e-02	6.312730e-01	6.508701e-03
1.947174e-02	6.313772e-01	6.511648e-03
1.947781e-02	6.314814e-01	6.514597e-03
1.948388e-02	6.315857e-01	6.517546e-03
1.948995e-02	6.316900e-01	6.520497e-03
1.949603e-02	6.317942e-01	6.523449e-03
1.950210e-02	6.318985e-01	6.526402e-03
1.950818e-02	6.320028e-01	6.529357e-03
1.951426e-02	6.321071e-01	6.532312e-03
1.952034e-02	6.322114e-01	6.535269e-03
1.952642e-02	6.323157e-01	6.538226e-03
1.953251e-02	6.324201e-01	6.541185e-03
1.953860e-02	6.325244e-01	6.544145e-03
1.954468e-02	6.326287e-01	6.547106e-03
1.955077e-02	6.327331e-01	6.550069e-03
1.955686e-02	6.328375e-01	6.553032e-03
1.956296e-02	6.329418e-01	6.555997e-03
1.956905e-02	6.330462e-01	6.558963e-03
1.957514e-02	6.331506e-01	6.561930e-03
1.958124e-02	6.332550e-01	6.564898e-03
1.958734e-02	6.333594e-01	6.567867e-03
1.959344e-02	6.334638e-01	6.570837e-03
1.959954e-02	6.335683e-01	6.573809e-03
1.960565e-02	6.336727e-01	6.576782e-03
1.961175e-02	6.337772e-01	6.579756e-03
1.961786e-02	6.338816e-01	6.582731e-03
1.962397e-02	6.339861e-01	6.585707e-03
1.963007e-02	6.340906e-01	6.588684e-03
1.963619e-02	6.341950e-01	6.591663e-03
1.964230e-02	6.342995e-01	6.594642e-03
1.964841e-02	6.344040e-01	6.597623e-03
1.965453e-02	6.345085e-01	6.600605e-03
1.966065e-02	6.346131e-01	6.603588e-03
1.966677e-02	6.347176e-01	6.606572e-03
1.967289e-02	6.348221e-01	6.609558e-03
1.967901e-02	6.349267e-01	6.612544e-03
1.968513e-02	6.350312e-01	6.615532e-03
1.969126e-02	6.351358e-01	6.618521e-03
1.969738e-02	6.352404e-01	6.621511e-03
1.970351e-02	6.353449e-01	6.624502e-03
1.970964e-02	6.354495e-01	6.627495e-03
1.971578e-02	6.355541e-01	6.630488e-03
1.972191e-02	6.356588e-01	6.633483e-03
1.972804e-02	6.357634e-01	6.636479e-03
1.973418e-02	6.358680e-01	6.639476e-03
1.974032e-02	6.359726e-01	6.642474e-03
1.974646e-02	6.360773e-01	6.645474e-03
1.975260e-02	6.361819e-01	6.648474e-03
1.975874e-02	6.362866e-01	6.651476e-03
1.976489e-02	6.363913e-01	6.654479e-03
1.977103e-02	6.364960e-01	6.657483e-03
1.977718e-02	6.366007e-01	6.660488e-03
1.978333e-02	6.367054e-01	6.663494e-03
1.978948e-02	6.368101e-01	6.666502e-03
1.979563e-02	6.369148e-01	6.669511e-03
1.980179e-02	6.370195e-01	6.672520e-03
1.980794e-02	6.371243e-01	6.675531e-03
1.981410e-02	6.372290e-01	6.678544e-03
1.982026e-02	6.373338e-01	6.681557e-03
1.982642e-02	6.374385e-01	6.684572e-03
1.983258e-02	6.375433e-01	6.687587e-03
1.983874e-02	6.376481e-01	6.690604e-03
1.984491e-02	6.377529e-01	6.693622e-03
1.985107e-02	6.378577e-01	6.696641e-03
1.985724e-02	6.379625e-01	6.699662e-03
1.986341e-02	6.380673e-01	6.702683e-03
1.986958e-02	6.381721e-01	6.705706e-03
1.987576e-02	6.382770e-01	6.708730e-03
1.988193e-02	6.383818e-01	6.711755e-03
1.988811e-02	6.384867e-01	6.714781e-03
1.989428e-02	6.385916e-01	6.717809e-03
1.990046e-02	6.386964e-01	6.720837e-03
1.990664e-02	6.388013e-01	6.723867e-03
1.991283e-02	6.389062e-01	6.726898e-03
1.991901e-02	6.390111e-01	6.729930e-03
1.992520e-02	6.391160e-01	6.732963e-03
1.993138e-02	6.392209e-01	6.735998e-03
1.993757e-02	6.393259e-01	6.739034e-03
1.994376e-02	6.394308e-01	6.742070e-03
1.994996e-02	6.395358e-01	6.745108e-03
1.995615e-02	6.396407e-01	6.748148e-03
1.996234e-02	6.397457e-01	6.751188e-03
1.996854e-02	6.398507e-01	6.754229e-03
1.997474e-02	6.399556e-01	6.757272e-03
1.998094e-02	6.400606e-01	6.760316e-03
1.998714e-02	6.401656e-01	6.763361e-03
1.999334e-02	6.402707e-01	6.766407e-03
1.999955e-02	6.403757e-01	6.769455e-03
2.000576e-02	6.404807e-01	6.772503e-03
2.001196e-02	6.405857e-01	6.775553e-03
2.001817e-02	6.406908e-01	6.778604e-03
2.002438e-02	6.407959e-01	6.781656e-03
2.003060e-02	6.409009e-01	6.784710e-03
2.003681e-02	6.410060e-01	6.787764e-03
2.004303e-02	6.411111e-01	6.790820e-03
2.004925e-02	6.412162e-01	6.793877e-03
2.005546e-02	6.413213e-01	6.796935e-03
2.006169e-02	6.414264e-01	6.799994e-03
2.006791e-02	6.415315e-01	6.803054e-03
2.007413e-02	6.416367e-01	6.806116e-03
2.008036e-02	6.417418e-01	6.809179e-03
2.008658e-02	6.418469e-01	6.812243e-03
2.009281e-02	6.419521e-01	6.815308e-03
2.009904e-02	6.420573e-01	6.818374e-03
2.010528e-02	6.421624e-01	6.821442e-03
2.011151e-02	6.422676e-01	6.824511e-03
2.011774e-02	6.423728e-01	6.827581e-03
2.012398e-02	6.424780e-01	6.830652e-03
2.013022e-02	6.425832e-01	6.833724e-03
2.013646e-02	6.426885e-01	6.836798e-03
2.014270e-02	6.427937e-01	6.839872e-03
2.014894e-02	6.428989e-01	6.842948e-03
2.015519e-02	6.430042e-01	6.846025e-03
2.016144e-02	6.431095e-01	6.849103e-03
2.016768e-02	6.432147e-01	6.852183e-03
2.017393e-02	6.433200e-01	6.855264e-03
2.018019e-02	6.434253e-01	6.858345e-03
2.018644e-02	6.435306e-01	6.861428e-03
2.019269e-02	6.436359e-01	6.864513e-03
2.019895e-02	6.437412e-01	6.867598e-03
2.020521e-02	6.438465e-01	6.870685e-03
2.021147e-02	6.439519e-01	6.873772e-03
2.021773e-02	6.440572e-01	6.876861e-03
2.022399e-02	6.441626e-01	6.879952e-03
2.023025e-02	6.442679e-01	6.883043e-03
2.023652e-02	6.443733e-01	6.886136e-03
2.024279e-02	6.444787e-01	6.889229e-03
2.024906e-02	6.445841e-01	6.892324e-03
2.025533e-02	6.446895e-01	6.895420e-03
2.026160e-02	6.447949e-01	6.898518e-03
2.026787e-02	6.449003e-01	6.901616e-03
2.027415e-02	6.450057e-01	6.904716e-03
2.028042e-02	6.451111e-01	6.907817e-03
2.028670e-02	6.452166e-01	6.910919e-03
2.029298e-02	6.453220e-01	6.914023e-03
2.029927e-02	6.454275e-01	6.917127e-03
2.030555e-02	6.455330e-01	6.920233e-03
2.031183e-02	6.456384e-01	6.923340e-03
2.031812e-02	6.457439e-01	6.926448e-03
2.032441e-02	6.458494e-01	6.929557e-03
2.033070e-02	6.459549e-01	6.932668e-03
2.033699e-02	6.460605e-01	6.935780e-03
2.034328e-02	6.461660e-01	6.938893e-03
2.034958e-02	6.462715e-01	6.942007e-03
2.035588e-02	6.463771e-01	6.945122e-03
2.036217e-02	6.464826e-01	6.948239e-03
2.036847e-02	6.465882e-01	6.951356e-03
2.037478e-02	6.466937e-01	6.954475e-03
2.038108e-02	6.467993e-01	6.957596e-03
2.038738e-02	6.469049e-01	6.960717e-03
2.039369e-02	6.470105e-01	6.963840e-03
2.040000e-02	6.471161e-01	6.966963e-03
2.040631e-02	6.472217e-01	6.970088e-03
2.041262e-02	6.473274e-01	6.973215e-03
2.041893e-02	6.474330e-01	6.976342e-03
2.042524e-02	6.475387e-01	6.979471e-03
2.043156e-02	6.476443e-01	6.982601e-03
2.043788e-02	6.477500e-01	6.985732e-03
2.044420e-02	6.478556e-01	6.988864e-03
2.045052e-02	6.479613e-01	6.991997e-03
2.045684e-02	6.480670e-01	6.995132e-03
2.046316e-02	6.481727e-01	6.998268e-03
2.046949e-02	6.482784e-01	7.001405e-03
2.047582e-02	6.483842e-01	7.004543e-03
2.048215e-02	6.484899e-01	7.007683e-03
2.048848e-02	6.485956e-01	7.010824e-03
2.049481e-02	6.487014e-01	7.013966e-03
2.050114e-02	6.488071e-01	7.017109e-03
2.050748e-02	6.489129e-01	7.020253e-03
2.051382e-02	6.490187e-01	7.023399e-03
2.052015e-02	6.491244e-01	7.026546e-03
2.052649e-02	6.492302e-01	7.029694e-03
2.053284e-02	6.493360e-01	7.032843e-03
2.053918e-02	6.494419e-01	7.035993e-03
2.054553e-02	6.495477e-01	7.039145e-03
2.055187e-02	6.496535e-01	7.042298e-03
2.055822e-02	6.497593e-01	7.045452e-03
2.056457e-02	6.498652e-01	7.048607e-03
2.057092e-02	6.499710e-01	7.051764e-03
2.057728e-02	6.500769e-01	7.054922e-03
2.058363e-02	6.501828e-01	7.058080e-03
2.058999e-02	6.502887e-01	7.061241e-03
2.059635e-02	6.503946e-01	7.064402e-03
2.060271e-02	6.505005e-01	7.067565e-03
2.060907e-02	6.506064e-01	7.070729e-03
2.061543e-02	6.507123e-01	7.073894e-03
2.062180e-02	6.508182e-01	7.077060e-03
2.062816e-02	6.509242e-01	7.080227e-03
2.063453e-02	6.510301e-01	7.083396e-03
2.064090e-02	6.511361e-01	7.086566e-03
2.064727e-02	6.512421e-01	7.089737e-03
2.065364e-02	6.513480e-01	7.092910e-03
2.066002e-02	6.514540e-01	7.096083e-03
2.066640e-02	6.515600e-01	7.099258e-03
2.067277e-02	6.516660e-01	7.102434e-03
2.067915e-02	6.517720e-01	7.105612e-03
2.068553e-02	6.518781e-01	7.108790e-03
2.069192e-02	6.519841e-01	7.111970e-03
2.069830e-02	6.520901e-01	7.115151e-03
2.070469e-02	6.521962e-01	7.118333e-03
2.071107e-02	6.523022e-01	7.121516e-03
2.071746e-02	6.524083e-01	7.124701e-03
2.072386e-02	6.525144e-01	7.127887e-03
2.073025e-02	6.526205e-01	7.131074e-03
2.073664e-02	6.527266e-01	7.134263e-03
2.074304e-02	6.528327e-01	7.137452e-03
2.074944e-02	6.529388e-01	7.140643e-03
2.075584e-02	6.530449e-01	7.143835e-03
2.076224e-02	6.531511e-01	7.147028e-03
2.076864e-02	6.532572e-01	7.150223e-03
2.077504e-02	6.533634e-01	7.153418e-03
2.078145e-02	6.534695e-01	7.156615e-03
2.078786e-02	6.535757e-01	7.159814e-03
2.079427e-02	6.536819e-01	7.163013e-03
2.080068e-02	6.537881e-01	7.166214e-03
2.080709e-02	6.538943e-01	7.169416e-03
2.081350e-02	6.540005e-01	7.172619e-03
2.081992e-02	6.541067e-01	7.175823e-03
2.082634e-02	6.542129e-01	7.179029e-03
2.083275e-02	6.543191e-01	7.182235e-03
2.083918e-02	6.544254e-01	7.185443e-03
2.084560e-02	6.545316e-01	7.188653e-03
2.085202e-02	6.546379e-01	7.191863e-03
2.085845e-02	6.547442e-01	7.195075e-03
2.086487e-02	6.548505e-01	7.198288e-03
2.087130e-02	6.549568e-01	7.201502e-03


==> anc/data/M14_sep32_dark_core_Vx_xydiagonal.csv <==
#Point ID DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR2x DV Points_0 Points_1 Points_2 Points_Magnitude arc_length vtkValidPointMask
243 -0.0316520035267 -0.0291373450309 0.0794470595504 11.8879995346 -4.11199998856 0 12.5790729523 5.49846220016 1
244 -0.0315550975502 -0.0290202051401 0.0803339999019 11.9040002823 -4.09600019455 0 12.5889806747 5.52109003067 1
245 -0.0314591750503 -0.0289033018053 0.0812464230063 11.9200000763 -4.07999992371 0 12.5989208221 5.54371738434 1
246 -0.0313655659556 -0.0287866499275 0.0822266480185 11.9359998703 -4.0640001297 0 12.6088933945 5.56634426117 1
247 -0.0312717556953 -0.0286701060832 0.0831973945888 11.9519996643 -4.04799985886 0 12.6188983917 5.58897209167 1
248 -0.0311736147851 -0.0285537037998 0.0840472830258 11.968000412 -4.03200006485 0 12.6289377213 5.61159944534 1
249 -0.0310724079609 -0.0284376256168 0.0848032674994 11.984000206 -4.01599979401 0 12.6390075684 5.63422727585 1
250 -0.0309710111469 -0.0283216629177 0.0855499058932 12 -4 0 12.6491107941 5.65685415268 1
251 -0.0308698099107 -0.0282055865973 0.0863059806401 12.015999794 -3.98399996758 0 12.659245491 5.67948150635 1
252 -0.0307577513158 -0.0280901882797 0.0867330628615 12.031999588 -3.96799993515 0 12.6694135666 5.70210886002 1
253 -0.030644716695 -0.0279747452587 0.0871342124293 12.0480003357 -3.95199990273 0 12.6796140671 5.72473669052 1
254 -0.0305315088481 -0.0278594177216 0.0875264884785 12.0640001297 -3.93600010872 0 12.6898460388 5.74736404419 1
255 -0.030418170616 -0.0277442038059 0.0879110647365 12.0799999237 -3.92000007629 0 12.7001104355 5.76999139786 1
256 -0.0302996058017 -0.0276290997863 0.0881352571365 12.0959997177 -3.90400004387 0 12.7104063034 5.79261875153 1
257 -0.0301665328443 -0.0275144837797 0.0879080873244 12.1120004654 -3.88800001144 0 12.7207345963 5.81524658203 1
258 -0.0300333425403 -0.0273999869823 0.0876735707831 12.1280002594 -3.87199997902 0 12.7310943604 5.8378739357 1
259 -0.0299000646919 -0.027285611257 0.087432246078 12.1440000534 -3.85599994659 0 12.7414865494 5.86050128937 1
260 -0.0297668837011 -0.0271711163223 0.0871979202187 12.1599998474 -3.83999991417 0 12.751909256 5.8831281662 1
261 -0.0296337027103 -0.027056619525 0.0869635955329 12.1759996414 -3.82399988174 0 12.7623643875 5.90575551987 1
262 -0.0295046512038 -0.0269425697625 0.0868343899014 12.1920003891 -3.80800008774 0 12.772851944 5.92838335037 1
263 -0.0293763689697 -0.0268288999796 0.086714438142 12.2080001831 -3.79200005531 0 12.7833690643 5.95101070404 1
264 -0.0292481556535 -0.0267151035368 0.0866009095704 12.2239999771 -3.77600002289 0 12.7939186096 5.97363805771 1
265 -0.0291199423373 -0.0266013052315 0.0864873801904 12.2399997711 -3.75999999046 0 12.8044986725 5.99626541138 1
266 -0.0289917290211 -0.0264875087887 0.0863738499916 12.2559995651 -3.74399995804 0 12.8151102066 6.01889276505 1
267 -0.0288635734469 -0.0263735763729 0.0862668672469 12.2720003128 -3.72799992561 0 12.8257541656 6.04152059555 1
268 -0.0287397857755 -0.0262602902949 0.0862753027889 12.2880001068 -3.71199989319 0 12.8364286423 6.06414794922 1
269 -0.0286182388663 -0.0261470545083 0.0863527528485 12.3039999008 -3.69600009918 0 12.8471326828 6.08677482605 1
270 -0.0284966882318 -0.0260338149965 0.0864302068417 12.3199996948 -3.68000006676 0 12.8578691483 6.10940217972 1
271 -0.0283751878887 -0.025920432061 0.0865142756669 12.3360004425 -3.66400003433 0 12.8686361313 6.13203048706 1
272 -0.0282535906881 -0.0258073396981 0.0865851036881 12.3520002365 -3.64800000191 0 12.8794336319 6.15465736389 1
273 -0.0281320400536 -0.0256941001862 0.0866625572353 12.3680000305 -3.63199996948 0 12.8902616501 6.17728471756 1
274 -0.0280104912817 -0.025580862537 0.0867400104247 12.3839998245 -3.61599993706 0 12.9011201859 6.19991207123 1
275 -0.0278857406229 -0.0254680477083 0.0866987675076 12.3999996185 -3.59999990463 0 12.9120092392 6.2225394249 1
276 -0.0277609303594 -0.0253550894558 0.0866607639632 12.4160003662 -3.58400011063 0 12.9229297638 6.2451672554 1
277 -0.0276360847056 -0.0252422839403 0.0866161620849 12.4320001602 -3.5680000782 0 12.9338798523 6.26779460907 1
278 -0.0275112241507 -0.0251296423376 0.0865651028841 12.4479999542 -3.55200004578 0 12.9448604584 6.29042196274 1
279 -0.0273863840848 -0.0250168405473 0.0865205533819 12.4639997482 -3.53600001335 0 12.9558706284 6.31304931641 1
280 -0.027261544019 -0.0249040368944 0.0864760039045 12.4799995422 -3.51999998093 0 12.9669113159 6.33567667007 1
281 -0.0271367020905 -0.0247910618782 0.0864377411348 12.4960002899 -3.5039999485 0 12.9779825211 6.35830450058 1
282 -0.0270128808916 -0.0246785189956 0.0864161203982 12.5120000839 -3.48799991608 0 12.9890832901 6.38093185425 1
283 -0.026889225468 -0.0245661959052 0.0863916909475 12.5279998779 -3.47199988365 0 13.000213623 6.40355920792 1
284 -0.0267655644566 -0.0244536995888 0.0863735740465 12.5439996719 -3.45600008965 0 13.0113744736 6.42618608475 1
285 -0.026641888544 -0.0243410151452 0.0863618395351 12.5600004196 -3.44000005722 0 13.0225658417 6.44881391525 1
286 -0.0265182238072 -0.0242285132408 0.0863437512721 12.5760002136 -3.4240000248 0 13.0337848663 6.47144126892 1
287 -0.0263945795596 -0.0241162013263 0.086319219379 12.5920000076 -3.40799999237 0 13.0450344086 6.49406862259 1
288 -0.0262709185481 -0.0240037012845 0.0863011053446 12.6079998016 -3.39199995995 0 13.0563135147 6.51669597626 1
289 -0.0261467844248 -0.0238912850618 0.0862619698309 12.6239995956 -3.37599992752 0 13.0676221848 6.53932332993 1
290 -0.0260221678764 -0.0237787477672 0.0862093248214 12.6400003433 -3.3599998951 0 13.0789604187 6.56195116043 1
291 -0.0258975811303 -0.023666407913 0.0861502242102 12.6560001373 -3.34400010109 0 13.0903272629 6.5845785141 1
292 -0.0257730390877 -0.0235542729497 0.0860847438931 12.6719999313 -3.32800006866 0 13.101723671 6.60720586777 1
293 -0.0256484560668 -0.0234419330955 0.0860256742671 12.6879997253 -3.31200003624 0 13.1131496429 6.6298327446 1
294 -0.0255238171667 -0.0233293827623 0.0859729161551 12.704000473 -3.29600000381 0 13.1246042252 6.65246105194 1
295 -0.0253992285579 -0.0232170391828 0.0859138182637 12.720000267 -3.27999997139 0 13.1360883713 6.67508840561 1
296 -0.0252746939659 -0.0231046993285 0.0858562724071 12.736000061 -3.26399993896 0 13.147600174 6.69771528244 1
297 -0.0251508615911 -0.0229926053435 0.0858110937183 12.751999855 -3.24799990654 0 13.1591415405 6.72034263611 1
298 -0.0250269640237 -0.0228802934289 0.0857721856311 12.767999649 -3.23200011253 0 13.1707115173 6.74296998978 1
299 -0.0249029844999 -0.0227677486837 0.0857396114144 12.7840003967 -3.21600008011 0 13.182311058 6.76559782028 1
300 -0.0247790813446 -0.0226554311812 0.0857007301846 12.8000001907 -3.20000004768 0 13.1939382553 6.78822517395 1
301 -0.0246551781893 -0.0225431136787 0.0856618490261 12.8159999847 -3.18400001526 0 13.2055940628 6.81085252762 1
302 -0.0245313644409 -0.0224310364574 0.085616550964 12.8319997787 -3.16799998283 0 13.2172784805 6.83347988129 1
303 -0.0244074650109 -0.0223187208176 0.0855776458214 12.8479995728 -3.15199995041 0 13.2289905548 6.85610723495 1
304 -0.024283086881 -0.0222060773522 0.0855317929849 12.8640003204 -3.13599991798 0 13.240732193 6.87873506546 1
305 -0.0241586584598 -0.0220936443657 0.0854743884325 12.8800001144 -3.11999988556 0 13.2525014877 6.90136241913 1
306 -0.0240342300385 -0.0219812132418 0.085416980918 12.8959999084 -3.10400009155 0 13.2642993927 6.92398929596 1
307 -0.0239099115133 -0.0218690354377 0.0853531972232 12.9119997025 -3.08800005913 0 13.2761240005 6.94661664963 1
308 -0.023785373196 -0.0217563491315 0.0853021565792 12.9280004501 -3.0720000267 0 13.287979126 6.96924495697 1
309 -0.0236609447747 -0.021643916145 0.0852447520189 12.9440002441 -3.05599999428 0 13.2998600006 6.9918718338 1
310 -0.0235365163535 -0.0215314831585 0.0851873474509 12.9600000381 -3.03999996185 0 13.3117694855 7.01449918747 1
311 -0.0234124101698 -0.0214189086109 0.0851465901246 12.9759998322 -3.02399992943 0 13.3237066269 7.03712654114 1
312 -0.0232886318117 -0.0213065110147 0.0851097710661 12.9919996262 -3.007999897 0 13.3356704712 7.05975389481 1
313 -0.0231646001339 -0.0211935844272 0.0850857116615 13.0080003738 -2.992000103 0 13.3476638794 7.08238172531 1
314 -0.0230406951159 -0.0210809204727 0.0850552816604 13.0240001678 -2.97600007057 0 13.3596839905 7.10500907898 1
315 -0.022916790098 -0.0209682565182 0.0850248517505 13.0399999619 -2.96000003815 0 13.3717317581 7.12763643265 1
316 -0.0227930229157 -0.0208558700979 0.0849878557349 13.0559997559 -2.94400000572 0 13.3838062286 7.15026378632 1
317 -0.0226691197604 -0.020743208006 0.0849573813116 13.0719995499 -2.9279999733 0 13.3959083557 7.17289066315 1
318 -0.0225446950644 -0.0206299386919 0.0849306938711 13.0880002975 -2.91199994087 0 13.4080381393 7.19551897049 1
319 -0.0224203765392 -0.0205169171095 0.0848971534705 13.1040000916 -2.89599990845 0 13.4201946259 7.21814632416 1
320 -0.0222960617393 -0.0204038973898 0.0848636095585 13.1199998856 -2.88000011444 0 13.4323787689 7.24077320099 1
321 -0.0221718922257 -0.0202911589295 0.0848234959526 13.1359996796 -2.86400008202 0 13.4445896149 7.26340055466 1
322 -0.0220474265516 -0.0201778560877 0.0847965125007 13.1520004272 -2.84800004959 0 13.4568281174 7.28602838516 1
323 -0.0219231080264 -0.0200648345053 0.0847629721415 13.1680002213 -2.83200001717 0 13.4690923691 7.30865573883 1
324 -0.0217991508543 -0.019951460883 0.0847598197515 13.1840000153 -2.81599998474 0 13.4813842773 7.3312830925 1
325 -0.02167545259 -0.0198382697999 0.0847589169888 13.1999998093 -2.79999995232 0 13.4937019348 7.35391044617 1
326 -0.0215516015887 -0.0197247937322 0.0847646234201 13.2159996033 -2.78399991989 0 13.5060472488 7.37653779984 1
327 -0.0214275959879 -0.0196110289544 0.0847771629337 13.232000351 -2.76799988747 0 13.5184192657 7.39916563034 1
328 -0.0213037468493 -0.0194975547493 0.0847829453775 13.248000145 -2.75200009346 0 13.5308170319 7.42179298401 1
329 -0.0211797673255 -0.019383892417 0.0847921438054 13.263999939 -2.73600006104 0 13.5432415009 7.44442033768 1
330 -0.0210556741804 -0.0192701276392 0.0848016087384 13.279999733 -2.72000002861 0 13.5556926727 7.46704721451 1
331 -0.0209314264357 -0.019156076014 0.0848180406381 13.295999527 -2.70399999619 0 13.5681695938 7.48967456818 1
332 -0.0208070315421 -0.0190417449921 0.0848413334386 13.3120002747 -2.68799996376 0 13.5806732178 7.51230287552 1
333 -0.02068278566 -0.0189276952296 0.0848577366476 13.3280000687 -2.67199993134 0 13.5932025909 7.53492975235 1
334 -0.0205588433892 -0.018813310191 0.084904981425 13.3439998627 -2.65599989891 0 13.605758667 7.55755710602 1
335 -0.0204350426793 -0.0186987761408 0.0849664199387 13.3599996567 -2.6400001049 0 13.6183404922 7.58018445969 1
336 -0.0203112382442 -0.0185842383653 0.0850278437681 13.3760004044 -2.62400007248 0 13.6309490204 7.60281229019 1
337 -0.0201874356717 -0.0184697024524 0.0850892883674 13.3920001984 -2.60800004005 0 13.6435823441 7.62543964386 1
338 -0.0200632959604 -0.0183549001813 0.0851508737993 13.4079999924 -2.59200000763 0 13.6562414169 7.64806699753 1
339 -0.0199392642826 -0.0182403232902 0.0852063474052 13.4239997864 -2.5759999752 0 13.668926239 7.6706943512 1
340 -0.0198151934892 -0.018125699833 0.0852626847849 13.4399995804 -2.55999994278 0 13.6816368103 7.69332170486 1
341 -0.0196913890541 -0.0180116649717 0.0853025908064 13.4560003281 -2.54399991035 0 13.6943740845 7.71594953537 1
342 -0.0195676013827 -0.0178989358246 0.085277006074 13.4720001221 -2.52800011635 0 13.7071361542 7.7385764122 1
343 -0.0194432549179 -0.0177852194756 0.0852764295481 13.4879999161 -2.51200008392 0 13.7199230194 7.76120376587 1
344 -0.0193191673607 -0.0176707860082 0.0853274140678 13.5039997101 -2.4960000515 0 13.7327356339 7.78383111954 1
345 -0.0191952269524 -0.01755428873 0.0855001657293 13.5200004578 -2.48000001907 0 13.7455739975 7.80645895004 1
346 -0.0190712828189 -0.0174387656152 0.0856176324362 13.5360002518 -2.46399998665 0 13.7584371567 7.82908630371 1
347 -0.0189473349601 -0.0173242166638 0.0856798002129 13.5520000458 -2.44799995422 0 13.7713260651 7.85171365738 1
348 -0.0188233852386 -0.0172106418759 0.0856866690594 13.5679998398 -2.4319999218 0 13.7842388153 7.87434101105 1
349 -0.0186994336545 -0.017097895965 0.0856468971152 13.5839996338 -2.41599988937 0 13.7971773148 7.89696836472 1
350 -0.0185755547136 -0.0169780254364 0.0860269147015 13.6000003815 -2.40000009537 0 13.8101415634 7.91959619522 1
351 -0.0184516664594 -0.0168591532856 0.0863483294226 13.6160001755 -2.38400006294 0 13.8231296539 7.94222354889 1
352 -0.0183277707547 -0.0167412813753 0.0866111273469 13.6319999695 -2.36800003052 0 13.83614254 7.96485090256 1
353 -0.0182038657367 -0.0166244078428 0.0868153084742 13.6479997635 -2.35199999809 0 13.8491802216 7.98747825623 1
354 -0.0180799532682 -0.0165085364133 0.0869608728046 13.6639995575 -2.33599996567 0 13.8622426987 8.01010513306 1
355 -0.0179560352117 -0.0163936652243 0.0870478035907 13.6800003052 -2.31999993324 0 13.875330925 8.03273296356 1
356 -0.017832107842 -0.0162797924131 0.0870761325803 13.6960000992 -2.30399990082 0 13.8884420395 8.05536079407 1
357 -0.0177081730217 -0.016166921705 0.0870458406008 13.7119998932 -2.28800010681 0 13.9015789032 8.0779876709 1
358 -0.0175842735916 -0.0160510074347 0.0872141948499 13.7279996872 -2.27200007439 0 13.9147386551 8.10061454773 1
359 -0.0174604356289 -0.0159293450415 0.0877494469464 13.7440004349 -2.25600004196 0 13.9279241562 8.12324333191 1
360 -0.0173365883529 -0.0158081427217 0.0882551983407 13.7600002289 -2.24000000954 0 13.9411334991 8.14587020874 1
361 -0.017212735489 -0.0156873986125 0.0887314459987 13.7760000229 -2.22399997711 0 13.954366684 8.16849803925 1
362 -0.0170888733119 -0.0155671136454 0.0891781899207 13.7919998169 -2.20799994469 0 13.9676237106 8.19112491608 1
363 -0.0169650055468 -0.015447286889 0.0895954301064 13.8079996109 -2.19199991226 0 13.9809055328 8.21375179291 1
364 -0.0168411321938 -0.0153279211372 0.0899831506112 13.8240003586 -2.17600011826 0 13.9942121506 8.23637962341 1
365 -0.0167172476649 -0.0152090117335 0.0903413826652 13.8400001526 -2.16000008583 0 14.0075407028 8.25900745392 1
366 -0.0165933575481 -0.0150905605406 0.0906701109831 13.8559999466 -2.14400005341 0 14.0208940506 8.28163433075 1
367 -0.0164694599807 -0.0149725684896 0.0909693355648 13.8719997406 -2.12800002098 0 14.0342712402 8.30426216125 1
368 -0.0163455549628 -0.0148550346494 0.0912390564104 13.8879995346 -2.11199998856 0 14.0476713181 8.32688903809 1
369 -0.0162216406316 -0.0147379599512 0.0914792608138 13.9040002823 -2.09599995613 0 14.0610971451 8.34951686859 1
370 -0.0160978026688 -0.0146181229502 0.0919632124007 13.9200000763 -2.07999992371 0 14.0745449066 8.3721446991 1
371 -0.0159740168601 -0.0144957378507 0.0926599089199 13.9359998703 -2.06399989128 0 14.0880155563 8.39477157593 1
372 -0.0158502236009 -0.0143729839474 0.0933813107625 13.9519996643 -2.04800009727 0 14.1015100479 8.41739845276 1
373 -0.0157264210284 -0.0142498565838 0.0941274401911 13.968000412 -2.03200006485 0 14.115029335 8.44002723694 1
374 -0.015602612868 -0.0141263585538 0.0948982862724 13.984000206 -2.01600003242 0 14.1285705566 8.46265411377 1
375 -0.0154787953943 -0.0140024889261 0.0956938486903 14 -2 0 14.1421356201 8.4852809906 1
376 -0.0153549704701 -0.013878248632 0.0965141274447 14.015999794 -1.98399996758 0 14.1557235718 8.50790882111 1
377 -0.0152311390266 -0.0137536376715 0.0973591165688 14.031999588 -1.96800005436 0 14.1693344116 8.53053569794 1
378 -0.0151072992012 -0.013628654182 0.0982288320078 14.0480003357 -1.95200002193 0 14.1829690933 8.55316352844 1
379 -0.0149834519252 -0.0135033000261 0.0991232604165 14.0640001297 -1.93599998951 0 14.1966266632 8.57579135895 1
380 -0.0148595971987 -0.0133775742725 0.100042405162 14.0799999237 -1.91999995708 0 14.2103061676 8.59841823578 1
381 -0.0147357350215 -0.0132514778525 0.100986259908 14.0959997177 -1.90400004387 0 14.2240085602 8.62104606628 1
382 -0.0146118644625 -0.0131250098348 0.101954844285 14.1120004654 -1.88800001144 0 14.2377347946 8.64367389679 1
383 -0.0144879864529 -0.0129981711507 0.102948138684 14.1280002594 -1.87199997902 0 14.2514829636 8.66630077362 1
384 -0.0143641009927 -0.0128709608689 0.10396614942 14.1440000534 -1.85599994659 0 14.2652540207 8.68892860413 1
385 -0.0142403524369 -0.0127732343972 0.102983691025 14.1599998474 -1.84000003338 0 14.2790470123 8.71155548096 1
386 -0.0141166206449 -0.0126828094944 0.101457123944 14.1759996414 -1.82400000095 0 14.2928628922 8.73418235779 1
387 -0.0139928823337 -0.0125946504995 0.0997241282571 14.1920003891 -1.80799996853 0 14.3067026138 8.75681114197 1
388 -0.0138691365719 -0.0125087574124 0.0977848558311 14.2080001831 -1.79200005531 0 14.3205633163 8.7794380188 1
389 -0.0137453824282 -0.0124251293018 0.0956392272597 14.2239999771 -1.77600002289 0 14.3344459534 8.80206489563 1
390 -0.0136216217652 -0.0123437661678 0.093287246652 14.2399997711 -1.75999999046 0 14.3483514786 8.82469272614 1
391 -0.0134978527203 -0.0122646689415 0.090728914008 14.2559995651 -1.74399995804 0 14.3622789383 8.84731960297 1
392 -0.0133740780875 -0.0121878394857 0.0879641299622 14.2720003128 -1.72800004482 0 14.3762292862 8.86994743347 1
393 -0.0132502941415 -0.0121132731438 0.0849930878644 14.2880001068 -1.7120000124 0 14.3902015686 8.89257526398 1
394 -0.0131265036762 -0.0120409727097 0.0818156937303 14.3039999008 -1.69599997997 0 14.4041948318 8.91520214081 1
395 -0.0130027057603 -0.011970937252 0.0784319475598 14.3199996948 -1.67999994755 0 14.4182100296 8.93782997131 1
396 -0.0128789013252 -0.0119031695649 0.0748417284631 14.3360004425 -1.66400003433 0 14.4322490692 8.96045780182 1
397 -0.0127550875768 -0.0118376659229 0.0710452728388 14.3520002365 -1.64800000191 0 14.446308136 8.98308467865 1
398 -0.0126312673092 -0.0117744272575 0.0670424651782 14.3680000305 -1.63199996948 0 14.4603891373 9.00571155548 1
399 -0.0125074405223 -0.0117134554312 0.062833318815 14.3839998245 -1.61600005627 0 14.4744920731 9.02833938599 1
400 -0.0123836053535 -0.01165474765 0.0584178078504 14.3999996185 -1.60000002384 0 14.4886159897 9.05096626282 1
401 -0.0122597636655 -0.0115983076394 0.0537957821829 14.4160003662 -1.58399999142 0 14.5027627945 9.07359409332 1
402 -0.0121360151097 -0.0115193668753 0.0507449478834 14.4320001602 -1.56799995899 0 14.5169296265 9.09622192383 1
403 -0.012012347579 -0.011419407092 0.0491769329905 14.4479999542 -1.55200004578 0 14.5311183929 9.11884880066 1
404 -0.0118886716664 -0.0113193290308 0.0475967974585 14.4639997482 -1.53600001335 0 14.5453290939 9.14147663116 1
405 -0.0117649883032 -0.0112191364169 0.0460045460713 14.4799995422 -1.51999998093 0 14.5595598221 9.164103508 1
406 -0.0116412965581 -0.0111188273877 0.0444001225562 14.4960002899 -1.5039999485 0 14.5738134384 9.1867313385 1
407 -0.0115175982937 -0.0110184028745 0.0427836441074 14.5120000839 -1.48800003529 0 14.5880870819 9.20935916901 1
408 -0.0113938907161 -0.0109178619459 0.0411550448389 14.5279998779 -1.47200000286 0 14.6023817062 9.23198604584 1
409 -0.011270175688 -0.0108172046021 0.0395143297153 14.5439996719 -1.45599997044 0 14.6166982651 9.25461292267 1
410 -0.0111464532092 -0.0107164327055 0.0378614461646 14.5600004196 -1.44000005722 0 14.6310358047 9.27724075317 1
411 -0.0110227223486 -0.0106155434623 0.0361964990148 14.5760002136 -1.4240000248 0 14.6453933716 9.29986858368 1
412 -0.0108989840373 -0.0105145387352 0.0345194360099 14.5920000076 -1.40799999237 0 14.6597728729 9.32249546051 1
413 -0.0107752373442 -0.0104134175926 0.0328302571499 14.6079998016 -1.39199995995 0 14.6741724014 9.34512329102 1
414 -0.0106514841318 -0.0103121809661 0.0311289677604 14.6239995956 -1.37600004673 0 14.6885919571 9.36775016785 1
415 -0.0105277216062 -0.0102108279243 0.0294154977126 14.6400003433 -1.36000001431 0 14.7030344009 9.39037799835 1
416 -0.01040395163 -0.0101093593985 0.0276899709713 14.6560001373 -1.34399998188 0 14.7174959183 9.41300582886 1
417 -0.0102801732719 -0.010007773526 0.0259523283748 14.6719999313 -1.32799994946 0 14.7319774628 9.43563270569 1
418 -0.0101563883945 -0.00990607310086 0.0242025754295 14.6879997253 -1.31200003624 0 14.7464799881 9.45826053619 1
419 -0.0100325951353 -0.00980425719172 0.022440640201 14.704000473 -1.29600000381 0 14.7610044479 9.4808883667 1
420 -0.00990879349411 -0.00970232393593 0.0206666497232 14.720000267 -1.27999997139 0 14.7755479813 9.50351524353 1
421 -0.00978498905897 -0.00959995295852 0.0189100689285 14.736000061 -1.26400005817 0 14.7901115417 9.52614212036 1
422 -0.00966135598719 -0.00948143191636 0.0186160077894 14.751999855 -1.24800002575 0 14.8046951294 9.54876995087 1
423 -0.00953771453351 -0.0093630105257 0.0182973932888 14.767999649 -1.23199999332 0 14.8192996979 9.5713968277 1
424 -0.0094140637666 -0.00924469158053 0.0179542073473 14.7840003967 -1.2159999609 0 14.8339242935 9.5940246582 1
425 -0.00929040648043 -0.0091264732182 0.0175864858721 14.8000001907 -1.20000004768 0 14.8485689163 9.61665248871 1
426 -0.00916673801839 -0.00900835543871 0.0171942106472 14.8159999847 -1.18400001526 0 14.8632335663 9.63927936554 1
427 -0.00904306117445 -0.00889033917338 0.0167773820609 14.8319997787 -1.16799998283 0 14.8779182434 9.66190719604 1
428 -0.00891937594861 -0.00877242349088 0.0163360001133 14.8479995728 -1.15199995041 0 14.892621994 9.68453407288 1
429 -0.00879568234086 -0.00865460932255 0.0158700439116 14.8640003204 -1.13600003719 0 14.9073476791 9.70716190338 1
430 -0.00867197941989 -0.00853689573705 0.0153795546011 14.8800001144 -1.12000000477 0 14.9220914841 9.72978973389 1
431 -0.00854826811701 -0.00841928273439 0.0148645119291 14.8959999084 -1.10399997234 0 14.9368543625 9.75241661072 1
432 -0.00842454843223 -0.00830177217722 0.0143249170159 14.9119997025 -1.08800005913 0 14.9516382217 9.77504348755 1
433 -0.00830081943423 -0.00818436127156 0.0137607430473 14.9280004501 -1.0720000267 0 14.9664421082 9.79767227173 1
434 -0.00817708112299 -0.00806705188006 0.013172039651 14.9440002441 -1.05599999428 0 14.9812641144 9.82029914856 1
435 -0.00805333442986 -0.0079498430714 0.0125587828934 14.9600000381 -1.03999996185 0 14.9961061478 9.84292602539 1
436 -0.00792957935482 -0.0078327357769 0.0119209742603 14.9759998322 -1.02400004864 0 15.0109672546 9.8655538559 1
437 -0.00780581496656 -0.00771572906524 0.0112586108715 14.9919996262 -1.00800001621 0 15.0258483887 9.88818073273 1
438 -0.00768204173073 -0.00759882340208 0.010571665797 15.0080003738 -0.991999983788 0 15.0407495499 9.91080856323 1
439 -0.007558260113 -0.00748201878741 0.00986019583385 15.0240001678 -0.976000010967 0 15.0556688309 9.93343639374 1
440 -0.00743446918204 -0.00736531475559 0.00912417167489 15.0399999619 -0.959999978542 0 15.0706071854 9.95606327057 1
441 -0.00731066986918 -0.00724871223792 0.00836359512625 15.0559997559 -0.944000005722 0 15.0855646133 9.97869110107 1
442 -0.00718686170876 -0.00713221076876 0.00757846429032 15.0719995499 -0.927999973297 0 15.1005411148 10.0013179779 1
443 -0.00706315785646 -0.00701063266024 0.00749385958523 15.0880002975 -0.912000000477 0 15.1155385971 10.0239458084 1
444 -0.00693948427215 -0.00688734045252 0.00763454181998 15.1040000916 -0.896000027657 0 15.1305532455 10.0465736389 1
445 -0.00681579997763 -0.00676417350769 0.0077421951749 15.1199998856 -0.879999995232 0 15.1455869675 10.0692005157 1
446 -0.00669210590422 -0.00664113229141 0.00781681832509 15.1359996796 -0.864000022411 0 15.1606388092 10.0918273926 1
447 -0.0065684011206 -0.00651821680367 0.00785840582871 15.1520004272 -0.847999989986 0 15.1757116318 10.1144561768 1
448 -0.00644468702376 -0.00639542657882 0.00786696890996 15.1680002213 -0.832000017166 0 15.1908016205 10.1370830536 1
449 -0.00632096175104 -0.00627276208252 0.0078425028653 15.1840000153 -0.815999984741 0 15.2059106827 10.1597099304 1
450 -0.00619722669944 -0.00615022331476 0.00778500686199 15.1999998093 -0.800000011921 0 15.2210378647 10.1823377609 1
451 -0.00607348093763 -0.00602780934423 0.00769448160972 15.2159996033 -0.783999979496 0 15.2361841202 10.2049646378 1
452 -0.00594972539693 -0.00590552203357 0.0075709149563 15.232000351 -0.768000006676 0 15.2513494492 10.2275924683 1
453 -0.00582595961168 -0.00578335905448 0.00741432951205 15.248000145 -0.751999974251 0 15.2665328979 10.2502202988 1
454 -0.00570218358189 -0.00566132273525 0.00722471435525 15.263999939 -0.736000001431 0 15.2817335129 10.2728471756 1
455 -0.00557839730754 -0.00553941167891 0.00700206968693 15.279999733 -0.72000002861 0 15.296954155 10.2954740524 1
456 -0.00545460078865 -0.00541762588546 0.00674639546203 15.295999527 -0.703999996185 0 15.3121919632 10.3181018829 1
457 -0.00533079402521 -0.00529596582055 0.00645767522175 15.3120002747 -0.688000023365 0 15.3274488449 10.3407297134 1
458 -0.00520697701722 -0.00517443101853 0.00613594080487 15.3280000687 -0.67199999094 0 15.3427238464 10.3633565903 1
459 -0.00508314976469 -0.00505302241072 0.00578117698306 15.3439998627 -0.65600001812 0 15.3580160141 10.3859844208 1
460 -0.0049593122676 -0.00493173860013 0.00539338335857 15.3599996567 -0.639999985695 0 15.3733272552 10.4086112976 1
461 -0.00483546452597 -0.00481058144942 0.00497254002731 15.3760004044 -0.624000012875 0 15.3886566162 10.4312391281 1
462 -0.00471160653979 -0.00468954863027 0.00451868621085 15.3920001984 -0.60799998045 0 15.404004097 10.4538669586 1
463 -0.00458773877472 -0.00456864200532 0.00403180323554 15.4079999924 -0.592000007629 0 15.4193687439 10.4764938354 1
464 -0.00446385983378 -0.00444786064327 0.00351189021147 15.4239997864 -0.575999975204 0 15.4347515106 10.499121666 1
465 -0.00433998834342 -0.00432667229325 0.00310007739898 15.4399995804 -0.560000002384 0 15.4501514435 10.5217485428 1
466 -0.00421618809924 -0.00420289346948 0.00336211456065 15.4560003281 -0.544000029564 0 15.4655704498 10.5443763733 1
467 -0.0040923752822 -0.00407914118841 0.00359597612248 15.4720001221 -0.527999997139 0 15.4810066223 10.5670042038 1
468 -0.00396855035797 -0.0039554159157 0.00380165936142 15.4879999161 -0.512000024319 0 15.4964599609 10.5896310806 1
469 -0.00384471332654 -0.00383171672001 0.00397916616384 15.5039997101 -0.495999991894 0 15.5119314194 10.6122579575 1
470 -0.00372086442076 -0.00370804453269 0.00412849022378 15.5200004578 -0.479999989271 0 15.5274209976 10.6348867416 1
471 -0.00359700317495 -0.00358439888805 0.00424964102103 15.5360002518 -0.463999986649 0 15.542927742 10.6575136185 1
472 -0.00347313005477 -0.00346078025177 0.00434261411132 15.5520000458 -0.448000013828 0 15.5584516525 10.6801404953 1
473 -0.00334924459457 -0.00333718815818 0.00440741022787 15.5679998398 -0.432000011206 0 15.5739927292 10.7027683258 1
474 -0.00322534702718 -0.00321362284012 0.00444402899096 15.5839996338 -0.416000008583 0 15.589550972 10.7253952026 1
475 -0.00310143711977 -0.00309008406475 0.00445246127125 15.6000003815 -0.40000000596 0 15.6051273346 10.7480230331 1
476 -0.00297751533799 -0.00296657206491 0.00443272448764 15.6160001755 -0.384000003338 0 15.6207208633 10.7706508636 1
477 -0.00285358121619 -0.00284308660775 0.00438481035057 15.6319999695 -0.368000000715 0 15.6363306046 10.7932777405 1
478 -0.00272963498719 -0.00271962815896 0.00430871886003 15.6479997635 -0.351999998093 0 15.6519584656 10.815905571 1
479 -0.002605676651 -0.00259619602002 0.00420445001602 15.6639995575 -0.33599999547 0 15.6676025391 10.8385324478 1
480 -0.00248170620762 -0.00247279088944 0.0040719904904 15.6800003052 -0.319999992847 0 15.683265686 10.8611602783 1
481 -0.00235772365704 -0.00234941230156 0.0039113660997 15.6960000992 -0.303999990225 0 15.6989440918 10.8837881088 1
482 -0.00223372876644 -0.00222606048919 0.00372256435552 15.7119998932 -0.287999987602 0 15.71463871 10.9064149857 1
483 -0.00210972223431 -0.00210273545235 0.00350558519306 15.7279996872 -0.272000014782 0 15.7303514481 10.9290418625 1
484 -0.00198570312932 -0.00197943719104 0.00326041208101 15.7440004349 -0.256000012159 0 15.7460813522 10.951669693 1
485 -0.00186167180073 -0.00185616523959 0.00298707746909 15.7600002289 -0.239999994636 0 15.7618274689 10.9742975235 1
486 -0.00173762859777 -0.00173292018007 0.00268556549136 15.7760000229 -0.224000006914 0 15.777589798 10.9969244003 1
487 -0.0016135731712 -0.00160970189609 0.00235587616633 15.7919998169 -0.208000004292 0 15.7933692932 11.0195522308 1
488 -0.00148950552102 -0.00148651015479 0.00199800948784 15.8079996109 -0.192000001669 0 15.8091659546 11.0421791077 1
489 -0.0013654519571 -0.00136304460466 0.00176329876711 15.8240003586 -0.175999999046 0 15.8249788284 11.0648069382 1
490 -0.00124139059335 -0.00123945309315 0.00156136217602 15.8400001526 -0.159999996424 0 15.8408079147 11.0874347687 1
491 -0.00111731525976 -0.00111579732038 0.00135942323134 15.8559999466 -0.143999993801 0 15.8566541672 11.1100616455 1
492 -0.000993226189166 -0.000992077635601 0.00115748193302 15.8719997406 -0.12800000608 0 15.8725156784 11.1326885223 1
493 -0.000869122915901 -0.000868293631356 0.000955538281134 15.8879995346 -0.112000003457 0 15.8883943558 11.1553163528 1
494 -0.000745005731005 -0.000744445540477 0.000753580236838 15.9040002823 -0.0960000008345 0 15.9042901993 11.1779441833 1
495 -0.000620874576271 -0.000620533246547 0.000551631877673 15.9200000763 -0.0799999982119 0 15.9202013016 11.2005710602 1
496 -0.000496729509905 -0.000496556865983 0.000349681164892 15.9359998703 -0.0640000030398 0 15.9361286163 11.2231988907 1
497 -0.000372570386389 -0.000372516282368 0.000147728098521 15.9519996643 -0.0480000004172 0 15.9520721436 11.2458257675 1
498 -0.000248397351243 -0.000248411583016 -5.42393605421e-05 15.968000412 -0.0320000015199 0 15.9680328369 11.268453598 1
499 -0.000124210331705 -0.000124242724269 -0.000256197134191 15.984000206 -0.01600000076 0 15.9840078354 11.2910814285 1
500 -9.34232957661e-09 -9.70612745732e-09 -0.000458157261443 16 0 0 16 11.3137083054 1
501 0.000124205616885 0.000124287456856 -0.000660131781592 16.0160007477 0.01600000076 0 16.0160083771 11.3363361359 1
502 0.000248434545938 0.000248648779234 -0.000862084576755 16.031999588 0.0320000015199 0 16.0320320129 11.3589630127 1
503 0.000372677401174 0.000373074231902 -0.00106406380425 16.0480003357 0.0480000004172 0 16.0480728149 11.3815908432 1
504 0.000496934284456 0.000497563858517 -0.00126602130648 16.063999176 0.0640000030398 0 16.0641269684 11.40421772 1
505 0.000621205079369 0.000622117600869 -0.00146800524132 16.0799999237 0.0799999982119 0 16.080198288 11.4268455505 1
506 0.000745489902329 0.000746735546272 -0.0016699915299 16.0960006714 0.0960000008345 0 16.0962867737 11.449473381 1
507 0.000869788636919 0.000871417636517 -0.0018719560928 16.1119995117 0.112000003457 0 16.1123886108 11.4721002579 1
508 0.000994101399556 0.000996163813397 -0.00207394708873 16.1280002594 0.12800000608 0 16.1285076141 11.4947280884 1
509 0.00111842795741 0.00112097407691 -0.0022759163587 16.1439990997 0.143999993801 0 16.1446418762 11.5173549652 1
510 0.00124276871793 0.00124584860168 -0.00247791206197 16.1599998474 0.159999996424 0 16.1607913971 11.5399827957 1
511 0.00136712333187 0.00137078738771 -0.00267991011898 16.1760005951 0.175999999046 0 16.1769580841 11.5626106262 1
512 0.00149149738718 0.0014954978833 -0.00274213611266 16.1919994354 0.192000001669 0 16.1931381226 11.5852375031 1
513 0.00161590962671 0.00161908788141 -0.00224120166018 16.2080001831 0.208000004292 0 16.2093353271 11.6078653336 1
514 0.0017403367674 0.00174284982495 -0.00179721378845 16.2240009308 0.224000006914 0 16.2255477905 11.6304931641 1
515 0.00186477892566 0.00186678348109 -0.00141020601145 16.2399997711 0.239999994636 0 16.2417736053 11.6531200409 1
516 0.00198923656717 0.00199088919908 -0.00108010783443 16.2560005188 0.256000012159 0 16.2580165863 11.6757478714 1
517 0.00211370899342 0.00211516651325 -0.0008069829639 16.2719993591 0.272000014782 0 16.2742729187 11.6983737946 1
518 0.00223819632083 0.00223961565644 -0.000590774613181 16.2880001068 0.287999987602 0 16.2905464172 11.7210016251 1
519 0.00236269878224 0.00236423686147 -0.000431512803932 16.3040008545 0.303999990225 0 16.3068351746 11.7436304092 1
520 0.00248721661046 0.00248902989551 -0.000329214046135 16.3199996948 0.319999992847 0 16.3231372833 11.7662563324 1
521 0.00261174933985 0.00261399475858 -0.000283842004266 16.3360004425 0.33599999547 0 16.3394546509 11.7888841629 1
522 0.00273629720323 0.00273913145065 -0.000295426225606 16.3519992828 0.351999998093 0 16.3557872772 11.8115110397 1
523 0.00286085996777 0.00286443997175 -0.000363943951119 16.3680000305 0.368000000715 0 16.3721370697 11.8341388702 1
524 0.00298543809913 0.00298992055468 -0.000489408257384 16.3840007782 0.384000003338 0 16.3885002136 11.8567667007 1
525 0.00311003113165 0.0031155727338 -0.00067181864449 16.3999996185 0.40000000596 0 16.404876709 11.8793935776 1
526 0.00323463929817 0.00324139697477 -0.000911172718136 16.4160003662 0.416000008583 0 16.4212703705 11.9020214081 1
527 0.00335926236585 0.00336739281192 -0.00120746608438 16.4319992065 0.432000011206 0 16.4376773834 11.9246482849 1
528 0.00348390080035 0.00349356071092 -0.00156070992541 16.4479999542 0.448000013828 0 16.4540996552 11.9472761154 1
529 0.00360855390318 0.0036199002061 -0.00197089975006 16.4640007019 0.463999986649 0 16.4705371857 11.9699039459 1
530 0.00373322237283 0.0037464115303 -0.00243801922904 16.4799995422 0.479999989271 0 16.4869880676 11.9925308228 1
531 0.00385790574364 0.00387309514917 -0.00296209936517 16.4960002899 0.495999991894 0 16.5034561157 12.0151586533 1
532 0.00398260448128 0.00399995036423 -0.0035431025795 16.5119991302 0.512000024319 0 16.5199356079 12.0377855301 1
533 0.00410731788725 0.00412697717547 -0.00418107172679 16.5279998779 0.527999997139 0 16.5364322662 12.0604133606 1
534 0.0042320471257 0.00425417674705 -0.00487598907333 16.5440006256 0.544000029564 0 16.552942276 12.0830411911 1
535 0.00435679079965 0.00438154721633 -0.00562781683493 16.5599994659 0.560000002384 0 16.5694656372 12.1056680679 1
536 0.00448160339147 0.00450540473685 -0.00541077141109 16.5760002136 0.575999975204 0 16.5860042572 12.1282958984 1
537 0.00460644206032 0.00462892046198 -0.00505095045626 16.591999054 0.592000007629 0 16.6025562286 12.1509218216 1
538 0.00473129563034 0.00475285202265 -0.00475452297557 16.6079998016 0.60799998045 0 16.6191253662 12.1735506058 1
539 0.00485616503283 0.00487720128149 -0.00452151092548 16.6240005493 0.624000012875 0 16.6357078552 12.1961784363 1
540 0.00498104887083 0.00500196637586 -0.00435192314852 16.6399993896 0.639999985695 0 16.6523017883 12.2188043594 1
541 0.00510594807565 0.00512714823708 -0.00424573930049 16.6560001373 0.65600001812 0 16.6689128876 12.2414331436 1
542 0.00523086218163 0.00525274686515 -0.00420297153116 16.672000885 0.67199999094 0 16.6855392456 12.2640609741 1
543 0.0053557921201 0.00537876226008 -0.00422361628398 16.6879997253 0.688000023365 0 16.7021751404 12.2866868973 1
544 0.00548073649406 0.0055051939562 -0.00430767648047 16.704000473 0.703999996185 0 16.7188282013 12.3093147278 1
545 0.00560569670051 0.00563204288483 -0.00445514187593 16.7199993134 0.72000002861 0 16.7354946136 12.3319416046 1
546 0.00573067134246 0.00575930764899 -0.00466603003826 16.736000061 0.736000001431 0 16.7521762848 12.3545694351 1
547 0.00585566088557 0.00588698964566 -0.00494033401429 16.7520008087 0.751999974251 0 16.7688713074 12.3771972656 1
548 0.00598066626117 0.00601508794352 -0.00527803220452 16.767999649 0.768000006676 0 16.785577774 12.3998241425 1
549 0.00610568653792 0.00614360300824 -0.00567916414638 16.7840003967 0.783999979496 0 16.8023014069 12.422451973 1
550 0.0062307221815 0.00627253483981 -0.00614368297926 16.7999992371 0.800000011921 0 16.8190364838 12.4450788498 1
551 0.00635577272624 0.00640188343823 -0.00667164288695 16.8159999847 0.815999984741 0 16.8357868195 12.4677066803 1
552 0.0064808386378 0.0065316488035 -0.00726301976076 16.8320007324 0.832000017166 0 16.8525505066 12.4903345108 1
553 0.00660591945052 0.0066618300043 -0.00791777023599 16.8479995728 0.847999989986 0 16.8693275452 12.5129613876 1
554 0.00673101563007 0.00679242890328 -0.00863597531186 16.8640003204 0.864000022411 0 16.8861179352 12.5355892181 1
555 0.00685612671077 0.00692344363779 -0.00941754619351 16.8799991608 0.879999995232 0 16.9029216766 12.558216095 1
556 0.0069812531583 0.00705487560481 -0.0102625794714 16.8959999084 0.896000027657 0 16.9197406769 12.5808439255 1
557 0.00710639450699 0.00718672387302 -0.0111710270563 16.9120006561 0.912000000477 0 16.9365730286 12.603471756 1
558 0.00723156938329 0.0073167080991 -0.0117926214945 16.9279994965 0.927999973297 0 16.9534168243 12.6260986328 1
559 0.00735681178048 0.00744090648368 -0.0115012252521 16.9440002441 0.944000005722 0 16.9702758789 12.6487264633 1
560 0.00748206814751 0.00756588205695 -0.0112906656477 16.9599990845 0.959999978542 0 16.9871463776 12.6713523865 1
561 0.0076073394157 0.00769163528457 -0.0111609256822 16.9759998322 0.976000010967 0 17.0040340424 12.6939811707 1
562 0.0077326237224 0.00781816523522 -0.0111120164983 16.9920005798 0.991999983788 0 17.0209331512 12.7166090012 1
563 0.00785792339593 0.00794547237456 -0.0111439287296 17.0079994202 1.00800001621 0 17.0378437042 12.7392349243 1
564 0.00798323657364 0.00807355623692 -0.0112566756636 17.0240001678 1.02400004864 0 17.054769516 12.7618637085 1
565 0.00810856372118 0.00820241775364 -0.011450252635 17.0400009155 1.03999996185 0 17.0717086792 12.784491539 1
566 0.00823390576988 0.00833205599338 -0.0117246371623 17.0559997559 1.05599999428 0 17.0886592865 12.8071174622 1
567 0.00835926178843 0.00846247188747 -0.0120798708451 17.0720005035 1.0720000267 0 17.1056251526 12.8297462463 1
568 0.00848463177681 0.00859366543591 -0.0125159021645 17.0879993439 1.08800005913 0 17.1226005554 12.8523721695 1
569 0.00861001573503 0.00872563477606 -0.0130327904854 17.1040000916 1.10399997234 0 17.1395931244 12.875 1
570 0.00873541459441 0.00885838177055 -0.0136305109171 17.1200008392 1.12000000477 0 17.1565971375 12.8976278305 1
571 0.00886082742363 0.0089919064194 -0.0143090145325 17.1359996796 1.13600003719 0 17.1736125946 12.9202547073 1
572 0.00898625329137 0.00912620685995 -0.0150683886989 17.1520004272 1.15199995041 0 17.1906433105 12.9428825378 1
573 0.00911169499159 0.00926128588617 -0.0159085388054 17.1679992676 1.16799998283 0 17.2076854706 12.9655094147 1
574 0.00923714973032 0.00939714163542 -0.0168295717909 17.1840000153 1.18400001526 0 17.2247409821 12.9881372452 1
575 0.00936262030154 0.00953377503902 -0.017831435399 17.2000007629 1.20000004768 0 17.241809845 13.0107650757 1
576 0.00948810297996 0.00967118423432 -0.0189140542053 17.2159996033 1.2159999609 0 17.258890152 13.0333919525 1
577 0.00961360055953 0.0098093720153 -0.0200775739397 17.232000351 1.23199999332 0 17.2759857178 13.056019783 1
578 0.00973911304027 0.00994833558798 -0.0213218431343 17.2479991913 1.24800002575 0 17.2930908203 13.0786466599 1
579 0.00986463949084 0.0100880777463 -0.0226470192961 17.263999939 1.26400005817 0 17.3102111816 13.1012744904 1
580 0.0099902395159 0.0102266529575 -0.0235830694709 17.2800006866 1.27999997139 0 17.3273429871 13.1239023209 1
581 0.0101158553734 0.0103663243353 -0.0245893657994 17.295999527 1.29600000381 0 17.3444862366 13.1465291977 1
582 0.0102414824069 0.010507135652 -0.0256754110478 17.3120002747 1.31200003624 0 17.3616447449 13.1691570282 1
583 0.0103671224788 0.0106490822509 -0.0268410415843 17.327999115 1.32799994946 0 17.3788127899 13.191783905 1
584 0.0104927755892 0.0107921697199 -0.0280864337751 17.3439998627 1.34399998188 0 17.3959960938 13.2144117355 1
585 0.0106184417382 0.0109363961965 -0.02941150196 17.3600006104 1.36000001431 0 17.4131908417 13.237039566 1
586 0.0107441199943 0.0110817588866 -0.0308161447201 17.3759994507 1.37600004673 0 17.4303970337 13.2596664429 1
587 0.0108698103577 0.0112282605842 -0.0323005554234 17.3920001984 1.39199995995 0 17.4476165771 13.2822942734 1
588 0.0109955146909 0.0113759022206 -0.0338646465448 17.408000946 1.40799999237 0 17.464849472 13.3049221039 1
589 0.0111212311313 0.0115246800706 -0.0355082979948 17.4239997864 1.4240000248 0 17.4820919037 13.327548027 1
590 0.0112469615415 0.0116745987907 -0.0372317363554 17.4400005341 1.44000005722 0 17.4993495941 13.3501768112 1
591 0.0113727021962 0.011825652793 -0.0390347196391 17.4559993744 1.45599997044 0 17.5166168213 13.3728027344 1
592 0.0114984577522 0.0119778476655 -0.0409175049421 17.4720001221 1.47200000286 0 17.5338973999 13.3954305649 1
593 0.0116242254153 0.0121311806142 -0.0428799662392 17.4880008698 1.48800003529 0 17.55119133 13.4180593491 1
594 0.0117500051856 0.0122856497765 -0.0449219573225 17.5039997101 1.5039999485 0 17.5684947968 13.4406852722 1
595 0.0118757979944 0.0124412598088 -0.047043765562 17.5200004578 1.51999998093 0 17.5858135223 13.4633131027 1
596 0.0120016038418 0.0125980069861 -0.0492451008884 17.5359992981 1.53600001335 0 17.6031417847 13.4859399796 1
597 0.0121274227276 0.0127558941022 -0.0515262563672 17.5520000458 1.55200004578 0 17.6204833984 13.5085678101 1
598 0.0122532527894 0.0129149183631 -0.0538870798543 17.5680007935 1.56799995899 0 17.6378364563 13.5311956406 1
599 0.0123791191727 0.0130863664672 -0.0570093178041 17.5839996338 1.58399999142 0 17.6552009583 13.5538225174 1
600 0.0125050237402 0.0132709229365 -0.0608936820439 17.6000003815 1.60000002384 0 17.6725788116 13.5764503479 1
601 0.0126309394836 0.0134551702067 -0.06471432155 17.6159992218 1.61600005627 0 17.6899662018 13.5990772247 1
602 0.0127568654716 0.0136391129345 -0.0684717805777 17.6319999695 1.63199996948 0 17.7073669434 13.6217050552 1
603 0.0128828035668 0.0138227492571 -0.0721658014973 17.6480007172 1.64800000191 0 17.7247810364 13.6443328857 1
604 0.0130087537691 0.0140060763806 -0.0757961090281 17.6639995575 1.66400003433 0 17.7422027588 13.6669597626 1
605 0.013134714216 0.0141890989617 -0.0793632254447 17.6800003052 1.67999994755 0 17.75963974 13.6895875931 1
606 0.0132606867701 0.0143718123436 -0.0828666463314 17.6959991455 1.69599997997 0 17.7770862579 13.7122144699 1
607 0.0133866705 0.0145542230457 -0.0863068785995 17.7119998932 1.7120000124 0 17.7945461273 13.7348423004 1
608 0.0135126663372 0.0147363264114 -0.0896836617549 17.7280006409 1.72800004482 0 17.8120174408 13.7574701309 1
609 0.0136386724189 0.0149181196466 -0.0929967413163 17.7439994812 1.74399995804 0 17.8295001984 13.7800970078 1
610 0.0137646906078 0.015099610202 -0.0962466302641 17.7600002289 1.75999999046 0 17.8469944 13.8027248383 1
611 0.0138907209039 0.015280790627 -0.0994328322951 17.7759990692 1.77600002289 0 17.8644981384 13.8253507614 1
612 0.0140167614445 0.0154616674408 -0.102555826799 17.7919998169 1.79200005531 0 17.8820171356 13.8479795456 1
613 0.014142813161 0.0156422369182 -0.105615364022 17.8080005646 1.80799996853 0 17.8995456696 13.8706073761 1
614 0.014268877916 0.0158224981278 -0.108611234078 17.8239994049 1.82400000095 0 17.9170856476 13.8932332993 1
615 0.0143949529156 0.0160024557263 -0.111543885261 17.8400001526 1.84000003338 0 17.9346370697 13.9158611298 1
616 0.014521044679 0.0161706954241 -0.113632998809 17.8560009003 1.85599994659 0 17.9521999359 13.9384899139 1
617 0.0146471811458 0.0162752773613 -0.111348132405 17.8719997406 1.87199997902 0 17.9697742462 13.9611158371 1
618 0.0147733287886 0.0163825396448 -0.109239443052 17.8880004883 1.88800001144 0 17.9873600006 13.9837436676 1
619 0.0148994876072 0.0164924822748 -0.107307098916 17.9039993286 1.90400004387 0 18.0049552917 14.0063705444 1
620 0.0150256566703 0.0166051033884 -0.105550961657 17.9200000763 1.91999995708 0 18.0225639343 14.0289983749 1
621 0.0151518378407 0.0167204067111 -0.103971091821 17.936000824 1.93599998951 0 18.040184021 14.0516262054 1
622 0.0152780301869 0.0168383903801 -0.102567535683 17.9519996643 1.95200002193 0 18.0578117371 14.0742530823 1
623 0.015404233709 0.0169590543956 -0.101340209128 17.968000412 1.96800005436 0 18.0754547119 14.0968809128 1
624 0.0155304474756 0.0170823968947 -0.100289181445 17.9839992523 1.98399996758 0 18.0931053162 14.1195077896 1
625 0.0156566742808 0.0172084216028 -0.0994143975135 18 2 0 18.1107711792 14.1421356201 1
626 0.0157829113305 0.0173371266574 -0.0987158904756 18.0160007477 2.01600003242 0 18.1284446716 14.1647634506 1
627 0.015909159556 0.0174685120583 -0.098193644604 18.031999588 2.03200006485 0 18.1461296082 14.1873903275 1
628 0.0160354189575 0.0176025759429 -0.0978476808467 18.0480003357 2.04800009727 0 18.1638278961 14.210018158 1
629 0.0161616876721 0.0177393201739 -0.0976779630509 18.063999176 2.06399989128 0 18.1815338135 14.2326450348 1
630 0.0162879694253 0.0178787466139 -0.0976845412609 18.0799999237 2.07999992371 0 18.1992530823 14.2552728653 1
631 0.0164142828435 0.018009994179 -0.0972482188457 18.0960006714 2.09599995613 0 18.2169818878 14.2779006958 1
632 0.0165406316519 0.0181286986917 -0.0961047796707 18.1119995117 2.11199998856 0 18.2347221375 14.3005275726 1
633 0.0166669934988 0.0182495918125 -0.0950879397364 18.1280002594 2.12800002098 0 18.2524738312 14.3231554031 1
634 0.0167933665216 0.018372675404 -0.0941977478143 18.1439990997 2.14400005341 0 18.2702331543 14.3457813263 1
635 0.0169197488576 0.0184979494661 -0.0934341702284 18.1599998474 2.16000008583 0 18.2880077362 14.3684101105 1
636 0.0170461442322 0.0186254121363 -0.0927972275905 18.1760005951 2.17600011826 0 18.3057899475 14.391037941 1
637 0.0171725507826 0.0187550634146 -0.0922869181798 18.1919994354 2.19199991226 0 18.3235836029 14.4136638641 1
638 0.0172989685088 0.0188869070262 -0.0919032369467 18.2080001831 2.20799994469 0 18.3413887024 14.4362916946 1
639 0.017425397411 0.0190209392458 -0.0916461906615 18.2240009308 2.22399997711 0 18.359205246 14.4589204788 1
640 0.0175518393517 0.0191571600735 -0.0915157471025 18.2399997711 2.24000000954 0 18.3770294189 14.481546402 1
641 0.0176782906055 0.0192955732346 -0.0915119631657 18.2560005188 2.25600004196 0 18.394865036 14.5041742325 1
642 0.017804754898 0.0194361750036 -0.0916347668596 18.2719993591 2.27200007439 0 18.4127120972 14.5268011093 1
643 0.0179312564433 0.0195671208203 -0.0912502273908 18.2880001068 2.28800010681 0 18.4305686951 14.5494289398 1
644 0.0180577803403 0.0196923222393 -0.0905606116444 18.3040008545 2.30399990082 0 18.4484386444 14.5720567703 1
645 0.0181843172759 0.0198192074895 -0.089961387844 18.3199996948 2.31999993324 0 18.4663143158 14.5946836472 1
646 0.0183108635247 0.0199477728456 -0.0894525475579 18.3360004425 2.33599996567 0 18.4842033386 14.6173114777 1
647 0.0184374190867 0.020078016445 -0.089034097301 18.3519992828 2.35199999809 0 18.5021018982 14.6399383545 1
648 0.0185639858246 0.0202099401504 -0.088706041334 18.3680000305 2.36800003052 0 18.5200119019 14.662566185 1
649 0.0186905600131 0.0203435439616 -0.0884683802202 18.3840007782 2.38400006294 0 18.5379333496 14.6851940155 1
650 0.0188171453774 0.0204788260162 -0.0883210929727 18.3999996185 2.40000009537 0 18.5558605194 14.7078208923 1
651 0.0189437381923 0.0206157881767 -0.088264219649 18.4160003662 2.41599988937 0 18.573802948 14.7304487228 1
652 0.0190703645349 0.0207494720817 -0.0880585764094 18.4319992065 2.4319999218 0 18.5917510986 14.7530755997 1
653 0.0191969908774 0.0208836775273 -0.0878776225448 18.4479999542 2.44799995422 0 18.6097126007 14.7757034302 1
654 0.0193236172199 0.0210184827447 -0.0877251324658 18.4640007019 2.46399998665 0 18.6276836395 14.7983312607 1
655 0.0194502416998 0.0211538877338 -0.0876010785986 18.4799995422 2.48000001907 0 18.6456642151 14.8209581375 1
656 0.0195768661797 0.0212898943573 -0.0875055143942 18.4960002899 2.4960000515 0 18.6636562347 14.843585968 1
657 0.0197035446763 0.0214248951524 -0.0873636672988 18.5119991302 2.51200008392 0 18.6816558838 14.8662128448 1
658 0.0198303069919 0.0215595364571 -0.0872014431186 18.5279998779 2.52800011635 0 18.6996669769 14.8888406754 1
659 0.0199572797865 0.0216921456158 -0.0869296440839 18.5440006256 2.54399991035 0 18.7176895142 14.9114685059 1
660 0.0200840122998 0.0218256264925 -0.0867171220262 18.5599994659 2.55999994278 0 18.7357196808 14.934094429 1
661 0.0202108956873 0.0219603963196 -0.0865633721963 18.5760002136 2.5759999752 0 18.7537612915 14.9567232132 1
662 0.0203378684819 0.0220957901329 -0.0864374103507 18.591999054 2.59200000763 0 18.7718105316 14.9793491364 1
663 0.0204648114741 0.0222311802208 -0.0863128081812 18.6079998016 2.60800004005 0 18.7898731232 15.0019769669 1
664 0.0205916538835 0.022367797792 -0.0862562140902 18.6240005493 2.62400007248 0 18.8079452515 15.024605751 1
665 0.0207184739411 0.0225046295673 -0.0862117667976 18.6399993896 2.6400001049 0 18.8260231018 15.0472316742 1
666 0.0208452995867 0.0226414166391 -0.0861649617317 18.6560001373 2.65599989891 0 18.8441143036 15.0698595047 1
667 0.0209721252322 0.0227782409638 -0.0861198227004 18.672000885 2.67199993134 0 18.8622169495 15.0924873352 1
668 0.0210990998894 0.0229159314185 -0.0861096755403 18.6879997253 2.68799996376 0 18.8803253174 15.115114212 1
669 0.0212261043489 0.023053528741 -0.0860936836304 18.704000473 2.70399999619 0 18.8984451294 15.1377420425 1
670 0.0213530752808 0.0231912322342 -0.0860843389538 18.7199993134 2.72000002861 0 18.9165744781 15.1603689194 1
671 0.0214800834656 0.0233288165182 -0.0860675452498 18.736000061 2.73600006104 0 18.9347133636 15.1829967499 1
672 0.0216070916504 0.0234665572643 -0.0860581599302 18.7520008087 2.75200009346 0 18.9528636932 15.2056245804 1
673 0.0217341594398 0.0236046481878 -0.0860620127412 18.767999649 2.76799988747 0 18.9710216522 15.2282514572 1
674 0.0218612290919 0.0237427391112 -0.086065896969 18.7840003967 2.78399991989 0 18.9891891479 15.2508792877 1
675 0.0219882689416 0.0238809045404 -0.086074624099 18.7999992371 2.79999995232 0 19.0073661804 15.2735061646 1
676 0.0221153702587 0.0240189228207 -0.0860736305578 18.8159999847 2.81599998474 0 19.025554657 15.2961339951 1
677 0.0222424417734 0.0241570156068 -0.0860775134998 18.8320007324 2.83200001717 0 19.0437507629 15.3187618256 1
678 0.0223695263267 0.0242953747511 -0.0860920846364 18.8479995728 2.84800004959 0 19.0619564056 15.3413887024 1
679 0.0224966239184 0.0244339331985 -0.0861146008631 18.8640003204 2.86400008202 0 19.0801734924 15.3640165329 1
680 0.0226236768067 0.0245725717396 -0.0861428438009 18.8799991608 2.88000011444 0 19.0983963013 15.3866434097 1
681 0.0227508172393 0.0247110463679 -0.0861596050897 18.8959999084 2.89599990845 0 19.1166324615 15.4092712402 1
682 0.022877914831 0.0248496048152 -0.0861821208149 18.9120006561 2.91199994087 0 19.1348762512 15.4318990707 1
683 0.0230049584061 0.0249882508069 -0.0862110151833 18.9279994965 2.9279999733 0 19.1531295776 15.4545249939 1
684 0.0231321174651 0.0251269154251 -0.0862347617693 18.9440002441 2.94400000572 0 19.1713924408 15.4771537781 1
685 0.0232595168054 0.0252659562975 -0.086262139786 18.9599990845 2.96000003815 0 19.1896629333 15.4997797012 1
686 0.023386914283 0.02540499717 -0.086289545747 18.9759998322 2.97600007057 0 19.20794487 15.5224075317 1
687 0.0235143769532 0.0255439504981 -0.0863101854788 18.9920005798 2.992000103 0 19.2262363434 15.5450363159 1
688 0.0236417092383 0.0256830770522 -0.0863443328015 19.0079994202 3.007999897 0 19.2445335388 15.5676622391 1
689 0.0237691774964 0.0258220303804 -0.0863648549761 19.0240001678 3.02399992943 0 19.2628440857 15.5902900696 1
690 0.0238965786994 0.0259610731155 -0.0863922023975 19.0400009155 3.03999996185 0 19.281162262 15.6129179001 1
691 0.0240239407867 0.0261002387851 -0.0864257146008 19.0559997559 3.05599999428 0 19.2994880676 15.6355447769 1
692 0.0241512041539 0.0262397248298 -0.0864748827218 19.0720005035 3.0720000267 0 19.3178253174 15.6581726074 1
693 0.0242783855647 0.0263792984188 -0.0865312897858 19.0879993439 3.08800005913 0 19.3361701965 15.6807994843 1
694 0.0244057327509 0.0265186969191 -0.0865731890323 19.1040000916 3.10400009155 0 19.3545246124 15.7034273148 1
695 0.0245329942554 0.0266581811011 -0.0866223597543 19.1200008392 3.11999988556 0 19.3728885651 15.7260551453 1
696 0.0246601644903 0.0267977546901 -0.0866791400471 19.1359996796 3.13599991798 0 19.3912601471 15.7486820221 1
697 0.0247875209898 0.0269371531904 -0.0867206664302 19.1520004272 3.15199995041 0 19.4096431732 15.7713098526 1
698 0.0249146837741 0.0270767267793 -0.0867776956666 19.1679992676 3.16799998283 0 19.4280319214 15.7939367294 1
699 0.0250424928963 0.0272165238857 -0.0868125872655 19.1840000153 3.18400001526 0 19.4464321136 15.8165645599 1
700 0.0251704491675 0.0273562576622 -0.0868383606637 19.2000007629 3.20000004768 0 19.4648399353 15.8391923904 1
701 0.0252981912345 0.0274961609393 -0.0868801857363 19.2159996033 3.21600008011 0 19.4832572937 15.8618192673 1
702 0.0254260394722 0.0276359822601 -0.086913998919 19.232000351 3.23200011253 0 19.5016841888 15.8844470978 1
703 0.02555388771 0.0277757979929 -0.0869477871309 19.2479991913 3.24799990654 0 19.520116806 15.9070739746 1
704 0.0256817359477 0.0279156174511 -0.0869816003976 19.263999939 3.26399993896 0 19.5385608673 15.9297018051 1
705 0.025809712708 0.0280553586781 -0.0870070081858 19.2800006866 3.27999997139 0 19.5570144653 15.9523296356 1
706 0.0259373206645 0.0281953215599 -0.0870555075899 19.295999527 3.29600000381 0 19.5754756927 15.9749565125 1
707 0.0260649435222 0.0283352695405 -0.087100453275 19.3120002747 3.31200003624 0 19.5939445496 15.997584343 1
708 0.0261923000216 0.0284753702581 -0.0871624213013 19.327999115 3.32800006866 0 19.6124229431 16.0202102661 1
709 0.0263199321926 0.0286153201014 -0.0872072599428 19.3439998627 3.34400010109 0 19.6309108734 16.0428390503 1
710 0.0264474246651 0.0287553444505 -0.0872606798135 19.3600006104 3.3599998951 0 19.6494083405 16.0654659271 1
711 0.026574768126 0.0288954377174 -0.0873228085002 19.3759994507 3.37599992752 0 19.6679115295 16.088092804 1
712 0.0267024114728 0.0290353950113 -0.0873674863791 19.3920001984 3.39199995995 0 19.6864242554 16.1107215881 1
713 0.026829905808 0.0291754193604 -0.0874209030677 19.408000946 3.40799999237 0 19.7049484253 16.133348465 1
714 0.0269581060857 0.0293154753745 -0.0874454988984 19.4239997864 3.4240000248 0 19.7234764099 16.1559753418 1
715 0.0270867273211 0.0294555481523 -0.0874528876864 19.4400005341 3.44000005722 0 19.7420158386 16.178604126 1
716 0.0272151771933 0.0295956842601 -0.0874693714406 19.4559993744 3.45600008965 0 19.7605628967 16.2012310028 1
717 0.0273439679295 0.0297356937081 -0.0874676446428 19.4720001221 3.47199988365 0 19.7791194916 16.2238578796 1
718 0.027472589165 0.0298757683486 -0.0874750336676 19.4880008698 3.48799991608 0 19.7976856232 16.2464866638 1
719 0.0276010259986 0.0300159007311 -0.0874918059207 19.5039997101 3.5039999485 0 19.8162555695 16.2691116333 1
720 0.0277296435088 0.030155973509 -0.0874992915672 19.5200004578 3.51999998093 0 19.8348388672 16.2917404175 1
721 0.0278582479805 0.0302960444242 -0.0875071541012 19.5359992981 3.53600001335 0 19.853427887 16.3143672943 1
722 0.0279860962182 0.0304360147566 -0.0875395604299 19.5520000458 3.55200004578 0 19.8720264435 16.3369960785 1
723 0.0281141456217 0.0305759292096 -0.0875623086086 19.5680007935 3.5680000782 0 19.8906326294 16.3596229553 1
724 0.0282417945564 0.0307159535587 -0.0876043464905 19.5839996338 3.58400011063 0 19.9092464447 16.3822498322 1
725 0.0283698476851 0.0308558698744 -0.0876270388035 19.6000003815 3.59999990463 0 19.9278697968 16.404876709 1
726 0.0284974910319 0.0309958904982 -0.0876691353936 19.6159992218 3.61599993706 0 19.9465007782 16.4275035858 1
727 0.0286253411323 0.0311358608305 -0.0877015411353 19.6319999695 3.63199996948 0 19.9651412964 16.45013237 1
728 0.0287534054369 0.0312757827342 -0.0877241427189 19.6480007172 3.64800000191 0 19.983789444 16.4727592468 1
729 0.0288828220218 0.0314156264067 -0.08769383711 19.6639995575 3.66400003433 0 20.0024433136 16.4953861237 1
730 0.0290135834366 0.03155528754 -0.0876069614784 19.6800003052 3.68000006676 0 20.0211086273 16.5180149078 1
731 0.0291439015418 0.0316950380802 -0.0875398526594 19.6959991455 3.69600009918 0 20.0397796631 16.5406417847 1
732 0.0292744394392 0.031834743917 -0.0874628745758 19.7119998932 3.71199989319 0 20.0584621429 16.5632686615 1
733 0.0294052120298 0.0319744087756 -0.0873758551834 19.7280006409 3.72799992561 0 20.0771503448 16.5858974457 1
734 0.0295355170965 0.0321141593158 -0.0873088898768 19.7439994812 3.74399995804 0 20.0958461761 16.6085243225 1
735 0.0296660568565 0.0322538651526 -0.0872319083138 19.7600002289 3.75999999046 0 20.1145515442 16.6311511993 1
736 0.0297904200852 0.0323932804167 -0.0873687475524 19.7759990692 3.77600002289 0 20.1332645416 16.6537780762 1
737 0.0299124903977 0.0325325839221 -0.0875849532889 19.7919998169 3.79200005531 0 20.1519851685 16.6764068604 1
738 0.0300348121673 0.0326718539 -0.0877908132314 19.8080005646 3.80800008774 0 20.170715332 16.6990337372 1
739 0.03015662916 0.0328111946583 -0.0880173308182 19.8239994049 3.82399988174 0 20.1894512177 16.721660614 1
740 0.0302789583802 0.0329504646361 -0.0882230443061 19.8400001526 3.83999991417 0 20.20819664 16.7442893982 1
741 0.030401032418 0.0330897718668 -0.0884391714181 19.8560009003 3.85599994659 0 20.2269496918 16.766916275 1
742 0.0305242426693 0.0332288965583 -0.0886063487918 19.8719997406 3.87199997902 0 20.2457103729 16.7895431519 1
743 0.0306503530592 0.0333675965667 -0.0886515222781 19.8880004883 3.88800001144 0 20.2644786835 16.812171936 1
744 0.0307759307325 0.033506359905 -0.0887178353442 19.9039993286 3.90400004387 0 20.2832546234 16.8347969055 1
745 0.0309017766267 0.033645093441 -0.0887735863263 19.9200000763 3.92000007629 0 20.3020401001 16.8574256897 1
746 0.0310278926045 0.0337837934494 -0.0888188300488 19.936000824 3.93600010872 0 20.3208332062 16.8800544739 1
747 0.0311534646899 0.0339225530624 -0.088885074235 19.9519996643 3.95199990273 0 20.3396320343 16.9026794434 1
748 0.031290769577 0.034060716629 -0.0885293348287 19.968000412 3.96799993515 0 20.3584403992 16.9253082275 1
749 0.0314316675067 0.0341987349093 -0.0880462268427 19.9839992523 3.98399996758 0 20.3772544861 16.9479351044 1
750 0.0315731093287 0.0343367010355 -0.0875423800023 20 4 0 20.3960781097 16.9705619812 1
751 0.0317142754793 0.0344746932387 -0.0870489068571 20.0160007477 4.01599979401 0 20.4149093628 16.9931907654 1
752 0.031855173409 0.034612711519 -0.0865655846286 20.031999588 4.03200006485 0 20.4337482452 17.0158176422 1
753 0.032008510083 0.0347500406206 -0.0856621128912 20.0480003357 4.04799985886 0 20.4525947571 17.038444519 1
754 0.0321621745825 0.034887380898 -0.0847496393489 20.063999176 4.0640001297 0 20.471446991 17.0610713959 1
755 0.0323163717985 0.0350246615708 -0.0838173134634 20.0799999237 4.07999992371 0 20.4903106689 17.0837001801 1
756 0.0324707515538 0.0351619273424 -0.0828812338889 20.0960006714 4.09600019455 0 20.509180069 17.1063270569 1
757 0.0326297320426 0.0352987460792 -0.0818069273276 20.1119995117 4.11199998856 0 20.528055191 17.1289539337 1
758 0.0327892377973 0.0354355052114 -0.0807133242294 20.1280002594 4.12799978256 0 20.5469417572 17.1515827179 1
759 0.0329474061728 0.0355722308159 -0.0796689884181 20.1439990997 4.14400005341 0 20.5658321381 17.1742095947 1
760 0.0331039242446 0.0357086472213 -0.0786858474565 20.1599998474 4.15999984741 0 20.5847320557 17.1968364716 1
761 0.0332647040486 0.035845015198 -0.0775690797928 20.1760005951 4.17600011826 0 20.6036396027 17.2194652557 1


==> anc/data/M14_sep32_dark_core_Vx_xydiagonal_internal.csv <==
#Point ID DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR2x DV Points_0 Points_1 Points_2 Points_Magnitude arc_length vtkValidPointMask
385 -0.0142403524369 -0.0127732343972 0.102983691025 14.1599998474 -1.84000003338 0 14.2790470123 8.71155548096 1
386 -0.0141166206449 -0.0126828094944 0.101457123944 14.1759996414 -1.82400000095 0 14.2928628922 8.73418235779 1
387 -0.0139928823337 -0.0125946504995 0.0997241282571 14.1920003891 -1.80799996853 0 14.3067026138 8.75681114197 1
388 -0.0138691365719 -0.0125087574124 0.0977848558311 14.2080001831 -1.79200005531 0 14.3205633163 8.7794380188 1
389 -0.0137453824282 -0.0124251293018 0.0956392272597 14.2239999771 -1.77600002289 0 14.3344459534 8.80206489563 1
390 -0.0136216217652 -0.0123437661678 0.093287246652 14.2399997711 -1.75999999046 0 14.3483514786 8.82469272614 1
391 -0.0134978527203 -0.0122646689415 0.090728914008 14.2559995651 -1.74399995804 0 14.3622789383 8.84731960297 1
392 -0.0133740780875 -0.0121878394857 0.0879641299622 14.2720003128 -1.72800004482 0 14.3762292862 8.86994743347 1
393 -0.0132502941415 -0.0121132731438 0.0849930878644 14.2880001068 -1.7120000124 0 14.3902015686 8.89257526398 1
394 -0.0131265036762 -0.0120409727097 0.0818156937303 14.3039999008 -1.69599997997 0 14.4041948318 8.91520214081 1
395 -0.0130027057603 -0.011970937252 0.0784319475598 14.3199996948 -1.67999994755 0 14.4182100296 8.93782997131 1
396 -0.0128789013252 -0.0119031695649 0.0748417284631 14.3360004425 -1.66400003433 0 14.4322490692 8.96045780182 1
397 -0.0127550875768 -0.0118376659229 0.0710452728388 14.3520002365 -1.64800000191 0 14.446308136 8.98308467865 1
398 -0.0126312673092 -0.0117744272575 0.0670424651782 14.3680000305 -1.63199996948 0 14.4603891373 9.00571155548 1
399 -0.0125074405223 -0.0117134554312 0.062833318815 14.3839998245 -1.61600005627 0 14.4744920731 9.02833938599 1
400 -0.0123836053535 -0.01165474765 0.0584178078504 14.3999996185 -1.60000002384 0 14.4886159897 9.05096626282 1
401 -0.0122597636655 -0.0115983076394 0.0537957821829 14.4160003662 -1.58399999142 0 14.5027627945 9.07359409332 1
402 -0.0121360151097 -0.0115193668753 0.0507449478834 14.4320001602 -1.56799995899 0 14.5169296265 9.09622192383 1
403 -0.012012347579 -0.011419407092 0.0491769329905 14.4479999542 -1.55200004578 0 14.5311183929 9.11884880066 1
404 -0.0118886716664 -0.0113193290308 0.0475967974585 14.4639997482 -1.53600001335 0 14.5453290939 9.14147663116 1
405 -0.0117649883032 -0.0112191364169 0.0460045460713 14.4799995422 -1.51999998093 0 14.5595598221 9.164103508 1
406 -0.0116412965581 -0.0111188273877 0.0444001225562 14.4960002899 -1.5039999485 0 14.5738134384 9.1867313385 1
407 -0.0115175982937 -0.0110184028745 0.0427836441074 14.5120000839 -1.48800003529 0 14.5880870819 9.20935916901 1
408 -0.0113938907161 -0.0109178619459 0.0411550448389 14.5279998779 -1.47200000286 0 14.6023817062 9.23198604584 1
409 -0.011270175688 -0.0108172046021 0.0395143297153 14.5439996719 -1.45599997044 0 14.6166982651 9.25461292267 1
410 -0.0111464532092 -0.0107164327055 0.0378614461646 14.5600004196 -1.44000005722 0 14.6310358047 9.27724075317 1
411 -0.0110227223486 -0.0106155434623 0.0361964990148 14.5760002136 -1.4240000248 0 14.6453933716 9.29986858368 1
412 -0.0108989840373 -0.0105145387352 0.0345194360099 14.5920000076 -1.40799999237 0 14.6597728729 9.32249546051 1
413 -0.0107752373442 -0.0104134175926 0.0328302571499 14.6079998016 -1.39199995995 0 14.6741724014 9.34512329102 1
414 -0.0106514841318 -0.0103121809661 0.0311289677604 14.6239995956 -1.37600004673 0 14.6885919571 9.36775016785 1
415 -0.0105277216062 -0.0102108279243 0.0294154977126 14.6400003433 -1.36000001431 0 14.7030344009 9.39037799835 1
416 -0.01040395163 -0.0101093593985 0.0276899709713 14.6560001373 -1.34399998188 0 14.7174959183 9.41300582886 1
417 -0.0102801732719 -0.010007773526 0.0259523283748 14.6719999313 -1.32799994946 0 14.7319774628 9.43563270569 1
418 -0.0101563883945 -0.00990607310086 0.0242025754295 14.6879997253 -1.31200003624 0 14.7464799881 9.45826053619 1
419 -0.0100325951353 -0.00980425719172 0.022440640201 14.704000473 -1.29600000381 0 14.7610044479 9.4808883667 1
420 -0.00990879349411 -0.00970232393593 0.0206666497232 14.720000267 -1.27999997139 0 14.7755479813 9.50351524353 1
421 -0.00978498905897 -0.00959995295852 0.0189100689285 14.736000061 -1.26400005817 0 14.7901115417 9.52614212036 1
422 -0.00966135598719 -0.00948143191636 0.0186160077894 14.751999855 -1.24800002575 0 14.8046951294 9.54876995087 1
423 -0.00953771453351 -0.0093630105257 0.0182973932888 14.767999649 -1.23199999332 0 14.8192996979 9.5713968277 1
424 -0.0094140637666 -0.00924469158053 0.0179542073473 14.7840003967 -1.2159999609 0 14.8339242935 9.5940246582 1
425 -0.00929040648043 -0.0091264732182 0.0175864858721 14.8000001907 -1.20000004768 0 14.8485689163 9.61665248871 1
426 -0.00916673801839 -0.00900835543871 0.0171942106472 14.8159999847 -1.18400001526 0 14.8632335663 9.63927936554 1
427 -0.00904306117445 -0.00889033917338 0.0167773820609 14.8319997787 -1.16799998283 0 14.8779182434 9.66190719604 1
428 -0.00891937594861 -0.00877242349088 0.0163360001133 14.8479995728 -1.15199995041 0 14.892621994 9.68453407288 1
429 -0.00879568234086 -0.00865460932255 0.0158700439116 14.8640003204 -1.13600003719 0 14.9073476791 9.70716190338 1
430 -0.00867197941989 -0.00853689573705 0.0153795546011 14.8800001144 -1.12000000477 0 14.9220914841 9.72978973389 1
431 -0.00854826811701 -0.00841928273439 0.0148645119291 14.8959999084 -1.10399997234 0 14.9368543625 9.75241661072 1
432 -0.00842454843223 -0.00830177217722 0.0143249170159 14.9119997025 -1.08800005913 0 14.9516382217 9.77504348755 1
433 -0.00830081943423 -0.00818436127156 0.0137607430473 14.9280004501 -1.0720000267 0 14.9664421082 9.79767227173 1
434 -0.00817708112299 -0.00806705188006 0.013172039651 14.9440002441 -1.05599999428 0 14.9812641144 9.82029914856 1
435 -0.00805333442986 -0.0079498430714 0.0125587828934 14.9600000381 -1.03999996185 0 14.9961061478 9.84292602539 1
436 -0.00792957935482 -0.0078327357769 0.0119209742603 14.9759998322 -1.02400004864 0 15.0109672546 9.8655538559 1
437 -0.00780581496656 -0.00771572906524 0.0112586108715 14.9919996262 -1.00800001621 0 15.0258483887 9.88818073273 1
438 -0.00768204173073 -0.00759882340208 0.010571665797 15.0080003738 -0.991999983788 0 15.0407495499 9.91080856323 1
439 -0.007558260113 -0.00748201878741 0.00986019583385 15.0240001678 -0.976000010967 0 15.0556688309 9.93343639374 1
440 -0.00743446918204 -0.00736531475559 0.00912417167489 15.0399999619 -0.959999978542 0 15.0706071854 9.95606327057 1
441 -0.00731066986918 -0.00724871223792 0.00836359512625 15.0559997559 -0.944000005722 0 15.0855646133 9.97869110107 1
442 -0.00718686170876 -0.00713221076876 0.00757846429032 15.0719995499 -0.927999973297 0 15.1005411148 10.0013179779 1
443 -0.00706315785646 -0.00701063266024 0.00749385958523 15.0880002975 -0.912000000477 0 15.1155385971 10.0239458084 1
444 -0.00693948427215 -0.00688734045252 0.00763454181998 15.1040000916 -0.896000027657 0 15.1305532455 10.0465736389 1
445 -0.00681579997763 -0.00676417350769 0.0077421951749 15.1199998856 -0.879999995232 0 15.1455869675 10.0692005157 1
446 -0.00669210590422 -0.00664113229141 0.00781681832509 15.1359996796 -0.864000022411 0 15.1606388092 10.0918273926 1
447 -0.0065684011206 -0.00651821680367 0.00785840582871 15.1520004272 -0.847999989986 0 15.1757116318 10.1144561768 1
448 -0.00644468702376 -0.00639542657882 0.00786696890996 15.1680002213 -0.832000017166 0 15.1908016205 10.1370830536 1
449 -0.00632096175104 -0.00627276208252 0.0078425028653 15.1840000153 -0.815999984741 0 15.2059106827 10.1597099304 1
450 -0.00619722669944 -0.00615022331476 0.00778500686199 15.1999998093 -0.800000011921 0 15.2210378647 10.1823377609 1
451 -0.00607348093763 -0.00602780934423 0.00769448160972 15.2159996033 -0.783999979496 0 15.2361841202 10.2049646378 1
452 -0.00594972539693 -0.00590552203357 0.0075709149563 15.232000351 -0.768000006676 0 15.2513494492 10.2275924683 1
453 -0.00582595961168 -0.00578335905448 0.00741432951205 15.248000145 -0.751999974251 0 15.2665328979 10.2502202988 1
454 -0.00570218358189 -0.00566132273525 0.00722471435525 15.263999939 -0.736000001431 0 15.2817335129 10.2728471756 1
455 -0.00557839730754 -0.00553941167891 0.00700206968693 15.279999733 -0.72000002861 0 15.296954155 10.2954740524 1
456 -0.00545460078865 -0.00541762588546 0.00674639546203 15.295999527 -0.703999996185 0 15.3121919632 10.3181018829 1
457 -0.00533079402521 -0.00529596582055 0.00645767522175 15.3120002747 -0.688000023365 0 15.3274488449 10.3407297134 1
458 -0.00520697701722 -0.00517443101853 0.00613594080487 15.3280000687 -0.67199999094 0 15.3427238464 10.3633565903 1
459 -0.00508314976469 -0.00505302241072 0.00578117698306 15.3439998627 -0.65600001812 0 15.3580160141 10.3859844208 1
460 -0.0049593122676 -0.00493173860013 0.00539338335857 15.3599996567 -0.639999985695 0 15.3733272552 10.4086112976 1
461 -0.00483546452597 -0.00481058144942 0.00497254002731 15.3760004044 -0.624000012875 0 15.3886566162 10.4312391281 1
462 -0.00471160653979 -0.00468954863027 0.00451868621085 15.3920001984 -0.60799998045 0 15.404004097 10.4538669586 1
463 -0.00458773877472 -0.00456864200532 0.00403180323554 15.4079999924 -0.592000007629 0 15.4193687439 10.4764938354 1
464 -0.00446385983378 -0.00444786064327 0.00351189021147 15.4239997864 -0.575999975204 0 15.4347515106 10.499121666 1
465 -0.00433998834342 -0.00432667229325 0.00310007739898 15.4399995804 -0.560000002384 0 15.4501514435 10.5217485428 1
466 -0.00421618809924 -0.00420289346948 0.00336211456065 15.4560003281 -0.544000029564 0 15.4655704498 10.5443763733 1
467 -0.0040923752822 -0.00407914118841 0.00359597612248 15.4720001221 -0.527999997139 0 15.4810066223 10.5670042038 1
468 -0.00396855035797 -0.0039554159157 0.00380165936142 15.4879999161 -0.512000024319 0 15.4964599609 10.5896310806 1
469 -0.00384471332654 -0.00383171672001 0.00397916616384 15.5039997101 -0.495999991894 0 15.5119314194 10.6122579575 1
470 -0.00372086442076 -0.00370804453269 0.00412849022378 15.5200004578 -0.479999989271 0 15.5274209976 10.6348867416 1
471 -0.00359700317495 -0.00358439888805 0.00424964102103 15.5360002518 -0.463999986649 0 15.542927742 10.6575136185 1
472 -0.00347313005477 -0.00346078025177 0.00434261411132 15.5520000458 -0.448000013828 0 15.5584516525 10.6801404953 1
473 -0.00334924459457 -0.00333718815818 0.00440741022787 15.5679998398 -0.432000011206 0 15.5739927292 10.7027683258 1
474 -0.00322534702718 -0.00321362284012 0.00444402899096 15.5839996338 -0.416000008583 0 15.589550972 10.7253952026 1
475 -0.00310143711977 -0.00309008406475 0.00445246127125 15.6000003815 -0.40000000596 0 15.6051273346 10.7480230331 1
476 -0.00297751533799 -0.00296657206491 0.00443272448764 15.6160001755 -0.384000003338 0 15.6207208633 10.7706508636 1
477 -0.00285358121619 -0.00284308660775 0.00438481035057 15.6319999695 -0.368000000715 0 15.6363306046 10.7932777405 1
478 -0.00272963498719 -0.00271962815896 0.00430871886003 15.6479997635 -0.351999998093 0 15.6519584656 10.815905571 1
479 -0.002605676651 -0.00259619602002 0.00420445001602 15.6639995575 -0.33599999547 0 15.6676025391 10.8385324478 1
480 -0.00248170620762 -0.00247279088944 0.0040719904904 15.6800003052 -0.319999992847 0 15.683265686 10.8611602783 1
481 -0.00235772365704 -0.00234941230156 0.0039113660997 15.6960000992 -0.303999990225 0 15.6989440918 10.8837881088 1
482 -0.00223372876644 -0.00222606048919 0.00372256435552 15.7119998932 -0.287999987602 0 15.71463871 10.9064149857 1
483 -0.00210972223431 -0.00210273545235 0.00350558519306 15.7279996872 -0.272000014782 0 15.7303514481 10.9290418625 1
484 -0.00198570312932 -0.00197943719104 0.00326041208101 15.7440004349 -0.256000012159 0 15.7460813522 10.951669693 1
485 -0.00186167180073 -0.00185616523959 0.00298707746909 15.7600002289 -0.239999994636 0 15.7618274689 10.9742975235 1
486 -0.00173762859777 -0.00173292018007 0.00268556549136 15.7760000229 -0.224000006914 0 15.777589798 10.9969244003 1
487 -0.0016135731712 -0.00160970189609 0.00235587616633 15.7919998169 -0.208000004292 0 15.7933692932 11.0195522308 1
488 -0.00148950552102 -0.00148651015479 0.00199800948784 15.8079996109 -0.192000001669 0 15.8091659546 11.0421791077 1
489 -0.0013654519571 -0.00136304460466 0.00176329876711 15.8240003586 -0.175999999046 0 15.8249788284 11.0648069382 1
490 -0.00124139059335 -0.00123945309315 0.00156136217602 15.8400001526 -0.159999996424 0 15.8408079147 11.0874347687 1
491 -0.00111731525976 -0.00111579732038 0.00135942323134 15.8559999466 -0.143999993801 0 15.8566541672 11.1100616455 1
492 -0.000993226189166 -0.000992077635601 0.00115748193302 15.8719997406 -0.12800000608 0 15.8725156784 11.1326885223 1
493 -0.000869122915901 -0.000868293631356 0.000955538281134 15.8879995346 -0.112000003457 0 15.8883943558 11.1553163528 1
494 -0.000745005731005 -0.000744445540477 0.000753580236838 15.9040002823 -0.0960000008345 0 15.9042901993 11.1779441833 1
495 -0.000620874576271 -0.000620533246547 0.000551631877673 15.9200000763 -0.0799999982119 0 15.9202013016 11.2005710602 1
496 -0.000496729509905 -0.000496556865983 0.000349681164892 15.9359998703 -0.0640000030398 0 15.9361286163 11.2231988907 1
497 -0.000372570386389 -0.000372516282368 0.000147728098521 15.9519996643 -0.0480000004172 0 15.9520721436 11.2458257675 1
498 -0.000248397351243 -0.000248411583016 -5.42393605421e-05 15.968000412 -0.0320000015199 0 15.9680328369 11.268453598 1
499 -0.000124210331705 -0.000124242724269 -0.000256197134191 15.984000206 -0.01600000076 0 15.9840078354 11.2910814285 1
500 -9.34232957661e-09 -9.70612745732e-09 -0.000458157261443 16 0 0 16 11.3137083054 1
501 0.000124205616885 0.000124287456856 -0.000660131781592 16.0160007477 0.01600000076 0 16.0160083771 11.3363361359 1
502 0.000248434545938 0.000248648779234 -0.000862084576755 16.031999588 0.0320000015199 0 16.0320320129 11.3589630127 1
503 0.000372677401174 0.000373074231902 -0.00106406380425 16.0480003357 0.0480000004172 0 16.0480728149 11.3815908432 1
504 0.000496934284456 0.000497563858517 -0.00126602130648 16.063999176 0.0640000030398 0 16.0641269684 11.40421772 1
505 0.000621205079369 0.000622117600869 -0.00146800524132 16.0799999237 0.0799999982119 0 16.080198288 11.4268455505 1
506 0.000745489902329 0.000746735546272 -0.0016699915299 16.0960006714 0.0960000008345 0 16.0962867737 11.449473381 1
507 0.000869788636919 0.000871417636517 -0.0018719560928 16.1119995117 0.112000003457 0 16.1123886108 11.4721002579 1
508 0.000994101399556 0.000996163813397 -0.00207394708873 16.1280002594 0.12800000608 0 16.1285076141 11.4947280884 1
509 0.00111842795741 0.00112097407691 -0.0022759163587 16.1439990997 0.143999993801 0 16.1446418762 11.5173549652 1
510 0.00124276871793 0.00124584860168 -0.00247791206197 16.1599998474 0.159999996424 0 16.1607913971 11.5399827957 1
511 0.00136712333187 0.00137078738771 -0.00267991011898 16.1760005951 0.175999999046 0 16.1769580841 11.5626106262 1
512 0.00149149738718 0.0014954978833 -0.00274213611266 16.1919994354 0.192000001669 0 16.1931381226 11.5852375031 1
513 0.00161590962671 0.00161908788141 -0.00224120166018 16.2080001831 0.208000004292 0 16.2093353271 11.6078653336 1
514 0.0017403367674 0.00174284982495 -0.00179721378845 16.2240009308 0.224000006914 0 16.2255477905 11.6304931641 1
515 0.00186477892566 0.00186678348109 -0.00141020601145 16.2399997711 0.239999994636 0 16.2417736053 11.6531200409 1
516 0.00198923656717 0.00199088919908 -0.00108010783443 16.2560005188 0.256000012159 0 16.2580165863 11.6757478714 1
517 0.00211370899342 0.00211516651325 -0.0008069829639 16.2719993591 0.272000014782 0 16.2742729187 11.6983737946 1
518 0.00223819632083 0.00223961565644 -0.000590774613181 16.2880001068 0.287999987602 0 16.2905464172 11.7210016251 1
519 0.00236269878224 0.00236423686147 -0.000431512803932 16.3040008545 0.303999990225 0 16.3068351746 11.7436304092 1
520 0.00248721661046 0.00248902989551 -0.000329214046135 16.3199996948 0.319999992847 0 16.3231372833 11.7662563324 1
521 0.00261174933985 0.00261399475858 -0.000283842004266 16.3360004425 0.33599999547 0 16.3394546509 11.7888841629 1
522 0.00273629720323 0.00273913145065 -0.000295426225606 16.3519992828 0.351999998093 0 16.3557872772 11.8115110397 1
523 0.00286085996777 0.00286443997175 -0.000363943951119 16.3680000305 0.368000000715 0 16.3721370697 11.8341388702 1
524 0.00298543809913 0.00298992055468 -0.000489408257384 16.3840007782 0.384000003338 0 16.3885002136 11.8567667007 1
525 0.00311003113165 0.0031155727338 -0.00067181864449 16.3999996185 0.40000000596 0 16.404876709 11.8793935776 1
526 0.00323463929817 0.00324139697477 -0.000911172718136 16.4160003662 0.416000008583 0 16.4212703705 11.9020214081 1
527 0.00335926236585 0.00336739281192 -0.00120746608438 16.4319992065 0.432000011206 0 16.4376773834 11.9246482849 1
528 0.00348390080035 0.00349356071092 -0.00156070992541 16.4479999542 0.448000013828 0 16.4540996552 11.9472761154 1
529 0.00360855390318 0.0036199002061 -0.00197089975006 16.4640007019 0.463999986649 0 16.4705371857 11.9699039459 1
530 0.00373322237283 0.0037464115303 -0.00243801922904 16.4799995422 0.479999989271 0 16.4869880676 11.9925308228 1
531 0.00385790574364 0.00387309514917 -0.00296209936517 16.4960002899 0.495999991894 0 16.5034561157 12.0151586533 1
532 0.00398260448128 0.00399995036423 -0.0035431025795 16.5119991302 0.512000024319 0 16.5199356079 12.0377855301 1
533 0.00410731788725 0.00412697717547 -0.00418107172679 16.5279998779 0.527999997139 0 16.5364322662 12.0604133606 1
534 0.0042320471257 0.00425417674705 -0.00487598907333 16.5440006256 0.544000029564 0 16.552942276 12.0830411911 1
535 0.00435679079965 0.00438154721633 -0.00562781683493 16.5599994659 0.560000002384 0 16.5694656372 12.1056680679 1
536 0.00448160339147 0.00450540473685 -0.00541077141109 16.5760002136 0.575999975204 0 16.5860042572 12.1282958984 1
537 0.00460644206032 0.00462892046198 -0.00505095045626 16.591999054 0.592000007629 0 16.6025562286 12.1509218216 1
538 0.00473129563034 0.00475285202265 -0.00475452297557 16.6079998016 0.60799998045 0 16.6191253662 12.1735506058 1
539 0.00485616503283 0.00487720128149 -0.00452151092548 16.6240005493 0.624000012875 0 16.6357078552 12.1961784363 1
540 0.00498104887083 0.00500196637586 -0.00435192314852 16.6399993896 0.639999985695 0 16.6523017883 12.2188043594 1
541 0.00510594807565 0.00512714823708 -0.00424573930049 16.6560001373 0.65600001812 0 16.6689128876 12.2414331436 1
542 0.00523086218163 0.00525274686515 -0.00420297153116 16.672000885 0.67199999094 0 16.6855392456 12.2640609741 1
543 0.0053557921201 0.00537876226008 -0.00422361628398 16.6879997253 0.688000023365 0 16.7021751404 12.2866868973 1
544 0.00548073649406 0.0055051939562 -0.00430767648047 16.704000473 0.703999996185 0 16.7188282013 12.3093147278 1
545 0.00560569670051 0.00563204288483 -0.00445514187593 16.7199993134 0.72000002861 0 16.7354946136 12.3319416046 1
546 0.00573067134246 0.00575930764899 -0.00466603003826 16.736000061 0.736000001431 0 16.7521762848 12.3545694351 1
547 0.00585566088557 0.00588698964566 -0.00494033401429 16.7520008087 0.751999974251 0 16.7688713074 12.3771972656 1
548 0.00598066626117 0.00601508794352 -0.00527803220452 16.767999649 0.768000006676 0 16.785577774 12.3998241425 1
549 0.00610568653792 0.00614360300824 -0.00567916414638 16.7840003967 0.783999979496 0 16.8023014069 12.422451973 1
550 0.0062307221815 0.00627253483981 -0.00614368297926 16.7999992371 0.800000011921 0 16.8190364838 12.4450788498 1
551 0.00635577272624 0.00640188343823 -0.00667164288695 16.8159999847 0.815999984741 0 16.8357868195 12.4677066803 1
552 0.0064808386378 0.0065316488035 -0.00726301976076 16.8320007324 0.832000017166 0 16.8525505066 12.4903345108 1
553 0.00660591945052 0.0066618300043 -0.00791777023599 16.8479995728 0.847999989986 0 16.8693275452 12.5129613876 1
554 0.00673101563007 0.00679242890328 -0.00863597531186 16.8640003204 0.864000022411 0 16.8861179352 12.5355892181 1
555 0.00685612671077 0.00692344363779 -0.00941754619351 16.8799991608 0.879999995232 0 16.9029216766 12.558216095 1
556 0.0069812531583 0.00705487560481 -0.0102625794714 16.8959999084 0.896000027657 0 16.9197406769 12.5808439255 1
557 0.00710639450699 0.00718672387302 -0.0111710270563 16.9120006561 0.912000000477 0 16.9365730286 12.603471756 1
558 0.00723156938329 0.0073167080991 -0.0117926214945 16.9279994965 0.927999973297 0 16.9534168243 12.6260986328 1
559 0.00735681178048 0.00744090648368 -0.0115012252521 16.9440002441 0.944000005722 0 16.9702758789 12.6487264633 1
560 0.00748206814751 0.00756588205695 -0.0112906656477 16.9599990845 0.959999978542 0 16.9871463776 12.6713523865 1
561 0.0076073394157 0.00769163528457 -0.0111609256822 16.9759998322 0.976000010967 0 17.0040340424 12.6939811707 1
562 0.0077326237224 0.00781816523522 -0.0111120164983 16.9920005798 0.991999983788 0 17.0209331512 12.7166090012 1
563 0.00785792339593 0.00794547237456 -0.0111439287296 17.0079994202 1.00800001621 0 17.0378437042 12.7392349243 1
564 0.00798323657364 0.00807355623692 -0.0112566756636 17.0240001678 1.02400004864 0 17.054769516 12.7618637085 1
565 0.00810856372118 0.00820241775364 -0.011450252635 17.0400009155 1.03999996185 0 17.0717086792 12.784491539 1
566 0.00823390576988 0.00833205599338 -0.0117246371623 17.0559997559 1.05599999428 0 17.0886592865 12.8071174622 1
567 0.00835926178843 0.00846247188747 -0.0120798708451 17.0720005035 1.0720000267 0 17.1056251526 12.8297462463 1
568 0.00848463177681 0.00859366543591 -0.0125159021645 17.0879993439 1.08800005913 0 17.1226005554 12.8523721695 1
569 0.00861001573503 0.00872563477606 -0.0130327904854 17.1040000916 1.10399997234 0 17.1395931244 12.875 1
570 0.00873541459441 0.00885838177055 -0.0136305109171 17.1200008392 1.12000000477 0 17.1565971375 12.8976278305 1
571 0.00886082742363 0.0089919064194 -0.0143090145325 17.1359996796 1.13600003719 0 17.1736125946 12.9202547073 1
572 0.00898625329137 0.00912620685995 -0.0150683886989 17.1520004272 1.15199995041 0 17.1906433105 12.9428825378 1
573 0.00911169499159 0.00926128588617 -0.0159085388054 17.1679992676 1.16799998283 0 17.2076854706 12.9655094147 1
574 0.00923714973032 0.00939714163542 -0.0168295717909 17.1840000153 1.18400001526 0 17.2247409821 12.9881372452 1
575 0.00936262030154 0.00953377503902 -0.017831435399 17.2000007629 1.20000004768 0 17.241809845 13.0107650757 1
576 0.00948810297996 0.00967118423432 -0.0189140542053 17.2159996033 1.2159999609 0 17.258890152 13.0333919525 1
577 0.00961360055953 0.0098093720153 -0.0200775739397 17.232000351 1.23199999332 0 17.2759857178 13.056019783 1
578 0.00973911304027 0.00994833558798 -0.0213218431343 17.2479991913 1.24800002575 0 17.2930908203 13.0786466599 1
579 0.00986463949084 0.0100880777463 -0.0226470192961 17.263999939 1.26400005817 0 17.3102111816 13.1012744904 1
580 0.0099902395159 0.0102266529575 -0.0235830694709 17.2800006866 1.27999997139 0 17.3273429871 13.1239023209 1
581 0.0101158553734 0.0103663243353 -0.0245893657994 17.295999527 1.29600000381 0 17.3444862366 13.1465291977 1
582 0.0102414824069 0.010507135652 -0.0256754110478 17.3120002747 1.31200003624 0 17.3616447449 13.1691570282 1
583 0.0103671224788 0.0106490822509 -0.0268410415843 17.327999115 1.32799994946 0 17.3788127899 13.191783905 1
584 0.0104927755892 0.0107921697199 -0.0280864337751 17.3439998627 1.34399998188 0 17.3959960938 13.2144117355 1
585 0.0106184417382 0.0109363961965 -0.02941150196 17.3600006104 1.36000001431 0 17.4131908417 13.237039566 1
586 0.0107441199943 0.0110817588866 -0.0308161447201 17.3759994507 1.37600004673 0 17.4303970337 13.2596664429 1
587 0.0108698103577 0.0112282605842 -0.0323005554234 17.3920001984 1.39199995995 0 17.4476165771 13.2822942734 1
588 0.0109955146909 0.0113759022206 -0.0338646465448 17.408000946 1.40799999237 0 17.464849472 13.3049221039 1
589 0.0111212311313 0.0115246800706 -0.0355082979948 17.4239997864 1.4240000248 0 17.4820919037 13.327548027 1
590 0.0112469615415 0.0116745987907 -0.0372317363554 17.4400005341 1.44000005722 0 17.4993495941 13.3501768112 1
591 0.0113727021962 0.011825652793 -0.0390347196391 17.4559993744 1.45599997044 0 17.5166168213 13.3728027344 1
592 0.0114984577522 0.0119778476655 -0.0409175049421 17.4720001221 1.47200000286 0 17.5338973999 13.3954305649 1
593 0.0116242254153 0.0121311806142 -0.0428799662392 17.4880008698 1.48800003529 0 17.55119133 13.4180593491 1
594 0.0117500051856 0.0122856497765 -0.0449219573225 17.5039997101 1.5039999485 0 17.5684947968 13.4406852722 1
595 0.0118757979944 0.0124412598088 -0.047043765562 17.5200004578 1.51999998093 0 17.5858135223 13.4633131027 1
596 0.0120016038418 0.0125980069861 -0.0492451008884 17.5359992981 1.53600001335 0 17.6031417847 13.4859399796 1
597 0.0121274227276 0.0127558941022 -0.0515262563672 17.5520000458 1.55200004578 0 17.6204833984 13.5085678101 1
598 0.0122532527894 0.0129149183631 -0.0538870798543 17.5680007935 1.56799995899 0 17.6378364563 13.5311956406 1
599 0.0123791191727 0.0130863664672 -0.0570093178041 17.5839996338 1.58399999142 0 17.6552009583 13.5538225174 1
600 0.0125050237402 0.0132709229365 -0.0608936820439 17.6000003815 1.60000002384 0 17.6725788116 13.5764503479 1
601 0.0126309394836 0.0134551702067 -0.06471432155 17.6159992218 1.61600005627 0 17.6899662018 13.5990772247 1
602 0.0127568654716 0.0136391129345 -0.0684717805777 17.6319999695 1.63199996948 0 17.7073669434 13.6217050552 1
603 0.0128828035668 0.0138227492571 -0.0721658014973 17.6480007172 1.64800000191 0 17.7247810364 13.6443328857 1
604 0.0130087537691 0.0140060763806 -0.0757961090281 17.6639995575 1.66400003433 0 17.7422027588 13.6669597626 1
605 0.013134714216 0.0141890989617 -0.0793632254447 17.6800003052 1.67999994755 0 17.75963974 13.6895875931 1
606 0.0132606867701 0.0143718123436 -0.0828666463314 17.6959991455 1.69599997997 0 17.7770862579 13.7122144699 1
607 0.0133866705 0.0145542230457 -0.0863068785995 17.7119998932 1.7120000124 0 17.7945461273 13.7348423004 1
608 0.0135126663372 0.0147363264114 -0.0896836617549 17.7280006409 1.72800004482 0 17.8120174408 13.7574701309 1
609 0.0136386724189 0.0149181196466 -0.0929967413163 17.7439994812 1.74399995804 0 17.8295001984 13.7800970078 1
610 0.0137646906078 0.015099610202 -0.0962466302641 17.7600002289 1.75999999046 0 17.8469944 13.8027248383 1
611 0.0138907209039 0.015280790627 -0.0994328322951 17.7759990692 1.77600002289 0 17.8644981384 13.8253507614 1
612 0.0140167614445 0.0154616674408 -0.102555826799 17.7919998169 1.79200005531 0 17.8820171356 13.8479795456 1
613 0.014142813161 0.0156422369182 -0.105615364022 17.8080005646 1.80799996853 0 17.8995456696 13.8706073761 1
614 0.014268877916 0.0158224981278 -0.108611234078 17.8239994049 1.82400000095 0 17.9170856476 13.8932332993 1
615 0.0143949529156 0.0160024557263 -0.111543885261 17.8400001526 1.84000003338 0 17.9346370697 13.9158611298 1
616 0.014521044679 0.0161706954241 -0.113632998809 17.8560009003 1.85599994659 0 17.9521999359 13.9384899139 1
617 0.0146471811458 0.0162752773613 -0.111348132405 17.8719997406 1.87199997902 0 17.9697742462 13.9611158371 1
618 0.0147733287886 0.0163825396448 -0.109239443052 17.8880004883 1.88800001144 0 17.9873600006 13.9837436676 1
619 0.0148994876072 0.0164924822748 -0.107307098916 17.9039993286 1.90400004387 0 18.0049552917 14.0063705444 1
620 0.0150256566703 0.0166051033884 -0.105550961657 17.9200000763 1.91999995708 0 18.0225639343 14.0289983749 1
621 0.0151518378407 0.0167204067111 -0.103971091821 17.936000824 1.93599998951 0 18.040184021 14.0516262054 1
622 0.0152780301869 0.0168383903801 -0.102567535683 17.9519996643 1.95200002193 0 18.0578117371 14.0742530823 1
623 0.015404233709 0.0169590543956 -0.101340209128 17.968000412 1.96800005436 0 18.0754547119 14.0968809128 1
624 0.0155304474756 0.0170823968947 -0.100289181445 17.9839992523 1.98399996758 0 18.0931053162 14.1195077896 1
625 0.0156566742808 0.0172084216028 -0.0994143975135 18 2 0 18.1107711792 14.1421356201 1
626 0.0157829113305 0.0173371266574 -0.0987158904756 18.0160007477 2.01600003242 0 18.1284446716 14.1647634506 1
627 0.015909159556 0.0174685120583 -0.098193644604 18.031999588 2.03200006485 0 18.1461296082 14.1873903275 1
628 0.0160354189575 0.0176025759429 -0.0978476808467 18.0480003357 2.04800009727 0 18.1638278961 14.210018158 1
629 0.0161616876721 0.0177393201739 -0.0976779630509 18.063999176 2.06399989128 0 18.1815338135 14.2326450348 1
630 0.0162879694253 0.0178787466139 -0.0976845412609 18.0799999237 2.07999992371 0 18.1992530823 14.2552728653 1


==> anc/data/M14_sep32_dark_halo_Vx_xydiagonal.csv <==
#Point ID DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR2x DV Points_0 Points_1 Points_2 Points_Magnitude arc_length vtkValidPointMask
35 -0.0623740181327 -0.0638566836715 -0.0237706618046 8.56000041962 -7.44000005722 0 11.3413934708 0.791959822178 1
36 -0.0622110366821 -0.0636993348598 -0.0239237156009 8.57600021362 -7.42399978638 0 11.3429956436 0.814587295055 1
37 -0.0620486959815 -0.0635422542691 -0.0240715850219 8.59200000763 -7.40799999237 0 11.3446435928 0.837214410305 1
38 -0.0618863552809 -0.0633851736784 -0.0242194544524 8.60799980164 -7.39200019836 0 11.3463354111 0.859841585159 1
39 -0.0617244802415 -0.0632284805179 -0.0243670730415 8.62399959564 -7.37599992752 0 11.348072052 0.882469058037 1
40 -0.0615626126528 -0.0630722939968 -0.0245246848902 8.64000034332 -7.36000013351 0 11.349855423 0.905096828938 1
41 -0.061400923878 -0.0629161000252 -0.0246791986085 8.65600013733 -7.34399986267 0 11.3516817093 0.927724301815 1
42 -0.0612392425537 -0.0627599209547 -0.0248337084478 8.67199993134 -7.32800006866 0 11.3535528183 0.950351417065 1
43 -0.0610776469111 -0.0626037344337 -0.0249867330649 8.68799972534 -7.31199979782 0 11.35546875 0.972978889942 1
44 -0.060916531831 -0.0624482519925 -0.0251459825563 8.70400047302 -7.29600000381 0 11.3574314117 0.995606660843 1
45 -0.0607560090721 -0.0622933097184 -0.0253062189215 8.72000026703 -7.28000020981 0 11.3594369888 1.01823377609 1
46 -0.0605954788625 -0.062138363719 -0.0254664592478 8.73600006104 -7.26399993896 0 11.3614873886 1.04086124897 1
47 -0.0604349561036 -0.0619834214449 -0.02562669562 8.75199985504 -7.24800014496 0 11.3635826111 1.06348836422 1
48 -0.0602745860815 -0.0618284717202 -0.0257841618502 8.76799964905 -7.23199987411 0 11.3657217026 1.0861158371 1
49 -0.0601139031351 -0.0616735331714 -0.0259471738781 8.78400039673 -7.21600008011 0 11.3679075241 1.1087436676 1
50 -0.0599533729255 -0.061518587172 -0.0261074142545 8.80000019073 -7.19999980927 0 11.370136261 1.13137114048 1
51 -0.0597942881286 -0.0613650120795 -0.0262717288219 8.81599998474 -7.18400001526 0 11.3724098206 1.15399825573 1
52 -0.0596353374422 -0.0612115636468 -0.0264364252159 8.83199977875 -7.16800022125 0 11.3747282028 1.17662537098 1
53 -0.0594763830304 -0.0610581114888 -0.0266011256633 8.84799957275 -7.15199995041 0 11.3770914078 1.19925284386 1
54 -0.059317432344 -0.0609046630561 -0.0267658237898 8.86400032043 -7.1360001564 0 11.3794994354 1.22188067436 1
55 -0.0591584779322 -0.0607512108982 -0.0269305242153 8.88000011444 -7.11999988556 0 11.3819503784 1.24450814724 1
56 -0.0589995272458 -0.0605977624655 -0.0270952206097 8.89599990845 -7.10400009155 0 11.3844470978 1.26713526249 1
57 -0.0588405691087 -0.0604443103075 -0.0272599209686 8.91199970245 -7.08799982071 0 11.3869876862 1.28976273537 1
58 -0.0586816184223 -0.0602908618748 -0.0274246192738 8.92800045013 -7.0720000267 0 11.3895730972 1.31239044666 1
59 -0.0585236363113 -0.0601384192705 -0.0275946392735 8.94400024414 -7.0560002327 0 11.3922023773 1.33501756191 1
60 -0.0583662465215 -0.0599865987897 -0.0277679505503 8.96000003815 -7.03999996185 0 11.3948764801 1.35764503479 1
61 -0.0582088641822 -0.0598347820342 -0.0279412577347 8.97599983215 -7.02400016785 0 11.3975944519 1.38027215004 1
62 -0.0580515787005 -0.0596829541028 -0.0281126170412 8.99199962616 -7.007999897 0 11.4003562927 1.40289962292 1
63 -0.0578940883279 -0.0595311410725 -0.028287878223 9.00800037384 -6.992000103 0 11.4031629562 1.42552745342 1
64 -0.0577366985381 -0.0593793205917 -0.0284611897096 9.02400016785 -6.97599983215 0 11.4060134888 1.4481549263 1
65 -0.0575794428587 -0.0592274963856 -0.0286320881642 9.03999996185 -6.96000003815 0 11.408908844 1.47078204155 1
66 -0.0574220642447 -0.0590756759048 -0.0288052472176 9.05599975586 -6.9439997673 0 11.4118471146 1.49340951443 1
67 -0.0572646856308 -0.0589238591492 -0.0289784021785 9.07199954987 -6.9279999733 0 11.4148302078 1.51603662968 1
68 -0.0571071542799 -0.058772046119 -0.0291544246706 9.08800029755 -6.91200017929 0 11.4178590775 1.53866446018 1
69 -0.0569518022239 -0.0586216561496 -0.0293246364094 9.10400009155 -6.89599990845 0 11.4209299088 1.56129193306 1
70 -0.0567965917289 -0.0584715045989 -0.0294976965783 9.11999988556 -6.88000011444 0 11.4240446091 1.58391904831 1
71 -0.0566413775086 -0.0583213455975 -0.0296707609205 9.13599967957 -6.8639998436 0 11.4272041321 1.60654652119 1
72 -0.0564860478044 -0.058171197772 -0.02984612018 9.15200042725 -6.84800004959 0 11.4304075241 1.62917423248 1
73 -0.0563309565187 -0.0580210350454 -0.0300168874014 9.16800022125 -6.83199977875 0 11.4336538315 1.65180170536 1
74 -0.0561757460237 -0.0578708797693 -0.030189947571 9.18400001526 -6.81599998474 0 11.4369449615 1.67442882061 1
75 -0.0560205355287 -0.0577207282186 -0.0303630077407 9.19999980927 -6.80000019073 0 11.4402799606 1.69705605507 1
76 -0.0558653250337 -0.0575705692172 -0.0305360722476 9.21599960327 -6.78399991989 0 11.4436578751 1.71968340874 1
77 -0.0557100363076 -0.0574204213917 -0.0307106692111 9.23200035095 -6.76800012589 0 11.4470806122 1.74231123924 1
78 -0.0555549003184 -0.0572702586651 -0.0308821985662 9.24800014496 -6.75199985504 0 11.4505462646 1.76493871212 1
79 -0.0553996898234 -0.057120103389 -0.0310552587365 9.26399993896 -6.73600006104 0 11.4540557861 1.78756582737 1
80 -0.0552460663021 -0.0569713376462 -0.0312336711318 9.27999973297 -6.71999979019 0 11.457608223 1.81019330025 1
81 -0.0550926849246 -0.056822784245 -0.0314128754652 9.29599952698 -6.70399999619 0 11.4612054825 1.8328204155 1
82 -0.0549392104149 -0.0566742345691 -0.0315939224485 9.31200027466 -6.68800020218 0 11.4648456573 1.855448246 1
83 -0.0547859147191 -0.0565256737173 -0.0317712903947 9.32800006866 -6.67199993134 0 11.4685297012 1.87807571888 1
84 -0.0546325333416 -0.0563771165907 -0.0319504947717 9.34399986267 -6.65600013733 0 11.4722566605 1.90070283413 1
85 -0.0544791482389 -0.0562285594642 -0.032129703552 9.35999965668 -6.63999986649 0 11.476026535 1.92333030701 1
86 -0.0543256290257 -0.0560800097883 -0.032311628615 9.37600040436 -6.62400007248 0 11.4798412323 1.94595813751 1
87 -0.0541722327471 -0.0559314526618 -0.0324910571228 9.39200019836 -6.60799980164 0 11.4836988449 1.96858561039 1
88 -0.0540188364685 -0.0557828992605 -0.0326704809793 9.40799999237 -6.59200000763 0 11.4875984192 1.99121272564 1
89 -0.0538654439151 -0.055634342134 -0.0328499048139 9.42399978638 -6.57600021362 0 11.4915428162 2.01383972168 1
90 -0.0537122264504 -0.0554857812822 -0.0330257361549 9.43999958038 -6.55999994278 0 11.4955291748 2.03646731377 1
91 -0.0535586513579 -0.0553372316062 -0.0332087581546 9.45600032806 -6.54400014877 0 11.4995603561 2.05909514427 1
92 -0.0534075796604 -0.0551899597049 -0.0333781309475 9.47200012207 -6.52799987793 0 11.5036325455 2.08172249794 1
93 -0.0532568208873 -0.0550428666174 -0.0335461552498 9.48799991608 -6.51200008392 0 11.5077486038 2.10434961319 1
94 -0.0531060621142 -0.0548957698047 -0.0337141841094 9.50399971008 -6.49599981308 0 11.5119075775 2.12697720528 1
95 -0.0529553033412 -0.0547486767173 -0.0338822093788 9.52000045776 -6.48000001907 0 11.5161104202 2.14960503578 1
96 -0.0528045445681 -0.0546015836298 -0.0340502337477 9.53600025177 -6.46400022507 0 11.5203561783 2.17223215103 1
97 -0.0526537820697 -0.0544544830918 -0.0342182624773 9.55200004578 -6.44799995422 0 11.524643898 2.1948595047 1
98 -0.0525030232966 -0.0543073900044 -0.0343862867812 9.56799983978 -6.43200016022 0 11.5289745331 2.21748661995 1
99 -0.0523522607982 -0.0541602931917 -0.0345543153126 9.58399963379 -6.41599988937 0 11.5333471298 2.24011421204 1
100 -0.0522015020251 -0.0540132001042 -0.034722341245 9.60000038147 -6.40000009537 0 11.5377645493 2.26274180412 1
101 -0.0520507395267 -0.0538661032915 -0.0348903697101 9.61600017548 -6.38399982452 0 11.5422229767 2.28536939621 1
102 -0.051899984479 -0.0537190064788 -0.0350583940153 9.63199996948 -6.36800003052 0 11.5467243195 2.30799651146 1
103 -0.0517492257059 -0.0535719133914 -0.035226418321 9.64799976349 -6.35200023651 0 11.5512685776 2.33062362671 1
104 -0.0515987575054 -0.0534250289202 -0.0353947688075 9.6639995575 -6.33599996567 0 11.5558547974 2.35325098038 1
105 -0.0514497570693 -0.0532792024314 -0.0355647213199 9.68000030518 -6.32000017166 0 11.5604848862 2.37587881088 1
106 -0.0513007566333 -0.0531333684921 -0.0357346758318 9.69600009918 -6.30399990082 0 11.565155983 2.39850640297 1
107 -0.0511517599225 -0.0529875420034 -0.0359046262847 9.71199989319 -6.28800010681 0 11.5698699951 2.42113351822 1
108 -0.0510028265417 -0.0528417006135 -0.0360729107823 9.72799968719 -6.27199983597 0 11.5746259689 2.44376087189 1
109 -0.0508537590504 -0.0526958815753 -0.0362445328195 9.74400043488 -6.25600004196 0 11.5794248581 2.46638870239 1
110 -0.050704754889 -0.0525500513613 -0.0364144878797 9.76000022888 -6.23999977112 0 11.5842657089 2.48901629448 1
111 -0.0505557581782 -0.0524042248726 -0.036584438404 9.77600002289 -6.22399997711 0 11.5891475677 2.51164340973 1
112 -0.0504067577422 -0.0522583946586 -0.0367543889465 9.79199981689 -6.20800018311 0 11.5940732956 2.53427052498 1
113 -0.050257883966 -0.0521125495434 -0.0369214236428 9.8079996109 -6.19199991226 0 11.5990400314 2.55689787865 1
114 -0.05010875687 -0.0519667379558 -0.0370942950524 9.82400035858 -6.17600011826 0 11.6040496826 2.57952570915 1
115 -0.049959756434 -0.0518209040165 -0.037264250815 9.84000015259 -6.15999984741 0 11.6091003418 2.60215306282 1
116 -0.0498107559979 -0.0516750775278 -0.0374342014319 9.85599994659 -6.14400005341 0 11.6141929626 2.62478017807 1
117 -0.0496619567275 -0.0515292398632 -0.0375999124409 9.8719997406 -6.12799978256 0 11.6193265915 2.64740777016 1
118 -0.0495161116123 -0.051384460181 -0.0377371648275 9.88799953461 -6.11199998856 0 11.6245031357 2.67003488541 1
119 -0.0493701137602 -0.0512396954 -0.0378778686 9.90400028229 -6.09600019455 0 11.6297225952 2.69266271591 1
120 -0.0492242723703 -0.0510949119925 -0.0380148935076 9.92000007629 -6.07999992371 0 11.6349821091 2.71529006958 1
121 -0.049078438431 -0.0509501285851 -0.0381519138624 9.9359998703 -6.0640001297 0 11.6402835846 2.73791718483 1
122 -0.0489327125251 -0.0508053265512 -0.0382861825612 9.95199966431 -6.04799985886 0 11.6456260681 2.76054477692 1
123 -0.0487867631018 -0.0506605654955 -0.038425958775 9.96800041199 -6.03200006485 0 11.6510105133 2.78317260742 1
124 -0.0486409217119 -0.0505157783628 -0.0385629830938 9.98400020599 -6.01599979401 0 11.6564369202 2.80579996109 1
125 -0.0484950877726 -0.0503709986806 -0.0387000034486 10 -6 0 11.6619033813 2.82842707634 1
126 -0.048349250108 -0.0502262189984 -0.0388370238034 10.015999794 -5.98400020599 0 11.6674127579 2.85105419159 1
127 -0.0482034645975 -0.050081409514 -0.038972452698 10.031999588 -5.96799993515 0 11.6729621887 2.87368178368 1
128 -0.0480575747788 -0.0499366521835 -0.03911106947 10.0480003357 -5.95200014114 0 11.6785535812 2.89630961418 1
129 -0.0479117333889 -0.0497918687761 -0.0392480930348 10.0640001297 -5.9359998703 0 11.6841859818 2.91893696785 1
130 -0.0477658994496 -0.0496470853686 -0.0393851133895 10.0799999237 -5.92000007629 0 11.6898584366 2.9415640831 1
131 -0.0476210154593 -0.0495028495789 -0.0395205174591 10.0959997177 -5.90399980545 0 11.6955728531 2.96419167519 1
132 -0.0474764890969 -0.049358908087 -0.0396575577648 10.1120004654 -5.88800001144 0 11.7013292313 2.98681926727 1
133 -0.0473319850862 -0.0492149442434 -0.0397936382602 10.1280002594 -5.87200021744 0 11.7071247101 3.00944638252 1
134 -0.0471875183284 -0.0490709468722 -0.0399282166773 10.1440000534 -5.85599994659 0 11.7129621506 3.03207397461 1
135 -0.0470430217683 -0.0489269793034 -0.0400641154354 10.1599998474 -5.84000015259 0 11.7188396454 3.05470108986 1
136 -0.0468985214829 -0.0487830080092 -0.0402000189868 10.1759996414 -5.82399988174 0 11.7247581482 3.07732844353 1
137 -0.0467539615929 -0.0486390702426 -0.0403379687483 10.1920003891 -5.80800008774 0 11.730717659 3.09995627403 1
138 -0.0466095209122 -0.0484950691462 -0.0404718197296 10.2080001831 -5.79199981689 0 11.7367172241 3.12258386612 1
139 -0.0464650243521 -0.0483511015773 -0.0406077184338 10.2239999771 -5.77600002289 0 11.7427577972 3.14521098137 1
140 -0.046320527792 -0.0482071340084 -0.0407436171242 10.2399997711 -5.76000022888 0 11.7488384247 3.16783809662 1
141 -0.0461760275066 -0.0480631627142 -0.040879520167 10.2559995651 -5.74399995804 0 11.7549591064 3.19046545029 1
142 -0.0460314303637 -0.047919228673 -0.0410183807449 10.2720003128 -5.72800016403 0 11.7611217499 3.21309328079 1
143 -0.0458870269358 -0.0477752238512 -0.0411513212121 10.2880001068 -5.71199989319 0 11.7673225403 3.23572087288 1
144 -0.0457450561225 -0.0476315915585 -0.0412412290605 10.3039999008 -5.69600009918 0 11.7735652924 3.25834798813 1
145 -0.0456051751971 -0.0474882274866 -0.0412930000447 10.3199996948 -5.67999982834 0 11.7798471451 3.2809753418 1
146 -0.0454652197659 -0.0473449006677 -0.0413473937395 10.3360004425 -5.66400003433 0 11.7861700058 3.3036031723 1
147 -0.0453254207969 -0.0472014993429 -0.0413965310778 10.3520002365 -5.64799976349 0 11.7925319672 3.32623052597 1
148 -0.0451855435967 -0.0470581389964 -0.0414482971654 10.3680000305 -5.63199996948 0 11.7989339828 3.34885764122 1
149 -0.0450456701219 -0.0469147786498 -0.0415000631399 10.3839998245 -5.61600017548 0 11.8053760529 3.37148499489 1
150 -0.0449057891965 -0.046771414578 -0.0415518372347 10.3999996185 -5.59999990463 0 11.8118581772 3.39411234856 1
151 -0.0447658896446 -0.0466280952096 -0.041605062173 10.4160003662 -5.58400011063 0 11.8183803558 3.41674017906 1
152 -0.0446260347962 -0.0464846901596 -0.0416553634605 10.4320001602 -5.56799983978 0 11.8249416351 3.43936753273 1
153 -0.0444861575961 -0.046341329813 -0.0417071289727 10.4479999542 -5.55200004578 0 11.8315429688 3.46199464798 1
154 -0.044346280396 -0.0461979657412 -0.0417589056155 10.4639997482 -5.53599977493 0 11.838183403 3.48462224007 1
155 -0.0442064031959 -0.0460546053946 -0.0418106716551 10.4799995422 -5.51999998093 0 11.8448638916 3.50724935532 1
156 -0.0440665595233 -0.0459112897515 -0.0418627325229 10.4960002899 -5.50400018692 0 11.8515834808 3.52987718582 1
157 -0.0439281910658 -0.045768275857 -0.0418890821428 10.5120000839 -5.48799991608 0 11.8583421707 3.55250453949 1
158 -0.0437900274992 -0.0456252880394 -0.0419118035186 10.5279998779 -5.47200012207 0 11.8651409149 3.57513165474 1
159 -0.043651919812 -0.0454823412001 -0.0419340220696 10.5439996719 -5.45599985123 0 11.8719778061 3.59775924683 1
160 -0.0435140058398 -0.0453394539654 -0.0419528667063 10.5600004196 -5.44000005722 0 11.8788557053 3.62038707733 1
161 -0.0433757193387 -0.045196454972 -0.0419784133639 10.5760002136 -5.42399978638 0 11.8857707977 3.643014431 1
162 -0.043237619102 -0.0450535155833 -0.0420006165923 10.5920000076 -5.40799999237 0 11.8927259445 3.66564154625 1
163 -0.0430995188653 -0.0449105724692 -0.0420228200175 10.6079998016 -5.39200019836 0 11.8997192383 3.6882686615 1
164 -0.0429614149034 -0.0447676293552 -0.0420450453227 10.6239995956 -5.37599992752 0 11.9067516327 3.71089625359 1
165 -0.0428236983716 -0.0446247421205 -0.0420591724864 10.6400003433 -5.36000013351 0 11.9138240814 3.73352384567 1
166 -0.0426852107048 -0.0444817431271 -0.0420894328149 10.6560001373 -5.34399986267 0 11.9209346771 3.75615143776 1
167 -0.0425471104681 -0.0443388000131 -0.0421116370451 10.6719999313 -5.32800006866 0 11.9280834198 3.77877855301 1
168 -0.0424090065062 -0.0441958531737 -0.0421338679131 10.6879997253 -5.31199979782 0 11.9352703094 3.80140590668 1
169 -0.0422895923257 -0.0440532192588 -0.0416914066163 10.704000473 -5.29600000381 0 11.9424972534 3.82403373718 1
170 -0.0421730391681 -0.0439105629921 -0.0411759029964 10.720000267 -5.28000020981 0 11.9497613907 3.84666085243 1
171 -0.0420559644699 -0.0437678433955 -0.0406717018369 10.736000061 -5.26399993896 0 11.9570646286 3.86928844452 1
172 -0.0419394075871 -0.0436251908541 -0.0401562942776 10.751999855 -5.24800014496 0 11.9644060135 3.89191555977 1
173 -0.0418228469789 -0.0434825345874 -0.0396409417371 10.767999649 -5.23199987411 0 11.9717855453 3.91454291344 1
174 -0.0417068228126 -0.0433399453759 -0.0391138577902 10.7840003967 -5.21600008011 0 11.9792041779 3.93717074394 1
175 -0.0415897332132 -0.043197222054 -0.038610041123 10.8000001907 -5.19999980927 0 11.98665905 3.95979833603 1
176 -0.0414731763303 -0.0430545695126 -0.0380946337279 10.8159999847 -5.18400001526 0 11.9941530228 3.98242545128 1
177 -0.0413566231728 -0.0429119132459 -0.0375792263748 10.8319997787 -5.16800022125 0 12.0016851425 4.00505256653 1
178 -0.0412400588393 -0.0427692569792 -0.0370639075031 10.8479995728 -5.15199995041 0 12.0092544556 4.0276799202 1
179 -0.0411240532994 -0.0426266714931 -0.0365363089641 10.8640003204 -5.1360001564 0 12.0168628693 4.0503077507 1
180 -0.0409912355244 -0.0424840822816 -0.036417166214 10.8800001144 -5.11999988556 0 12.0245084763 4.07293510437 1
181 -0.0408561863005 -0.042341593653 -0.0363539206329 10.8959999084 -5.10400009155 0 12.0321912766 4.09556245804 1
182 -0.0407211333513 -0.042199101299 -0.036290770553 10.9119997025 -5.08799982071 0 12.0399122238 4.11818981171 1
183 -0.0405862666667 -0.0420566834509 -0.03622483368 10.9280004501 -5.0720000267 0 12.0476713181 4.14081764221 1
184 -0.0404511243105 -0.0419141948223 -0.0361640549895 10.9440002441 -5.0560002327 0 12.0554666519 4.16344451904 1
185 -0.0403159894049 -0.0417716279626 -0.0361009366811 10.9600000381 -5.03999996185 0 12.0633001328 4.18607234955 1
186 -0.040180940181 -0.041629139334 -0.0360376921816 10.9759998322 -5.02400016785 0 12.0711698532 4.20869922638 1
187 -0.0400458835065 -0.0414866432548 -0.0359745377654 10.9919996262 -5.007999897 0 12.0790777206 4.23132658005 1
188 -0.0399105399847 -0.0413442328572 -0.0359209370921 11.0080003738 -4.992000103 0 12.087023735 4.25395441055 1
189 -0.0397722870111 -0.0412017591298 -0.0359441084915 11.0240001678 -4.97599983215 0 12.0950050354 4.27658224106 1
190 -0.0396046414971 -0.0410594642162 -0.0367609273438 11.0399999619 -4.96000003815 0 12.1030244827 4.29920911789 1
191 -0.039437327534 -0.0409170873463 -0.0375669918041 11.0559997559 -4.9439997673 0 12.1110801697 4.32183647156 1
192 -0.0392696633935 -0.0407747961581 -0.0383843172585 11.0719995499 -4.9279999733 0 12.1191730499 4.34446382523 1
193 -0.0391017012298 -0.0406325794756 -0.0392114052331 11.0880002975 -4.91200017929 0 12.1273040771 4.36709165573 1
194 -0.0389340519905 -0.0404902808368 -0.0400282514398 11.1040000916 -4.89599990845 0 12.1354703903 4.3897190094 1
195 -0.0387664102018 -0.0403479896486 -0.0408450702921 11.1199998856 -4.88000011444 0 12.1436729431 4.41234636307 1
196 -0.0385989919305 -0.0402056127787 -0.0416536665546 11.1359996796 -4.8639998436 0 12.1519126892 4.43497371674 1
197 -0.0384311154485 -0.0400633960962 -0.0424786662942 11.1520004272 -4.84800004959 0 12.1601896286 4.45760154724 1
198 -0.0383177921176 -0.0399211756885 -0.0418320214824 11.1680002213 -4.83199977875 0 12.1685028076 4.48022890091 1
199 -0.038218088448 -0.0397789739072 -0.0408185011093 11.1840000153 -4.81599998474 0 12.1768512726 4.50285577774 1
200 -0.0381183810532 -0.0396367758512 -0.0398049845531 11.1999998093 -4.80000019073 0 12.1852369308 4.52548313141 1
201 -0.0380187481642 -0.0394944883883 -0.0387873511127 11.2159996033 -4.78399991989 0 12.1936578751 4.54811048508 1
202 -0.0379189699888 -0.0393523685634 -0.0377779211345 11.232000351 -4.76800012589 0 12.2021169662 4.57073831558 1
203 -0.037819262594 -0.0392101667821 -0.0367643977661 11.248000145 -4.75199985504 0 12.2106103897 4.59336566925 1
204 -0.037712726742 -0.0390679612756 -0.0359363579641 11.263999939 -4.73600006104 0 12.2191400528 4.61599302292 1
205 -0.0375663936138 -0.038925640285 -0.0361867066588 11.279999733 -4.71999979019 0 12.2277059555 4.63862037659 1
206 -0.0374200865626 -0.0387834049761 -0.0364385324697 11.295999527 -4.70399999619 0 12.2363071442 4.66124773026 1
207 -0.0372738242149 -0.038641244173 -0.0366911129127 11.3120002747 -4.68800020218 0 12.2449455261 4.68387556076 1
208 -0.037127520889 -0.0384990014136 -0.036942691526 11.3280000687 -4.67199993134 0 12.2536182404 4.70650291443 1
209 -0.036977853626 -0.0383568033576 -0.0372931868818 11.3439998627 -4.65600013733 0 12.2623271942 4.72912979126 1
210 -0.0368196815252 -0.0382146313787 -0.0378914842886 11.3599996567 -4.63999986649 0 12.271071434 4.75175762177 1
211 -0.0366616398096 -0.0380725823343 -0.0384895138528 11.3760004044 -4.62400007248 0 12.2798519135 4.77438545227 1
212 -0.0365402922034 -0.0379305183887 -0.0380457289483 11.3920001984 -4.60799980164 0 12.2886667252 4.79701280594 1
213 -0.0364861786366 -0.0377884581685 -0.0356927914144 11.4079999924 -4.59200000763 0 12.2975168228 4.81963968277 1
214 -0.036418762058 -0.0376465022564 -0.0337127658822 11.4239997864 -4.57600021362 0 12.3064031601 4.84226703644 1
215 -0.0363591425121 -0.0375045947731 -0.0315047156794 11.4399995804 -4.55999994278 0 12.3153238297 4.86489439011 1
216 -0.036294836551 -0.0373627096415 -0.0294217196717 11.4560003281 -4.54400014877 0 12.3242797852 4.88752222061 1
217 -0.0361425243318 -0.0372206270695 -0.0298265120355 11.4720001221 -4.52799987793 0 12.3332710266 4.91014957428 1
218 -0.0359891168773 -0.0370785780251 -0.030268793848 11.4879999161 -4.51200008392 0 12.3422966003 4.93277692795 1
219 -0.0358346067369 -0.0369365476072 -0.0307485481862 11.5039997101 -4.49599981308 0 12.35135746 4.95540428162 1
220 -0.0356789976358 -0.0367945469916 -0.0312658369341 11.5200004578 -4.48000001907 0 12.3604536057 4.97803211212 1
221 -0.0355222932994 -0.0366525761783 -0.0318205608704 11.5360002518 -4.46400022507 0 12.3695840836 5.00065898895 1
222 -0.0353644862771 -0.0365106239915 -0.032412759008 11.5520000458 -4.44799995422 0 12.3787479401 5.02328681946 1
223 -0.0352055840194 -0.0363687053323 -0.0330424438018 11.5679998398 -4.43200016022 0 12.3879480362 5.04591369629 1
224 -0.0350455790758 -0.0362268052995 -0.0337096039138 11.5839996338 -4.41599988937 0 12.3971815109 5.06854104996 1
225 -0.0348844751716 -0.0360849387944 -0.0344143012279 11.6000003815 -4.40000009537 0 12.4064502716 5.09116888046 1
226 -0.0347670391202 -0.0359430536628 -0.033815439256 11.6160001755 -4.38399982452 0 12.4157524109 5.11379671097 1
227 -0.0346807278693 -0.0358011499047 -0.032282778756 11.6319999695 -4.36800003052 0 12.4250898361 5.1364235878 1
228 -0.0345904417336 -0.0356592535973 -0.0308660788918 11.6479997635 -4.35200023651 0 12.43446064 5.15905094147 1
229 -0.0344961769879 -0.0355173610151 -0.0295653266945 11.6639995575 -4.33599996567 0 12.4438648224 5.18167829514 1
230 -0.0343979410827 -0.0353754796088 -0.0283805051481 11.6800003052 -4.32000017166 0 12.4533052444 5.20430612564 1
231 -0.0342957265675 -0.0352336019278 -0.0273116828624 11.6960000992 -4.30399990082 0 12.4627780914 5.22693347931 1
232 -0.0341895408928 -0.0350917316973 -0.026358832453 11.7119998932 -4.28800010681 0 12.472284317 5.24956035614 1
233 -0.0340793766081 -0.0349498689175 -0.0255219366226 11.7279996872 -4.27199983597 0 12.4818248749 5.27218818665 1
234 -0.033965241164 -0.0348080135882 -0.024800978355 11.7440004349 -4.25600004196 0 12.4914007187 5.29481601715 1
235 -0.0338471271098 -0.0346661619842 -0.0241960124361 11.7600002289 -4.23999977112 0 12.5010080338 5.31744337082 1
236 -0.0337250418961 -0.0345243252814 -0.0237070114816 11.7760000229 -4.22399997711 0 12.5106496811 5.34007024765 1
237 -0.0335989817977 -0.0343824923038 -0.0233339711628 11.7919998169 -4.20800018311 0 12.520324707 5.36269760132 1
238 -0.0334689430892 -0.0342406630516 -0.023076894063 11.8079996109 -4.19199991226 0 12.5300331116 5.38532495499 1
239 -0.0333349332213 -0.0340988449752 -0.022935763166 11.8240003586 -4.17600011826 0 12.5397748947 5.40795278549 1
240 -0.0331969410181 -0.0339570306242 -0.0229106159776 11.8400001526 -4.15999984741 0 12.5495500565 5.43058013916 1
241 -0.0330549813807 -0.0338152237236 -0.0230014251137 11.8559999466 -4.14400005341 0 12.5593576431 5.45320749283 1
242 -0.032909411937 -0.0336737930775 -0.0232318245891 11.8719997406 -4.12799978256 0 12.5691986084 5.4758348465 1
243 -0.0327632427216 -0.0335324518383 -0.0234895010084 11.8879995346 -4.11199998856 0 12.5790729523 5.49846220016 1
244 -0.0326166413724 -0.0333911404014 -0.0237650022994 11.9040002823 -4.09600019455 0 12.5889806747 5.52109003067 1
245 -0.0324696041644 -0.0332498624921 -0.0240583049275 11.9200000763 -4.07999992371 0 12.5989208221 5.54371738434 1
246 -0.0323221385479 -0.0331086218357 -0.0243694173903 11.9359998703 -4.0640001297 0 12.6088933945 5.56634426117 1
247 -0.0321742370725 -0.0329674109817 -0.0246983443127 11.9519996643 -4.04799985886 0 12.6188983917 5.58897209167 1
248 -0.0320259034634 -0.0328262373805 -0.025045095785 11.968000412 -4.03200006485 0 12.6289377213 5.61159944534 1
249 -0.0318771339953 -0.0326850935817 -0.0254096475327 11.984000206 -4.01599979401 0 12.6390075684 5.63422727585 1
250 -0.0317279361188 -0.0325439870358 -0.0257920080534 12 -4 0 12.6491107941 5.65685415268 1
251 -0.0315783023834 -0.0324029140174 -0.0261921822093 12.015999794 -3.98399996758 0 12.659245491 5.67948150635 1
252 -0.0314282365143 -0.0322618745267 -0.0266101683796 12.031999588 -3.96799993515 0 12.6694135666 5.70210886002 1
253 -0.0312777385116 -0.0321208685637 -0.0270459844647 12.0480003357 -3.95199990273 0 12.6796140671 5.72473669052 1
254 -0.0311268083751 -0.0319798961282 -0.0274995929106 12.0640001297 -3.93600010872 0 12.6898460388 5.74736404419 1
255 -0.030975446105 -0.0318389609456 -0.0279710155225 12.0799999237 -3.92000007629 0 12.7001104355 5.76999139786 1
256 -0.0308236479759 -0.0316980555654 -0.0284602501489 12.0959997177 -3.90400004387 0 12.7104063034 5.79261875153 1
257 -0.0306714177132 -0.0315571837127 -0.0289673168134 12.1120004654 -3.88800001144 0 12.7207345963 5.81524658203 1
258 -0.0305187553167 -0.031416349113 -0.0294921759996 12.1280002594 -3.87199997902 0 12.7310943604 5.8378739357 1
259 -0.030365658924 -0.0312755443156 -0.0300348472003 12.1440000534 -3.85599994659 0 12.7414865494 5.86050128937 1
260 -0.0302121322602 -0.0311347767711 -0.0305953304154 12.1599998474 -3.83999991417 0 12.751909256 5.8831281662 1
261 -0.0300581697375 -0.0309940427542 -0.0311736256451 12.1759996414 -3.82399988174 0 12.7623643875 5.90575551987 1
262 -0.0299037769437 -0.0308533441275 -0.031769752221 12.1920003891 -3.80800008774 0 12.772851944 5.92838335037 1
263 -0.0297613088042 -0.0307132657617 -0.031983237644 12.2080001831 -3.79200005531 0 12.7833690643 5.95101070404 1
264 -0.0296368468553 -0.03057410568 -0.0316146266227 12.2239999771 -3.77600002289 0 12.7939186096 5.97363805771 1
265 -0.0295121837407 -0.0304349977523 -0.0312530601045 12.2399997711 -3.75999999046 0 12.8044986725 5.99626541138 1
266 -0.0293873138726 -0.0302959438413 -0.0308985380894 12.2559995651 -3.74399995804 0 12.8151102066 6.01889276505 1
267 -0.0292622409761 -0.0301569402218 -0.0305510436626 12.2720003128 -3.72799992561 0 12.8257541656 6.04152059555 1
268 -0.0291369650513 -0.0300179924816 -0.0302106108636 12.2880001068 -3.71199989319 0 12.8364286423 6.06414794922 1
269 -0.0290114860982 -0.0298790968955 -0.0298772233594 12.3039999008 -3.69600009918 0 12.8471326828 6.08677482605 1
270 -0.0288858003914 -0.0297402534634 -0.0295508795142 12.3199996948 -3.68000006676 0 12.8578691483 6.10940217972 1
271 -0.0287599116564 -0.0296014621854 -0.029231564097 12.3360004425 -3.66400003433 0 12.8686361313 6.13203048706 1
272 -0.028633819893 -0.0294627249241 -0.0289193094678 12.3520002365 -3.64800000191 0 12.8794336319 6.15465736389 1
273 -0.0285075232387 -0.0293240398169 -0.0286140993418 12.3680000305 -3.63199996948 0 12.8902616501 6.17728471756 1
274 -0.0283810216933 -0.0291854068637 -0.0283159337189 12.3839998245 -3.61599993706 0 12.9011201859 6.19991207123 1
275 -0.0282543171197 -0.0290468279272 -0.028024812599 12.3999996185 -3.59999990463 0 12.9120092392 6.2225394249 1
276 -0.0281274095178 -0.0289083011448 -0.0277407213813 12.4160003662 -3.58400011063 0 12.9229297638 6.2451672554 1
277 -0.0280002970248 -0.0287698283792 -0.0274636894251 12.4320001602 -3.5680000782 0 12.9338798523 6.26779460907 1
278 -0.0278729815036 -0.0286314059049 -0.027193701972 12.4479999542 -3.55200004578 0 12.9448604584 6.29042196274 1
279 -0.0277454592288 -0.0284930374473 -0.026930759022 12.4639997482 -3.53600001335 0 12.9558706284 6.31304931641 1
280 -0.0276177357882 -0.0283547211438 -0.0266748605751 12.4799995422 -3.51999998093 0 12.9669113159 6.33567667007 1
281 -0.0274898055941 -0.0282164569944 -0.0264259926557 12.4960002899 -3.5039999485 0 12.9779825211 6.35830450058 1
282 -0.0273616723716 -0.0280782468617 -0.0261841834249 12.5120000839 -3.48799991608 0 12.9890832901 6.38093185425 1
283 -0.0272333361208 -0.027940088883 -0.0259494186973 12.5279998779 -3.47199988365 0 13.000213623 6.40355920792 1
284 -0.0271047968417 -0.0278019867837 -0.0257216984771 12.5439996719 -3.45600008965 0 13.0113744736 6.42618608475 1
285 -0.0269760526717 -0.0276639349759 -0.0255010095674 12.5600004196 -3.44000005722 0 13.0225658417 6.44881391525 1
286 -0.0268471036106 -0.027525935322 -0.0252873785064 12.5760002136 -3.4240000248 0 13.0337848663 6.47144126892 1
287 -0.0267179496586 -0.0273879878223 -0.0250807919486 12.5920000076 -3.40799999237 0 13.0450344086 6.49406862259 1
288 -0.0265885926783 -0.0272500943393 -0.0248812498939 12.6079998016 -3.39199995995 0 13.0563135147 6.51669597626 1
289 -0.0264590326697 -0.0271122530103 -0.0246887523422 12.6239995956 -3.37599992752 0 13.0676221848 6.53932332993 1
290 -0.0263308081776 -0.0269757919014 -0.0244916123109 12.6400003433 -3.3599998951 0 13.0789604187 6.56195116043 1
291 -0.0262034796178 -0.0268401745707 -0.0242884228387 12.6560001373 -3.34400010109 0 13.0903272629 6.5845785141 1
292 -0.0260761752725 -0.0267046093941 -0.0240846743312 12.6719999313 -3.32800006866 0 13.101723671 6.60720586777 1
293 -0.0259488970041 -0.0265690982342 -0.0238803673837 12.6879997253 -3.31200003624 0 13.1131496429 6.6298327446 1
294 -0.0258216429502 -0.0264336429536 -0.023675492217 12.704000473 -3.29600000381 0 13.1246042252 6.65246105194 1
295 -0.0256944149733 -0.0262982416898 -0.023470068373 12.720000267 -3.27999997139 0 13.1360883713 6.67508840561 1
296 -0.0255672130734 -0.0261628963053 -0.0232640860891 12.736000061 -3.26399993896 0 13.147600174 6.69771528244 1
297 -0.0254400372505 -0.0260276049376 -0.0230575453653 12.751999855 -3.24799990654 0 13.1591415405 6.72034263611 1
298 -0.0253128875047 -0.0258923694491 -0.0228504468303 12.767999649 -3.23200011253 0 13.1707115173 6.74296998978 1
299 -0.0251857619733 -0.0257571879774 -0.0226427793682 12.7840003967 -3.21600008011 0 13.182311058 6.76559782028 1
300 -0.0250586625189 -0.0256220605224 -0.0224345633121 12.8000001907 -3.20000004768 0 13.1939382553 6.78822517395 1
301 -0.0249315872788 -0.0254869889468 -0.0222257888161 12.8159999847 -3.18400001526 0 13.2055940628 6.81085252762 1
302 -0.0248045381159 -0.0253519713879 -0.0220164558801 12.8319997787 -3.16799998283 0 13.2172784805 6.83347988129 1
303 -0.0246775150299 -0.0252170097083 -0.0218065645042 12.8479995728 -3.15199995041 0 13.2289905548 6.85610723495 1
304 -0.0245505161583 -0.0250821001828 -0.0215961047427 12.8640003204 -3.13599991798 0 13.240732193 6.87873506546 1
305 -0.0244235452265 -0.0249472483993 -0.0213850964703 12.8800001144 -3.11999988556 0 13.2525014877 6.90136241913 1
306 -0.024296598509 -0.0248124524951 -0.02117353042 12.8959999084 -3.10400009155 0 13.2642993927 6.92398929596 1
307 -0.0241696778685 -0.024677708745 -0.0209614052719 12.9119997025 -3.08800005913 0 13.2761240005 6.94661664963 1
308 -0.0240427814424 -0.0245430190116 -0.0207487116716 12.9280004501 -3.0720000267 0 13.287979126 6.96924495697 1
309 -0.0239159110934 -0.0244083851576 -0.020535469627 12.9440002441 -3.05599999428 0 13.2998600006 6.9918718338 1
310 -0.0237890668213 -0.0242738053203 -0.0203216691425 12.9600000381 -3.03999996185 0 13.3117694855 7.01449918747 1
311 -0.0236622486264 -0.0241392813623 -0.020107310218 12.9759998322 -3.02399992943 0 13.3237066269 7.03712654114 1
312 -0.0235354546458 -0.024004811421 -0.0198923928537 12.9919996262 -3.007999897 0 13.3356704712 7.05975389481 1
313 -0.0234086886048 -0.0238703992218 -0.019676907645 13.0080003738 -2.992000103 0 13.3476638794 7.08238172531 1
314 -0.0232819449157 -0.0237360391766 -0.0194608733883 13.0240001678 -2.97600007057 0 13.3596839905 7.10500907898 1
315 -0.0231552291662 -0.0236017331481 -0.0192442806916 13.0399999619 -2.96000003815 0 13.3717317581 7.12763643265 1
316 -0.023028537631 -0.023467482999 -0.0190271295551 13.0559997559 -2.94400000572 0 13.3838062286 7.15026378632 1
317 -0.0229018703103 -0.0233332868665 -0.0188094199786 13.0719995499 -2.9279999733 0 13.3959083557 7.17289066315 1
318 -0.0227752309293 -0.0231991447508 -0.0185911417834 13.0880002975 -2.91199994087 0 13.4080381393 7.19551897049 1
319 -0.0226486157626 -0.0230650585145 -0.0183723153104 13.1040000916 -2.89599990845 0 13.4201946259 7.21814632416 1
320 -0.0225220285356 -0.0229310300201 -0.0181529311178 13.1199998856 -2.88000011444 0 13.4323787689 7.24077320099 1
321 -0.0223956052214 -0.0227973777801 -0.0179387163685 13.1359996796 -2.86400008202 0 13.4445896149 7.26340055466 1
322 -0.0222700126469 -0.0226656533778 -0.0177574587352 13.1520004272 -2.84800004959 0 13.4568281174 7.28602838516 1
323 -0.0221444237977 -0.0225339718163 -0.0175763339863 13.1680002213 -2.83200001717 0 13.4690923691 7.30865573883 1
324 -0.0220188368112 -0.022402331233 -0.0173953335269 13.1840000153 -2.81599998474 0 13.4813842773 7.3312830925 1
325 -0.0218932554126 -0.0222707334906 -0.0172144573572 13.1999998093 -2.79999995232 0 13.4937019348 7.35391044617 1
326 -0.0217676758766 -0.0221391767263 -0.017033705477 13.2159996033 -2.78399991989 0 13.5060472488 7.37653779984 1
327 -0.0216421000659 -0.0220076609403 -0.0168530693137 13.232000351 -2.76799988747 0 13.5184192657 7.39916563034 1
328 -0.0215165279806 -0.0218761898577 -0.016672566563 13.248000145 -2.75200009346 0 13.5308170319 7.42179298401 1
329 -0.0213909577578 -0.0217447597533 -0.0164921875542 13.263999939 -2.73600006104 0 13.5432415009 7.44442033768 1
330 -0.0212653912604 -0.0216133687645 -0.0163119328351 13.279999733 -2.72000002861 0 13.5556926727 7.46704721451 1
331 -0.0211398284882 -0.0214820224792 -0.0161318024055 13.295999527 -2.70399999619 0 13.5681695938 7.48967456818 1
332 -0.0210142694414 -0.0213507153094 -0.0159517877114 13.3120002747 -2.68799996376 0 13.5806732178 7.51230287552 1
333 -0.0208887122571 -0.0212194509804 -0.0157719058646 13.3280000687 -2.67199993134 0 13.5932025909 7.53492975235 1
334 -0.0207631587982 -0.0210882294923 -0.0155921483074 13.3439998627 -2.65599989891 0 13.605758667 7.55755710602 1
335 -0.0206376109272 -0.020957050845 -0.0154125155799 13.3599996567 -2.6400001049 0 13.6183404922 7.58018445969 1
336 -0.0205120630562 -0.0208259113133 -0.0152329980616 13.3760004044 -2.62400007248 0 13.6309490204 7.60281229019 1
337 -0.0203865189105 -0.0206948146224 -0.0150536133759 13.3920001984 -2.60800004005 0 13.6435823441 7.62543964386 1
338 -0.0202609784901 -0.0205637607723 -0.0148743529797 13.4079999924 -2.59200000763 0 13.6562414169 7.64806699753 1
339 -0.020135441795 -0.0204327460378 -0.0146952168731 13.4239997864 -2.5759999752 0 13.668926239 7.6706943512 1
340 -0.0200099069625 -0.0203017760068 -0.0145162050561 13.4399995804 -2.55999994278 0 13.6816368103 7.69332170486 1
341 -0.0198843758553 -0.0201708450913 -0.0143373090079 13.4560003281 -2.54399991035 0 13.6943740845 7.71594953537 1
342 -0.0197588503361 -0.0200399588794 -0.0141585463073 13.4720001221 -2.52800011635 0 13.7071361542 7.7385764122 1
343 -0.0196333266795 -0.0199091136456 -0.0139799073618 13.4879999161 -2.51200008392 0 13.7199230194 7.76120376587 1
344 -0.0195078048855 -0.0197783093899 -0.0138013927058 13.5039997101 -2.4960000515 0 13.7327356339 7.78383111954 1
345 -0.0193822868168 -0.0196475461125 -0.0136229938334 13.5200004578 -2.48000001907 0 13.7455739975 7.80645895004 1
346 -0.0192567724735 -0.019516825676 -0.0134447277603 13.5360002518 -2.46399998665 0 13.7584371567 7.82908630371 1
347 -0.0191312618554 -0.0193861462176 -0.0132665859767 13.5520000458 -2.44799995422 0 13.7713260651 7.85171365738 1
348 -0.0190057530999 -0.0192555096 -0.0130885684827 13.5679998398 -2.4319999218 0 13.7842388153 7.87434101105 1
349 -0.0188802480698 -0.0191249139607 -0.0129106752782 13.5839996338 -2.41599988937 0 13.7971773148 7.89696836472 1
350 -0.0187547486275 -0.0189943630248 -0.0127328984021 13.6000003815 -2.40000009537 0 13.8101415634 7.91959619522 1
351 -0.0186292491853 -0.0188638512045 -0.0125552537795 13.6160001755 -2.38400006294 0 13.8231296539 7.94222354889 1
352 -0.018503755331 -0.0187333803624 -0.0123777334466 13.6319999695 -2.36800003052 0 13.83614254 7.96485090256 1
353 -0.0183782633394 -0.0186029523611 -0.0122003374032 13.6479997635 -2.35199999809 0 13.8491802216 7.98747825623 1
354 -0.0182527750731 -0.018472565338 -0.0120230656493 13.6639995575 -2.33599996567 0 13.8622426987 8.01010513306 1
355 -0.0181272886693 -0.0183422211558 -0.0118459097161 13.6800003052 -2.31999993324 0 13.875330925 8.03273296356 1
356 -0.0180018059909 -0.0182119179517 -0.0116688865451 13.6960000992 -2.30399990082 0 13.8884420395 8.05536079407 1
357 -0.0178767666221 -0.0180828291923 -0.0115222368328 13.7119998932 -2.28800010681 0 13.9015789032 8.0779876709 1
358 -0.0177519414574 -0.0179543532431 -0.0113911374823 13.7279996872 -2.27200007439 0 13.9147386551 8.10061454773 1
359 -0.0176271088421 -0.0178259015083 -0.0112603890724 13.7440004349 -2.25600004196 0 13.9279241562 8.12324333191 1
360 -0.0175022687763 -0.0176974739879 -0.0111300041058 13.7600002289 -2.24000000954 0 13.9411334991 8.14587020874 1
361 -0.0173774212599 -0.0175690688193 -0.0109999763259 13.7760000229 -2.22399997711 0 13.954366684 8.16849803925 1
362 -0.0172525662929 -0.017440687865 -0.0108703057326 13.7919998169 -2.20799994469 0 13.9676237106 8.19112491608 1
363 -0.0171277038753 -0.0173123311251 -0.010740992326 13.8079996109 -2.19199991226 0 13.9809055328 8.21375179291 1
364 -0.0170028377324 -0.0171840004623 -0.0106120302838 13.8240003586 -2.17600011826 0 13.9942121506 8.23637962341 1
365 -0.0168779604137 -0.0170556921512 -0.0104834312584 13.8400001526 -2.16000008583 0 14.0075407028 8.25900745392 1
366 -0.016753077507 -0.0169274061918 -0.0103551894196 13.8559999466 -2.14400005341 0 14.0208940506 8.28163433075 1
367 -0.0166281871498 -0.0167991444468 -0.0102273047675 13.8719997406 -2.12800002098 0 14.0342712402 8.30426216125 1
368 -0.0165032893419 -0.0166709069163 -0.010099777302 13.8879995346 -2.11199998856 0 14.0476713181 8.32688903809 1
369 -0.0163783840835 -0.0165426917374 -0.00997260088342 13.9040002823 -2.09599995613 0 14.0610971451 8.34951686859 1
370 -0.0162534713745 -0.0164145026356 -0.00984578780183 13.9200000763 -2.07999992371 0 14.0745449066 8.3721446991 1
371 -0.0161285512149 -0.0162863358855 -0.00971933190687 13.9359998703 -2.06399989128 0 14.0880155563 8.39477157593 1
372 -0.0160036273301 -0.0161581952125 -0.00959323354797 13.9519996643 -2.04800009727 0 14.1015100479 8.41739845276 1
373 -0.0158786922693 -0.0160300768912 -0.00946748592651 13.968000412 -2.03200006485 0 14.115029335 8.44002723694 1
374 -0.0157537516207 -0.0159019809216 -0.00934210159943 13.984000206 -2.01600003242 0 14.1285705566 8.46265411377 1
375 -0.0156288035214 -0.0157739091665 -0.00921707445898 14 -2 0 14.1421356201 8.4852809906 1
376 -0.0155038470402 -0.0156458634883 -0.00909240450517 14.015999794 -1.98399996758 0 14.1557235718 8.50790882111 1
377 -0.0153788859025 -0.0155178401619 -0.00896809190605 14.031999588 -1.96800005436 0 14.1693344116 8.53053569794 1
378 -0.0152539154515 -0.0153898401186 -0.00884413028029 14.0480003357 -1.95200002193 0 14.1829690933 8.55316352844 1
379 -0.0151289384812 -0.0152618642896 -0.00872053189568 14.0640001297 -1.93599998951 0 14.1966266632 8.57579135895 1
380 -0.0150039531291 -0.0151339117438 -0.00859729069771 14.0799999237 -1.91999995708 0 14.2103061676 8.59841823578 1
381 -0.0148789631203 -0.0150059843436 -0.00847440684911 14.0959997177 -1.90400004387 0 14.2240085602 8.62104606628 1
382 -0.0147539637983 -0.0148780792952 -0.00835187402177 14.1120004654 -1.88800001144 0 14.2377347946 8.64367389679 1
383 -0.014628957957 -0.0147501984611 -0.00822970439301 14.1280002594 -1.87199997902 0 14.2514829636 8.66630077362 1
384 -0.0145039437339 -0.0146223418415 -0.00810789195088 14.1440000534 -1.85599994659 0 14.2652540207 8.68892860413 1
385 -0.0143789248541 -0.0144945094362 -0.0079864368528 14.1599998474 -1.84000003338 0 14.2790470123 8.71155548096 1
386 -0.0142538966611 -0.0143666993827 -0.00786533878261 14.1759996414 -1.82400000095 0 14.2928628922 8.73418235779 1
387 -0.0141288619488 -0.0142389144748 -0.00774459195097 14.1920003891 -1.80799996853 0 14.3067026138 8.75681114197 1
388 -0.014003819786 -0.0141111528501 -0.00762420841811 14.2080001831 -1.79200005531 0 14.3205633163 8.7794380188 1
389 -0.0138787711039 -0.0139834145084 -0.00750418191712 14.2239999771 -1.77600002289 0 14.3344459534 8.80206489563 1
390 -0.0137537140399 -0.0138557003811 -0.00738451260277 14.2399997711 -1.75999999046 0 14.3483514786 8.82469272614 1
391 -0.0136286504567 -0.0137280104682 -0.00726520047505 14.2559995651 -1.74399995804 0 14.3622789383 8.84731960297 1
392 -0.0135035803542 -0.0136003447697 -0.00714623978722 14.2720003128 -1.72800004482 0 14.3762292862 8.86994743347 1
393 -0.0133785018697 -0.0134727014229 -0.00702764204207 14.2880001068 -1.7120000124 0 14.3902015686 8.89257526398 1
394 -0.0132534159347 -0.0133450822905 -0.00690940148356 14.3039999008 -1.69599997997 0 14.4041948318 8.91520214081 1
395 -0.0131283234805 -0.0132174873725 -0.00679151811168 14.3199996948 -1.67999994755 0 14.4182100296 8.93782997131 1
396 -0.0130036743358 -0.0130909867585 -0.00670944580964 14.3360004425 -1.66400003433 0 14.4322490692 8.96045780182 1
397 -0.0128790251911 -0.0129645243287 -0.00662864513857 14.3520002365 -1.64800000191 0 14.446308136 8.98308467865 1
398 -0.0127543658018 -0.0128380702808 -0.00654814548893 14.3680000305 -1.63199996948 0 14.4603891373 9.00571155548 1
399 -0.012629696168 -0.0127116246149 -0.00646794695984 14.3839998245 -1.61600005627 0 14.4744920731 9.02833938599 1
400 -0.0125050153583 -0.0125851873308 -0.00638804935197 14.3999996185 -1.60000002384 0 14.4886159897 9.05096626282 1
401 -0.0123803243041 -0.0124587584287 -0.00630844880506 14.4160003662 -1.58399999142 0 14.5027627945 9.07359409332 1
402 -0.0122556211427 -0.0123323379084 -0.00622915324903 14.4320001602 -1.56799995899 0 14.5169296265 9.09622192383 1
403 -0.0121309095994 -0.0122059267014 -0.00615015880906 14.4479999542 -1.55200004578 0 14.5311183929 9.11884880066 1
404 -0.0120061850175 -0.012079522945 -0.00607146529479 14.4639997482 -1.53600001335 0 14.5453290939 9.14147663116 1
405 -0.0118814501911 -0.0119531275705 -0.00599307280196 14.4799995422 -1.51999998093 0 14.5595598221 9.164103508 1
406 -0.0117567051202 -0.0118267415091 -0.00591497741495 14.4960002899 -1.5039999485 0 14.5738134384 9.1867313385 1
407 -0.0116319498047 -0.0117003638297 -0.00583718706411 14.5120000839 -1.48800003529 0 14.5880870819 9.20935916901 1
408 -0.0115071833134 -0.0115739945322 -0.00575969764345 14.5279998779 -1.47200000286 0 14.6023817062 9.23198604584 1
409 -0.0113824056461 -0.0114476326853 -0.00568250924423 14.5439996719 -1.45599997044 0 14.6166982651 9.25461292267 1
410 -0.0112576177344 -0.0113212810829 -0.00560561807349 14.5600004196 -1.44000005722 0 14.6310358047 9.27724075317 1
411 -0.0111328186467 -0.0111949369311 -0.00552903172499 14.5760002136 -1.4240000248 0 14.6453933716 9.29986858368 1
412 -0.0110080083832 -0.0110686011612 -0.00545274639794 14.5920000076 -1.40799999237 0 14.6597728729 9.32249546051 1
413 -0.0108831878752 -0.0109422737733 -0.00537676209232 14.6079998016 -1.39199995995 0 14.6741724014 9.34512329102 1
414 -0.0107583571225 -0.0108159556985 -0.00530107889043 14.6239995956 -1.37600004673 0 14.6885919571 9.36775016785 1
415 -0.0106335151941 -0.0106896450743 -0.0052256927917 14.6400003433 -1.36000001431 0 14.7030344009 9.39037799835 1
416 -0.0105086620897 -0.010563342832 -0.00515061155825 14.6560001373 -1.34399998188 0 14.7174959183 9.41300582886 1
417 -0.0103837987408 -0.0104370489717 -0.00507583134624 14.6719999313 -1.32799994946 0 14.7319774628 9.43563270569 1
418 -0.0102589251474 -0.0103107653558 -0.00500135223348 14.6879997253 -1.31200003624 0 14.7464799881 9.45826053619 1
419 -0.0101340394467 -0.0101844882593 -0.00492717026424 14.704000473 -1.29600000381 0 14.7610044479 9.4808883667 1
420 -0.0100091435015 -0.0100582204759 -0.0048532931244 14.720000267 -1.27999997139 0 14.7755479813 9.50351524353 1
421 -0.0098842382431 -0.00993196200579 -0.00477971708043 14.736000061 -1.26400005817 0 14.7901115417 9.52614212036 1
422 -0.00975932087749 -0.00980571005493 -0.00470644198235 14.751999855 -1.24800002575 0 14.8046951294 9.54876995087 1
423 -0.00963439233601 -0.0096794674173 -0.00463346790571 14.767999649 -1.23199999332 0 14.8192996979 9.5713968277 1
424 -0.00950945354998 -0.00955323316157 -0.00456079109637 14.7840003967 -1.2159999609 0 14.8339242935 9.5940246582 1
425 -0.0093845045194 -0.00942700821906 -0.00448841914153 14.8000001907 -1.20000004768 0 14.8485689163 9.61665248871 1
426 -0.00925954431295 -0.00930079072714 -0.00441634813705 14.8159999847 -1.18400001526 0 14.8632335663 9.63927936554 1
427 -0.00913457293063 -0.00917458161712 -0.00434457815402 14.8319997787 -1.16799998283 0 14.8779182434 9.66190719604 1
428 -0.00900959130377 -0.00904838182032 -0.00427310919242 14.8479995728 -1.15199995041 0 14.892621994 9.68453407288 1
429 -0.00888459943235 -0.00892219040543 -0.00420193760846 14.8640003204 -1.13600003719 0 14.9073476791 9.70716190338 1
430 -0.00875959545374 -0.00879600737244 -0.00413107069759 14.8800001144 -1.12000000477 0 14.9220914841 9.72978973389 1
431 -0.00863458123058 -0.00866983179003 -0.00406050480816 14.8959999084 -1.10399997234 0 14.9368543625 9.75241661072 1
432 -0.0085095576942 -0.00854366645217 -0.00399024000227 14.9119997025 -1.08800005913 0 14.9516382217 9.77504348755 1
433 -0.00838452205062 -0.00841750856489 -0.00392027248121 14.9280004501 -1.0720000267 0 14.9664421082 9.79767227173 1
434 -0.00825947523117 -0.00829135812819 -0.00385060966395 14.9440002441 -1.05599999428 0 14.9812641144 9.82029914856 1
435 -0.00813441816717 -0.00816521700472 -0.00378124786813 14.9600000381 -1.03999996185 0 14.9961061478 9.84292602539 1
436 -0.00800935085863 -0.00803908519447 -0.00371218715137 14.9759998322 -1.02400004864 0 15.0109672546 9.8655538559 1
437 -0.00788454059511 -0.00791345816106 -0.00366405335461 14.9919996262 -1.00800001621 0 15.0258483887 9.88818073273 1
438 -0.00775973545387 -0.00778786279261 -0.00361757152626 15.0080003738 -0.991999983788 0 15.0407495499 9.91080856323 1
439 -0.0076349186711 -0.0076622669585 -0.00357135852174 15.0240001678 -0.976000010967 0 15.0556688309 9.93343639374 1
440 -0.00751008884981 -0.00753666926175 -0.00352541187662 15.0399999619 -0.959999978542 0 15.0706071854 9.95606327057 1
441 -0.00738524785265 -0.00741107016802 -0.00347973163305 15.0559997559 -0.944000005722 0 15.0855646133 9.97869110107 1
442 -0.00726039335132 -0.0072854696773 -0.00343431774986 15.0719995499 -0.927999973297 0 15.1005411148 10.0013179779 1
443 -0.00713552767411 -0.0071598677896 -0.00338916789357 15.0880002975 -0.912000000477 0 15.1155385971 10.0239458084 1
444 -0.00701064942405 -0.00703426497057 -0.0033442867991 15.1040000916 -0.896000027657 0 15.1305532455 10.0465736389 1
445 -0.00688575860113 -0.00690865982324 -0.00329967206651 15.1199998856 -0.879999995232 0 15.1455869675 10.0692005157 1
446 -0.00676085567102 -0.00678305421025 -0.00325532373299 15.1359996796 -0.864000022411 0 15.1606388092 10.0918273926 1
447 -0.00663594016805 -0.00665744626895 -0.00321123942042 15.1520004272 -0.847999989986 0 15.1757116318 10.1144561768 1
448 -0.00651101255789 -0.00653183786198 -0.00316742385578 15.1680002213 -0.832000017166 0 15.1908016205 10.1370830536 1
449 -0.00638607237488 -0.00640622712672 -0.003123874655 15.1840000153 -0.815999984741 0 15.2059106827 10.1597099304 1
450 -0.00626112055033 -0.00628061592579 -0.0030805918513 15.1999998093 -0.800000011921 0 15.2210378647 10.1823377609 1
451 -0.00613615568727 -0.00615500239655 -0.00303757541245 15.2159996033 -0.783999979496 0 15.2361841202 10.2049646378 1
452 -0.00601117918268 -0.00602938840166 -0.00299482306748 15.232000351 -0.768000006676 0 15.2513494492 10.2275924683 1
453 -0.00588618963957 -0.00590377207845 -0.0029523393985 15.248000145 -0.751999974251 0 15.2665328979 10.2502202988 1
454 -0.00576118845493 -0.00577815528959 -0.00291012212463 15.263999939 -0.736000001431 0 15.2817335129 10.2728471756 1
455 -0.00563617516309 -0.00565253663808 -0.00286817123097 15.279999733 -0.72000002861 0 15.296954155 10.2954740524 1
456 -0.00551114883274 -0.00552691612393 -0.00282648670465 15.295999527 -0.703999996185 0 15.3121919632 10.3181018829 1
457 -0.00538611086085 -0.00540129514411 -0.00278506630943 15.3120002747 -0.688000023365 0 15.3274488449 10.3407297134 1
458 -0.00526106031612 -0.00527567183599 -0.00274391455298 15.3280000687 -0.67199999094 0 15.3427238464 10.3633565903 1
459 -0.00513599766418 -0.00515004759654 -0.00270302918915 15.3439998627 -0.65600001812 0 15.3580160141 10.3859844208 1
460 -0.00501092197374 -0.00502442196012 -0.00266241019464 15.3599996567 -0.639999985695 0 15.3733272552 10.4086112976 1
461 -0.00488583464175 -0.0048987949267 -0.00262205536099 15.3760004044 -0.624000012875 0 15.3886566162 10.4312391281 1
462 -0.00476073473692 -0.00477316603065 -0.00258196913635 15.3920001984 -0.60799998045 0 15.404004097 10.4538669586 1
463 -0.00463562319055 -0.00464753666893 -0.00254214930235 15.4079999924 -0.592000007629 0 15.4193687439 10.4764938354 1
464 -0.00451049860567 -0.0045219049789 -0.00250259583965 15.4239997864 -0.575999975204 0 15.4347515106 10.499121666 1
465 -0.00438536191359 -0.00439627235755 -0.00246330876658 15.4399995804 -0.560000002384 0 15.4501514435 10.5217485428 1
466 -0.00426021311432 -0.00427063833922 -0.00242428588268 15.4560003281 -0.544000029564 0 15.4655704498 10.5443763733 1
467 -0.0041350517422 -0.00414500292391 -0.00238553157057 15.4720001221 -0.527999997139 0 15.4810066223 10.5670042038 1
468 -0.00400987826288 -0.00401936611161 -0.00234704364661 15.4879999161 -0.512000024319 0 15.4964599609 10.5896310806 1
469 -0.00388469244353 -0.00389372743666 -0.00230882209644 15.5039997101 -0.495999991894 0 15.5119314194 10.6122579575 1
470 -0.00375949428417 -0.00376808759756 -0.00227086477114 15.5200004578 -0.479999989271 0 15.5274209976 10.6348867416 1
471 -0.00363428378478 -0.00364244659431 -0.00223317599381 15.5360002518 -0.463999986649 0 15.542927742 10.6575136185 1
472 -0.00350906141102 -0.00351680419408 -0.00219575359968 15.5520000458 -0.448000013828 0 15.5584516525 10.6801404953 1
473 -0.00338382646441 -0.00339116016403 -0.00215859758354 15.5679998398 -0.432000011206 0 15.5739927292 10.7027683258 1
474 -0.00325857917778 -0.003265514737 -0.00212170794812 15.5839996338 -0.416000008583 0 15.589550972 10.7253952026 1
475 -0.00313331955113 -0.00313986814581 -0.00208508257381 15.6000003815 -0.40000000596 0 15.6051273346 10.7480230331 1
476 -0.00300804758444 -0.00301421992481 -0.00204872570777 15.6160001755 -0.384000003338 0 15.6207208633 10.7706508636 1
477 -0.00288276351057 -0.00288857030682 -0.00201263522245 15.6319999695 -0.368000000715 0 15.6363306046 10.7932777405 1
478 -0.00275746686384 -0.00276291929185 -0.00197681111784 15.6479997635 -0.351999998093 0 15.6519584656 10.815905571 1
479 -0.00263221142814 -0.00263733277097 -0.00194573455262 15.6639995575 -0.33599999547 0 15.6676025391 10.8385324478 1
480 -0.0025070020929 -0.0025118147023 -0.00191973591441 15.6800003052 -0.319999992847 0 15.683265686 10.8611602783 1
481 -0.00238177948631 -0.00238628964871 -0.00189373920042 15.6960000992 -0.303999990225 0 15.6989440918 10.8837881088 1
482 -0.00225654337555 -0.0022607576102 -0.00186774286119 15.7119998932 -0.287999987602 0 15.71463871 10.9064149857 1
483 -0.00213129399344 -0.0021352188196 -0.00184174689672 15.7279996872 -0.272000014782 0 15.7303514481 10.9290418625 1
484 -0.00200603110716 -0.00200967304409 -0.00181574975759 15.7440004349 -0.256000012159 0 15.7460813522 10.951669693 1
485 -0.00188075471669 -0.00188412016723 -0.00178975454263 15.7600002289 -0.239999994636 0 15.7618274689 10.9742975235 1
486 -0.00175546505488 -0.00175856065471 -0.00176375970243 15.7760000229 -0.224000006914 0 15.777589798 10.9969244003 1
487 -0.0016301618889 -0.00163299404085 -0.00173776523699 15.7919998169 -0.208000004292 0 15.7933692932 11.0195522308 1
488 -0.00150484533515 -0.00150742055848 -0.0017117711463 15.8079996109 -0.192000001669 0 15.8091659546 11.0421791077 1
489 -0.00137951527722 -0.00138184020761 -0.00168577588101 15.8240003586 -0.175999999046 0 15.8249788284 11.0648069382 1
490 -0.00125417183153 -0.00125625287183 -0.00165978253985 15.8400001526 -0.159999996424 0 15.8408079147 11.0874347687 1
491 -0.00112881499808 -0.00113065866753 -0.00163378957343 15.8559999466 -0.143999993801 0 15.8566541672 11.1100616455 1
492 -0.00100344489329 -0.00100505759474 -0.00160779698178 15.8719997406 -0.12800000608 0 15.8725156784 11.1326885223 1
493 -0.000878061167896 -0.000879449537024 -0.00158180476487 15.8879995346 -0.112000003457 0 15.8883943558 11.1553163528 1
494 -0.000752664054744 -0.000753834552597 -0.00155581137343 15.9040002823 -0.0960000008345 0 15.9042901993 11.1779441833 1
495 -0.000627253495622 -0.000628212641459 -0.00152981990605 15.9200000763 -0.0799999982119 0 15.9202013016 11.2005710602 1
496 -0.000501829606947 -0.000502583920024 -0.00150382881343 15.9359998703 -0.0640000030398 0 15.9361286163 11.2231988907 1
497 -0.000376392272301 -0.000376948184567 -0.00147783809556 15.9519996643 -0.0480000004172 0 15.9520721436 11.2458257675 1
498 -0.00025094152079 -0.000251305580605 -0.00145184620319 15.968000412 -0.0320000015199 0 15.9680328369 11.268453598 1
499 -0.000125477323309 -0.000125656049931 -0.00142585623485 15.984000206 -0.01600000076 0 15.9840078354 11.2910814285 1
500 2.91038304567e-10 4.07453626394e-10 -0.00139986664125 16 0 0 16 11.3137083054 1
501 0.000125491322251 0.000125663776998 -0.0013738758732 16.0160007477 0.01600000076 0 16.0160083771 11.3363361359 1
502 0.00025099577033 0.000251334044151 -0.00134788857833 16.031999588 0.0320000015199 0 16.0320320129 11.3589630127 1
503 0.00037651360617 0.000377011252567 -0.00132189855981 16.0480003357 0.0480000004172 0 16.0480728149 11.3815908432 1
504 0.000502044917084 0.000502695387695 -0.00129591201444 16.063999176 0.0640000030398 0 16.0641269684 11.40421772 1
505 0.000627589586657 0.000628386333119 -0.00126992274545 16.0799999237 0.0799999982119 0 16.080198288 11.4268455505 1
506 0.000753147702198 0.00075408432167 -0.00124393385124 16.0960006714 0.0960000008345 0 16.0962867737 11.449473381 1
507 0.00087871926371 0.000879789178725 -0.0012179484301 16.1119995117 0.112000003457 0 16.1123886108 11.4721002579 1
508 0.00100430427119 0.00100550090428 -0.00119196028543 16.1280002594 0.12800000608 0 16.1285076141 11.4947280884 1
509 0.00112990255002 0.00113121955656 -0.00116597561378 16.1439990997 0.143999993801 0 16.1446418762 11.5173549652 1
510 0.00125551433302 0.00125694519375 -0.00113998821863 16.1599998474 0.159999996424 0 16.1607913971 11.5399827957 1
511 0.00138113962021 0.00138267769944 -0.00111400119827 16.1760005951 0.175999999046 0 16.1769580841 11.5626106262 1
512 0.00150677817874 0.00150841707364 -0.00108801765086 16.1919994354 0.192000001669 0 16.1931381226 11.5852375031 1
513 0.00163243024144 0.00163416343275 -0.00106203138003 16.2080001831 0.208000004292 0 16.2093353271 11.6078653336 1
514 0.00175809580833 0.00175991677679 -0.00103604548397 16.2240009308 0.224000006914 0 16.2255477905 11.6304931641 1
515 0.00188377453014 0.00188567687292 -0.00101006306081 16.2399997711 0.239999994636 0 16.2417736053 11.6531200409 1
516 0.00200946698897 0.00201144395396 -0.000984077914292 16.2560005188 0.256000012159 0 16.2580165863 11.6757478714 1
517 0.00213517271914 0.00213721813634 -0.000958096240623 16.2719993591 0.272000014782 0 16.2742729187 11.6983737946 1
518 0.00226089172065 0.00226299883798 -0.000932111843623 16.2880001068 0.287999987602 0 16.2905464172 11.7210016251 1
519 0.00238662422635 0.00238878652453 -0.000906127821409 16.3040008545 0.303999990225 0 16.3068351746 11.7436304092 1
520 0.00251237023622 0.00251458142884 -0.000880147271983 16.3199996948 0.319999992847 0 16.3231372833 11.7662563324 1
521 0.00263812975027 0.00264038308524 -0.000854163999303 16.3360004425 0.33599999547 0 16.3394546509 11.7888841629 1
522 0.00276392814703 0.00276625272818 -0.000838243527039 16.3519992828 0.351999998093 0 16.3557872772 11.8115110397 1
523 0.0028897637967 0.00289218639955 -0.000831113150728 16.3680000305 0.368000000715 0 16.3721370697 11.8341388702 1
524 0.00301561364904 0.00301812984981 -0.000823708878533 16.3840007782 0.384000003338 0 16.3885002136 11.8567667007 1
525 0.00314147816971 0.00314408307895 -0.000816031930277 16.3999996185 0.40000000596 0 16.404876709 11.8793935776 1
526 0.00326735689305 0.00327004608698 -0.000808079882638 16.4160003662 0.416000008583 0 16.4212703705 11.9020214081 1
527 0.00339325028472 0.00339601910673 -0.000799855191587 16.4319992065 0.432000011206 0 16.4376773834 11.9246482849 1
528 0.00351915811189 0.00352200167254 -0.000791355368503 16.4479999542 0.448000013828 0 16.4540996552 11.9472761154 1
529 0.00364508014172 0.0036479937844 -0.000782581646051 16.4640007019 0.463999986649 0 16.4705371857 11.9699039459 1
530 0.00377101660706 0.00377399614081 -0.0007735353329 16.4799995422 0.479999989271 0 16.4869880676 11.9925308228 1
531 0.00389696774073 0.00390000804327 -0.000764213838742 16.4960002899 0.495999991894 0 16.5034561157 12.0151586533 1
532 0.00402293354273 0.00402603019029 -0.000754619785515 16.5119991302 0.512000024319 0 16.5199356079 12.0377855301 1
533 0.00414891308174 0.0041520614177 -0.000744750513194 16.5279998779 0.527999997139 0 16.5364322662 12.0604133606 1
534 0.00427490798756 0.00427810335532 -0.000734607349915 16.5440006256 0.544000029564 0 16.552942276 12.0830411911 1
535 0.00440091639757 0.0044041541405 -0.000724191669407 16.5599994659 0.560000002384 0 16.5694656372 12.1056680679 1
536 0.00452693970874 0.00453021470457 -0.000713500726777 16.5760002136 0.575999975204 0 16.5860042572 12.1282958984 1
537 0.00465297745541 0.00465628597885 -0.00070253730738 16.591999054 0.592000007629 0 16.6025562286 12.1509218216 1
538 0.00477902963758 0.0047823661007 -0.000691298589816 16.6079998016 0.60799998045 0 16.6191253662 12.1735506058 1
539 0.0049050967209 0.00490845693275 -0.000679785978743 16.6240005493 0.624000012875 0 16.6357078552 12.1961784363 1
540 0.00503117730841 0.00503455661237 -0.000668000934615 16.6399993896 0.639999985695 0 16.6523017883 12.2188043594 1
541 0.00515727326274 0.0051606670022 -0.000655940547588 16.6560001373 0.65600001812 0 16.6689128876 12.2414331436 1
542 0.00528338272125 0.00528678670526 -0.000643606263831 16.672000885 0.67199999094 0 16.6855392456 12.2640609741 1
543 0.00540950754657 0.0054129161872 -0.000630999598193 16.6879997253 0.688000023365 0 16.7021751404 12.2866868973 1
544 0.00553564634174 0.00553905544803 -0.000618117539502 16.704000473 0.703999996185 0 16.7188282013 12.3093147278 1
545 0.00566179957241 0.0056652049534 -0.000604963130559 16.7199993134 0.72000002861 0 16.7354946136 12.3319416046 1
546 0.00578796723858 0.005791363772 -0.000591533296933 16.736000061 0.736000001431 0 16.7521762848 12.3545694351 1
547 0.00591414934024 0.00591753236949 -0.000577829567933 16.7520008087 0.751999974251 0 16.7688713074 12.3771972656 1
548 0.00604034587741 0.00604371074587 -0.000563853536125 16.767999649 0.768000006676 0 16.785577774 12.3998241425 1
549 0.00616655685008 0.00616989890113 -0.000549602032191 16.7840003967 0.783999979496 0 16.8023014069 12.422451973 1
550 0.0062927827239 0.00629609730095 -0.000535078257078 16.7999992371 0.800000011921 0 16.8190364838 12.4450788498 1
551 0.00641902256757 0.00642230501398 -0.000520278978209 16.8159999847 0.815999984741 0 16.8357868195 12.4677066803 1
552 0.00654527684674 0.00654852297157 -0.0005052057992 16.8320007324 0.832000017166 0 16.8525505066 12.4903345108 1
553 0.0066715455614 0.00667475024238 -0.000489860405988 16.8479995728 0.847999989986 0 16.8693275452 12.5129613876 1
554 0.00679782917723 0.00680098775774 -0.000474239451024 16.8640003204 0.864000022411 0 16.8861179352 12.5355892181 1
555 0.0069241267629 0.00692723458633 -0.000458346315527 16.8799991608 0.879999995232 0 16.9029216766 12.558216095 1
556 0.00705043924972 0.00705349212512 -0.000442177584608 16.8959999084 0.896000027657 0 16.9197406769 12.5808439255 1
557 0.00717676570639 0.00717975851148 -0.000425734964612 16.9120006561 0.912000000477 0 16.9365730286 12.603471756 1
558 0.00730310613289 0.00730603467673 -0.00040902020778 16.9279994965 0.927999973297 0 16.9534168243 12.6260986328 1
559 0.00742946192622 0.00743232108653 -0.000392029805023 16.9440002441 0.944000005722 0 16.9702758789 12.6487264633 1
560 0.00755583168939 0.00755861727521 -0.000374767305906 16.9599990845 0.959999978542 0 16.9871463776 12.6713523865 1
561 0.00768221635371 0.00768492324278 -0.000357229127194 16.9759998322 0.976000010967 0 17.0040340424 12.6939811707 1
562 0.00780861498788 0.00781123852357 -0.000339417061955 16.9920005798 0.991999983788 0 17.0209331512 12.7166090012 1
563 0.00793502852321 0.00793756451458 -0.000321332931126 17.0079994202 1.00800001621 0 17.0378437042 12.7392349243 1
564 0.0080614676699 0.0080639179796 -0.000303863052435 17.0240001678 1.02400004864 0 17.054769516 12.7618637085 1
565 0.00818809028715 0.00819054152817 -0.000299345776359 17.0400009155 1.03999996185 0 17.0717086792 12.784491539 1
566 0.0083147296682 0.00831717718393 -0.000294557798402 17.0559997559 1.05599999428 0 17.0886592865 12.8071174622 1
567 0.00844138488173 0.00844382494688 -0.000289497978024 17.0720005035 1.0720000267 0 17.1056251526 12.8297462463 1
568 0.00856805592775 0.00857048388571 -0.000284167486666 17.0879993439 1.08800005913 0 17.1226005554 12.8523721695 1
569 0.00869474187493 0.00869715213776 -0.000278565124166 17.1040000916 1.10399997234 0 17.1395931244 12.875 1
570 0.00882144458592 0.00882383342832 -0.000272691478106 17.1200008392 1.12000000477 0 17.1565971375 12.8976278305 1
571 0.00894816406071 0.00895052496344 -0.000266547209572 17.1359996796 1.13600003719 0 17.1736125946 12.9202547073 1
572 0.00907489750534 0.00907722767442 -0.000260131024422 17.1520004272 1.15199995041 0 17.1906433105 12.9428825378 1
573 0.0092016486451 0.0092039424926 -0.000253444243497 17.1679992676 1.16799998283 0 17.2076854706 12.9655094147 1
574 0.00932841561735 0.00933066755533 -0.000246485506971 17.1840000153 1.18400001526 0 17.2247409821 12.9881372452 1
575 0.00945519842207 0.00945740472525 -0.000239255489492 17.2000007629 1.20000004768 0 17.241809845 13.0107650757 1
576 0.00958199612796 0.00958415213972 -0.000231754941071 17.2159996033 1.2159999609 0 17.258890152 13.0333919525 1
577 0.00970881059766 0.00971091166139 -0.000223982378863 17.232000351 1.23199999332 0 17.2759857178 13.056019783 1
578 0.00983564089984 0.0098376814276 -0.000215939307362 17.2479991913 1.24800002575 0 17.2930908203 13.0786466599 1
579 0.00996248796582 0.009964463301 -0.000207624199415 17.263999939 1.26400005817 0 17.3102111816 13.1012744904 1
580 0.0100893490016 0.010091255419 -0.000199037825247 17.2800006866 1.27999997139 0 17.3273429871 13.1239023209 1
581 0.0102162277326 0.0102180596441 -0.00019018097657 17.295999527 1.29600000381 0 17.3444862366 13.1465291977 1
582 0.010343122296 0.0103448750451 -0.000181052042942 17.3120002747 1.31200003624 0 17.3616447449 13.1691570282 1
583 0.0104700317606 0.0104717006907 -0.000171652698628 17.327999115 1.32799994946 0 17.3788127899 13.191783905 1
584 0.010596957989 0.0105985384434 -0.000161981220272 17.3439998627 1.34399998188 0 17.3959960938 13.2144117355 1
585 0.0107239000499 0.0107253873721 -0.000152038460961 17.3600006104 1.36000001431 0 17.4131908417 13.237039566 1
586 0.0108508579433 0.0108522474766 -0.000141825321708 17.3759994507 1.37600004673 0 17.4303970337 13.2596664429 1
587 0.0109778316692 0.0109791178256 -0.000131340038465 17.3920001984 1.39199995995 0 17.4476165771 13.2822942734 1
588 0.0111048212275 0.0111060002819 -0.000120583453473 17.408000946 1.40799999237 0 17.464849472 13.3049221039 1
589 0.0112318275496 0.011232893914 -0.000109556537045 17.4239997864 1.4240000248 0 17.4820919037 13.327548027 1
590 0.0113588497043 0.011359798722 -9.8257406314e-05 17.4400005341 1.44000005722 0 17.4993495941 13.3501768112 1
591 0.0114858858287 0.0114867137745 -8.66880023326e-05 17.4559993744 1.45599997044 0 17.5166168213 13.3728027344 1
592 0.0116129405797 0.0116136409342 -7.48463268737e-05 17.4720001221 1.47200000286 0 17.5338973999 13.3954305649 1
593 0.0117400102317 0.0117405802011 -6.2733370461e-05 17.4880008698 1.48800003529 0 17.55119133 13.4180593491 1
594 0.011867094785 0.0118675287813 -5.03501923358e-05 17.5039997101 1.5039999485 0 17.5684947968 13.4406852722 1
595 0.011994196102 0.0119944894686 -3.76946911951e-05 17.5200004578 1.51999998093 0 17.5858135223 13.4633131027 1
596 0.0121213141829 0.0121214613318 -2.47689717998e-05 17.5359992981 1.53600001335 0 17.6031417847 13.4859399796 1
597 0.0122484480962 0.0122484453022 -1.15709249203e-05 17.5520000458 1.55200004578 0 17.6204833984 13.5085678101 1
598 0.0123755959794 0.0123754385859 1.89836999105e-06 17.5680007935 1.56799995899 0 17.6378364563 13.5311956406 1
599 0.0125027615577 0.0125024439767 1.56378665617e-05 17.5839996338 1.58399999142 0 17.6552009583 13.5538225174 1
600 0.0126299429685 0.0126294614747 2.96497391231e-05 17.6000003815 1.60000002384 0 17.6725788116 13.5764503479 1
601 0.0127571411431 0.0127564892173 4.39317490947e-05 17.6159992218 1.61600005627 0 17.6899662018 13.5990772247 1
602 0.0128843532875 0.0128835281357 5.84861304308e-05 17.6319999695 1.63199996948 0 17.7073669434 13.6217050552 1
603 0.0130115821958 0.01301057823 7.3311828674e-05 17.6480007172 1.64800000191 0 17.7247810364 13.6443328857 1
604 0.0131388278678 0.0131376404315 8.84076158211e-05 17.6639995575 1.66400003433 0 17.7422027588 13.6669597626 1
605 0.0132660949603 0.0132647221908 0.000103422895286 17.6800003052 1.67999994755 0 17.75963974 13.6895875931 1
606 0.0133936423808 0.0133922062814 0.000105815103575 17.6959991455 1.69599997997 0 17.7770862579 13.7122144699 1
607 0.0135212102905 0.0135197043419 0.000108647531201 17.7119998932 1.7120000124 0 17.7945461273 13.7348423004 1
608 0.0136487996206 0.0136472145095 0.000111920337671 17.7280006409 1.72800004482 0 17.8120174408 13.7574701309 1
609 0.0137764085084 0.0137747377157 0.000115633544788 17.7439994812 1.74399995804 0 17.8295001984 13.7800970078 1
610 0.013904039748 0.0139022748917 0.000119787081056 17.7600002289 1.75999999046 0 17.8469944 13.8027248383 1
611 0.014031692408 0.0140298260376 0.00012438099819 17.7759990692 1.77600002289 0 17.8644981384 13.8253507614 1
612 0.0141593655571 0.014157390222 0.000129415265898 17.7919998169 1.79200005531 0 17.8820171356 13.8479795456 1
613 0.014287058264 0.0142849665135 0.000134889873174 17.8080005646 1.80799996853 0 17.8995456696 13.8706073761 1
614 0.014414774254 0.0144125567749 0.000140804820208 17.8239994049 1.82400000095 0 17.9170856476 13.8932332993 1
615 0.0145425098017 0.0145401610062 0.000147160196558 17.8400001526 1.84000003338 0 17.9346370697 13.9158611298 1
616 0.0146702667698 0.0146677782759 0.000153955907555 17.8560009003 1.85599994659 0 17.9521999359 13.9384899139 1
617 0.0147980451584 0.0147954085842 0.000161191884489 17.8719997406 1.87199997902 0 17.9697742462 13.9611158371 1
618 0.014925844036 0.0149230528623 0.000168868369481 17.8880004883 1.88800001144 0 17.9873600006 13.9837436676 1
619 0.0150536652654 0.0150507101789 0.00017698502536 17.9039993286 1.90400004387 0 18.0049552917 14.0063705444 1
620 0.0151815051213 0.0151783796027 0.000185542191033 17.9200000763 1.91999995708 0 18.0225639343 14.0289983749 1
621 0.0153093682602 0.0153060639277 0.000194539784667 17.936000824 1.93599998951 0 18.040184021 14.0516262054 1
622 0.0154372518882 0.0154337612912 0.000203977470446 17.9519996643 1.95200002193 0 18.0578117371 14.0742530823 1
623 0.0155651560053 0.0155614726245 0.00021385579552 17.968000412 1.96800005436 0 18.0754547119 14.0968809128 1
624 0.0156930815428 0.0156891960651 0.000224174102923 17.9839992523 1.98399996758 0 18.0931053162 14.1195077896 1
625 0.0158210266382 0.0158169325441 0.000234933157795 18 2 0 18.1107711792 14.1421356201 1
626 0.0159489940852 0.0159446839243 0.000246132591511 18.0160007477 2.01600003242 0 18.1284446716 14.1647634506 1
627 0.016076983884 0.016072448343 0.000257771986135 18.031999588 2.03200006485 0 18.1461296082 14.1873903275 1
628 0.0162049941719 0.0162002258003 0.00026985215129 18.0480003357 2.04800009727 0 18.1638278961 14.210018158 1
629 0.0163330212235 0.0163280144334 0.000282372093813 18.063999176 2.06399989128 0 18.1815338135 14.2326450348 1
630 0.0164610743523 0.0164558198303 0.000295332987127 18.0799999237 2.07999992371 0 18.1992530823 14.2552728653 1
631 0.0165891461074 0.0165836364031 0.000308734259283 18.0960006714 2.09599995613 0 18.2169818878 14.2779006958 1
632 0.0167172402143 0.016711467877 0.000322575361111 18.1119995117 2.11199998856 0 18.2347221375 14.3005275726 1
633 0.0168453548104 0.0168393123895 0.000336857364707 18.1280002594 2.12800002098 0 18.2524738312 14.3231554031 1
634 0.0169734917581 0.0169671699405 0.000351579145479 18.1439990997 2.14400005341 0 18.2702331543 14.3457813263 1
635 0.0171016473323 0.01709504053 0.000366741880515 18.1599998474 2.16000008583 0 18.2880077362 14.3684101105 1
636 0.0172298252583 0.017222924158 0.000382344994393 18.1760005951 2.17600011826 0 18.3057899475 14.391037941 1
637 0.0173580236733 0.0173508208245 0.000398387649414 18.1919994354 2.19199991226 0 18.3235836029 14.4136638641 1
638 0.0174862425774 0.0174787305295 0.000414871491451 18.2080001831 2.20799994469 0 18.3413887024 14.4362916946 1
639 0.0176144838333 0.0176066551358 0.000431795712331 18.2240009308 2.22399997711 0 18.359205246 14.4589204788 1
640 0.0177427455783 0.0177345927805 0.000449159552904 18.2399997711 2.24000000954 0 18.3770294189 14.481546402 1
641 0.017871029675 0.0178625434637 0.000466964505223 18.2560005188 2.25600004196 0 18.394865036 14.5041742325 1
642 0.0179993342608 0.0179905071855 0.00048520902474 18.2719993591 2.27200007439 0 18.4127120972 14.5268011093 1
643 0.0181276593357 0.0181184858084 0.000503894708499 18.2880001068 2.28800010681 0 18.4305686951 14.5494289398 1
644 0.0182561147958 0.0182466823608 0.000516227032956 18.3040008545 2.30399990082 0 18.4484386444 14.5720567703 1
645 0.0183848328888 0.0183753091842 0.000515838125106 18.3199996948 2.31999993324 0 18.4663143158 14.5946836472 1
646 0.0185135900974 0.0185039564967 0.000516377635815 18.3360004425 2.33599996567 0 18.4842033386 14.6173114777 1
647 0.0186423882842 0.018632626161 0.000517847183953 18.3519992828 2.35199999809 0 18.5021018982 14.6399383545 1
648 0.0187712274492 0.0187613163143 0.000520245261428 18.3680000305 2.36800003052 0 18.5200119019 14.662566185 1
649 0.0189001075923 0.0188900288194 0.000523572649981 18.3840007782 2.38400006294 0 18.5379333496 14.6851940155 1
650 0.0190290287137 0.0190187618136 0.000527829909797 18.3999996185 2.40000009537 0 18.5558605194 14.7078208923 1
651 0.019157987088 0.0191475152969 0.000533015717812 18.4160003662 2.41599988937 0 18.573802948 14.7304487228 1
652 0.0192869883031 0.019276291132 0.000539131426693 18.4319992065 2.4319999218 0 18.5917510986 14.7530755997 1
653 0.0194160304964 0.0194050874561 0.000546175941854 18.4479999542 2.44799995422 0 18.6097126007 14.7757034302 1
654 0.0195451118052 0.019533906132 0.000554149768092 18.4640007019 2.46399998665 0 18.6276836395 14.7983312607 1
655 0.0196742359549 0.0196627471596 0.000563053188651 18.4799995422 2.48000001907 0 18.6456642151 14.8209581375 1
656 0.0198033992201 0.0197916086763 0.000572885581655 18.4960002899 2.4960000515 0 18.6636562347 14.843585968 1
657 0.0199326034635 0.0199204906821 0.000583647458202 18.5119991302 2.51200008392 0 18.6816558838 14.8662128448 1
658 0.0200618486851 0.020049393177 0.000595338417972 18.5279998779 2.52800011635 0 18.6996669769 14.8888406754 1
659 0.0201911311597 0.0201783180237 0.000607958486128 18.5440006256 2.54399991035 0 18.7176895142 14.9114685059 1
660 0.020320456475 0.0203072633594 0.00062150806743 18.5599994659 2.55999994278 0 18.7357196808 14.934094429 1
661 0.0204498227686 0.0204362310469 0.000635986898119 18.5760002136 2.5759999752 0 18.7537612915 14.9567232132 1
662 0.0205792300403 0.0205652210861 0.00065139493541 18.591999054 2.59200000763 0 18.7718105316 14.9793491364 1
663 0.0207086782902 0.0206942297518 0.000667732332866 18.6079998016 2.60800004005 0 18.7898731232 15.0019769669 1
664 0.0208381656557 0.0208232626319 0.000684999041399 18.6240005493 2.62400007248 0 18.8079452515 15.024605751 1
665 0.0209676958621 0.0209523141384 0.000703194790367 18.6399993896 2.6400001049 0 18.8260231018 15.0472316742 1
666 0.0210972633213 0.0210813879967 0.000722319814509 18.6560001373 2.65599989891 0 18.8441143036 15.0698595047 1
667 0.0212268717587 0.021210482344 0.000742374393962 18.672000885 2.67199993134 0 18.8622169495 15.0924873352 1
668 0.021356523037 0.0213395990431 0.000763357847685 18.6879997253 2.68799996376 0 18.8803253174 15.115114212 1
669 0.0214862134308 0.021468738094 0.000785270993903 18.704000473 2.70399999619 0 18.8984451294 15.1377420425 1
670 0.0216159448028 0.0215978976339 0.000808112903614 18.7199993134 2.72000002861 0 18.9165744781 15.1603689194 1
671 0.021745717153 0.0217270776629 0.000831884616599 18.736000061 2.73600006104 0 18.9347133636 15.1829967499 1
672 0.0218755304813 0.0218562800437 0.000856585640661 18.7520008087 2.75200009346 0 18.9528636932 15.2056245804 1
673 0.0220053810626 0.0219855010509 0.000882214962428 18.767999649 2.76799988747 0 18.9710216522 15.2282514572 1
674 0.0221352763474 0.0221147462726 0.000908774546332 18.7840003967 2.78399991989 0 18.9891891479 15.2508792877 1
675 0.0222652107477 0.0222440119833 0.000936262616787 18.7999992371 2.79999995232 0 19.0073661804 15.2735061646 1
676 0.0223951861262 0.0223732981831 0.000964680767457 18.8159999847 2.81599998474 0 19.025554657 15.2961339951 1
677 0.0225252006203 0.0225026067346 0.000994028229205 18.8320007324 2.83200001717 0 19.0437507629 15.3187618256 1
678 0.0226552579552 0.0226319376379 0.00102430401134 18.8479995728 2.84800004959 0 19.0619564056 15.3413887024 1
679 0.0227853544056 0.0227612890303 0.00105551003985 18.8640003204 2.86400008202 0 19.0801734924 15.3640165329 1
680 0.0229159910232 0.0228915978223 0.00106304970295 18.8799991608 2.88000011444 0 19.0983963013 15.3866434097 1
681 0.023046804592 0.0230221040547 0.00106843260038 18.8959999084 2.89599990845 0 19.1166324615 15.4092712402 1
682 0.0231777187437 0.0231526531279 0.00107600660516 18.9120006561 2.91199994087 0 19.1348762512 15.4318990707 1
683 0.0233087278903 0.023283239454 0.00108577183378 18.9279994965 2.9279999733 0 19.1531295776 15.4545249939 1
684 0.0234398338944 0.0234138667583 0.00109772763142 18.9440002441 2.94400000572 0 19.1713924408 15.4771537781 1
685 0.023571036756 0.0235445313156 0.00111187439172 18.9599990845 2.96000003815 0 19.1896629333 15.4997797012 1
686 0.0237023346126 0.0236752349883 0.00112821198223 18.9759998322 2.97600007057 0 19.20794487 15.5224075317 1
687 0.0238337311894 0.0238059796393 0.00114674053445 18.9920005798 2.992000103 0 19.2262363434 15.5450363159 1
688 0.023965222761 0.0239367596805 0.00116745938137 19.0079994202 3.007999897 0 19.2445335388 15.5676622391 1
689 0.0240968111902 0.0240675806999 0.00119036971013 19.0240001678 3.02399992943 0 19.2628440857 15.5902900696 1
690 0.024228496477 0.0241984408349 0.00121547100062 19.0400009155 3.03999996185 0 19.281162262 15.6129179001 1
691 0.0243602786213 0.0243293400854 0.00124276247025 19.0559997559 3.05599999428 0 19.2994880676 15.6355447769 1
692 0.0244921576232 0.0244602803141 0.0012722455536 19.0720005035 3.0720000267 0 19.3178253174 15.6581726074 1
693 0.0246241334826 0.0245912577957 0.00130391855492 19.0879993439 3.08800005913 0 19.3361701965 15.6807994843 1
694 0.0247562061995 0.0247222743928 0.00133778343113 19.1040000916 3.10400009155 0 19.3545246124 15.7034273148 1
695 0.0248883720487 0.0248533282429 0.00137383887858 19.1200008392 3.11999988556 0 19.3728885651 15.7260551453 1
696 0.0250206384808 0.0249844230711 0.00141208422641 19.1359996796 3.13599991798 0 19.3912601471 15.7486820221 1
697 0.0251529999077 0.0251155570149 0.00145252184087 19.1520004272 3.15199995041 0 19.4096431732 15.7713098526 1
698 0.0252854581922 0.0252467300743 0.00149514872039 19.1679992676 3.16799998283 0 19.4280319214 15.7939367294 1
699 0.0254180133343 0.0253779422492 0.00153996812772 19.1840000153 3.18400001526 0 19.4464321136 15.8165645599 1
700 0.0255506653339 0.025509191677 0.00158697849676 19.2000007629 3.20000004768 0 19.4648399353 15.8391923904 1
701 0.025683414191 0.025640482083 0.00163617773911 19.2159996033 3.21600008011 0 19.4832572937 15.8618192673 1
702 0.0258162599057 0.0257718116045 0.00168756990102 19.232000351 3.23200011253 0 19.5016841888 15.8844470978 1
703 0.0259491987526 0.0259031783789 0.001741150154 19.2479991913 3.24799990654 0 19.520116806 15.9070739746 1
704 0.0260822381824 0.0260345842689 0.00179692409244 19.263999939 3.26399993896 0 19.5385608673 15.9297018051 1
705 0.0262153726071 0.0261660311371 0.00185488899261 19.2800006866 3.27999997139 0 19.5570144653 15.9523296356 1
706 0.0263486038893 0.0262975171208 0.00191504211315 19.295999527 3.29600000381 0 19.5754756927 15.9749565125 1
707 0.0264819320291 0.0264290403575 0.00197738880617 19.3120002747 3.31200003624 0 19.5939445496 15.997584343 1
708 0.0266153570265 0.0265606045723 0.0020419234584 19.327999115 3.32800006866 0 19.6124229431 16.0202102661 1
709 0.0267488788813 0.02669220604 0.00210865194429 19.3439998627 3.34400010109 0 19.6309108734 16.0428390503 1
710 0.0268824938685 0.0268238466233 0.00217757075658 19.3600006104 3.3599998951 0 19.6494083405 16.0654659271 1
711 0.0270162522793 0.0269561596215 0.00222466428063 19.3759994507 3.37599992752 0 19.6679115295 16.088092804 1
712 0.0271505955607 0.0270895976573 0.00224598779582 19.3920001984 3.39199995995 0 19.6864242554 16.1107215881 1
713 0.0272856354713 0.0272230952978 0.00228781653486 19.408000946 3.40799999237 0 19.7049484253 16.133348465 1
714 0.0274213738739 0.0273566544056 0.00235014451999 19.4239997864 3.4240000248 0 19.7234764099 16.1559753418 1
715 0.0275578089058 0.0274902749807 0.00243298248457 19.4400005341 3.44000005722 0 19.7420158386 16.178604126 1
716 0.0276949424297 0.027623957023 0.00253631725094 19.4559993744 3.45600008965 0 19.7605628967 16.2012310028 1
717 0.0278327744454 0.0277576968074 0.00266016364841 19.4720001221 3.47199988365 0 19.7791194916 16.2238578796 1
718 0.0279713049531 0.0278914999217 0.0028045159096 19.4880008698 3.48799991608 0 19.7976856232 16.2464866638 1
719 0.0281105320901 0.0280253645033 0.00296936130616 19.5039997101 3.5039999485 0 19.8162555695 16.2691116333 1
720 0.0282504595816 0.0281592905521 0.00315472279289 19.5200004578 3.51999998093 0 19.8348388672 16.2917404175 1
721 0.0283910837024 0.0282932762057 0.00336057497069 19.5359992981 3.53600001335 0 19.853427887 16.3143672943 1
722 0.0285324063152 0.0284273233265 0.00358694568297 19.5520000458 3.55200004578 0 19.8720264435 16.3369960785 1
723 0.0286744274199 0.0285614319146 0.0038338216191 19.5680007935 3.5680000782 0 19.8906326294 16.3596229553 1
724 0.0288171451539 0.0286956001073 0.00410118457984 19.5839996338 3.58400011063 0 19.9092464447 16.3822498322 1
725 0.0289605595171 0.0288298297673 0.00438906772669 19.6000003815 3.59999990463 0 19.9278697968 16.404876709 1
726 0.029104674235 0.0289641208947 0.00469743731592 19.6159992218 3.61599993706 0 19.9465007782 16.4275035858 1
727 0.0292494874448 0.0290984734893 0.00502633155035 19.6319999695 3.63199996948 0 19.9651412964 16.45013237 1
728 0.0293949991465 0.0292328856885 0.00537573100863 19.6480007172 3.64800000191 0 19.983789444 16.4727592468 1
729 0.0295412074775 0.0293673612177 0.0057456113808 19.6639995575 3.66400003433 0 20.0024433136 16.4953861237 1
730 0.029688116163 0.0295018963516 0.00613602006462 19.6800003052 3.68000006676 0 20.0211086273 16.5180149078 1
731 0.0298357196152 0.0296364910901 0.00654690721803 19.6959991455 3.69600009918 0 20.0397796631 16.5406417847 1
732 0.0299840215594 0.0297711472958 0.00697832204321 19.7119998932 3.71199989319 0 20.0584621429 16.5632686615 1
733 0.0301330238581 0.0299058668315 0.00743024502364 19.7280006409 3.72799992561 0 20.0771503448 16.5858974457 1
734 0.0302827227861 0.0300406459719 0.00790264280724 19.7439994812 3.74399995804 0 20.0958461761 16.6085243225 1
735 0.030433120206 0.0301754847169 0.00839557501321 19.7600002289 3.75999999046 0 20.1145515442 16.6311511993 1
736 0.0305842142552 0.0303103867918 0.00890897957805 19.7759990692 3.77600002289 0 20.1332645416 16.6537780762 1
737 0.030736008659 0.0304453484714 0.00944292100957 19.7919998169 3.79200005531 0 20.1519851685 16.6764068604 1
738 0.0308833159506 0.0305815525353 0.00976007055815 19.8080005646 3.80800008774 0 20.170715332 16.6990337372 1
739 0.0310324914753 0.0307186190039 0.010065624779 19.8239994049 3.82399988174 0 20.1894512177 16.721660614 1
740 0.0311882290989 0.0308557599783 0.0105524673874 19.8400001526 3.83999991417 0 20.20819664 16.7442893982 1
741 0.0313505269587 0.0309929735959 0.0112205902629 19.8560009003 3.85599994659 0 20.2269496918 16.766916275 1
742 0.0315193794668 0.0311302579939 0.0120699445664 19.8719997406 3.87199997902 0 20.2457103729 16.7895431519 1
743 0.0316947959363 0.0312676131725 0.0131006171712 19.8880004883 3.88800001144 0 20.2644786835 16.812171936 1
744 0.0318767651916 0.0314050428569 0.0143124995948 19.9039993286 3.90400004387 0 20.2832546234 16.8347969055 1
745 0.0320652984083 0.0315425433218 0.015705721929 19.9200000763 3.92000007629 0 20.3020401001 16.8574256897 1
746 0.0322603918612 0.0316801145673 0.0172802245303 19.936000824 3.93600010872 0 20.3208332062 16.8800544739 1
747 0.0324620380998 0.0318177565932 0.0190358898811 19.9519996643 3.95199990273 0 20.3396320343 16.9026794434 1
748 0.0326702445745 0.031955473125 0.020972940861 19.968000412 3.96799993515 0 20.3584403992 16.9253082275 1
749 0.0328850112855 0.0320932604373 0.0230911476368 19.9839992523 3.98399996758 0 20.3772544861 16.9479351044 1
750 0.0331063382328 0.0322311222553 0.0253907483461 20 4 0 20.3960781097 16.9705619812 1
751 0.0333342216909 0.0323690511286 0.0278716092648 20.0160007477 4.01599979401 0 20.4149093628 16.9931907654 1
752 0.0335686653852 0.032507058233 0.0305336336807 20.031999588 4.03200006485 0 20.4337482452 17.0158176422 1
753 0.0338096693158 0.0326451323926 0.0333770416276 20.0480003357 4.04799985886 0 20.4525947571 17.038444519 1
754 0.0340572297573 0.0327832810581 0.0364015968647 20.063999176 4.0640001297 0 20.471446991 17.0610713959 1
755 0.034311350435 0.0329214967787 0.03960755184 20.0799999237 4.07999992371 0 20.4903106689 17.0837001801 1
756 0.0345720350742 0.0330597907305 0.042994838002 20.0960006714 4.09600019455 0 20.509180069 17.1063270569 1
757 0.0348392650485 0.0331981517375 0.0465631399018 20.1119995117 4.11199998856 0 20.528055191 17.1289539337 1
758 0.0351130627096 0.0333365872502 0.050312919471 20.1280002594 4.12799978256 0 20.5469417572 17.1515827179 1
759 0.0354007035494 0.0334752686322 0.0543467604156 20.1439990997 4.14400005341 0 20.5658321381 17.1742095947 1
760 0.0357352085412 0.0336152501404 0.0589965458616 20.1599998474 4.15999984741 0 20.5847320557 17.1968364716 1
761 0.0360566936433 0.0337552912533 0.0633107498534 20.1760005951 4.17600011826 0 20.6036396027 17.2194652557 1
762 0.0363651290536 0.0338953845203 0.0672889964633 20.1919994354 4.19199991226 0 20.6225528717 17.2420921326 1
763 0.0366605557501 0.0340355411172 0.0709319392075 20.2080001831 4.20800018311 0 20.6414756775 17.2647190094 1
764 0.0369429513812 0.0341757535934 0.0742392021584 20.2240009308 4.22399997711 0 20.6604061127 17.2873477936 1
765 0.0372123047709 0.0343160182238 0.0772106244124 20.2399997711 4.23999977112 0 20.6793422699 17.3099727631 1
766 0.037468649447 0.0344563499093 0.0798466677834 20.2560005188 4.25600004196 0 20.6982879639 17.3326015472 1
767 0.0377119518816 0.0345967300236 0.0821468788013 20.2719993591 4.27199983597 0 20.7172374725 17.3552284241 1
768 0.037942238152 0.0347371734679 0.0841116609247 20.2880001068 4.28800010681 0 20.7361984253 17.3778572083 1
769 0.0381594933569 0.0348776727915 0.0857407882605 20.3040008545 4.30399990082 0 20.7551651001 17.4004840851 1
770 0.0383637174964 0.0350182317197 0.0870341815823 20.3199996948 4.32000017166 0 20.7741374969 17.4231109619 1
771 0.038554918021 0.035158842802 0.0879920576727 20.3360004425 4.33599996567 0 20.7931194305 17.4457397461 1
772 0.0387330874801 0.0352995172143 0.0886142297562 20.3519992828 4.35200023651 0 20.8121070862 17.4683647156 1
773 0.038898229599 0.0354402437806 0.0889008546013 20.3680000305 4.36800003052 0 20.8311023712 17.4909934998 1
774 0.0390503443778 0.0355810299516 0.0888518463221 20.3840007782 4.38399982452 0 20.850107193 17.5136203766 1
775 0.0391893982887 0.0357221476734 0.0884822824607 20.3999996185 4.40000009537 0 20.8691158295 17.5362472534 1
776 0.0393302738667 0.0358636789024 0.088160299077 20.4160003662 4.41599988937 0 20.8881340027 17.5588760376 1
777 0.0394788943231 0.0360052883625 0.0880092746717 20.4319992065 4.43200016022 0 20.9071578979 17.5815029144 1
778 0.0396352522075 0.0361469760537 0.0880293751025 20.4479999542 4.44799995422 0 20.9261894226 17.6041297913 1
779 0.0397993586957 0.0362887457013 0.08822050745 20.4640007019 4.46400022507 0 20.9452285767 17.6267585754 1
780 0.0399711988866 0.0364305861294 0.0885826034647 20.4799995422 4.48000001907 0 20.9642734528 17.6493854523 1
781 0.0401507839561 0.0365725010633 0.08911583344 20.4960002899 4.49599981308 0 20.9833278656 17.6720123291 1
782 0.0403381064534 0.0367145016789 0.0898199841635 20.5119991302 4.51200008392 0 21.0023860931 17.6946392059 1
783 0.0405331738293 0.0368565730751 0.0906952979534 20.5279998779 4.52799987793 0 21.0214538574 17.7172679901 1
784 0.040735989809 0.0369987264276 0.0917416564034 20.5440006256 4.54400014877 0 21.0405292511 17.7398948669 1
785 0.0407689996064 0.0371409282088 0.0889855507857 20.5599994659 4.55999994278 0 21.0596103668 17.7625217438 1
786 0.0408002771437 0.0372832417488 0.0861961229304 20.5760002136 4.57600021362 0 21.0786991119 17.785150528 1
787 0.0408552065492 0.0374256595969 0.0839423716988 20.591999054 4.59200000763 0 21.0977935791 17.8077774048 1
788 0.0408950150013 0.0375681817532 0.0813510560773 20.6079998016 4.60799980164 0 21.1168956757 17.8304042816 1
789 0.0409862883389 0.0377109721303 0.0799143875068 20.6240005493 4.62400007248 0 21.136007309 17.8530330658 1
790 0.0411246009171 0.0378538928926 0.0795349415048 20.6399993896 4.63999986649 0 21.1551208496 17.8756580353 1
791 0.0412632152438 0.0379968322814 0.0791618461226 20.6560001373 4.65600013733 0 21.1742458344 17.8982868195 1
792 0.0414139926434 0.0381399542093 0.0790535653375 20.672000885 4.67199993134 0 21.1933765411 17.9209156036 1
793 0.0415870733559 0.0382834337652 0.0794306754816 20.6879997253 4.68800020218 0 21.21251297 17.9435424805 1
794 0.0417601577938 0.0384269095957 0.0798079663039 20.704000473 4.70399999619 0 21.2316570282 17.9661693573 1
795 0.0419333279133 0.0385703742504 0.0801874032359 20.7199993134 4.71999979019 0 21.2508068085 17.9887962341 1
796 0.0421064943075 0.0387138538063 0.0805663878542 20.736000061 4.73600006104 0 21.2699642181 18.011423111 1
797 0.0422762818635 0.0388573668897 0.080871627709 20.7520008087 4.75199985504 0 21.2891292572 18.0340518951 1
798 0.0423904173076 0.0390012823045 0.0799664665528 20.767999649 4.76800012589 0 21.3083000183 18.056678772 1
799 0.0425042696297 0.0391452200711 0.0790545255201 20.7840003967 4.78399991989 0 21.3274784088 18.0793056488 1
800 0.0426182150841 0.0392891354859 0.0781452186917 20.7999992371 4.80000019073 0 21.3466625214 18.1019325256 1
801 0.0427322611213 0.0394330769777 0.0772374211979 20.8159999847 4.81599998474 0 21.3658542633 18.1245613098 1
802 0.0428462512791 0.0395769998431 0.0763288493972 20.8320007324 4.83199977875 0 21.3850517273 18.1471881866 1
803 0.0429599061608 0.0397209152579 0.0754132724142 20.8479995728 4.84800004959 0 21.4042568207 18.1698150635 1
804 0.0430742427707 0.0398648530245 0.074511747689 20.8640003204 4.8639998436 0 21.4234676361 18.1924438477 1
805 0.0432129092515 0.0400091931224 0.0741428090649 20.8799991608 4.88000011444 0 21.4426860809 18.2150707245 1
806 0.0433589965105 0.0401536673307 0.0739349087759 20.8959999084 4.89599990845 0 21.4619102478 18.2376976013 1
807 0.0435045994818 0.0402981266379 0.0737169520727 20.9120006561 4.91200017929 0 21.4811439514 18.2603263855 1
808 0.043649610132 0.0404425673187 0.0734869922194 20.9279994965 4.9279999733 0 21.5003795624 18.2829532623 1
809 0.0437958016992 0.0405870452523 0.0732810705887 20.9440002441 4.9439997673 0 21.5196247101 18.3055801392 1
810 0.0439407452941 0.0407314822078 0.0730498193743 20.9599990845 4.96000003815 0 21.5388755798 18.328207016 1
811 0.0440870076418 0.0408759638667 0.0728452381202 20.9759998322 4.97599983215 0 21.558134079 18.3508358002 1
812 0.0442326106131 0.0410204268992 0.0726272495816 20.9920005798 4.992000103 0 21.5773983002 18.373462677 1
813 0.0443774461746 0.0411648564041 0.0723940189073 21.0079994202 5.007999897 0 21.5966682434 18.3960895538 1
814 0.0445148982108 0.0413098372519 0.0720099368041 21.0240001678 5.02400016785 0 21.6159477234 18.418718338 1
815 0.0446485392749 0.0414549522102 0.0715487270644 21.0400009155 5.03999996185 0 21.6352310181 18.4413452148 1
816 0.0447817146778 0.0416000373662 0.0710782416868 21.0559997559 5.0560002327 0 21.6545200348 18.4639720917 1
817 0.0449158474803 0.0417451821268 0.0706266363153 21.0720005035 5.0720000267 0 21.6738185883 18.4866008759 1
818 0.0450492203236 0.0418902635574 0.0701604636875 21.0879993439 5.08799982071 0 21.6931209564 18.5092258453 1
819 0.0451831519604 0.0420354157686 0.0697045366219 21.1040000916 5.10400009155 0 21.712430954 18.5318546295 1
820 0.0453168004751 0.0421805307269 0.0692433685282 21.1200008392 5.11999988556 0 21.7317466736 18.5544815063 1
821 0.0454504601657 0.0423256456852 0.0687824281538 21.1359996796 5.1360001564 0 21.7510681152 18.5771083832 1
822 0.0455841049552 0.0424707606435 0.0683212729 21.1520004272 5.15199995041 0 21.7703971863 18.5997371674 1
823 0.0457180030644 0.0426158420742 0.06786595433 21.1679992676 5.16800022125 0 21.7897319794 18.6223640442 1
824 0.0458503961563 0.042761027813 0.0673815169612 21.1840000153 5.18400001526 0 21.8090744019 18.644990921 1
825 0.0459745638072 0.0429064519703 0.0667552932324 21.2000007629 5.19999980927 0 21.8284225464 18.6676197052 1
826 0.0460987389088 0.0430518835783 0.0661292276354 21.2159996033 5.21600008011 0 21.847776413 18.690246582 1
827 0.0462229028344 0.043197311461 0.0655030135043 21.232000351 5.23199987411 0 21.8671360016 18.7128734589 1
828 0.0463472642004 0.0433427020907 0.0648815845326 21.2479991913 5.24800014496 0 21.8865013123 18.7355003357 1
829 0.0464712455869 0.0434881672263 0.0642507207265 21.263999939 5.26399993896 0 21.9058761597 18.7581291199 1
830 0.0465954169631 0.0436335988343 0.0636245301171 21.2800006866 5.28000020981 0 21.9252548218 18.7807559967 1
831 0.046719584614 0.0437790229917 0.0629984151383 21.295999527 5.29600000381 0 21.9446392059 18.8033828735 1
832 0.046843752265 0.0439244508743 0.06237223245 21.3120002747 5.31199979782 0 21.9640312195 18.8260116577 1
833 0.0469679310918 0.0440698377788 0.0617471807867 21.327999115 5.32800006866 0 21.9834289551 18.8486385345 1
834 0.0470920912921 0.044215310365 0.061119923518 21.3439998627 5.34399986267 0 22.0028324127 18.8712654114 1
835 0.0472162626684 0.0443607382476 0.0604937482025 21.3600006104 5.36000013351 0 22.0222434998 18.8938941956 1
836 0.0473417378962 0.0445062033832 0.0598965528878 21.3759994507 5.37599992752 0 22.0416584015 18.9165210724 1
837 0.0474772714078 0.0446519777179 0.0595225867504 21.3920001984 5.39200019836 0 22.06108284 18.9391479492 1
838 0.0476128011942 0.044797744602 0.0591486332982 21.408000946 5.40799999237 0 22.0805110931 18.9617767334 1
839 0.0477483309805 0.0449435114861 0.0587746692134 21.4239997864 5.42399978638 0 22.0999450684 18.9844017029 1
840 0.0478838644922 0.0450892820954 0.0584007009624 21.4400005341 5.44000005722 0 22.1193847656 19.0070304871 1
841 0.0480193905532 0.0452350489795 0.0580267407447 21.4559993744 5.45599985123 0 22.1388301849 19.0296573639 1
842 0.0481549277902 0.0453808195889 0.0576527722394 21.4720001221 5.47200012207 0 22.158285141 19.0522861481 1
843 0.0482904575765 0.045526586473 0.0572788130394 21.4880008698 5.48799991608 0 22.1777439117 19.0749130249 1
844 0.0484259948134 0.0456723086536 0.0569059121223 21.5039997101 5.50400018692 0 22.1972084045 19.0975399017 1
845 0.0485615208745 0.0458181239665 0.0565308862756 21.5200004578 5.51999998093 0 22.2166786194 19.1201667786 1
846 0.0486970804632 0.0459638424218 0.0561585015775 21.5359992981 5.53599977493 0 22.2361545563 19.1427936554 1
847 0.0488325841725 0.0461096614599 0.0557829630069 21.5520000458 5.55200004578 0 22.2556381226 19.1654224396 1
848 0.0489681139588 0.046255428344 0.0554089982108 21.5680007935 5.56799983978 0 22.2751274109 19.1880493164 1
849 0.0491035878658 0.046401143074 0.0550361373472 21.5839996338 5.58400011063 0 22.2946205139 19.2106761932 1
850 0.0492357872427 0.0465468391776 0.0546282099344 21.6000003815 5.59999990463 0 22.3141212463 19.2333049774 1
851 0.0493680909276 0.0466924346983 0.0542243372461 21.6159992218 5.61600017548 0 22.3336257935 19.2559318542 1
852 0.0495003424585 0.0468380786479 0.0538184415643 21.6319999695 5.63199996948 0 22.3531398773 19.2785587311 1
853 0.0496325828135 0.0469837710261 0.0534113385286 21.6480007172 5.64799976349 0 22.3726577759 19.3011875153 1
854 0.0497648492455 0.0471293702722 0.0530066419293 21.6639995575 5.66400003433 0 22.3921813965 19.3238143921 1
855 0.0498971194029 0.0472750626504 0.0526000945635 21.6800003052 5.67999982834 0 22.4117107391 19.3464412689 1
856 0.0500293523073 0.0474206581712 0.0521948441871 21.6959991455 5.69600009918 0 22.4312458038 19.3690681458 1
857 0.0501616038382 0.0475663021207 0.0517889437327 21.7119998932 5.71199989319 0 22.4507884979 19.3916969299 1
858 0.050293918699 0.0477119982243 0.0513832156577 21.7280006409 5.72800016403 0 22.4703350067 19.4143238068 1
859 0.0504261069 0.047857593745 0.0509771464436 21.7439994812 5.74399995804 0 22.4898872375 19.4369506836 1
860 0.0505583621562 0.0480032414198 0.0505712353563 21.7600002289 5.76000022888 0 22.5094470978 19.4595794678 1
861 0.050690613687 0.048148881644 0.0501653509945 21.7759990692 5.77600002289 0 22.5290107727 19.4822063446 1
862 0.0508228614926 0.0482945255935 0.0497594459011 21.7919998169 5.79199981689 0 22.548582077 19.5048332214 1
863 0.0509555377066 0.0484401993454 0.0493655586514 21.8080005646 5.80800008774 0 22.568157196 19.5274620056 1
864 0.0510893724859 0.0485856533051 0.0490205595885 21.8239994049 5.82399988174 0 22.5877380371 19.5500869751 1
865 0.0512233451009 0.0487311594188 0.0486770309706 21.8400001526 5.84000015259 0 22.6073265076 19.5727157593 1
866 0.0513574145734 0.0488767102361 0.0483345700108 21.8560009003 5.85599994659 0 22.6269207001 19.5953445435 1
867 0.0514912828803 0.0490221679211 0.0479899990927 21.8719997406 5.87200021744 0 22.6465167999 19.6179714203 1
868 0.0516253374517 0.0491677187383 0.0476472444469 21.8880004883 5.88800001144 0 22.6661224365 19.6405982971 1
869 0.0517592169344 0.0493131764233 0.0473029724191 21.9039993286 5.90399980545 0 22.6857318878 19.663225174 1
870 0.0518931858242 0.0494586825371 0.0469594450282 21.9200000763 5.92000007629 0 22.7053470612 19.6858520508 1
871 0.0520272143185 0.0496042259037 0.0466162548178 21.936000824 5.9359998703 0 22.7249698639 19.708480835 1
872 0.0521611236036 0.0497496910393 0.0462724119433 21.9519996643 5.95200014114 0 22.744594574 19.7311077118 1
873 0.0522951371968 0.049895234406 0.0459289302701 21.968000412 5.96799993515 0 22.7642269135 19.7537345886 1
874 0.052429061383 0.0500406995416 0.0455853779109 21.9839992523 5.98400020599 0 22.783864975 19.7763614655 1
875 0.0525630302727 0.05018620193 0.0452418590858 22 6 0 22.8035087585 19.7989902496 1
876 0.0526970140636 0.0503317452967 0.0448979396788 22.0160007477 6.01599979401 0 22.8231582642 19.8216171265 1
877 0.0528309680521 0.0504772141576 0.0445548248262 22.031999588 6.03200006485 0 22.8428115845 19.8442440033 1
878 0.0529641881585 0.0506222434342 0.0442266067006 22.0480003357 6.04799985886 0 22.8624725342 19.8668727875 1
879 0.0530972220004 0.0507670938969 0.0439029135492 22.063999176 6.0640001297 0 22.8821353912 19.8894996643 1
880 0.0532302595675 0.0509119741619 0.0435787277845 22.0799999237 6.07999992371 0 22.901807785 19.9121265411 1
881 0.053363326937 0.0510568916798 0.0432543408505 22.0960006714 6.09600019455 0 22.9214839935 19.9347553253 1
882 0.0534963421524 0.0512017384171 0.0429303584416 22.1119995117 6.11199998856 0 22.9411659241 19.9573822021 1
883 0.0536294132471 0.0513466522098 0.0426061764935 22.1280002594 6.12799978256 0 22.9608535767 19.980009079 1
884 0.0537624247372 0.0514915063977 0.0422819897497 22.1439990997 6.14400005341 0 22.9805450439 20.0026359558 1
885 0.0538954660296 0.0516363866627 0.0419578023445 22.1599998474 6.15999984741 0 23.0002441406 20.02526474 1
886 0.0540285557508 0.0517813004553 0.0416339106385 22.1760005951 6.17600011826 0 23.019947052 20.0478916168 1
887 0.0541615486145 0.0519261546433 0.041309433809 22.1919994354 6.19199991226 0 23.0396556854 20.0705184937 1
888 0.0542945899069 0.0520710386336 0.0409852393513 22.2080001831 6.20800018311 0 23.0593700409 20.0931472778 1
889 0.054427690804 0.0522159449756 0.0406616511895 22.2240009308 6.22399997711 0 23.0790901184 20.1157741547 1
890 0.0545606687665 0.0523608028889 0.0403368769045 22.2399997711 6.23999977112 0 23.0988140106 20.1384010315 1
891 0.0546937808394 0.0525057092309 0.0400134804186 22.2560005188 6.25600004196 0 23.1185436249 20.1610298157 1
892 0.0548269636929 0.0526504032314 0.0397016414872 22.2719993591 6.27199983597 0 23.1382789612 20.1836547852 1
893 0.0549607053399 0.0527947470546 0.0394208326791 22.2880001068 6.28800010681 0 23.1580200195 20.2062835693 1
894 0.055094499141 0.0529391020536 0.0391407291723 22.3040008545 6.30399990082 0 23.1777667999 20.2289104462 1
895 0.0552281849086 0.0530834309757 0.0388592348168 22.3199996948 6.32000017166 0 23.197517395 20.251537323 1
896 0.0553619675338 0.0532277822495 0.0385789835331 22.3360004425 6.33599996567 0 23.2172737122 20.2741661072 1
897 0.0554956644773 0.0533721148968 0.0382976365825 22.3519992828 6.35200023651 0 23.237033844 20.296792984 1
898 0.0556294322014 0.0535164624453 0.0380172382057 22.3680000305 6.36800003052 0 23.2568016052 20.3194198608 1
899 0.0557631663978 0.0536607988179 0.0377363625426 22.3840007782 6.38399982452 0 23.2765750885 20.342048645 1
900 0.0558968819678 0.0538051351905 0.0374552351671 22.3999996185 6.40000009537 0 23.2963504791 20.3646755219 1
901 0.0560306310654 0.0539494790137 0.0371746172338 22.4160003662 6.41599988937 0 23.3161354065 20.3873023987 1
902 0.0561643615365 0.0540938191116 0.0368936365536 22.4319992065 6.43200016022 0 23.3359203339 20.4099292755 1
903 0.0562980994582 0.0542381592095 0.0366128722294 22.4479999542 6.44799995422 0 23.355714798 20.4325580597 1
904 0.0564318336546 0.0543824993074 0.0363319906191 22.4640007019 6.46400022507 0 23.3755130768 20.4551849365 1
905 0.0565655753016 0.0545268431306 0.0360512358918 22.4799995422 6.48000001907 0 23.3953151703 20.4778118134 1
906 0.0566992945969 0.0546711757779 0.0357702506473 22.4960002899 6.49599981308 0 23.4151248932 20.5004405975 1
907 0.0568327046931 0.0548146665096 0.0355157425155 22.5119991302 6.51200008392 0 23.4349365234 20.5230674744 1
908 0.0569660589099 0.0549580901861 0.0352623294778 22.5279998779 6.52799987793 0 23.4547557831 20.5456943512 1
909 0.0570994354784 0.0551015287638 0.0350090401837 22.5440006256 6.54400014877 0 23.4745807648 20.5683231354 1
910 0.0572328194976 0.055244974792 0.0347557187262 22.5599994659 6.55999994278 0 23.4944076538 20.5909481049 1
911 0.057366181165 0.0553883984685 0.0345024779757 22.5760002136 6.57600021362 0 23.5142421722 20.613576889 1
912 0.0574995614588 0.055531848222 0.0342490377989 22.591999054 6.59200000763 0 23.534078598 20.6362037659 1
913 0.0576329231262 0.0556752644479 0.0339959203514 22.6079998016 6.60799980164 0 23.5539226532 20.6588306427 1
914 0.0577662996948 0.0558187030256 0.0337426311768 22.6240005493 6.62400007248 0 23.5737724304 20.6814594269 1
915 0.0578996762633 0.0559621602297 0.0334890137833 22.6399993896 6.63999986649 0 23.5936260223 20.7040863037 1
916 0.0580330453813 0.0561055727303 0.0332360687876 22.6560001373 6.65600013733 0 23.6134853363 20.7267150879 1
917 0.0581664144993 0.0562490038574 0.0329827845063 22.672000885 6.67199993134 0 23.6333503723 20.7493419647 1
918 0.0582997910678 0.0563924722373 0.0327289849076 22.6879997253 6.68800020218 0 23.6532173157 20.7719688416 1
919 0.0584331639111 0.0565358772874 0.0324762220652 22.704000473 6.70399999619 0 23.6730918884 20.7945957184 1
920 0.0585665591061 0.0566792860627 0.0322249223596 22.7199993134 6.71999979019 0 23.6929683685 20.8172225952 1
921 0.0587002560496 0.0568220168352 0.0320036630433 22.736000061 6.73600006104 0 23.712852478 20.8398513794 1
922 0.0588339455426 0.0569647029042 0.0317829859735 22.7520008087 6.75199985504 0 23.7327423096 20.8624782562 1
923 0.0589676499367 0.0571074746549 0.0315611593661 22.767999649 6.76800012589 0 23.7526340485 20.8851051331 1
924 0.059101331979 0.0572501569986 0.031340426068 22.7840003967 6.78399991989 0 23.7725334167 20.9077339172 1
925 0.0592350438237 0.0573929324746 0.0311186554388 22.7999992371 6.80000019073 0 23.7924346924 20.9303607941 1
926 0.0593687407672 0.0575356595218 0.0308974003711 22.8159999847 6.81599998474 0 23.8123435974 20.9529876709 1
927 0.0595024079084 0.057678334415 0.0306765838175 22.8320007324 6.83199977875 0 23.8322563171 20.9756164551 1
928 0.0596361346543 0.0578211173415 0.0304548963426 22.8479995728 6.84800004959 0 23.8521728516 20.9982433319 1
929 0.0597697943449 0.0579637885094 0.0302340242354 22.8640003204 6.8639998436 0 23.8720970154 21.0208702087 1
930 0.0599035285413 0.0581065751612 0.0300123920701 22.8799991608 6.88000011444 0 23.8920230865 21.0434970856 1
931 0.0600372217596 0.0582492984831 0.0297911374963 22.8959999084 6.89599990845 0 23.9119548798 21.0661258698 1
932 0.0601709224284 0.0583920329809 0.0295698787361 22.9120006561 6.91200017929 0 23.9318943024 21.0887527466 1
933 0.0603046156466 0.0585347525775 0.0293487452924 22.9279994965 6.9279999733 0 23.951833725 21.1113796234 1
934 0.0604381375015 0.0586765706539 0.0291514270716 22.9440002441 6.9439997673 0 23.971780777 21.1340084076 1
935 0.0605716630816 0.0588183924556 0.0289541126556 22.9599990845 6.96000003815 0 23.9917316437 21.1566333771 1
936 0.0607051849365 0.0589602105319 0.0287567942981 22.9759998322 6.97599983215 0 24.0116882324 21.1792621613 1
937 0.0608387105167 0.0591020323336 0.0285594719433 22.9920005798 6.992000103 0 24.0316486359 21.2018909454 1
938 0.0609722286463 0.0592438466847 0.028362161704 23.0079994202 7.007999897 0 24.051612854 21.2245159149 1
939 0.0611057542264 0.0593856684864 0.028164839304 23.0240001678 7.02400016785 0 24.0715847015 21.2471446991 1
940 0.061239220202 0.0595274046063 0.0279679644896 23.0400009155 7.03999996185 0 24.0915603638 21.2697734833 1
941 0.0613728016615 0.0596693083644 0.0277702068416 23.0559997559 7.0560002327 0 24.1115379333 21.2923984528 1
942 0.0615063235164 0.0598111264408 0.0275728879035 23.0720005035 7.0720000267 0 24.1315231323 21.3150272369 1
943 0.0616398453712 0.0599529407918 0.0273755781053 23.0879993439 7.08799982071 0 24.1515102386 21.3376541138 1
944 0.0617733709514 0.0600947625935 0.0271782554838 23.1040000916 7.10400009155 0 24.1715049744 21.3602809906 1
945 0.0619068332016 0.060236480087 0.0269817741923 23.1200008392 7.11999988556 0 24.1915035248 21.3829097748 1
946 0.0620405301452 0.0603777356446 0.0268054151296 23.1359996796 7.1360001564 0 24.2115058899 21.4055366516 1
947 0.0621740967035 0.0605188049376 0.0266300633772 23.1520004272 7.15199995041 0 24.2315139771 21.4281635284 1
948 0.0623078048229 0.0606600642204 0.0264538241886 23.1679992676 7.16800022125 0 24.2515239716 21.4507904053 1
949 0.0624414384365 0.0608012266457 0.0262780262007 23.1840000153 7.18400001526 0 24.2715415955 21.4734191895 1
950 0.0625749826431 0.0609422847629 0.0261024951027 23.2000007629 7.19999980927 0 24.2915630341 21.4960460663 1
951 0.0627087131143 0.0610835514963 0.0259264352962 23.2159996033 7.21600008011 0 24.3115882874 21.5186729431 1
952 0.0628422498703 0.0612246058881 0.0257507843262 23.232000351 7.23199987411 0 24.3316192627 21.5413017273 1
953 0.0629759803414 0.0613658763468 0.0255748443224 23.2479991913 7.24800014496 0 24.3516521454 21.5639286041 1
954 0.0631095096469 0.0615069307387 0.0253990736238 23.263999939 7.26399993896 0 24.3716926575 21.586555481 1
955 0.0632431432605 0.061648093164 0.0252232125716 23.2800006866 7.28000020981 0 24.3917369843 21.6091842651 1
956 0.0633768588305 0.0617890991271 0.0250537771328 23.295999527 7.29600000381 0 24.4117851257 21.631811142 1
957 0.0635102987289 0.0619294382632 0.0248948915936 23.3120002747 7.31199979782 0 24.4318370819 21.6544380188 1
958 0.063643977046 0.0620700120926 0.0247360805186 23.327999115 7.32800006866 0 24.4518947601 21.6770648956 1
959 0.0637774094939 0.0622103437781 0.0245772464359 23.3439998627 7.34399986267 0 24.4719562531 21.6996917725 1
960 0.0639109686017 0.0623507983983 0.0244184188308 23.3600006104 7.36000013351 0 24.492023468 21.7223205566 1
961 0.0640446469188 0.0624913722277 0.0242595336977 23.3759994507 7.37599992752 0 24.5120925903 21.7449474335 1
962 0.0641780793667 0.0626317039132 0.0241007735906 23.3920001984 7.39200019836 0 24.532169342 21.7675762177 1
963 0.0643116384745 0.062772154808 0.0239419490692 23.408000946 7.40799999237 0 24.5522499084 21.7902030945 1
964 0.0644453167915 0.0629127323627 0.0237829867457 23.4239997864 7.42399978638 0 24.5723323822 21.8128299713 1
965 0.0645787194371 0.0630529075861 0.0236279053809 23.4400005341 7.44000005722 0 24.5924224854 21.8354587555 1
966 0.0647123232484 0.0631930157542 0.0234801857831 23.4559993744 7.45599985123 0 24.6125144958 21.858083725 1
967 0.0648456513882 0.063332863152 0.0233325168997 23.4720001221 7.47200012207 0 24.6326122284 21.8807125092 1
968 0.0649791136384 0.0634728372097 0.0231848209755 23.4880008698 7.48799991608 0 24.6527137756 21.903339386 1
969 0.0651125758886 0.063612818718 0.0230371284505 23.5039997101 7.50400018692 0 24.6728191376 21.9259662628 1
970 0.0652460381389 0.0637528002262 0.0228894324545 23.5200004578 7.51999998093 0 24.6929302216 21.948595047 1
971 0.0653795003891 0.0638927742839 0.0227417428234 23.5359992981 7.53599977493 0 24.7130451202 21.9712219238 1
972 0.0655129700899 0.0640327259898 0.0225947964926 23.5520000458 7.55200004578 0 24.7331638336 21.9938488007 1
973 0.0656465217471 0.0641722902656 0.0224583986366 23.5680007935 7.56799983978 0 24.753288269 22.0164775848 1
974 0.06578027457 0.0643120110035 0.0223226056481 23.5839996338 7.58400011063 0 24.7734146118 22.0391044617 1
975 0.0659136325121 0.0644514262676 0.0221856060729 23.6000003815 7.59999990463 0 24.793548584 22.0617313385 1
976 0.066047385335 0.064591139555 0.0220498527068 23.6159992218 7.61600017548 0 24.8136825562 22.0843582153 1
977 0.0661809369922 0.0647307112813 0.0219134740032 23.6319999695 7.63199996948 0 24.8338241577 22.1069869995 1
978 0.0663138851523 0.0648698806763 0.0217758197625 23.6480007172 7.64799976349 0 24.853969574 22.1296138763 1
979 0.0664471164346 0.065009303391 0.0216392163613 23.6639995575 7.66400003433 0 24.8741188049 22.1522407532 1
980 0.0665799379349 0.0651483982801 0.0215014672858 23.6800003052 7.67999982834 0 24.8942718506 22.1748695374 1
981 0.0667140707374 0.0652877092361 0.0213803038613 23.6959991455 7.69600009918 0 24.9144287109 22.1974964142 1


==> anc/data/M14_sep32_dark_halo_Vx_xydiagonal_internal.csv <==
#Point ID DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR2x DV Points_0 Points_1 Points_2 Points_Magnitude arc_length vtkValidPointMask
226 -0.0347670391202 -0.0359430536628 -0.033815439256 11.6160001755 -4.38399982452 0 12.4157524109 5.11379671097 1
227 -0.0346807278693 -0.0358011499047 -0.032282778756 11.6319999695 -4.36800003052 0 12.4250898361 5.1364235878 1
228 -0.0345904417336 -0.0356592535973 -0.0308660788918 11.6479997635 -4.35200023651 0 12.43446064 5.15905094147 1
229 -0.0344961769879 -0.0355173610151 -0.0295653266945 11.6639995575 -4.33599996567 0 12.4438648224 5.18167829514 1
230 -0.0343979410827 -0.0353754796088 -0.0283805051481 11.6800003052 -4.32000017166 0 12.4533052444 5.20430612564 1
231 -0.0342957265675 -0.0352336019278 -0.0273116828624 11.6960000992 -4.30399990082 0 12.4627780914 5.22693347931 1
232 -0.0341895408928 -0.0350917316973 -0.026358832453 11.7119998932 -4.28800010681 0 12.472284317 5.24956035614 1
233 -0.0340793766081 -0.0349498689175 -0.0255219366226 11.7279996872 -4.27199983597 0 12.4818248749 5.27218818665 1
234 -0.033965241164 -0.0348080135882 -0.024800978355 11.7440004349 -4.25600004196 0 12.4914007187 5.29481601715 1
235 -0.0338471271098 -0.0346661619842 -0.0241960124361 11.7600002289 -4.23999977112 0 12.5010080338 5.31744337082 1
236 -0.0337250418961 -0.0345243252814 -0.0237070114816 11.7760000229 -4.22399997711 0 12.5106496811 5.34007024765 1
237 -0.0335989817977 -0.0343824923038 -0.0233339711628 11.7919998169 -4.20800018311 0 12.520324707 5.36269760132 1
238 -0.0334689430892 -0.0342406630516 -0.023076894063 11.8079996109 -4.19199991226 0 12.5300331116 5.38532495499 1
239 -0.0333349332213 -0.0340988449752 -0.022935763166 11.8240003586 -4.17600011826 0 12.5397748947 5.40795278549 1
240 -0.0331969410181 -0.0339570306242 -0.0229106159776 11.8400001526 -4.15999984741 0 12.5495500565 5.43058013916 1
241 -0.0330549813807 -0.0338152237236 -0.0230014251137 11.8559999466 -4.14400005341 0 12.5593576431 5.45320749283 1
242 -0.032909411937 -0.0336737930775 -0.0232318245891 11.8719997406 -4.12799978256 0 12.5691986084 5.4758348465 1
243 -0.0327632427216 -0.0335324518383 -0.0234895010084 11.8879995346 -4.11199998856 0 12.5790729523 5.49846220016 1
244 -0.0326166413724 -0.0333911404014 -0.0237650022994 11.9040002823 -4.09600019455 0 12.5889806747 5.52109003067 1
245 -0.0324696041644 -0.0332498624921 -0.0240583049275 11.9200000763 -4.07999992371 0 12.5989208221 5.54371738434 1
246 -0.0323221385479 -0.0331086218357 -0.0243694173903 11.9359998703 -4.0640001297 0 12.6088933945 5.56634426117 1
247 -0.0321742370725 -0.0329674109817 -0.0246983443127 11.9519996643 -4.04799985886 0 12.6188983917 5.58897209167 1
248 -0.0320259034634 -0.0328262373805 -0.025045095785 11.968000412 -4.03200006485 0 12.6289377213 5.61159944534 1
249 -0.0318771339953 -0.0326850935817 -0.0254096475327 11.984000206 -4.01599979401 0 12.6390075684 5.63422727585 1
250 -0.0317279361188 -0.0325439870358 -0.0257920080534 12 -4 0 12.6491107941 5.65685415268 1
251 -0.0315783023834 -0.0324029140174 -0.0261921822093 12.015999794 -3.98399996758 0 12.659245491 5.67948150635 1
252 -0.0314282365143 -0.0322618745267 -0.0266101683796 12.031999588 -3.96799993515 0 12.6694135666 5.70210886002 1
253 -0.0312777385116 -0.0321208685637 -0.0270459844647 12.0480003357 -3.95199990273 0 12.6796140671 5.72473669052 1
254 -0.0311268083751 -0.0319798961282 -0.0274995929106 12.0640001297 -3.93600010872 0 12.6898460388 5.74736404419 1
255 -0.030975446105 -0.0318389609456 -0.0279710155225 12.0799999237 -3.92000007629 0 12.7001104355 5.76999139786 1
256 -0.0308236479759 -0.0316980555654 -0.0284602501489 12.0959997177 -3.90400004387 0 12.7104063034 5.79261875153 1
257 -0.0306714177132 -0.0315571837127 -0.0289673168134 12.1120004654 -3.88800001144 0 12.7207345963 5.81524658203 1
258 -0.0305187553167 -0.031416349113 -0.0294921759996 12.1280002594 -3.87199997902 0 12.7310943604 5.8378739357 1
259 -0.030365658924 -0.0312755443156 -0.0300348472003 12.1440000534 -3.85599994659 0 12.7414865494 5.86050128937 1
260 -0.0302121322602 -0.0311347767711 -0.0305953304154 12.1599998474 -3.83999991417 0 12.751909256 5.8831281662 1
261 -0.0300581697375 -0.0309940427542 -0.0311736256451 12.1759996414 -3.82399988174 0 12.7623643875 5.90575551987 1
262 -0.0299037769437 -0.0308533441275 -0.031769752221 12.1920003891 -3.80800008774 0 12.772851944 5.92838335037 1
263 -0.0297613088042 -0.0307132657617 -0.031983237644 12.2080001831 -3.79200005531 0 12.7833690643 5.95101070404 1
264 -0.0296368468553 -0.03057410568 -0.0316146266227 12.2239999771 -3.77600002289 0 12.7939186096 5.97363805771 1
265 -0.0295121837407 -0.0304349977523 -0.0312530601045 12.2399997711 -3.75999999046 0 12.8044986725 5.99626541138 1
266 -0.0293873138726 -0.0302959438413 -0.0308985380894 12.2559995651 -3.74399995804 0 12.8151102066 6.01889276505 1
267 -0.0292622409761 -0.0301569402218 -0.0305510436626 12.2720003128 -3.72799992561 0 12.8257541656 6.04152059555 1
268 -0.0291369650513 -0.0300179924816 -0.0302106108636 12.2880001068 -3.71199989319 0 12.8364286423 6.06414794922 1
269 -0.0290114860982 -0.0298790968955 -0.0298772233594 12.3039999008 -3.69600009918 0 12.8471326828 6.08677482605 1
270 -0.0288858003914 -0.0297402534634 -0.0295508795142 12.3199996948 -3.68000006676 0 12.8578691483 6.10940217972 1
271 -0.0287599116564 -0.0296014621854 -0.029231564097 12.3360004425 -3.66400003433 0 12.8686361313 6.13203048706 1
272 -0.028633819893 -0.0294627249241 -0.0289193094678 12.3520002365 -3.64800000191 0 12.8794336319 6.15465736389 1
273 -0.0285075232387 -0.0293240398169 -0.0286140993418 12.3680000305 -3.63199996948 0 12.8902616501 6.17728471756 1
274 -0.0283810216933 -0.0291854068637 -0.0283159337189 12.3839998245 -3.61599993706 0 12.9011201859 6.19991207123 1
275 -0.0282543171197 -0.0290468279272 -0.028024812599 12.3999996185 -3.59999990463 0 12.9120092392 6.2225394249 1
276 -0.0281274095178 -0.0289083011448 -0.0277407213813 12.4160003662 -3.58400011063 0 12.9229297638 6.2451672554 1
277 -0.0280002970248 -0.0287698283792 -0.0274636894251 12.4320001602 -3.5680000782 0 12.9338798523 6.26779460907 1
278 -0.0278729815036 -0.0286314059049 -0.027193701972 12.4479999542 -3.55200004578 0 12.9448604584 6.29042196274 1
279 -0.0277454592288 -0.0284930374473 -0.026930759022 12.4639997482 -3.53600001335 0 12.9558706284 6.31304931641 1
280 -0.0276177357882 -0.0283547211438 -0.0266748605751 12.4799995422 -3.51999998093 0 12.9669113159 6.33567667007 1
281 -0.0274898055941 -0.0282164569944 -0.0264259926557 12.4960002899 -3.5039999485 0 12.9779825211 6.35830450058 1
282 -0.0273616723716 -0.0280782468617 -0.0261841834249 12.5120000839 -3.48799991608 0 12.9890832901 6.38093185425 1
283 -0.0272333361208 -0.027940088883 -0.0259494186973 12.5279998779 -3.47199988365 0 13.000213623 6.40355920792 1
284 -0.0271047968417 -0.0278019867837 -0.0257216984771 12.5439996719 -3.45600008965 0 13.0113744736 6.42618608475 1
285 -0.0269760526717 -0.0276639349759 -0.0255010095674 12.5600004196 -3.44000005722 0 13.0225658417 6.44881391525 1
286 -0.0268471036106 -0.027525935322 -0.0252873785064 12.5760002136 -3.4240000248 0 13.0337848663 6.47144126892 1
287 -0.0267179496586 -0.0273879878223 -0.0250807919486 12.5920000076 -3.40799999237 0 13.0450344086 6.49406862259 1
288 -0.0265885926783 -0.0272500943393 -0.0248812498939 12.6079998016 -3.39199995995 0 13.0563135147 6.51669597626 1
289 -0.0264590326697 -0.0271122530103 -0.0246887523422 12.6239995956 -3.37599992752 0 13.0676221848 6.53932332993 1
290 -0.0263308081776 -0.0269757919014 -0.0244916123109 12.6400003433 -3.3599998951 0 13.0789604187 6.56195116043 1
291 -0.0262034796178 -0.0268401745707 -0.0242884228387 12.6560001373 -3.34400010109 0 13.0903272629 6.5845785141 1
292 -0.0260761752725 -0.0267046093941 -0.0240846743312 12.6719999313 -3.32800006866 0 13.101723671 6.60720586777 1
293 -0.0259488970041 -0.0265690982342 -0.0238803673837 12.6879997253 -3.31200003624 0 13.1131496429 6.6298327446 1
294 -0.0258216429502 -0.0264336429536 -0.023675492217 12.704000473 -3.29600000381 0 13.1246042252 6.65246105194 1
295 -0.0256944149733 -0.0262982416898 -0.023470068373 12.720000267 -3.27999997139 0 13.1360883713 6.67508840561 1
296 -0.0255672130734 -0.0261628963053 -0.0232640860891 12.736000061 -3.26399993896 0 13.147600174 6.69771528244 1
297 -0.0254400372505 -0.0260276049376 -0.0230575453653 12.751999855 -3.24799990654 0 13.1591415405 6.72034263611 1
298 -0.0253128875047 -0.0258923694491 -0.0228504468303 12.767999649 -3.23200011253 0 13.1707115173 6.74296998978 1
299 -0.0251857619733 -0.0257571879774 -0.0226427793682 12.7840003967 -3.21600008011 0 13.182311058 6.76559782028 1
300 -0.0250586625189 -0.0256220605224 -0.0224345633121 12.8000001907 -3.20000004768 0 13.1939382553 6.78822517395 1
301 -0.0249315872788 -0.0254869889468 -0.0222257888161 12.8159999847 -3.18400001526 0 13.2055940628 6.81085252762 1
302 -0.0248045381159 -0.0253519713879 -0.0220164558801 12.8319997787 -3.16799998283 0 13.2172784805 6.83347988129 1
303 -0.0246775150299 -0.0252170097083 -0.0218065645042 12.8479995728 -3.15199995041 0 13.2289905548 6.85610723495 1
304 -0.0245505161583 -0.0250821001828 -0.0215961047427 12.8640003204 -3.13599991798 0 13.240732193 6.87873506546 1
305 -0.0244235452265 -0.0249472483993 -0.0213850964703 12.8800001144 -3.11999988556 0 13.2525014877 6.90136241913 1
306 -0.024296598509 -0.0248124524951 -0.02117353042 12.8959999084 -3.10400009155 0 13.2642993927 6.92398929596 1
307 -0.0241696778685 -0.024677708745 -0.0209614052719 12.9119997025 -3.08800005913 0 13.2761240005 6.94661664963 1
308 -0.0240427814424 -0.0245430190116 -0.0207487116716 12.9280004501 -3.0720000267 0 13.287979126 6.96924495697 1
309 -0.0239159110934 -0.0244083851576 -0.020535469627 12.9440002441 -3.05599999428 0 13.2998600006 6.9918718338 1
310 -0.0237890668213 -0.0242738053203 -0.0203216691425 12.9600000381 -3.03999996185 0 13.3117694855 7.01449918747 1
311 -0.0236622486264 -0.0241392813623 -0.020107310218 12.9759998322 -3.02399992943 0 13.3237066269 7.03712654114 1
312 -0.0235354546458 -0.024004811421 -0.0198923928537 12.9919996262 -3.007999897 0 13.3356704712 7.05975389481 1
313 -0.0234086886048 -0.0238703992218 -0.019676907645 13.0080003738 -2.992000103 0 13.3476638794 7.08238172531 1
314 -0.0232819449157 -0.0237360391766 -0.0194608733883 13.0240001678 -2.97600007057 0 13.3596839905 7.10500907898 1
315 -0.0231552291662 -0.0236017331481 -0.0192442806916 13.0399999619 -2.96000003815 0 13.3717317581 7.12763643265 1
316 -0.023028537631 -0.023467482999 -0.0190271295551 13.0559997559 -2.94400000572 0 13.3838062286 7.15026378632 1
317 -0.0229018703103 -0.0233332868665 -0.0188094199786 13.0719995499 -2.9279999733 0 13.3959083557 7.17289066315 1
318 -0.0227752309293 -0.0231991447508 -0.0185911417834 13.0880002975 -2.91199994087 0 13.4080381393 7.19551897049 1
319 -0.0226486157626 -0.0230650585145 -0.0183723153104 13.1040000916 -2.89599990845 0 13.4201946259 7.21814632416 1
320 -0.0225220285356 -0.0229310300201 -0.0181529311178 13.1199998856 -2.88000011444 0 13.4323787689 7.24077320099 1
321 -0.0223956052214 -0.0227973777801 -0.0179387163685 13.1359996796 -2.86400008202 0 13.4445896149 7.26340055466 1
322 -0.0222700126469 -0.0226656533778 -0.0177574587352 13.1520004272 -2.84800004959 0 13.4568281174 7.28602838516 1
323 -0.0221444237977 -0.0225339718163 -0.0175763339863 13.1680002213 -2.83200001717 0 13.4690923691 7.30865573883 1
324 -0.0220188368112 -0.022402331233 -0.0173953335269 13.1840000153 -2.81599998474 0 13.4813842773 7.3312830925 1
325 -0.0218932554126 -0.0222707334906 -0.0172144573572 13.1999998093 -2.79999995232 0 13.4937019348 7.35391044617 1
326 -0.0217676758766 -0.0221391767263 -0.017033705477 13.2159996033 -2.78399991989 0 13.5060472488 7.37653779984 1
327 -0.0216421000659 -0.0220076609403 -0.0168530693137 13.232000351 -2.76799988747 0 13.5184192657 7.39916563034 1
328 -0.0215165279806 -0.0218761898577 -0.016672566563 13.248000145 -2.75200009346 0 13.5308170319 7.42179298401 1
329 -0.0213909577578 -0.0217447597533 -0.0164921875542 13.263999939 -2.73600006104 0 13.5432415009 7.44442033768 1
330 -0.0212653912604 -0.0216133687645 -0.0163119328351 13.279999733 -2.72000002861 0 13.5556926727 7.46704721451 1
331 -0.0211398284882 -0.0214820224792 -0.0161318024055 13.295999527 -2.70399999619 0 13.5681695938 7.48967456818 1
332 -0.0210142694414 -0.0213507153094 -0.0159517877114 13.3120002747 -2.68799996376 0 13.5806732178 7.51230287552 1
333 -0.0208887122571 -0.0212194509804 -0.0157719058646 13.3280000687 -2.67199993134 0 13.5932025909 7.53492975235 1
334 -0.0207631587982 -0.0210882294923 -0.0155921483074 13.3439998627 -2.65599989891 0 13.605758667 7.55755710602 1
335 -0.0206376109272 -0.020957050845 -0.0154125155799 13.3599996567 -2.6400001049 0 13.6183404922 7.58018445969 1
336 -0.0205120630562 -0.0208259113133 -0.0152329980616 13.3760004044 -2.62400007248 0 13.6309490204 7.60281229019 1
337 -0.0203865189105 -0.0206948146224 -0.0150536133759 13.3920001984 -2.60800004005 0 13.6435823441 7.62543964386 1
338 -0.0202609784901 -0.0205637607723 -0.0148743529797 13.4079999924 -2.59200000763 0 13.6562414169 7.64806699753 1
339 -0.020135441795 -0.0204327460378 -0.0146952168731 13.4239997864 -2.5759999752 0 13.668926239 7.6706943512 1
340 -0.0200099069625 -0.0203017760068 -0.0145162050561 13.4399995804 -2.55999994278 0 13.6816368103 7.69332170486 1
341 -0.0198843758553 -0.0201708450913 -0.0143373090079 13.4560003281 -2.54399991035 0 13.6943740845 7.71594953537 1
342 -0.0197588503361 -0.0200399588794 -0.0141585463073 13.4720001221 -2.52800011635 0 13.7071361542 7.7385764122 1
343 -0.0196333266795 -0.0199091136456 -0.0139799073618 13.4879999161 -2.51200008392 0 13.7199230194 7.76120376587 1
344 -0.0195078048855 -0.0197783093899 -0.0138013927058 13.5039997101 -2.4960000515 0 13.7327356339 7.78383111954 1
345 -0.0193822868168 -0.0196475461125 -0.0136229938334 13.5200004578 -2.48000001907 0 13.7455739975 7.80645895004 1
346 -0.0192567724735 -0.019516825676 -0.0134447277603 13.5360002518 -2.46399998665 0 13.7584371567 7.82908630371 1
347 -0.0191312618554 -0.0193861462176 -0.0132665859767 13.5520000458 -2.44799995422 0 13.7713260651 7.85171365738 1
348 -0.0190057530999 -0.0192555096 -0.0130885684827 13.5679998398 -2.4319999218 0 13.7842388153 7.87434101105 1
349 -0.0188802480698 -0.0191249139607 -0.0129106752782 13.5839996338 -2.41599988937 0 13.7971773148 7.89696836472 1
350 -0.0187547486275 -0.0189943630248 -0.0127328984021 13.6000003815 -2.40000009537 0 13.8101415634 7.91959619522 1
351 -0.0186292491853 -0.0188638512045 -0.0125552537795 13.6160001755 -2.38400006294 0 13.8231296539 7.94222354889 1
352 -0.018503755331 -0.0187333803624 -0.0123777334466 13.6319999695 -2.36800003052 0 13.83614254 7.96485090256 1
353 -0.0183782633394 -0.0186029523611 -0.0122003374032 13.6479997635 -2.35199999809 0 13.8491802216 7.98747825623 1
354 -0.0182527750731 -0.018472565338 -0.0120230656493 13.6639995575 -2.33599996567 0 13.8622426987 8.01010513306 1
355 -0.0181272886693 -0.0183422211558 -0.0118459097161 13.6800003052 -2.31999993324 0 13.875330925 8.03273296356 1
356 -0.0180018059909 -0.0182119179517 -0.0116688865451 13.6960000992 -2.30399990082 0 13.8884420395 8.05536079407 1
357 -0.0178767666221 -0.0180828291923 -0.0115222368328 13.7119998932 -2.28800010681 0 13.9015789032 8.0779876709 1
358 -0.0177519414574 -0.0179543532431 -0.0113911374823 13.7279996872 -2.27200007439 0 13.9147386551 8.10061454773 1
359 -0.0176271088421 -0.0178259015083 -0.0112603890724 13.7440004349 -2.25600004196 0 13.9279241562 8.12324333191 1
360 -0.0175022687763 -0.0176974739879 -0.0111300041058 13.7600002289 -2.24000000954 0 13.9411334991 8.14587020874 1
361 -0.0173774212599 -0.0175690688193 -0.0109999763259 13.7760000229 -2.22399997711 0 13.954366684 8.16849803925 1
362 -0.0172525662929 -0.017440687865 -0.0108703057326 13.7919998169 -2.20799994469 0 13.9676237106 8.19112491608 1
363 -0.0171277038753 -0.0173123311251 -0.010740992326 13.8079996109 -2.19199991226 0 13.9809055328 8.21375179291 1
364 -0.0170028377324 -0.0171840004623 -0.0106120302838 13.8240003586 -2.17600011826 0 13.9942121506 8.23637962341 1
365 -0.0168779604137 -0.0170556921512 -0.0104834312584 13.8400001526 -2.16000008583 0 14.0075407028 8.25900745392 1
366 -0.016753077507 -0.0169274061918 -0.0103551894196 13.8559999466 -2.14400005341 0 14.0208940506 8.28163433075 1
367 -0.0166281871498 -0.0167991444468 -0.0102273047675 13.8719997406 -2.12800002098 0 14.0342712402 8.30426216125 1
368 -0.0165032893419 -0.0166709069163 -0.010099777302 13.8879995346 -2.11199998856 0 14.0476713181 8.32688903809 1
369 -0.0163783840835 -0.0165426917374 -0.00997260088342 13.9040002823 -2.09599995613 0 14.0610971451 8.34951686859 1
370 -0.0162534713745 -0.0164145026356 -0.00984578780183 13.9200000763 -2.07999992371 0 14.0745449066 8.3721446991 1
371 -0.0161285512149 -0.0162863358855 -0.00971933190687 13.9359998703 -2.06399989128 0 14.0880155563 8.39477157593 1
372 -0.0160036273301 -0.0161581952125 -0.00959323354797 13.9519996643 -2.04800009727 0 14.1015100479 8.41739845276 1
373 -0.0158786922693 -0.0160300768912 -0.00946748592651 13.968000412 -2.03200006485 0 14.115029335 8.44002723694 1
374 -0.0157537516207 -0.0159019809216 -0.00934210159943 13.984000206 -2.01600003242 0 14.1285705566 8.46265411377 1
375 -0.0156288035214 -0.0157739091665 -0.00921707445898 14 -2 0 14.1421356201 8.4852809906 1
376 -0.0155038470402 -0.0156458634883 -0.00909240450517 14.015999794 -1.98399996758 0 14.1557235718 8.50790882111 1
377 -0.0153788859025 -0.0155178401619 -0.00896809190605 14.031999588 -1.96800005436 0 14.1693344116 8.53053569794 1
378 -0.0152539154515 -0.0153898401186 -0.00884413028029 14.0480003357 -1.95200002193 0 14.1829690933 8.55316352844 1
379 -0.0151289384812 -0.0152618642896 -0.00872053189568 14.0640001297 -1.93599998951 0 14.1966266632 8.57579135895 1
380 -0.0150039531291 -0.0151339117438 -0.00859729069771 14.0799999237 -1.91999995708 0 14.2103061676 8.59841823578 1
381 -0.0148789631203 -0.0150059843436 -0.00847440684911 14.0959997177 -1.90400004387 0 14.2240085602 8.62104606628 1
382 -0.0147539637983 -0.0148780792952 -0.00835187402177 14.1120004654 -1.88800001144 0 14.2377347946 8.64367389679 1
383 -0.014628957957 -0.0147501984611 -0.00822970439301 14.1280002594 -1.87199997902 0 14.2514829636 8.66630077362 1
384 -0.0145039437339 -0.0146223418415 -0.00810789195088 14.1440000534 -1.85599994659 0 14.2652540207 8.68892860413 1
385 -0.0143789248541 -0.0144945094362 -0.0079864368528 14.1599998474 -1.84000003338 0 14.2790470123 8.71155548096 1
386 -0.0142538966611 -0.0143666993827 -0.00786533878261 14.1759996414 -1.82400000095 0 14.2928628922 8.73418235779 1
387 -0.0141288619488 -0.0142389144748 -0.00774459195097 14.1920003891 -1.80799996853 0 14.3067026138 8.75681114197 1
388 -0.014003819786 -0.0141111528501 -0.00762420841811 14.2080001831 -1.79200005531 0 14.3205633163 8.7794380188 1
389 -0.0138787711039 -0.0139834145084 -0.00750418191712 14.2239999771 -1.77600002289 0 14.3344459534 8.80206489563 1
390 -0.0137537140399 -0.0138557003811 -0.00738451260277 14.2399997711 -1.75999999046 0 14.3483514786 8.82469272614 1
391 -0.0136286504567 -0.0137280104682 -0.00726520047505 14.2559995651 -1.74399995804 0 14.3622789383 8.84731960297 1
392 -0.0135035803542 -0.0136003447697 -0.00714623978722 14.2720003128 -1.72800004482 0 14.3762292862 8.86994743347 1
393 -0.0133785018697 -0.0134727014229 -0.00702764204207 14.2880001068 -1.7120000124 0 14.3902015686 8.89257526398 1
394 -0.0132534159347 -0.0133450822905 -0.00690940148356 14.3039999008 -1.69599997997 0 14.4041948318 8.91520214081 1
395 -0.0131283234805 -0.0132174873725 -0.00679151811168 14.3199996948 -1.67999994755 0 14.4182100296 8.93782997131 1
396 -0.0130036743358 -0.0130909867585 -0.00670944580964 14.3360004425 -1.66400003433 0 14.4322490692 8.96045780182 1
397 -0.0128790251911 -0.0129645243287 -0.00662864513857 14.3520002365 -1.64800000191 0 14.446308136 8.98308467865 1
398 -0.0127543658018 -0.0128380702808 -0.00654814548893 14.3680000305 -1.63199996948 0 14.4603891373 9.00571155548 1
399 -0.012629696168 -0.0127116246149 -0.00646794695984 14.3839998245 -1.61600005627 0 14.4744920731 9.02833938599 1
400 -0.0125050153583 -0.0125851873308 -0.00638804935197 14.3999996185 -1.60000002384 0 14.4886159897 9.05096626282 1
401 -0.0123803243041 -0.0124587584287 -0.00630844880506 14.4160003662 -1.58399999142 0 14.5027627945 9.07359409332 1
402 -0.0122556211427 -0.0123323379084 -0.00622915324903 14.4320001602 -1.56799995899 0 14.5169296265 9.09622192383 1
403 -0.0121309095994 -0.0122059267014 -0.00615015880906 14.4479999542 -1.55200004578 0 14.5311183929 9.11884880066 1
404 -0.0120061850175 -0.012079522945 -0.00607146529479 14.4639997482 -1.53600001335 0 14.5453290939 9.14147663116 1
405 -0.0118814501911 -0.0119531275705 -0.00599307280196 14.4799995422 -1.51999998093 0 14.5595598221 9.164103508 1
406 -0.0117567051202 -0.0118267415091 -0.00591497741495 14.4960002899 -1.5039999485 0 14.5738134384 9.1867313385 1
407 -0.0116319498047 -0.0117003638297 -0.00583718706411 14.5120000839 -1.48800003529 0 14.5880870819 9.20935916901 1
408 -0.0115071833134 -0.0115739945322 -0.00575969764345 14.5279998779 -1.47200000286 0 14.6023817062 9.23198604584 1
409 -0.0113824056461 -0.0114476326853 -0.00568250924423 14.5439996719 -1.45599997044 0 14.6166982651 9.25461292267 1
410 -0.0112576177344 -0.0113212810829 -0.00560561807349 14.5600004196 -1.44000005722 0 14.6310358047 9.27724075317 1
411 -0.0111328186467 -0.0111949369311 -0.00552903172499 14.5760002136 -1.4240000248 0 14.6453933716 9.29986858368 1
412 -0.0110080083832 -0.0110686011612 -0.00545274639794 14.5920000076 -1.40799999237 0 14.6597728729 9.32249546051 1
413 -0.0108831878752 -0.0109422737733 -0.00537676209232 14.6079998016 -1.39199995995 0 14.6741724014 9.34512329102 1
414 -0.0107583571225 -0.0108159556985 -0.00530107889043 14.6239995956 -1.37600004673 0 14.6885919571 9.36775016785 1
415 -0.0106335151941 -0.0106896450743 -0.0052256927917 14.6400003433 -1.36000001431 0 14.7030344009 9.39037799835 1
416 -0.0105086620897 -0.010563342832 -0.00515061155825 14.6560001373 -1.34399998188 0 14.7174959183 9.41300582886 1
417 -0.0103837987408 -0.0104370489717 -0.00507583134624 14.6719999313 -1.32799994946 0 14.7319774628 9.43563270569 1
418 -0.0102589251474 -0.0103107653558 -0.00500135223348 14.6879997253 -1.31200003624 0 14.7464799881 9.45826053619 1
419 -0.0101340394467 -0.0101844882593 -0.00492717026424 14.704000473 -1.29600000381 0 14.7610044479 9.4808883667 1
420 -0.0100091435015 -0.0100582204759 -0.0048532931244 14.720000267 -1.27999997139 0 14.7755479813 9.50351524353 1
421 -0.0098842382431 -0.00993196200579 -0.00477971708043 14.736000061 -1.26400005817 0 14.7901115417 9.52614212036 1
422 -0.00975932087749 -0.00980571005493 -0.00470644198235 14.751999855 -1.24800002575 0 14.8046951294 9.54876995087 1
423 -0.00963439233601 -0.0096794674173 -0.00463346790571 14.767999649 -1.23199999332 0 14.8192996979 9.5713968277 1
424 -0.00950945354998 -0.00955323316157 -0.00456079109637 14.7840003967 -1.2159999609 0 14.8339242935 9.5940246582 1
425 -0.0093845045194 -0.00942700821906 -0.00448841914153 14.8000001907 -1.20000004768 0 14.8485689163 9.61665248871 1
426 -0.00925954431295 -0.00930079072714 -0.00441634813705 14.8159999847 -1.18400001526 0 14.8632335663 9.63927936554 1
427 -0.00913457293063 -0.00917458161712 -0.00434457815402 14.8319997787 -1.16799998283 0 14.8779182434 9.66190719604 1
428 -0.00900959130377 -0.00904838182032 -0.00427310919242 14.8479995728 -1.15199995041 0 14.892621994 9.68453407288 1
429 -0.00888459943235 -0.00892219040543 -0.00420193760846 14.8640003204 -1.13600003719 0 14.9073476791 9.70716190338 1
430 -0.00875959545374 -0.00879600737244 -0.00413107069759 14.8800001144 -1.12000000477 0 14.9220914841 9.72978973389 1
431 -0.00863458123058 -0.00866983179003 -0.00406050480816 14.8959999084 -1.10399997234 0 14.9368543625 9.75241661072 1
432 -0.0085095576942 -0.00854366645217 -0.00399024000227 14.9119997025 -1.08800005913 0 14.9516382217 9.77504348755 1
433 -0.00838452205062 -0.00841750856489 -0.00392027248121 14.9280004501 -1.0720000267 0 14.9664421082 9.79767227173 1
434 -0.00825947523117 -0.00829135812819 -0.00385060966395 14.9440002441 -1.05599999428 0 14.9812641144 9.82029914856 1
435 -0.00813441816717 -0.00816521700472 -0.00378124786813 14.9600000381 -1.03999996185 0 14.9961061478 9.84292602539 1
436 -0.00800935085863 -0.00803908519447 -0.00371218715137 14.9759998322 -1.02400004864 0 15.0109672546 9.8655538559 1
437 -0.00788454059511 -0.00791345816106 -0.00366405335461 14.9919996262 -1.00800001621 0 15.0258483887 9.88818073273 1
438 -0.00775973545387 -0.00778786279261 -0.00361757152626 15.0080003738 -0.991999983788 0 15.0407495499 9.91080856323 1
439 -0.0076349186711 -0.0076622669585 -0.00357135852174 15.0240001678 -0.976000010967 0 15.0556688309 9.93343639374 1
440 -0.00751008884981 -0.00753666926175 -0.00352541187662 15.0399999619 -0.959999978542 0 15.0706071854 9.95606327057 1
441 -0.00738524785265 -0.00741107016802 -0.00347973163305 15.0559997559 -0.944000005722 0 15.0855646133 9.97869110107 1
442 -0.00726039335132 -0.0072854696773 -0.00343431774986 15.0719995499 -0.927999973297 0 15.1005411148 10.0013179779 1
443 -0.00713552767411 -0.0071598677896 -0.00338916789357 15.0880002975 -0.912000000477 0 15.1155385971 10.0239458084 1
444 -0.00701064942405 -0.00703426497057 -0.0033442867991 15.1040000916 -0.896000027657 0 15.1305532455 10.0465736389 1
445 -0.00688575860113 -0.00690865982324 -0.00329967206651 15.1199998856 -0.879999995232 0 15.1455869675 10.0692005157 1
446 -0.00676085567102 -0.00678305421025 -0.00325532373299 15.1359996796 -0.864000022411 0 15.1606388092 10.0918273926 1
447 -0.00663594016805 -0.00665744626895 -0.00321123942042 15.1520004272 -0.847999989986 0 15.1757116318 10.1144561768 1
448 -0.00651101255789 -0.00653183786198 -0.00316742385578 15.1680002213 -0.832000017166 0 15.1908016205 10.1370830536 1
449 -0.00638607237488 -0.00640622712672 -0.003123874655 15.1840000153 -0.815999984741 0 15.2059106827 10.1597099304 1
450 -0.00626112055033 -0.00628061592579 -0.0030805918513 15.1999998093 -0.800000011921 0 15.2210378647 10.1823377609 1
451 -0.00613615568727 -0.00615500239655 -0.00303757541245 15.2159996033 -0.783999979496 0 15.2361841202 10.2049646378 1
452 -0.00601117918268 -0.00602938840166 -0.00299482306748 15.232000351 -0.768000006676 0 15.2513494492 10.2275924683 1
453 -0.00588618963957 -0.00590377207845 -0.0029523393985 15.248000145 -0.751999974251 0 15.2665328979 10.2502202988 1
454 -0.00576118845493 -0.00577815528959 -0.00291012212463 15.263999939 -0.736000001431 0 15.2817335129 10.2728471756 1
455 -0.00563617516309 -0.00565253663808 -0.00286817123097 15.279999733 -0.72000002861 0 15.296954155 10.2954740524 1
456 -0.00551114883274 -0.00552691612393 -0.00282648670465 15.295999527 -0.703999996185 0 15.3121919632 10.3181018829 1
457 -0.00538611086085 -0.00540129514411 -0.00278506630943 15.3120002747 -0.688000023365 0 15.3274488449 10.3407297134 1
458 -0.00526106031612 -0.00527567183599 -0.00274391455298 15.3280000687 -0.67199999094 0 15.3427238464 10.3633565903 1
459 -0.00513599766418 -0.00515004759654 -0.00270302918915 15.3439998627 -0.65600001812 0 15.3580160141 10.3859844208 1
460 -0.00501092197374 -0.00502442196012 -0.00266241019464 15.3599996567 -0.639999985695 0 15.3733272552 10.4086112976 1
461 -0.00488583464175 -0.0048987949267 -0.00262205536099 15.3760004044 -0.624000012875 0 15.3886566162 10.4312391281 1
462 -0.00476073473692 -0.00477316603065 -0.00258196913635 15.3920001984 -0.60799998045 0 15.404004097 10.4538669586 1
463 -0.00463562319055 -0.00464753666893 -0.00254214930235 15.4079999924 -0.592000007629 0 15.4193687439 10.4764938354 1
464 -0.00451049860567 -0.0045219049789 -0.00250259583965 15.4239997864 -0.575999975204 0 15.4347515106 10.499121666 1
465 -0.00438536191359 -0.00439627235755 -0.00246330876658 15.4399995804 -0.560000002384 0 15.4501514435 10.5217485428 1
466 -0.00426021311432 -0.00427063833922 -0.00242428588268 15.4560003281 -0.544000029564 0 15.4655704498 10.5443763733 1
467 -0.0041350517422 -0.00414500292391 -0.00238553157057 15.4720001221 -0.527999997139 0 15.4810066223 10.5670042038 1
468 -0.00400987826288 -0.00401936611161 -0.00234704364661 15.4879999161 -0.512000024319 0 15.4964599609 10.5896310806 1
469 -0.00388469244353 -0.00389372743666 -0.00230882209644 15.5039997101 -0.495999991894 0 15.5119314194 10.6122579575 1
470 -0.00375949428417 -0.00376808759756 -0.00227086477114 15.5200004578 -0.479999989271 0 15.5274209976 10.6348867416 1
471 -0.00363428378478 -0.00364244659431 -0.00223317599381 15.5360002518 -0.463999986649 0 15.542927742 10.6575136185 1
472 -0.00350906141102 -0.00351680419408 -0.00219575359968 15.5520000458 -0.448000013828 0 15.5584516525 10.6801404953 1
473 -0.00338382646441 -0.00339116016403 -0.00215859758354 15.5679998398 -0.432000011206 0 15.5739927292 10.7027683258 1
474 -0.00325857917778 -0.003265514737 -0.00212170794812 15.5839996338 -0.416000008583 0 15.589550972 10.7253952026 1
475 -0.00313331955113 -0.00313986814581 -0.00208508257381 15.6000003815 -0.40000000596 0 15.6051273346 10.7480230331 1
476 -0.00300804758444 -0.00301421992481 -0.00204872570777 15.6160001755 -0.384000003338 0 15.6207208633 10.7706508636 1
477 -0.00288276351057 -0.00288857030682 -0.00201263522245 15.6319999695 -0.368000000715 0 15.6363306046 10.7932777405 1
478 -0.00275746686384 -0.00276291929185 -0.00197681111784 15.6479997635 -0.351999998093 0 15.6519584656 10.815905571 1
479 -0.00263221142814 -0.00263733277097 -0.00194573455262 15.6639995575 -0.33599999547 0 15.6676025391 10.8385324478 1
480 -0.0025070020929 -0.0025118147023 -0.00191973591441 15.6800003052 -0.319999992847 0 15.683265686 10.8611602783 1
481 -0.00238177948631 -0.00238628964871 -0.00189373920042 15.6960000992 -0.303999990225 0 15.6989440918 10.8837881088 1
482 -0.00225654337555 -0.0022607576102 -0.00186774286119 15.7119998932 -0.287999987602 0 15.71463871 10.9064149857 1
483 -0.00213129399344 -0.0021352188196 -0.00184174689672 15.7279996872 -0.272000014782 0 15.7303514481 10.9290418625 1
484 -0.00200603110716 -0.00200967304409 -0.00181574975759 15.7440004349 -0.256000012159 0 15.7460813522 10.951669693 1
485 -0.00188075471669 -0.00188412016723 -0.00178975454263 15.7600002289 -0.239999994636 0 15.7618274689 10.9742975235 1
486 -0.00175546505488 -0.00175856065471 -0.00176375970243 15.7760000229 -0.224000006914 0 15.777589798 10.9969244003 1
487 -0.0016301618889 -0.00163299404085 -0.00173776523699 15.7919998169 -0.208000004292 0 15.7933692932 11.0195522308 1
488 -0.00150484533515 -0.00150742055848 -0.0017117711463 15.8079996109 -0.192000001669 0 15.8091659546 11.0421791077 1
489 -0.00137951527722 -0.00138184020761 -0.00168577588101 15.8240003586 -0.175999999046 0 15.8249788284 11.0648069382 1
490 -0.00125417183153 -0.00125625287183 -0.00165978253985 15.8400001526 -0.159999996424 0 15.8408079147 11.0874347687 1
491 -0.00112881499808 -0.00113065866753 -0.00163378957343 15.8559999466 -0.143999993801 0 15.8566541672 11.1100616455 1
492 -0.00100344489329 -0.00100505759474 -0.00160779698178 15.8719997406 -0.12800000608 0 15.8725156784 11.1326885223 1
493 -0.000878061167896 -0.000879449537024 -0.00158180476487 15.8879995346 -0.112000003457 0 15.8883943558 11.1553163528 1
494 -0.000752664054744 -0.000753834552597 -0.00155581137343 15.9040002823 -0.0960000008345 0 15.9042901993 11.1779441833 1
495 -0.000627253495622 -0.000628212641459 -0.00152981990605 15.9200000763 -0.0799999982119 0 15.9202013016 11.2005710602 1
496 -0.000501829606947 -0.000502583920024 -0.00150382881343 15.9359998703 -0.0640000030398 0 15.9361286163 11.2231988907 1
497 -0.000376392272301 -0.000376948184567 -0.00147783809556 15.9519996643 -0.0480000004172 0 15.9520721436 11.2458257675 1
498 -0.00025094152079 -0.000251305580605 -0.00145184620319 15.968000412 -0.0320000015199 0 15.9680328369 11.268453598 1
499 -0.000125477323309 -0.000125656049931 -0.00142585623485 15.984000206 -0.01600000076 0 15.9840078354 11.2910814285 1
500 2.91038304567e-10 4.07453626394e-10 -0.00139986664125 16 0 0 16 11.3137083054 1
501 0.000125491322251 0.000125663776998 -0.0013738758732 16.0160007477 0.01600000076 0 16.0160083771 11.3363361359 1
502 0.00025099577033 0.000251334044151 -0.00134788857833 16.031999588 0.0320000015199 0 16.0320320129 11.3589630127 1
503 0.00037651360617 0.000377011252567 -0.00132189855981 16.0480003357 0.0480000004172 0 16.0480728149 11.3815908432 1
504 0.000502044917084 0.000502695387695 -0.00129591201444 16.063999176 0.0640000030398 0 16.0641269684 11.40421772 1
505 0.000627589586657 0.000628386333119 -0.00126992274545 16.0799999237 0.0799999982119 0 16.080198288 11.4268455505 1
506 0.000753147702198 0.00075408432167 -0.00124393385124 16.0960006714 0.0960000008345 0 16.0962867737 11.449473381 1
507 0.00087871926371 0.000879789178725 -0.0012179484301 16.1119995117 0.112000003457 0 16.1123886108 11.4721002579 1
508 0.00100430427119 0.00100550090428 -0.00119196028543 16.1280002594 0.12800000608 0 16.1285076141 11.4947280884 1
509 0.00112990255002 0.00113121955656 -0.00116597561378 16.1439990997 0.143999993801 0 16.1446418762 11.5173549652 1
510 0.00125551433302 0.00125694519375 -0.00113998821863 16.1599998474 0.159999996424 0 16.1607913971 11.5399827957 1
511 0.00138113962021 0.00138267769944 -0.00111400119827 16.1760005951 0.175999999046 0 16.1769580841 11.5626106262 1
512 0.00150677817874 0.00150841707364 -0.00108801765086 16.1919994354 0.192000001669 0 16.1931381226 11.5852375031 1
513 0.00163243024144 0.00163416343275 -0.00106203138003 16.2080001831 0.208000004292 0 16.2093353271 11.6078653336 1
514 0.00175809580833 0.00175991677679 -0.00103604548397 16.2240009308 0.224000006914 0 16.2255477905 11.6304931641 1
515 0.00188377453014 0.00188567687292 -0.00101006306081 16.2399997711 0.239999994636 0 16.2417736053 11.6531200409 1
516 0.00200946698897 0.00201144395396 -0.000984077914292 16.2560005188 0.256000012159 0 16.2580165863 11.6757478714 1
517 0.00213517271914 0.00213721813634 -0.000958096240623 16.2719993591 0.272000014782 0 16.2742729187 11.6983737946 1
518 0.00226089172065 0.00226299883798 -0.000932111843623 16.2880001068 0.287999987602 0 16.2905464172 11.7210016251 1
519 0.00238662422635 0.00238878652453 -0.000906127821409 16.3040008545 0.303999990225 0 16.3068351746 11.7436304092 1
520 0.00251237023622 0.00251458142884 -0.000880147271983 16.3199996948 0.319999992847 0 16.3231372833 11.7662563324 1
521 0.00263812975027 0.00264038308524 -0.000854163999303 16.3360004425 0.33599999547 0 16.3394546509 11.7888841629 1
522 0.00276392814703 0.00276625272818 -0.000838243527039 16.3519992828 0.351999998093 0 16.3557872772 11.8115110397 1
523 0.0028897637967 0.00289218639955 -0.000831113150728 16.3680000305 0.368000000715 0 16.3721370697 11.8341388702 1
524 0.00301561364904 0.00301812984981 -0.000823708878533 16.3840007782 0.384000003338 0 16.3885002136 11.8567667007 1
525 0.00314147816971 0.00314408307895 -0.000816031930277 16.3999996185 0.40000000596 0 16.404876709 11.8793935776 1
526 0.00326735689305 0.00327004608698 -0.000808079882638 16.4160003662 0.416000008583 0 16.4212703705 11.9020214081 1
527 0.00339325028472 0.00339601910673 -0.000799855191587 16.4319992065 0.432000011206 0 16.4376773834 11.9246482849 1
528 0.00351915811189 0.00352200167254 -0.000791355368503 16.4479999542 0.448000013828 0 16.4540996552 11.9472761154 1
529 0.00364508014172 0.0036479937844 -0.000782581646051 16.4640007019 0.463999986649 0 16.4705371857 11.9699039459 1
530 0.00377101660706 0.00377399614081 -0.0007735353329 16.4799995422 0.479999989271 0 16.4869880676 11.9925308228 1
531 0.00389696774073 0.00390000804327 -0.000764213838742 16.4960002899 0.495999991894 0 16.5034561157 12.0151586533 1
532 0.00402293354273 0.00402603019029 -0.000754619785515 16.5119991302 0.512000024319 0 16.5199356079 12.0377855301 1
533 0.00414891308174 0.0041520614177 -0.000744750513194 16.5279998779 0.527999997139 0 16.5364322662 12.0604133606 1
534 0.00427490798756 0.00427810335532 -0.000734607349915 16.5440006256 0.544000029564 0 16.552942276 12.0830411911 1
535 0.00440091639757 0.0044041541405 -0.000724191669407 16.5599994659 0.560000002384 0 16.5694656372 12.1056680679 1
536 0.00452693970874 0.00453021470457 -0.000713500726777 16.5760002136 0.575999975204 0 16.5860042572 12.1282958984 1
537 0.00465297745541 0.00465628597885 -0.00070253730738 16.591999054 0.592000007629 0 16.6025562286 12.1509218216 1
538 0.00477902963758 0.0047823661007 -0.000691298589816 16.6079998016 0.60799998045 0 16.6191253662 12.1735506058 1
539 0.0049050967209 0.00490845693275 -0.000679785978743 16.6240005493 0.624000012875 0 16.6357078552 12.1961784363 1
540 0.00503117730841 0.00503455661237 -0.000668000934615 16.6399993896 0.639999985695 0 16.6523017883 12.2188043594 1
541 0.00515727326274 0.0051606670022 -0.000655940547588 16.6560001373 0.65600001812 0 16.6689128876 12.2414331436 1
542 0.00528338272125 0.00528678670526 -0.000643606263831 16.672000885 0.67199999094 0 16.6855392456 12.2640609741 1
543 0.00540950754657 0.0054129161872 -0.000630999598193 16.6879997253 0.688000023365 0 16.7021751404 12.2866868973 1
544 0.00553564634174 0.00553905544803 -0.000618117539502 16.704000473 0.703999996185 0 16.7188282013 12.3093147278 1
545 0.00566179957241 0.0056652049534 -0.000604963130559 16.7199993134 0.72000002861 0 16.7354946136 12.3319416046 1
546 0.00578796723858 0.005791363772 -0.000591533296933 16.736000061 0.736000001431 0 16.7521762848 12.3545694351 1
547 0.00591414934024 0.00591753236949 -0.000577829567933 16.7520008087 0.751999974251 0 16.7688713074 12.3771972656 1
548 0.00604034587741 0.00604371074587 -0.000563853536125 16.767999649 0.768000006676 0 16.785577774 12.3998241425 1
549 0.00616655685008 0.00616989890113 -0.000549602032191 16.7840003967 0.783999979496 0 16.8023014069 12.422451973 1
550 0.0062927827239 0.00629609730095 -0.000535078257078 16.7999992371 0.800000011921 0 16.8190364838 12.4450788498 1
551 0.00641902256757 0.00642230501398 -0.000520278978209 16.8159999847 0.815999984741 0 16.8357868195 12.4677066803 1
552 0.00654527684674 0.00654852297157 -0.0005052057992 16.8320007324 0.832000017166 0 16.8525505066 12.4903345108 1
553 0.0066715455614 0.00667475024238 -0.000489860405988 16.8479995728 0.847999989986 0 16.8693275452 12.5129613876 1
554 0.00679782917723 0.00680098775774 -0.000474239451024 16.8640003204 0.864000022411 0 16.8861179352 12.5355892181 1
555 0.0069241267629 0.00692723458633 -0.000458346315527 16.8799991608 0.879999995232 0 16.9029216766 12.558216095 1
556 0.00705043924972 0.00705349212512 -0.000442177584608 16.8959999084 0.896000027657 0 16.9197406769 12.5808439255 1
557 0.00717676570639 0.00717975851148 -0.000425734964612 16.9120006561 0.912000000477 0 16.9365730286 12.603471756 1
558 0.00730310613289 0.00730603467673 -0.00040902020778 16.9279994965 0.927999973297 0 16.9534168243 12.6260986328 1
559 0.00742946192622 0.00743232108653 -0.000392029805023 16.9440002441 0.944000005722 0 16.9702758789 12.6487264633 1
560 0.00755583168939 0.00755861727521 -0.000374767305906 16.9599990845 0.959999978542 0 16.9871463776 12.6713523865 1
561 0.00768221635371 0.00768492324278 -0.000357229127194 16.9759998322 0.976000010967 0 17.0040340424 12.6939811707 1
562 0.00780861498788 0.00781123852357 -0.000339417061955 16.9920005798 0.991999983788 0 17.0209331512 12.7166090012 1
563 0.00793502852321 0.00793756451458 -0.000321332931126 17.0079994202 1.00800001621 0 17.0378437042 12.7392349243 1
564 0.0080614676699 0.0080639179796 -0.000303863052435 17.0240001678 1.02400004864 0 17.054769516 12.7618637085 1
565 0.00818809028715 0.00819054152817 -0.000299345776359 17.0400009155 1.03999996185 0 17.0717086792 12.784491539 1
566 0.0083147296682 0.00831717718393 -0.000294557798402 17.0559997559 1.05599999428 0 17.0886592865 12.8071174622 1
567 0.00844138488173 0.00844382494688 -0.000289497978024 17.0720005035 1.0720000267 0 17.1056251526 12.8297462463 1
568 0.00856805592775 0.00857048388571 -0.000284167486666 17.0879993439 1.08800005913 0 17.1226005554 12.8523721695 1
569 0.00869474187493 0.00869715213776 -0.000278565124166 17.1040000916 1.10399997234 0 17.1395931244 12.875 1
570 0.00882144458592 0.00882383342832 -0.000272691478106 17.1200008392 1.12000000477 0 17.1565971375 12.8976278305 1
571 0.00894816406071 0.00895052496344 -0.000266547209572 17.1359996796 1.13600003719 0 17.1736125946 12.9202547073 1
572 0.00907489750534 0.00907722767442 -0.000260131024422 17.1520004272 1.15199995041 0 17.1906433105 12.9428825378 1
573 0.0092016486451 0.0092039424926 -0.000253444243497 17.1679992676 1.16799998283 0 17.2076854706 12.9655094147 1
574 0.00932841561735 0.00933066755533 -0.000246485506971 17.1840000153 1.18400001526 0 17.2247409821 12.9881372452 1
575 0.00945519842207 0.00945740472525 -0.000239255489492 17.2000007629 1.20000004768 0 17.241809845 13.0107650757 1
576 0.00958199612796 0.00958415213972 -0.000231754941071 17.2159996033 1.2159999609 0 17.258890152 13.0333919525 1
577 0.00970881059766 0.00971091166139 -0.000223982378863 17.232000351 1.23199999332 0 17.2759857178 13.056019783 1
578 0.00983564089984 0.0098376814276 -0.000215939307362 17.2479991913 1.24800002575 0 17.2930908203 13.0786466599 1
579 0.00996248796582 0.009964463301 -0.000207624199415 17.263999939 1.26400005817 0 17.3102111816 13.1012744904 1
580 0.0100893490016 0.010091255419 -0.000199037825247 17.2800006866 1.27999997139 0 17.3273429871 13.1239023209 1
581 0.0102162277326 0.0102180596441 -0.00019018097657 17.295999527 1.29600000381 0 17.3444862366 13.1465291977 1
582 0.010343122296 0.0103448750451 -0.000181052042942 17.3120002747 1.31200003624 0 17.3616447449 13.1691570282 1
583 0.0104700317606 0.0104717006907 -0.000171652698628 17.327999115 1.32799994946 0 17.3788127899 13.191783905 1
584 0.010596957989 0.0105985384434 -0.000161981220272 17.3439998627 1.34399998188 0 17.3959960938 13.2144117355 1
585 0.0107239000499 0.0107253873721 -0.000152038460961 17.3600006104 1.36000001431 0 17.4131908417 13.237039566 1
586 0.0108508579433 0.0108522474766 -0.000141825321708 17.3759994507 1.37600004673 0 17.4303970337 13.2596664429 1
587 0.0109778316692 0.0109791178256 -0.000131340038465 17.3920001984 1.39199995995 0 17.4476165771 13.2822942734 1
588 0.0111048212275 0.0111060002819 -0.000120583453473 17.408000946 1.40799999237 0 17.464849472 13.3049221039 1
589 0.0112318275496 0.011232893914 -0.000109556537045 17.4239997864 1.4240000248 0 17.4820919037 13.327548027 1
590 0.0113588497043 0.011359798722 -9.8257406314e-05 17.4400005341 1.44000005722 0 17.4993495941 13.3501768112 1
591 0.0114858858287 0.0114867137745 -8.66880023326e-05 17.4559993744 1.45599997044 0 17.5166168213 13.3728027344 1
592 0.0116129405797 0.0116136409342 -7.48463268737e-05 17.4720001221 1.47200000286 0 17.5338973999 13.3954305649 1
593 0.0117400102317 0.0117405802011 -6.2733370461e-05 17.4880008698 1.48800003529 0 17.55119133 13.4180593491 1
594 0.011867094785 0.0118675287813 -5.03501923358e-05 17.5039997101 1.5039999485 0 17.5684947968 13.4406852722 1
595 0.011994196102 0.0119944894686 -3.76946911951e-05 17.5200004578 1.51999998093 0 17.5858135223 13.4633131027 1
596 0.0121213141829 0.0121214613318 -2.47689717998e-05 17.5359992981 1.53600001335 0 17.6031417847 13.4859399796 1
597 0.0122484480962 0.0122484453022 -1.15709249203e-05 17.5520000458 1.55200004578 0 17.6204833984 13.5085678101 1
598 0.0123755959794 0.0123754385859 1.89836999105e-06 17.5680007935 1.56799995899 0 17.6378364563 13.5311956406 1
599 0.0125027615577 0.0125024439767 1.56378665617e-05 17.5839996338 1.58399999142 0 17.6552009583 13.5538225174 1
600 0.0126299429685 0.0126294614747 2.96497391231e-05 17.6000003815 1.60000002384 0 17.6725788116 13.5764503479 1
601 0.0127571411431 0.0127564892173 4.39317490947e-05 17.6159992218 1.61600005627 0 17.6899662018 13.5990772247 1
602 0.0128843532875 0.0128835281357 5.84861304308e-05 17.6319999695 1.63199996948 0 17.7073669434 13.6217050552 1
603 0.0130115821958 0.01301057823 7.3311828674e-05 17.6480007172 1.64800000191 0 17.7247810364 13.6443328857 1
604 0.0131388278678 0.0131376404315 8.84076158211e-05 17.6639995575 1.66400003433 0 17.7422027588 13.6669597626 1
605 0.0132660949603 0.0132647221908 0.000103422895286 17.6800003052 1.67999994755 0 17.75963974 13.6895875931 1
606 0.0133936423808 0.0133922062814 0.000105815103575 17.6959991455 1.69599997997 0 17.7770862579 13.7122144699 1
607 0.0135212102905 0.0135197043419 0.000108647531201 17.7119998932 1.7120000124 0 17.7945461273 13.7348423004 1
608 0.0136487996206 0.0136472145095 0.000111920337671 17.7280006409 1.72800004482 0 17.8120174408 13.7574701309 1
609 0.0137764085084 0.0137747377157 0.000115633544788 17.7439994812 1.74399995804 0 17.8295001984 13.7800970078 1
610 0.013904039748 0.0139022748917 0.000119787081056 17.7600002289 1.75999999046 0 17.8469944 13.8027248383 1
611 0.014031692408 0.0140298260376 0.00012438099819 17.7759990692 1.77600002289 0 17.8644981384 13.8253507614 1
612 0.0141593655571 0.014157390222 0.000129415265898 17.7919998169 1.79200005531 0 17.8820171356 13.8479795456 1
613 0.014287058264 0.0142849665135 0.000134889873174 17.8080005646 1.80799996853 0 17.8995456696 13.8706073761 1
614 0.014414774254 0.0144125567749 0.000140804820208 17.8239994049 1.82400000095 0 17.9170856476 13.8932332993 1
615 0.0145425098017 0.0145401610062 0.000147160196558 17.8400001526 1.84000003338 0 17.9346370697 13.9158611298 1
616 0.0146702667698 0.0146677782759 0.000153955907555 17.8560009003 1.85599994659 0 17.9521999359 13.9384899139 1
617 0.0147980451584 0.0147954085842 0.000161191884489 17.8719997406 1.87199997902 0 17.9697742462 13.9611158371 1
618 0.014925844036 0.0149230528623 0.000168868369481 17.8880004883 1.88800001144 0 17.9873600006 13.9837436676 1
619 0.0150536652654 0.0150507101789 0.00017698502536 17.9039993286 1.90400004387 0 18.0049552917 14.0063705444 1
620 0.0151815051213 0.0151783796027 0.000185542191033 17.9200000763 1.91999995708 0 18.0225639343 14.0289983749 1
621 0.0153093682602 0.0153060639277 0.000194539784667 17.936000824 1.93599998951 0 18.040184021 14.0516262054 1
622 0.0154372518882 0.0154337612912 0.000203977470446 17.9519996643 1.95200002193 0 18.0578117371 14.0742530823 1
623 0.0155651560053 0.0155614726245 0.00021385579552 17.968000412 1.96800005436 0 18.0754547119 14.0968809128 1
624 0.0156930815428 0.0156891960651 0.000224174102923 17.9839992523 1.98399996758 0 18.0931053162 14.1195077896 1
625 0.0158210266382 0.0158169325441 0.000234933157795 18 2 0 18.1107711792 14.1421356201 1
626 0.0159489940852 0.0159446839243 0.000246132591511 18.0160007477 2.01600003242 0 18.1284446716 14.1647634506 1
627 0.016076983884 0.016072448343 0.000257771986135 18.031999588 2.03200006485 0 18.1461296082 14.1873903275 1
628 0.0162049941719 0.0162002258003 0.00026985215129 18.0480003357 2.04800009727 0 18.1638278961 14.210018158 1
629 0.0163330212235 0.0163280144334 0.000282372093813 18.063999176 2.06399989128 0 18.1815338135 14.2326450348 1
630 0.0164610743523 0.0164558198303 0.000295332987127 18.0799999237 2.07999992371 0 18.1992530823 14.2552728653 1
631 0.0165891461074 0.0165836364031 0.000308734259283 18.0960006714 2.09599995613 0 18.2169818878 14.2779006958 1
632 0.0167172402143 0.016711467877 0.000322575361111 18.1119995117 2.11199998856 0 18.2347221375 14.3005275726 1
633 0.0168453548104 0.0168393123895 0.000336857364707 18.1280002594 2.12800002098 0 18.2524738312 14.3231554031 1
634 0.0169734917581 0.0169671699405 0.000351579145479 18.1439990997 2.14400005341 0 18.2702331543 14.3457813263 1
635 0.0171016473323 0.01709504053 0.000366741880515 18.1599998474 2.16000008583 0 18.2880077362 14.3684101105 1
636 0.0172298252583 0.017222924158 0.000382344994393 18.1760005951 2.17600011826 0 18.3057899475 14.391037941 1
637 0.0173580236733 0.0173508208245 0.000398387649414 18.1919994354 2.19199991226 0 18.3235836029 14.4136638641 1
638 0.0174862425774 0.0174787305295 0.000414871491451 18.2080001831 2.20799994469 0 18.3413887024 14.4362916946 1
639 0.0176144838333 0.0176066551358 0.000431795712331 18.2240009308 2.22399997711 0 18.359205246 14.4589204788 1
640 0.0177427455783 0.0177345927805 0.000449159552904 18.2399997711 2.24000000954 0 18.3770294189 14.481546402 1
641 0.017871029675 0.0178625434637 0.000466964505223 18.2560005188 2.25600004196 0 18.394865036 14.5041742325 1
642 0.0179993342608 0.0179905071855 0.00048520902474 18.2719993591 2.27200007439 0 18.4127120972 14.5268011093 1
643 0.0181276593357 0.0181184858084 0.000503894708499 18.2880001068 2.28800010681 0 18.4305686951 14.5494289398 1
644 0.0182561147958 0.0182466823608 0.000516227032956 18.3040008545 2.30399990082 0 18.4484386444 14.5720567703 1
645 0.0183848328888 0.0183753091842 0.000515838125106 18.3199996948 2.31999993324 0 18.4663143158 14.5946836472 1
646 0.0185135900974 0.0185039564967 0.000516377635815 18.3360004425 2.33599996567 0 18.4842033386 14.6173114777 1
647 0.0186423882842 0.018632626161 0.000517847183953 18.3519992828 2.35199999809 0 18.5021018982 14.6399383545 1
648 0.0187712274492 0.0187613163143 0.000520245261428 18.3680000305 2.36800003052 0 18.5200119019 14.662566185 1
649 0.0189001075923 0.0188900288194 0.000523572649981 18.3840007782 2.38400006294 0 18.5379333496 14.6851940155 1
650 0.0190290287137 0.0190187618136 0.000527829909797 18.3999996185 2.40000009537 0 18.5558605194 14.7078208923 1
651 0.019157987088 0.0191475152969 0.000533015717812 18.4160003662 2.41599988937 0 18.573802948 14.7304487228 1
652 0.0192869883031 0.019276291132 0.000539131426693 18.4319992065 2.4319999218 0 18.5917510986 14.7530755997 1
653 0.0194160304964 0.0194050874561 0.000546175941854 18.4479999542 2.44799995422 0 18.6097126007 14.7757034302 1
654 0.0195451118052 0.019533906132 0.000554149768092 18.4640007019 2.46399998665 0 18.6276836395 14.7983312607 1
655 0.0196742359549 0.0196627471596 0.000563053188651 18.4799995422 2.48000001907 0 18.6456642151 14.8209581375 1
656 0.0198033992201 0.0197916086763 0.000572885581655 18.4960002899 2.4960000515 0 18.6636562347 14.843585968 1
657 0.0199326034635 0.0199204906821 0.000583647458202 18.5119991302 2.51200008392 0 18.6816558838 14.8662128448 1
658 0.0200618486851 0.020049393177 0.000595338417972 18.5279998779 2.52800011635 0 18.6996669769 14.8888406754 1
659 0.0201911311597 0.0201783180237 0.000607958486128 18.5440006256 2.54399991035 0 18.7176895142 14.9114685059 1
660 0.020320456475 0.0203072633594 0.00062150806743 18.5599994659 2.55999994278 0 18.7357196808 14.934094429 1
661 0.0204498227686 0.0204362310469 0.000635986898119 18.5760002136 2.5759999752 0 18.7537612915 14.9567232132 1
662 0.0205792300403 0.0205652210861 0.00065139493541 18.591999054 2.59200000763 0 18.7718105316 14.9793491364 1
663 0.0207086782902 0.0206942297518 0.000667732332866 18.6079998016 2.60800004005 0 18.7898731232 15.0019769669 1
664 0.0208381656557 0.0208232626319 0.000684999041399 18.6240005493 2.62400007248 0 18.8079452515 15.024605751 1
665 0.0209676958621 0.0209523141384 0.000703194790367 18.6399993896 2.6400001049 0 18.8260231018 15.0472316742 1
666 0.0210972633213 0.0210813879967 0.000722319814509 18.6560001373 2.65599989891 0 18.8441143036 15.0698595047 1
667 0.0212268717587 0.021210482344 0.000742374393962 18.672000885 2.67199993134 0 18.8622169495 15.0924873352 1
668 0.021356523037 0.0213395990431 0.000763357847685 18.6879997253 2.68799996376 0 18.8803253174 15.115114212 1
669 0.0214862134308 0.021468738094 0.000785270993903 18.704000473 2.70399999619 0 18.8984451294 15.1377420425 1
670 0.0216159448028 0.0215978976339 0.000808112903614 18.7199993134 2.72000002861 0 18.9165744781 15.1603689194 1
671 0.021745717153 0.0217270776629 0.000831884616599 18.736000061 2.73600006104 0 18.9347133636 15.1829967499 1
672 0.0218755304813 0.0218562800437 0.000856585640661 18.7520008087 2.75200009346 0 18.9528636932 15.2056245804 1
673 0.0220053810626 0.0219855010509 0.000882214962428 18.767999649 2.76799988747 0 18.9710216522 15.2282514572 1
674 0.0221352763474 0.0221147462726 0.000908774546332 18.7840003967 2.78399991989 0 18.9891891479 15.2508792877 1
675 0.0222652107477 0.0222440119833 0.000936262616787 18.7999992371 2.79999995232 0 19.0073661804 15.2735061646 1
676 0.0223951861262 0.0223732981831 0.000964680767457 18.8159999847 2.81599998474 0 19.025554657 15.2961339951 1
677 0.0225252006203 0.0225026067346 0.000994028229205 18.8320007324 2.83200001717 0 19.0437507629 15.3187618256 1
678 0.0226552579552 0.0226319376379 0.00102430401134 18.8479995728 2.84800004959 0 19.0619564056 15.3413887024 1
679 0.0227853544056 0.0227612890303 0.00105551003985 18.8640003204 2.86400008202 0 19.0801734924 15.3640165329 1
680 0.0229159910232 0.0228915978223 0.00106304970295 18.8799991608 2.88000011444 0 19.0983963013 15.3866434097 1
681 0.023046804592 0.0230221040547 0.00106843260038 18.8959999084 2.89599990845 0 19.1166324615 15.4092712402 1
682 0.0231777187437 0.0231526531279 0.00107600660516 18.9120006561 2.91199994087 0 19.1348762512 15.4318990707 1
683 0.0233087278903 0.023283239454 0.00108577183378 18.9279994965 2.9279999733 0 19.1531295776 15.4545249939 1
684 0.0234398338944 0.0234138667583 0.00109772763142 18.9440002441 2.94400000572 0 19.1713924408 15.4771537781 1
685 0.023571036756 0.0235445313156 0.00111187439172 18.9599990845 2.96000003815 0 19.1896629333 15.4997797012 1
686 0.0237023346126 0.0236752349883 0.00112821198223 18.9759998322 2.97600007057 0 19.20794487 15.5224075317 1
687 0.0238337311894 0.0238059796393 0.00114674053445 18.9920005798 2.992000103 0 19.2262363434 15.5450363159 1
688 0.023965222761 0.0239367596805 0.00116745938137 19.0079994202 3.007999897 0 19.2445335388 15.5676622391 1
689 0.0240968111902 0.0240675806999 0.00119036971013 19.0240001678 3.02399992943 0 19.2628440857 15.5902900696 1
690 0.024228496477 0.0241984408349 0.00121547100062 19.0400009155 3.03999996185 0 19.281162262 15.6129179001 1
691 0.0243602786213 0.0243293400854 0.00124276247025 19.0559997559 3.05599999428 0 19.2994880676 15.6355447769 1
692 0.0244921576232 0.0244602803141 0.0012722455536 19.0720005035 3.0720000267 0 19.3178253174 15.6581726074 1
693 0.0246241334826 0.0245912577957 0.00130391855492 19.0879993439 3.08800005913 0 19.3361701965 15.6807994843 1
694 0.0247562061995 0.0247222743928 0.00133778343113 19.1040000916 3.10400009155 0 19.3545246124 15.7034273148 1
695 0.0248883720487 0.0248533282429 0.00137383887858 19.1200008392 3.11999988556 0 19.3728885651 15.7260551453 1
696 0.0250206384808 0.0249844230711 0.00141208422641 19.1359996796 3.13599991798 0 19.3912601471 15.7486820221 1
697 0.0251529999077 0.0251155570149 0.00145252184087 19.1520004272 3.15199995041 0 19.4096431732 15.7713098526 1
698 0.0252854581922 0.0252467300743 0.00149514872039 19.1679992676 3.16799998283 0 19.4280319214 15.7939367294 1
699 0.0254180133343 0.0253779422492 0.00153996812772 19.1840000153 3.18400001526 0 19.4464321136 15.8165645599 1
700 0.0255506653339 0.025509191677 0.00158697849676 19.2000007629 3.20000004768 0 19.4648399353 15.8391923904 1
701 0.025683414191 0.025640482083 0.00163617773911 19.2159996033 3.21600008011 0 19.4832572937 15.8618192673 1
702 0.0258162599057 0.0257718116045 0.00168756990102 19.232000351 3.23200011253 0 19.5016841888 15.8844470978 1
703 0.0259491987526 0.0259031783789 0.001741150154 19.2479991913 3.24799990654 0 19.520116806 15.9070739746 1
704 0.0260822381824 0.0260345842689 0.00179692409244 19.263999939 3.26399993896 0 19.5385608673 15.9297018051 1
705 0.0262153726071 0.0261660311371 0.00185488899261 19.2800006866 3.27999997139 0 19.5570144653 15.9523296356 1
706 0.0263486038893 0.0262975171208 0.00191504211315 19.295999527 3.29600000381 0 19.5754756927 15.9749565125 1
707 0.0264819320291 0.0264290403575 0.00197738880617 19.3120002747 3.31200003624 0 19.5939445496 15.997584343 1
708 0.0266153570265 0.0265606045723 0.0020419234584 19.327999115 3.32800006866 0 19.6124229431 16.0202102661 1
709 0.0267488788813 0.02669220604 0.00210865194429 19.3439998627 3.34400010109 0 19.6309108734 16.0428390503 1
710 0.0268824938685 0.0268238466233 0.00217757075658 19.3600006104 3.3599998951 0 19.6494083405 16.0654659271 1
711 0.0270162522793 0.0269561596215 0.00222466428063 19.3759994507 3.37599992752 0 19.6679115295 16.088092804 1
712 0.0271505955607 0.0270895976573 0.00224598779582 19.3920001984 3.39199995995 0 19.6864242554 16.1107215881 1
713 0.0272856354713 0.0272230952978 0.00228781653486 19.408000946 3.40799999237 0 19.7049484253 16.133348465 1
714 0.0274213738739 0.0273566544056 0.00235014451999 19.4239997864 3.4240000248 0 19.7234764099 16.1559753418 1
715 0.0275578089058 0.0274902749807 0.00243298248457 19.4400005341 3.44000005722 0 19.7420158386 16.178604126 1
716 0.0276949424297 0.027623957023 0.00253631725094 19.4559993744 3.45600008965 0 19.7605628967 16.2012310028 1
717 0.0278327744454 0.0277576968074 0.00266016364841 19.4720001221 3.47199988365 0 19.7791194916 16.2238578796 1
718 0.0279713049531 0.0278914999217 0.0028045159096 19.4880008698 3.48799991608 0 19.7976856232 16.2464866638 1
719 0.0281105320901 0.0280253645033 0.00296936130616 19.5039997101 3.5039999485 0 19.8162555695 16.2691116333 1
720 0.0282504595816 0.0281592905521 0.00315472279289 19.5200004578 3.51999998093 0 19.8348388672 16.2917404175 1
721 0.0283910837024 0.0282932762057 0.00336057497069 19.5359992981 3.53600001335 0 19.853427887 16.3143672943 1
722 0.0285324063152 0.0284273233265 0.00358694568297 19.5520000458 3.55200004578 0 19.8720264435 16.3369960785 1
723 0.0286744274199 0.0285614319146 0.0038338216191 19.5680007935 3.5680000782 0 19.8906326294 16.3596229553 1
724 0.0288171451539 0.0286956001073 0.00410118457984 19.5839996338 3.58400011063 0 19.9092464447 16.3822498322 1
725 0.0289605595171 0.0288298297673 0.00438906772669 19.6000003815 3.59999990463 0 19.9278697968 16.404876709 1
726 0.029104674235 0.0289641208947 0.00469743731592 19.6159992218 3.61599993706 0 19.9465007782 16.4275035858 1
727 0.0292494874448 0.0290984734893 0.00502633155035 19.6319999695 3.63199996948 0 19.9651412964 16.45013237 1
728 0.0293949991465 0.0292328856885 0.00537573100863 19.6480007172 3.64800000191 0 19.983789444 16.4727592468 1
729 0.0295412074775 0.0293673612177 0.0057456113808 19.6639995575 3.66400003433 0 20.0024433136 16.4953861237 1
730 0.029688116163 0.0295018963516 0.00613602006462 19.6800003052 3.68000006676 0 20.0211086273 16.5180149078 1
731 0.0298357196152 0.0296364910901 0.00654690721803 19.6959991455 3.69600009918 0 20.0397796631 16.5406417847 1
732 0.0299840215594 0.0297711472958 0.00697832204321 19.7119998932 3.71199989319 0 20.0584621429 16.5632686615 1
733 0.0301330238581 0.0299058668315 0.00743024502364 19.7280006409 3.72799992561 0 20.0771503448 16.5858974457 1
734 0.0302827227861 0.0300406459719 0.00790264280724 19.7439994812 3.74399995804 0 20.0958461761 16.6085243225 1
735 0.030433120206 0.0301754847169 0.00839557501321 19.7600002289 3.75999999046 0 20.1145515442 16.6311511993 1
736 0.0305842142552 0.0303103867918 0.00890897957805 19.7759990692 3.77600002289 0 20.1332645416 16.6537780762 1
737 0.030736008659 0.0304453484714 0.00944292100957 19.7919998169 3.79200005531 0 20.1519851685 16.6764068604 1
738 0.0308833159506 0.0305815525353 0.00976007055815 19.8080005646 3.80800008774 0 20.170715332 16.6990337372 1
739 0.0310324914753 0.0307186190039 0.010065624779 19.8239994049 3.82399988174 0 20.1894512177 16.721660614 1
740 0.0311882290989 0.0308557599783 0.0105524673874 19.8400001526 3.83999991417 0 20.20819664 16.7442893982 1
741 0.0313505269587 0.0309929735959 0.0112205902629 19.8560009003 3.85599994659 0 20.2269496918 16.766916275 1
742 0.0315193794668 0.0311302579939 0.0120699445664 19.8719997406 3.87199997902 0 20.2457103729 16.7895431519 1
743 0.0316947959363 0.0312676131725 0.0131006171712 19.8880004883 3.88800001144 0 20.2644786835 16.812171936 1
744 0.0318767651916 0.0314050428569 0.0143124995948 19.9039993286 3.90400004387 0 20.2832546234 16.8347969055 1
745 0.0320652984083 0.0315425433218 0.015705721929 19.9200000763 3.92000007629 0 20.3020401001 16.8574256897 1
746 0.0322603918612 0.0316801145673 0.0172802245303 19.936000824 3.93600010872 0 20.3208332062 16.8800544739 1
747 0.0324620380998 0.0318177565932 0.0190358898811 19.9519996643 3.95199990273 0 20.3396320343 16.9026794434 1
748 0.0326702445745 0.031955473125 0.020972940861 19.968000412 3.96799993515 0 20.3584403992 16.9253082275 1
749 0.0328850112855 0.0320932604373 0.0230911476368 19.9839992523 3.98399996758 0 20.3772544861 16.9479351044 1
750 0.0331063382328 0.0322311222553 0.0253907483461 20 4 0 20.3960781097 16.9705619812 1
751 0.0333342216909 0.0323690511286 0.0278716092648 20.0160007477 4.01599979401 0 20.4149093628 16.9931907654 1
752 0.0335686653852 0.032507058233 0.0305336336807 20.031999588 4.03200006485 0 20.4337482452 17.0158176422 1
753 0.0338096693158 0.0326451323926 0.0333770416276 20.0480003357 4.04799985886 0 20.4525947571 17.038444519 1
754 0.0340572297573 0.0327832810581 0.0364015968647 20.063999176 4.0640001297 0 20.471446991 17.0610713959 1
755 0.034311350435 0.0329214967787 0.03960755184 20.0799999237 4.07999992371 0 20.4903106689 17.0837001801 1
756 0.0345720350742 0.0330597907305 0.042994838002 20.0960006714 4.09600019455 0 20.509180069 17.1063270569 1
757 0.0348392650485 0.0331981517375 0.0465631399018 20.1119995117 4.11199998856 0 20.528055191 17.1289539337 1
758 0.0351130627096 0.0333365872502 0.050312919471 20.1280002594 4.12799978256 0 20.5469417572 17.1515827179 1
759 0.0354007035494 0.0334752686322 0.0543467604156 20.1439990997 4.14400005341 0 20.5658321381 17.1742095947 1
760 0.0357352085412 0.0336152501404 0.0589965458616 20.1599998474 4.15999984741 0 20.5847320557 17.1968364716 1
761 0.0360566936433 0.0337552912533 0.0633107498534 20.1760005951 4.17600011826 0 20.6036396027 17.2194652557 1
762 0.0363651290536 0.0338953845203 0.0672889964633 20.1919994354 4.19199991226 0 20.6225528717 17.2420921326 1
763 0.0366605557501 0.0340355411172 0.0709319392075 20.2080001831 4.20800018311 0 20.6414756775 17.2647190094 1
764 0.0369429513812 0.0341757535934 0.0742392021584 20.2240009308 4.22399997711 0 20.6604061127 17.2873477936 1
765 0.0372123047709 0.0343160182238 0.0772106244124 20.2399997711 4.23999977112 0 20.6793422699 17.3099727631 1
766 0.037468649447 0.0344563499093 0.0798466677834 20.2560005188 4.25600004196 0 20.6982879639 17.3326015472 1
767 0.0377119518816 0.0345967300236 0.0821468788013 20.2719993591 4.27199983597 0 20.7172374725 17.3552284241 1
768 0.037942238152 0.0347371734679 0.0841116609247 20.2880001068 4.28800010681 0 20.7361984253 17.3778572083 1
769 0.0381594933569 0.0348776727915 0.0857407882605 20.3040008545 4.30399990082 0 20.7551651001 17.4004840851 1
770 0.0383637174964 0.0350182317197 0.0870341815823 20.3199996948 4.32000017166 0 20.7741374969 17.4231109619 1
771 0.038554918021 0.035158842802 0.0879920576727 20.3360004425 4.33599996567 0 20.7931194305 17.4457397461 1
772 0.0387330874801 0.0352995172143 0.0886142297562 20.3519992828 4.35200023651 0 20.8121070862 17.4683647156 1
773 0.038898229599 0.0354402437806 0.0889008546013 20.3680000305 4.36800003052 0 20.8311023712 17.4909934998 1
774 0.0390503443778 0.0355810299516 0.0888518463221 20.3840007782 4.38399982452 0 20.850107193 17.5136203766 1
775 0.0391893982887 0.0357221476734 0.0884822824607 20.3999996185 4.40000009537 0 20.8691158295 17.5362472534 1


==> anc/data/M14_sep44_dark_halo_Vx_xydiagonal.csv <==
#Point ID DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR2x DVx/V_1 Points_0 Points_1 Points_2 Points_Magnitude arc_length vtkValidPointMask
153 -0.036935325712 -0.0381084308028 -0.0317613178102 14.4438753128 -7.59813117981 0 16.3204517365 4.73787641525 1
154 -0.0368199720979 -0.0380012616515 -0.032083288085 14.4657716751 -7.57623434067 0 16.329662323 4.76884269714 1
155 -0.03670431301 -0.0378941185772 -0.0324165202623 14.4876689911 -7.55433797836 0 16.3389282227 4.79980945587 1
156 -0.0365888141096 -0.0377871654928 -0.0327535026056 14.5095653534 -7.53244113922 0 16.3482456207 4.8307762146 1
157 -0.036473441869 -0.0376803129911 -0.033090985248 14.5314617157 -7.51054430008 0 16.3576183319 4.86174249649 1
158 -0.0363583229482 -0.0375734716654 -0.0334234000772 14.5533590317 -7.48864793777 0 16.3670425415 4.89270925522 1
159 -0.0362432859838 -0.0374666266143 -0.0337541839781 14.575255394 -7.46675109863 0 16.3765201569 4.92367553711 1
160 -0.0361281596124 -0.0373601280153 -0.0341034671095 14.5971517563 -7.44485473633 0 16.386051178 4.954641819 1
161 -0.0360130183399 -0.0372536666691 -0.0344548541457 14.6190481186 -7.42295789719 0 16.3956356049 4.98560857773 1
162 -0.035897821188 -0.0371472090483 -0.0348087086922 14.6409454346 -7.40106153488 0 16.4052734375 5.01657533646 1
163 -0.035782456398 -0.0370407514274 -0.0351693235759 14.6628417969 -7.37916469574 0 16.4149627686 5.04754161835 1
164 -0.035667091608 -0.0369342938066 -0.035529932881 14.6847381592 -7.35726833344 0 16.4247055054 5.07850790024 1
165 -0.0355519987643 -0.0368281751871 -0.0359006316695 14.7066354752 -7.33537149429 0 16.4344997406 5.1094751358 1
166 -0.0354369916022 -0.0367221646011 -0.0362744434902 14.7285318375 -7.31347465515 0 16.4443473816 5.14044141769 1
167 -0.0353219844401 -0.0366161540151 -0.0366482495759 14.7504281998 -7.29157829285 0 16.454246521 5.17140769958 1
168 -0.0352071262896 -0.036510143429 -0.0370187792097 14.7723245621 -7.2696814537 0 16.4641990662 5.20237398148 1
169 -0.0350924767554 -0.0364041402936 -0.0373847525142 14.7942218781 -7.2477850914 0 16.4742031097 5.2333407402 1
170 -0.0349778272212 -0.0362981297076 -0.0377507259124 14.8161182404 -7.22588825226 0 16.4842605591 5.26430749893 1
171 -0.034863203764 -0.0361922904849 -0.0381260121179 14.8380146027 -7.20399188995 0 16.4943675995 5.29527330399 1
172 -0.0347486324608 -0.0360867455602 -0.0385178515085 14.8599119186 -7.18209505081 0 16.5045280457 5.32624053955 1
173 -0.0346340611577 -0.0359811969101 -0.0389096851521 14.8818082809 -7.16019821167 0 16.5147399902 5.35720682144 1
174 -0.0345194898546 -0.0358756519854 -0.0393015131363 14.9037046432 -7.13830184937 0 16.5250034332 5.38817310333 1
175 -0.0344048030674 -0.0357701070607 -0.0396976455876 14.9256010056 -7.11640501022 0 16.535320282 5.41913938522 1
176 -0.0342898964882 -0.0356645658612 -0.0401023409752 14.9474983215 -7.09450864792 0 16.5456867218 5.45010662079 1
177 -0.0341749899089 -0.0355590209365 -0.0405070379483 14.9693946838 -7.07261180878 0 16.55610466 5.48107290268 1
178 -0.0340600833297 -0.035453479737 -0.0409117285176 14.9912910461 -7.05071544647 0 16.5665740967 5.51203918457 1
179 -0.0339456014335 -0.0353483073413 -0.0413304351168 15.0131874084 -7.02881860733 0 16.5770950317 5.54300546646 1
180 -0.0338312089443 -0.0352432094514 -0.0417520121521 15.0350847244 -7.00692176819 0 16.5876674652 5.57397270203 1
181 -0.0337168201804 -0.0351381152868 -0.0421735774425 15.0569810867 -6.98502540588 0 16.5982913971 5.60493898392 1
182 -0.0336024276912 -0.0350330173969 -0.0425951493488 15.078877449 -6.96312856674 0 16.60896492 5.63590526581 1
183 -0.0334881059825 -0.034927919507 -0.0430150165095 15.100774765 -6.94123220444 0 16.6196899414 5.66687202454 1
184 -0.0333741232753 -0.0348228253424 -0.0434264155813 15.1226711273 -6.9193353653 0 16.6304664612 5.69783830643 1
185 -0.0332601442933 -0.0347177349031 -0.0438378087034 15.1445674896 -6.89743900299 0 16.641292572 5.72880458832 1
186 -0.0331461653113 -0.0346126370132 -0.0442492077752 15.1664638519 -6.87554216385 0 16.6521682739 5.75977134705 1
187 -0.0330322943628 -0.0345076695085 -0.0446690172297 15.1883611679 -6.85364580154 0 16.6630954742 5.79073810577 1
188 -0.0329186320305 -0.0344029404223 -0.0451050913888 15.2102575302 -6.8317489624 0 16.674074173 5.82170438766 1
189 -0.0328049696982 -0.0342982113361 -0.0455411655478 15.2321538925 -6.80985212326 0 16.6851005554 5.85267066956 1
190 -0.0326913073659 -0.0341934859753 -0.0459772398851 15.2540512085 -6.78795576096 0 16.6961803436 5.88363790512 1
191 -0.0325776450336 -0.0340887568891 -0.0464133140442 15.2759475708 -6.76605892181 0 16.7073078156 5.91460418701 1
192 -0.0324639379978 -0.0339840315282 -0.0468512795831 15.2978439331 -6.74416255951 0 16.7184848785 5.9455704689 1
193 -0.0323497653008 -0.0338793061674 -0.0473064670421 15.3197402954 -6.72226572037 0 16.7297134399 5.97653675079 1
194 -0.032235596329 -0.0337745845318 -0.0477616513526 15.3416376114 -6.70036935806 0 16.7409915924 6.00750350952 1
195 -0.0321214236319 -0.0336698628962 -0.0482168388117 15.3635339737 -6.67847251892 0 16.7523193359 6.03846979141 1
196 -0.0320073142648 -0.0335651561618 -0.04867301231 15.385430336 -6.65657567978 0 16.7636947632 6.06943655014 1
197 -0.0318938791752 -0.0334606841207 -0.0491403703369 15.407327652 -6.63467931747 0 16.7751216888 6.10040330887 1
198 -0.0317804403603 -0.0333562083542 -0.0496077314782 15.4292240143 -6.61278247833 0 16.7865962982 6.13136959076 1
199 -0.0316670052707 -0.0332517363131 -0.0500750847964 15.4511203766 -6.59088611603 0 16.798122406 6.16233587265 1
200 -0.0315535701811 -0.0331472605467 -0.0505424459377 15.4730167389 -6.56898927689 0 16.8096961975 6.19330215454 1
201 -0.0314401350915 -0.0330427885056 -0.0510098039646 15.4949140549 -6.54709291458 0 16.8213195801 6.22426939011 1
202 -0.0313268862665 -0.0329383127391 -0.0514716897909 15.5168104172 -6.52519607544 0 16.8329906464 6.255235672 1
203 -0.0312140230089 -0.0328338481486 -0.0519226218925 15.5387067795 -6.50329971313 0 16.8447113037 6.28620195389 1
204 -0.0311011560261 -0.0327293798327 -0.0523735671052 15.5606040955 -6.48140287399 0 16.8564815521 6.31716871262 1
205 -0.0309882890433 -0.0326249115169 -0.0528245057355 15.5825004578 -6.45950603485 0 16.8682994843 6.34813547134 1
206 -0.0308755915612 -0.0325204692781 -0.0532785180221 15.6043968201 -6.43760967255 0 16.8801670074 6.37910175323 1
207 -0.0307633783668 -0.0324160903692 -0.0537414580579 15.6262931824 -6.4157128334 0 16.8920822144 6.41006803513 1
208 -0.0306511688977 -0.0323117151856 -0.0542043981593 15.6481904984 -6.3938164711 0 16.904045105 6.44103479385 1
209 -0.0305389557034 -0.0322073362768 -0.0546673381952 15.6700868607 -6.37191963196 0 16.9160575867 6.47200107574 1
210 -0.0304267462343 -0.0321029610932 -0.055130271532 15.691983223 -6.35002326965 0 16.9281158447 6.50296735764 1
211 -0.0303145330399 -0.0319985821843 -0.0555932183324 15.7138805389 -6.32812643051 0 16.9402256012 6.5339345932 1
212 -0.0302022323012 -0.0318942070007 -0.0560594947999 15.7357769012 -6.30622959137 0 16.952381134 6.56490087509 1
213 -0.0300890784711 -0.0317898467183 -0.0565583957031 15.7576732635 -6.28433322906 0 16.9645843506 6.59586715698 1
214 -0.029975919053 -0.0316854827106 -0.0570573063325 15.7795696259 -6.26243638992 0 16.9768352509 6.62683343887 1
215 -0.0298627652228 -0.0315811224282 -0.0575562095125 15.8014669418 -6.24054002762 0 16.9891338348 6.6578001976 1
216 -0.0297497175634 -0.0314767472446 -0.0580538472962 15.8233633041 -6.21864318848 0 17.0014801025 6.68876695633 1
217 -0.0296378526837 -0.0313722752035 -0.058538023953 15.8452596664 -6.19674682617 0 17.013874054 6.71973323822 1
218 -0.0295259840786 -0.0312678031623 -0.0590222101171 15.8671560287 -6.17484998703 0 17.0263156891 6.75069952011 1
219 -0.0294141154736 -0.0311633292586 -0.0595063983546 15.8890533447 -6.15295314789 0 17.0388050079 6.78166675568 1
220 -0.0293022487313 -0.0310588572174 -0.0599905750114 15.910949707 -6.13105678558 0 17.0513401031 6.81263256073 1
221 -0.0291903801262 -0.0309543833137 -0.0604747611755 15.9328460693 -6.10915994644 0 17.0639209747 6.84359931946 1
222 -0.0290785152465 -0.0308499112725 -0.0609589399057 15.9547433853 -6.08726358414 0 17.0765514374 6.87456607819 1
223 -0.0289670284837 -0.0307454522699 -0.0614313201919 15.9766397476 -6.065366745 0 17.0892276764 6.90553236008 1
224 -0.0288557820022 -0.0306410063058 -0.0618963011786 15.9985361099 -6.04347038269 0 17.1019496918 6.93649864197 1
225 -0.028744533658 -0.0305365584791 -0.0623612946054 16.0204334259 -6.02157354355 0 17.1147193909 6.96746587753 1
226 -0.0286332890391 -0.030432112515 -0.062826275592 16.0423297882 -5.99967718124 0 17.1275348663 6.99843215942 1
227 -0.0285236816853 -0.0303274001926 -0.0632472127875 16.0642261505 -5.9777803421 0 17.1403980255 7.02939844131 1
228 -0.028414491564 -0.030222620815 -0.0636569160375 16.0861225128 -5.95588350296 0 17.1533050537 7.06036472321 1
229 -0.0283053033054 -0.0301178433001 -0.0640666123386 16.1080188751 -5.93398714066 0 17.1662597656 7.0913310051 1
230 -0.0281961131841 -0.0300130657852 -0.0644763155886 16.1299152374 -5.91209030151 0 17.1792602539 7.12229728699 1
231 -0.0280869267881 -0.0299082882702 -0.0648860197815 16.1518135071 -5.89019393921 0 17.1923084259 7.15326499939 1
232 -0.0279777366668 -0.0298035088927 -0.0652957230315 16.1737098694 -5.86829710007 0 17.2054004669 7.18423128128 1
233 -0.0278680734336 -0.0296987388283 -0.0657244042835 16.1956062317 -5.84640073776 0 17.2185382843 7.21519756317 1
234 -0.027755625546 -0.0295939967036 -0.0662637600764 16.217502594 -5.82450389862 0 17.2317218781 7.24616384506 1
235 -0.027643179521 -0.0294892545789 -0.0668031158693 16.2393989563 -5.80260705948 0 17.2449512482 7.27713060379 1
236 -0.0275307353586 -0.0293845161796 -0.0673424529036 16.2612953186 -5.78071069717 0 17.2582244873 7.30809640884 1
237 -0.0274214036763 -0.0292794350535 -0.0677662449582 16.2831916809 -5.75881385803 0 17.2715454102 7.33906316757 1
238 -0.0273140091449 -0.0291741471738 -0.0681182804662 16.3050899506 -5.73691749573 0 17.2849121094 7.37003040314 1
239 -0.0272066108882 -0.0290688555688 -0.0684703637534 16.3269863129 -5.71502065659 0 17.2983226776 7.40099716187 1
240 -0.0270992144942 -0.0289635676891 -0.0688224313513 16.3488826752 -5.69312429428 0 17.3117771149 7.43196296692 1
241 -0.0269918162376 -0.0288582760841 -0.0691745146385 16.3707790375 -5.67122745514 0 17.3252773285 7.46292972565 1
242 -0.0268844198436 -0.0287529882044 -0.0695265822363 16.3926753998 -5.64933109283 0 17.3388214111 7.49389600754 1
243 -0.0267770215869 -0.0286476965994 -0.0698786655236 16.4145717621 -5.62743425369 0 17.3524112701 7.52486228943 1
244 -0.0266668535769 -0.0285424608737 -0.070351663634 16.4364681244 -5.60553741455 0 17.3660449982 7.55582857132 1
245 -0.026556506753 -0.028437230736 -0.0708326499174 16.458366394 -5.58364105225 0 17.3797264099 7.58679628372 1
246 -0.0264461562037 -0.028331996873 -0.0713137322188 16.4802627563 -5.5617442131 0 17.393447876 7.61776256561 1
247 -0.026346148923 -0.0282261893153 -0.0713578560733 16.5021591187 -5.5398478508 0 17.4072151184 7.6487288475 1
248 -0.0262491516769 -0.0281202122569 -0.0712747679091 16.524055481 -5.51795101166 0 17.4210281372 7.67969512939 1
249 -0.0261521562934 -0.0280142370611 -0.0711916618681 16.5459518433 -5.49605464935 0 17.4348831177 7.71066141129 1
250 -0.0260551571846 -0.0279082581401 -0.0711085737039 16.5678482056 -5.47415781021 0 17.4487819672 7.74162769318 1
251 -0.0259581599385 -0.0278022810817 -0.0710254855397 16.5897445679 -5.45226097107 0 17.4627246857 7.7725944519 1
252 -0.0258611664176 -0.0276963058859 -0.0709423007526 16.6116428375 -5.43036460876 0 17.4767150879 7.80356168747 1
253 -0.0257592294365 -0.0275903455913 -0.0710718375755 16.6335391998 -5.40846776962 0 17.4907455444 7.8345284462 1
254 -0.0256410390139 -0.027484446764 -0.0719010324478 16.6554355621 -5.38657140732 0 17.5048179626 7.86549425125 1
255 -0.0255228448659 -0.027378546074 -0.0727303286386 16.6773319244 -5.36467456818 0 17.5189361572 7.89646100998 1
256 -0.0254112612456 -0.0272722113878 -0.0732579266349 16.6992282867 -5.34277820587 0 17.5330982208 7.92742681503 1
257 -0.0253065787256 -0.0271654184908 -0.0734703700961 16.721124649 -5.32088136673 0 17.5473022461 7.95839357376 1
258 -0.0252018962055 -0.0270586255938 -0.0736828135572 16.7430210114 -5.29898452759 0 17.561548233 7.98935985565 1
259 -0.0250972248614 -0.0269518364221 -0.0738948245597 16.764919281 -5.27708816528 0 17.5758399963 8.02032756805 1
260 -0.0249925423414 -0.0268450435251 -0.0741072680208 16.7868156433 -5.25519132614 0 17.5901737213 8.05129432678 1
261 -0.0248878654093 -0.0267382524908 -0.0743196212907 16.8087120056 -5.23329496384 0 17.604549408 8.08226013184 1
262 -0.0247841160744 -0.0266314912587 -0.074504842516 16.8306083679 -5.21139812469 0 17.6189689636 8.11322689056 1
263 -0.0246828943491 -0.0265248157084 -0.0746163013179 16.8525047302 -5.18950176239 0 17.633430481 8.14419269562 1
264 -0.0245816707611 -0.0264181364328 -0.0747278413679 16.8744010925 -5.16760492325 0 17.64793396 8.17515945435 1
265 -0.0244576260448 -0.0263105202466 -0.075800998855 16.8962974548 -5.14570856094 0 17.6624794006 8.2061252594 1
266 -0.0243328399956 -0.0262028705329 -0.0769052510279 16.9181957245 -5.1238117218 0 17.6770706177 8.2370929718 1
267 -0.0242080483586 -0.0260952208191 -0.0780098068995 16.9400920868 -5.10191488266 0 17.6916999817 8.26805973053 1
268 -0.0240832604468 -0.025987572968 -0.0791142627948 16.9619884491 -5.08001852036 0 17.7063732147 8.29902553558 1
269 -0.0239584669471 -0.0258799232543 -0.0802188186664 16.9838848114 -5.05812168121 0 17.7210865021 8.32999229431 1
270 -0.0238435771316 -0.0257723014802 -0.0808858372478 17.0057811737 -5.03622531891 0 17.7358436584 8.36095809937 1
271 -0.0237561576068 -0.0256647504866 -0.0803385950675 17.027677536 -5.01432847977 0 17.7506427765 8.39192485809 1
272 -0.0236645117402 -0.0255568213761 -0.0799650432371 17.0495738983 -4.99243211746 0 17.7654819489 8.42289066315 1
273 -0.0235666371882 -0.0254483278841 -0.0798471672507 17.0714702606 -4.97053527832 0 17.7803630829 8.45385742188 1
274 -0.0234687589109 -0.0253398343921 -0.0797293997121 17.0933685303 -4.94863843918 0 17.7952880859 8.48482513428 1
275 -0.0233708862215 -0.0252313446254 -0.079611553404 17.1152648926 -4.92674207687 0 17.810251236 8.51579093933 1
276 -0.0232730116695 -0.0251228511333 -0.0794936774176 17.1371612549 -4.90484523773 0 17.825258255 8.54675769806 1
277 -0.023169355467 -0.0250144209713 -0.0796436314159 17.1590576172 -4.88294887543 0 17.840303421 8.57772350311 1
278 -0.0230573788285 -0.0249060783535 -0.0801788911433 17.1809539795 -4.86105203629 0 17.8553924561 8.60869026184 1
279 -0.0229563191533 -0.0247968565673 -0.0801747045126 17.2028503418 -4.83915567398 0 17.8705196381 8.63965606689 1
280 -0.0228556245565 -0.024687603116 -0.0801522660231 17.2247467041 -4.81725883484 0 17.8856887817 8.67062282562 1
281 -0.0227549336851 -0.0245783533901 -0.0801297814321 17.2466449738 -4.79536247253 0 17.9009017944 8.70159053802 1
282 -0.0226542390883 -0.0244690999389 -0.0801073429427 17.2685413361 -4.77346563339 0 17.9161510468 8.73255729675 1
283 -0.0225640144199 -0.0243599731475 -0.0795930835827 17.2904376984 -4.75156879425 0 17.9314422607 8.76352310181 1
284 -0.0224695950747 -0.0242502857 -0.0792475185447 17.3123340607 -4.72967243195 0 17.9467735291 8.79448986053 1
285 -0.02237373963 -0.0241404548287 -0.0789624094767 17.334230423 -4.7077755928 0 17.962146759 8.82545566559 1
286 -0.0222778841853 -0.0240306258202 -0.07867732322 17.3561267853 -4.6858792305 0 17.977558136 8.85642242432 1
287 -0.0221573673189 -0.0239208266139 -0.0795906827861 17.3780231476 -4.66398239136 0 17.9930095673 8.88738822937 1
288 -0.0220751892775 -0.0238105766475 -0.0786084169568 17.3999214172 -4.64208602905 0 18.0085048676 8.91835594177 1
289 -0.0219892058522 -0.0237003490329 -0.0778173342039 17.4218177795 -4.62018918991 0 18.0240364075 8.9493227005 1
290 -0.0218876358122 -0.0235900059342 -0.0777798644633 17.4437141418 -4.59829235077 0 18.0396080017 8.98028945923 1
291 -0.0217950548977 -0.0234793573618 -0.0772822845873 17.4656105042 -4.57639598846 0 18.0552196503 9.01125526428 1
292 -0.0216800235212 -0.0233685560524 -0.0778883304007 17.4875068665 -4.55449914932 0 18.0708713531 9.04222202301 1
293 -0.0215757731348 -0.0232575088739 -0.0779403035776 17.5094032288 -4.53260278702 0 18.086561203 9.07318782806 1
294 -0.0214784424752 -0.0231462996453 -0.0776363526967 17.5312995911 -4.51070594788 0 18.1022911072 9.10415458679 1
295 -0.0213811118156 -0.023035094142 -0.0773324676759 17.5531978607 -4.48880958557 0 18.1180610657 9.13512134552 1
296 -0.0212837811559 -0.0229238849133 -0.0770285167951 17.575094223 -4.46691274643 0 18.1338710785 9.16608810425 1
297 -0.0211864504963 -0.0228126756847 -0.0767245659142 17.5969905853 -4.44501590729 0 18.1497173309 9.19705486298 1
298 -0.0210943352431 -0.022701151669 -0.0761462519035 17.6188869476 -4.42311954498 0 18.1656036377 9.22802066803 1
299 -0.0210065785795 -0.0225893612951 -0.0753384781288 17.6407833099 -4.40122270584 0 18.1815280914 9.25898742676 1
300 -0.0209329500794 -0.0224770959467 -0.0737219832156 17.6626796722 -4.37932634354 0 18.1974925995 9.28995323181 1
301 -0.0208677500486 -0.0223645418882 -0.0716227627872 17.6845760345 -4.35742950439 0 18.2134952545 9.32091999054 1
302 -0.0208025500178 -0.0222519915551 -0.069523592455 17.7064743042 -4.33553314209 0 18.2295379639 9.35188770294 1
303 -0.020737349987 -0.0221394393593 -0.0674243720266 17.7283706665 -4.31363630295 0 18.2456188202 9.382853508 1
304 -0.0206721499562 -0.0220268890262 -0.0653251981884 17.7502670288 -4.29173994064 0 18.2617359161 9.41382026672 1
305 -0.0206069499254 -0.0219143349677 -0.0632259777599 17.7721633911 -4.2698431015 0 18.2778930664 9.44478607178 1
306 -0.0205417498946 -0.0218017827719 -0.0611267573315 17.7940597534 -4.24794626236 0 18.2940864563 9.47575283051 1
307 -0.0204765498638 -0.0216892305762 -0.0590275834933 17.8159561157 -4.22604990005 0 18.3103199005 9.50671863556 1
308 -0.020411349833 -0.0215766783804 -0.0569283630648 17.837852478 -4.20415306091 0 18.3265895844 9.53768539429 1
309 -0.0203481744975 -0.0214640647173 -0.0547228012749 17.8597507477 -4.18225669861 0 18.3428993225 9.56865310669 1
310 -0.0203081499785 -0.0213507264853 -0.0513003154774 17.88164711 -4.16035985947 0 18.3592453003 9.59961986542 1
311 -0.0202615596354 -0.0212372709066 -0.0481810375934 17.9035434723 -4.13846349716 0 18.375629425 9.63058567047 1
312 -0.0201809685677 -0.0211231820285 -0.0466309756191 17.9254398346 -4.11656665802 0 18.3920497894 9.6615524292 1
313 -0.0201003756374 -0.0210090931505 -0.0450809136448 17.9473361969 -4.09466981888 0 18.4085083008 9.69251823425 1
314 -0.020019788295 -0.0208950061351 -0.0435308574857 17.9692325592 -4.07277345657 0 18.4250049591 9.72348499298 1
315 -0.0199391953647 -0.0207809172571 -0.0419807955114 17.9911289215 -4.05087661743 0 18.4415378571 9.75445079803 1
316 -0.019858609885 -0.0206668302417 -0.0404306275914 18.0130271912 -4.02898025513 0 18.4581108093 9.78541851044 1
317 -0.0197780188173 -0.0205527413636 -0.0388805656171 18.0349235535 -4.00708341599 0 18.4747180939 9.81638526917 1
318 -0.0196974277496 -0.0204386524856 -0.0373305065504 18.0568199158 -3.98518681526 0 18.491361618 9.84735107422 1
319 -0.019616836682 -0.0203245654702 -0.0357804474837 18.0787162781 -3.96329021454 0 18.5080432892 9.87831783295 1
320 -0.0195362474769 -0.0202104765922 -0.034230388417 18.1006126404 -3.94139361382 0 18.5247612 9.909283638 1
321 -0.0194556564093 -0.0200963895768 -0.0326803293504 18.1225090027 -3.91949701309 0 18.5415153503 9.94025039673 1
322 -0.0193750672042 -0.0199823006988 -0.0311302702837 18.144405365 -3.89760041237 0 18.5583057404 9.97121620178 1
323 -0.0192944798619 -0.0198682136834 -0.029580099456 18.1663036346 -3.87570381165 0 18.5751361847 10.0021839142 1
324 -0.0192138887942 -0.0197541248053 -0.0280300403894 18.1881999969 -3.85380721092 0 18.591999054 10.0331506729 1
325 -0.0191247370094 -0.0196398440748 -0.0269020742776 18.2100963593 -3.83191037178 0 18.6089000702 10.0641174316 1
326 -0.0190222226083 -0.0195252634585 -0.0264329120438 18.2319927216 -3.81001377106 0 18.6258354187 10.0950832367 1
327 -0.0189176890999 -0.0194105599076 -0.026039370417 18.2538890839 -3.78811717033 0 18.6428089142 10.1260499954 1
328 -0.0188108943403 -0.0192957129329 -0.0257304063741 18.2757854462 -3.76622056961 0 18.6598167419 10.1570158005 1
329 -0.0187041014433 -0.019180867821 -0.0254214423311 18.2976818085 -3.74432396889 0 18.6768608093 10.1879825592 1
330 -0.0185973066837 -0.019066022709 -0.025112460682 18.3195800781 -3.72242736816 0 18.6939430237 10.2189502716 1
331 -0.0184905137867 -0.018951177597 -0.024803496639 18.3414764404 -3.70053076744 0 18.711057663 10.2499160767 1
332 -0.018383719027 -0.0188363324851 -0.0244945325961 18.3633728027 -3.67863416672 0 18.7282085419 10.2808828354 1
333 -0.0182769242674 -0.0187214855105 -0.0241855673897 18.385269165 -3.65673732758 0 18.7453956604 10.3118486404 1
334 -0.0181701313704 -0.0186066403985 -0.0238766033468 18.4071655273 -3.63484072685 0 18.7626171112 10.3428153992 1
335 -0.0180633366108 -0.0184917952865 -0.0235676393038 18.4290618896 -3.61294412613 0 18.7798748016 10.3737812042 1
336 -0.0179565437138 -0.0183769483119 -0.0232586752609 18.450958252 -3.59104752541 0 18.7971668243 10.404747963 1
337 -0.0178497508168 -0.0182621032 -0.0229496936117 18.4728565216 -3.56915092468 0 18.814496994 10.4357156754 1
338 -0.0177429560572 -0.018147258088 -0.0226407295688 18.4947528839 -3.54725432396 0 18.8318576813 10.4666814804 1
339 -0.0176361631602 -0.018032412976 -0.0223317655258 18.5166492462 -3.52535772324 0 18.8492565155 10.4976482391 1
340 -0.0175293684006 -0.0179175660014 -0.0220228003195 18.5385456085 -3.50346088409 0 18.8666877747 10.5286149979 1
341 -0.0174225736409 -0.0178027208894 -0.0217138362766 18.5604419708 -3.48156428337 0 18.8841552734 10.5595808029 1
342 -0.017315780744 -0.0176878757775 -0.0214048722336 18.5823383331 -3.45966768265 0 18.9016551971 10.5905475616 1
343 -0.0172089859843 -0.0175730306655 -0.0210959081907 18.6042346954 -3.43777108192 0 18.9191913605 10.6215133667 1
344 -0.0171021930873 -0.0174581836909 -0.0207869265415 18.6261329651 -3.4158744812 0 18.9367637634 10.6524810791 1
345 -0.0169948339462 -0.0173433944583 -0.0204951950937 18.6480293274 -3.39397788048 0 18.9543685913 10.6834478378 1
346 -0.0168873574585 -0.0172286182642 -0.0202071058203 18.6699256897 -3.37208127975 0 18.9720077515 10.7144136429 1
347 -0.0167787745595 -0.0171141531318 -0.0199590293552 18.691822052 -3.35018467903 0 18.9896793365 10.7453804016 1
348 -0.0166700799018 -0.0169997196645 -0.0197150506043 18.7137184143 -3.32828783989 0 19.0073871613 10.7763462067 1
349 -0.0165613852441 -0.0168852861971 -0.0194710725366 18.7356147766 -3.30639123917 0 19.0251274109 10.8073129654 1
350 -0.0164526924491 -0.0167708545923 -0.0192270944688 18.7575111389 -3.28449463844 0 19.0429019928 10.8382787704 1
351 -0.0163439977914 -0.0166564211249 -0.0189831164011 18.7794075012 -3.26259803772 0 19.060710907 10.8692455292 1
352 -0.0162353031337 -0.0165419895202 -0.0187391225455 18.8013057709 -3.240701437 0 19.0785541534 10.9002132416 1
353 -0.0161266103387 -0.0164275560528 -0.0184951444777 18.8232021332 -3.21880483627 0 19.0964298248 10.9311790466 1
354 -0.016017915681 -0.0163131225854 -0.0182511664099 18.8450984955 -3.19690823555 0 19.1143398285 10.9621458054 1
355 -0.0159092210233 -0.0161986909807 -0.0180071883422 18.8669948578 -3.17501163483 0 19.1322822571 10.9931116104 1
356 -0.0158005263656 -0.0160842575133 -0.0177632095914 18.8888912201 -3.15311479568 0 19.1502571106 11.0240783691 1
357 -0.015691831708 -0.0159698240459 -0.0175192315236 18.9107875824 -3.13121819496 0 19.1682662964 11.0550451279 1
358 -0.0155831379816 -0.0158553924412 -0.0172752534558 18.9326839447 -3.10932159424 0 19.1863079071 11.0860109329 1
359 -0.0154744433239 -0.0157409589738 -0.0170312596002 18.9545822144 -3.08742499352 0 19.2043838501 11.1169786453 1
360 -0.0153657495975 -0.015626527369 -0.0167872815325 18.9764785767 -3.06552839279 0 19.222492218 11.1479454041 1
361 -0.0152570549399 -0.0155120939016 -0.0165433034647 18.998374939 -3.04363179207 0 19.2406330109 11.1789112091 1
362 -0.0151483612135 -0.0153976613656 -0.016299325397 19.0202713013 -3.02173519135 0 19.2588062286 11.2098779678 1
363 -0.0150396665558 -0.0152832288295 -0.0160553473292 19.0421676636 -2.99983859062 0 19.2770118713 11.2408437729 1
364 -0.0149309718981 -0.0151687953621 -0.0158113685784 19.0640640259 -2.97794175148 0 19.295249939 11.2718105316 1
365 -0.0148222772405 -0.015054362826 -0.0155673905106 19.0859603882 -2.95604515076 0 19.3135204315 11.3027763367 1
366 -0.0147135835141 -0.0149399293587 -0.015323396655 19.1078586578 -2.93414855003 0 19.3318252563 11.3337440491 1
367 -0.0146048888564 -0.0148254968226 -0.0150794185872 19.1297550201 -2.91225194931 0 19.3501605988 11.3647108078 1
368 -0.0144960265607 -0.0147115215659 -0.0148534872933 19.1516513824 -2.89035534859 0 19.3685283661 11.3956766129 1
369 -0.0143871279433 -0.0145976440981 -0.0146314489653 19.1735477448 -2.86845874786 0 19.3869285583 11.4266433716 1
370 -0.01427794341 -0.0144844045863 -0.0144278558363 19.1954441071 -2.84656214714 0 19.4053592682 11.4576091766 1
371 -0.0141687290743 -0.0143712339923 -0.014226219097 19.2173404694 -2.82466554642 0 19.423822403 11.4885759354 1
372 -0.014059512876 -0.0142580615357 -0.0140245818968 19.2392368317 -2.80276870728 0 19.4423179626 11.5195426941 1
373 -0.0139502985403 -0.0141448900104 -0.0138229312808 19.2611351013 -2.78087210655 0 19.4608478546 11.5505094528 1
374 -0.0138410842046 -0.0140317194164 -0.0136212945415 19.2830314636 -2.75897550583 0 19.4794063568 11.5814762115 1
375 -0.0137318698689 -0.0139185478911 -0.0134196578023 19.3049278259 -2.73707890511 0 19.4979953766 11.6124429703 1
376 -0.0136226546019 -0.0138053772971 -0.013218021063 19.3268241882 -2.71518230438 0 19.5166168213 11.6434087753 1
377 -0.0135134402663 -0.0136922057718 -0.0130163843237 19.3487205505 -2.69328570366 0 19.5352706909 11.6743755341 1
378 -0.0134042259306 -0.0135790351778 -0.0128147475845 19.3706169128 -2.67138910294 0 19.5539531708 11.7053413391 1
379 -0.0132950106636 -0.0134658627212 -0.0126131103843 19.3925132751 -2.64949226379 0 19.5726699829 11.7363080978 1
380 -0.0131857953966 -0.0133526911959 -0.0124114597683 19.4144115448 -2.62759566307 0 19.5914173126 11.7672758102 1
381 -0.0130765810609 -0.0132395206019 -0.012209823029 19.4363079071 -2.60569906235 0 19.6101951599 11.7982416153 1
382 -0.0129673667252 -0.0131263490766 -0.0120081862897 19.4582042694 -2.58380246162 0 19.6290035248 11.829208374 1
383 -0.0128581523895 -0.0130131784827 -0.0118065495505 19.4801006317 -2.5619058609 0 19.6478424072 11.8601741791 1
384 -0.0127489380538 -0.0129000069574 -0.0116049128112 19.501996994 -2.54000926018 0 19.6667118073 11.8911409378 1
385 -0.0126397227868 -0.0127868363634 -0.0114032760719 19.5238933563 -2.51811265945 0 19.6856117249 11.9221067429 1
386 -0.0125305084512 -0.0126736648381 -0.0112016393326 19.5457897186 -2.49621605873 0 19.70454216 11.9530735016 1
387 -0.0124212931842 -0.0125604923815 -0.0109999882557 19.5676879883 -2.47431921959 0 19.7235050201 11.984041214 1
388 -0.0123120788485 -0.0124473208562 -0.0107983515164 19.5895843506 -2.45242261887 0 19.7424964905 12.015007019 1
389 -0.0122028635815 -0.0123341502622 -0.0105967147772 19.6114807129 -2.43052601814 0 19.7615184784 12.0459737778 1
390 -0.0120936492458 -0.0122209787369 -0.0103950780379 19.6333770752 -2.40862941742 0 19.7805709839 12.0769395828 1
391 -0.0119844349101 -0.0121078081429 -0.0101934412986 19.6552734375 -2.3867328167 0 19.799654007 12.1079063416 1
392 -0.0118752205744 -0.0119946366176 -0.00999180455936 19.6771697998 -2.36483621597 0 19.8187656403 12.1388731003 1
393 -0.0117660062388 -0.0118814660236 -0.00979016782009 19.6990661621 -2.34293961525 0 19.8379077911 12.1698389053 1
394 -0.0116566000506 -0.0117688933387 -0.00962240384667 19.7209644318 -2.32104301453 0 19.8570804596 12.2008066177 1
395 -0.0115471715108 -0.011656390503 -0.00945861260977 19.7428607941 -2.29914617538 0 19.8762836456 12.2317733765 1
396 -0.0114376200363 -0.0115445433185 -0.00931416129132 19.7647571564 -2.27724957466 0 19.8955135345 12.2627391815 1
397 -0.0113280657679 -0.011432711035 -0.00917016627923 19.7866535187 -2.25535297394 0 19.9147758484 12.2937059402 1
398 -0.0112185114995 -0.0113208796829 -0.00902617126714 19.808549881 -2.23345637321 0 19.9340648651 12.3246717453 1
399 -0.011108957231 -0.0112090483308 -0.00888217625505 19.8304462433 -2.21155977249 0 19.9533863068 12.355638504 1
400 -0.0109994029626 -0.0110972160473 -0.00873818124296 19.8523426056 -2.18966317177 0 19.9727344513 12.3866043091 1
401 -0.0108898486942 -0.0109853846952 -0.00859417565084 19.8742408752 -2.16776657104 0 19.9921150208 12.4175720215 1
402 -0.0107802944258 -0.0108735533431 -0.00845018063875 19.8961372375 -2.14586997032 0 20.0115222931 12.4485387802 1
403 -0.010670739226 -0.0107617201284 -0.00830618538128 19.9180335999 -2.12397313118 0 20.030960083 12.4795045853 1
404 -0.0105611849576 -0.0106498878449 -0.00816219036919 19.9399299622 -2.10207653046 0 20.0504245758 12.510471344 1
405 -0.0104516306892 -0.0105380564928 -0.0080181953571 19.9618263245 -2.08017992973 0 20.0699195862 12.541437149 1
406 -0.0103420764208 -0.0104262251407 -0.00787420034501 19.9837226868 -2.05828332901 0 20.0894432068 12.5724039078 1
407 -0.0102325221524 -0.0103143928573 -0.00773020533292 20.0056190491 -2.03638672829 0 20.1089954376 12.6033706665 1
408 -0.0101229688153 -0.0102025615051 -0.0075861997408 20.0275173187 -2.01449012756 0 20.1285762787 12.6343374252 1
409 -0.0100134136155 -0.0100907292217 -0.00744220460601 20.049413681 -1.99259340763 0 20.14818573 12.665304184 1
410 -0.00990385934711 -0.00997889693826 -0.00729820959392 20.0713100433 -1.97069680691 0 20.1678237915 12.6962709427 1
411 -0.00979430507869 -0.00986706558615 -0.00715421458183 20.0932064056 -1.94880020618 0 20.1874904633 12.7272367477 1
412 -0.00968475081027 -0.00975523423404 -0.00701021956974 20.1151027679 -1.92690360546 0 20.2071838379 12.7582035065 1
413 -0.00957519654185 -0.0096434019506 -0.00686622443496 20.1369991302 -1.90500688553 0 20.2269077301 12.7891693115 1
414 -0.00946564227343 -0.00953156966716 -0.00672222942287 20.1588954926 -1.88311028481 0 20.2466583252 12.8201360703 1
415 -0.00935608800501 -0.00941973831505 -0.00657822383075 20.1807937622 -1.86121368408 0 20.2664394379 12.8511037827 1
416 -0.00924653373659 -0.00930790603161 -0.00643422881866 20.2026901245 -1.83931708336 0 20.2862453461 12.8820695877 1
417 -0.00913697853684 -0.00919607374817 -0.00629023368388 20.2245864868 -1.81742036343 0 20.3060798645 12.9130363464 1
418 -0.00902742519975 -0.00908424239606 -0.00614623867179 20.2464828491 -1.7955237627 0 20.3259429932 12.9440021515 1
419 -0.00891787093133 -0.00897241104394 -0.0060022436597 20.2683792114 -1.77362716198 0 20.3458328247 12.9749689102 1
420 -0.00880831573159 -0.0088605787605 -0.00585824852492 20.2902755737 -1.75173044205 0 20.3657512665 13.0059347153 1
421 -0.00869876146317 -0.00874874647707 -0.00571425351283 20.312171936 -1.72983384132 0 20.3856964111 13.036901474 1
422 -0.00858906749636 -0.00863720942289 -0.00559412656899 20.3340702057 -1.7079372406 0 20.4056720734 13.0678691864 1
423 -0.0084792887792 -0.00852585025132 -0.00548844418896 20.355966568 -1.68604063988 0 20.4256725311 13.0988349915 1
424 -0.00836944952607 -0.00841477699578 -0.00539283955367 20.3778629303 -1.66414391994 0 20.4456996918 13.1298017502 1
425 -0.00825958419591 -0.00830382481217 -0.0053014566379 20.3997592926 -1.64224731922 0 20.4657554626 13.1607685089 1
426 -0.00814971979707 -0.00819287169725 -0.00521007372213 20.4216556549 -1.6203507185 0 20.4858379364 13.191734314 1
427 -0.00803985539824 -0.00808191951364 -0.00511869080636 20.4435520172 -1.59845411777 0 20.505947113 13.2227010727 1
428 -0.00792999006808 -0.00797096639872 -0.00502730784574 20.4654483795 -1.57655739784 0 20.5260829926 13.2536668777 1
429 -0.00782012566924 -0.00786001421511 -0.00493592492997 20.4873447418 -1.55466079712 0 20.5462474823 13.2846336365 1
430 -0.00771026080474 -0.00774906156585 -0.0048445347715 20.5092430115 -1.5327641964 0 20.5664386749 13.3156013489 1
431 -0.00760039640591 -0.00763810891658 -0.00475315185573 20.5311393738 -1.51086759567 0 20.5866565704 13.3465671539 1
432 -0.00749053107575 -0.00752715580165 -0.00466176889512 20.5530357361 -1.48897087574 0 20.6068992615 13.3775339127 1
433 -0.00738066621125 -0.00741620361805 -0.00457038597935 20.5749320984 -1.46707427502 0 20.6271705627 13.4084997177 1
434 -0.00727080181241 -0.00730525096878 -0.00447900306358 20.5968284607 -1.44517767429 0 20.6474666595 13.4394664764 1
435 -0.00716093694791 -0.00719429878518 -0.0043876201478 20.618724823 -1.42328107357 0 20.6677894592 13.4704322815 1
436 -0.00705107208341 -0.00708334567025 -0.00429623718719 20.6406211853 -1.40138435364 0 20.6881389618 13.5013990402 1
437 -0.00694120721892 -0.00697239302099 -0.00420484702872 20.662519455 -1.37948775291 0 20.7085170746 13.5323667526 1
438 -0.00683134282008 -0.00686144037172 -0.00411346411295 20.6844158173 -1.35759115219 0 20.7289199829 13.5633325577 1
439 -0.00672147795558 -0.00675048818812 -0.00402208119718 20.7063121796 -1.33569455147 0 20.7493476868 13.5942993164 1
440 -0.00661161309108 -0.00663953507319 -0.00393069823657 20.7282085419 -1.31379783154 0 20.7698020935 13.6252660751 1
441 -0.00650174822658 -0.00652858242393 -0.0038393153208 20.7501049042 -1.29190123081 0 20.7902832031 13.6562318802 1
442 -0.00639188382775 -0.00641763024032 -0.00374793240502 20.7720012665 -1.27000463009 0 20.8107891083 13.6871986389 1
443 -0.00628201896325 -0.00630667759106 -0.00365654948925 20.7938976288 -1.24810802937 0 20.8313217163 13.718164444 1
444 -0.00617215409875 -0.00619572447613 -0.00356515928594 20.8157958984 -1.22621130943 0 20.8518810272 13.7491321564 1
445 -0.00606228923425 -0.00608477229252 -0.00347377637017 20.8376922607 -1.20431470871 0 20.8724651337 13.7800989151 1
446 -0.00595242483541 -0.00597381964326 -0.0033823934544 20.859588623 -1.18241810799 0 20.8930740356 13.8110647202 1
447 -0.00584255997092 -0.00586286745965 -0.00329101053863 20.8814849854 -1.16052150726 0 20.9137096405 13.8420314789 1
448 -0.00573269510642 -0.00575191434473 -0.00319962757802 20.9033813477 -1.13862478733 0 20.9343700409 13.8729972839 1
449 -0.00562283024192 -0.00564096169546 -0.00310824466224 20.92527771 -1.11672818661 0 20.9550552368 13.9039640427 1
450 -0.00551296584308 -0.0055300090462 -0.00301686174647 20.9471740723 -1.09483158588 0 20.9757652283 13.9349298477 1
451 -0.00540310097858 -0.00541905686259 -0.00292547158801 20.9690723419 -1.07293498516 0 20.99650383 13.9658975601 1
452 -0.00529310526326 -0.00530823459849 -0.00285110033012 20.9909687042 -1.05103826523 0 21.0172653198 13.9968643188 1
453 -0.0051830355078 -0.00519748730585 -0.00278640061524 21.0128650665 -1.02914166451 0 21.0380516052 14.0278301239 1
454 -0.00507288612425 -0.00508684804663 -0.00272690387729 21.0347614288 -1.00724506378 0 21.0588626862 14.0587968826 1
455 -0.0049627055414 -0.00497625069693 -0.00266943921713 21.0566577911 -0.985348403454 0 21.07970047 14.0897626877 1
456 -0.00485252495855 -0.00486565381289 -0.0026119745597 21.0785541534 -0.963451802731 0 21.100561142 14.1207294464 1
457 -0.0047423443757 -0.00475505646318 -0.00255450989954 21.1004505157 -0.941555142403 0 21.1214466095 14.1516962051 1
458 -0.00463216379285 -0.00464445957914 -0.00249704032373 21.1223487854 -0.919658541679 0 21.1423606873 14.1826639175 1
459 -0.00452198321 -0.00453386222944 -0.00243957566358 21.1442451477 -0.897761881351 0 21.1632957458 14.2136297226 1
460 -0.00441180262715 -0.00442326534539 -0.00238211100342 21.16614151 -0.875865221024 0 21.1842556 14.2445964813 1
461 -0.0043016220443 -0.00431266799569 -0.00232464634599 21.1880378723 -0.8539686203 0 21.2052402496 14.2755622864 1
462 -0.00419144146144 -0.00420207111165 -0.00226718168583 21.2099342346 -0.832071959972 0 21.2262496948 14.3065290451 1
463 -0.00408126087859 -0.00409147422761 -0.0022097170284 21.2318305969 -0.810175359249 0 21.2472820282 14.3374948502 1
464 -0.00397107983008 -0.0039808768779 -0.00215225236824 21.2537269592 -0.788278698921 0 21.2683410645 14.3684616089 1
465 -0.00386089971289 -0.00387027976103 -0.00209478279243 21.2756252289 -0.766382098198 0 21.2894229889 14.3994293213 1
466 -0.00375071889721 -0.00375968264416 -0.00203731813227 21.2975215912 -0.74448543787 0 21.3105297089 14.4303951263 1
467 -0.00364053854719 -0.00364908552729 -0.00197985347484 21.3194179535 -0.722588837147 0 21.331659317 14.4613618851 1
468 -0.00353035773151 -0.00353848841041 -0.00192238881468 21.3413143158 -0.700692176819 0 21.3528137207 14.4923276901 1
469 -0.00342017714866 -0.00342789129354 -0.00186492415725 21.3632106781 -0.678795576096 0 21.3739929199 14.5232944489 1
470 -0.0033099965658 -0.00331729417667 -0.00180745949709 21.3851070404 -0.656898915768 0 21.3951931 14.5542602539 1
471 -0.00319981598295 -0.0032066970598 -0.00174999483966 21.4070034027 -0.635002315044 0 21.4164199829 14.5852270126 1
472 -0.0030896354001 -0.00309609994292 -0.00169252526113 21.4289016724 -0.613105654716 0 21.4376716614 14.616194725 1
473 -0.00297945481725 -0.00298550305888 -0.0016350606037 21.4507980347 -0.591209053993 0 21.4589443207 14.6471605301 1
474 -0.0028692742344 -0.00287490570918 -0.00157759594354 21.472694397 -0.569312393665 0 21.4802398682 14.6781272888 1
475 -0.00275909365155 -0.00276430882514 -0.00152013128611 21.4945907593 -0.547415792942 0 21.5015602112 14.7090940475 1
476 -0.00264891283587 -0.00265371147543 -0.00146266662595 21.5164871216 -0.525519132614 0 21.5229034424 14.7400598526 1
477 -0.00253873248585 -0.00254311459139 -0.00140520196852 21.5383834839 -0.503622531891 0 21.5442714691 14.7710266113 1
478 -0.00242855190299 -0.00243251747452 -0.00134773730972 21.5602798462 -0.481725901365 0 21.5656604767 14.8019924164 1
479 -0.00231837132014 -0.00232192035764 -0.00129026773255 21.5821781158 -0.45982927084 0 21.5870761871 14.8329601288 1
480 -0.00220819050446 -0.00221132300794 -0.00123280307239 21.6040744781 -0.437932610512 0 21.6085128784 14.8639268875 1
481 -0.00209800992161 -0.00210072589107 -0.0011753384136 21.6259708405 -0.416035979986 0 21.6299724579 14.8948926926 1
482 -0.00198782933876 -0.0019901287742 -0.0011178737548 21.6478672028 -0.394139349461 0 21.6514549255 14.9258594513 1
483 -0.00187753210776 -0.00187954690773 -0.00106886671468 21.6697635651 -0.372242718935 0 21.6729602814 14.9568252563 1
484 -0.00176715978887 -0.00176897493657 -0.001025306318 21.6916599274 -0.350346088409 0 21.6944885254 14.9877920151 1
485 -0.00165667710826 -0.00165839784313 -0.000982447298381 21.7135562897 -0.328449457884 0 21.7160396576 15.0187578201 1
486 -0.00154614483472 -0.0015478185378 -0.000939899867516 21.7354545593 -0.306552827358 0 21.7376155853 15.0497255325 1
487 -0.00143561244477 -0.00143723911606 -0.000897356143853 21.7573509216 -0.284656196833 0 21.7592124939 15.0806922913 1
488 -0.00132508017123 -0.00132665981073 -0.00085481242019 21.7792472839 -0.262759566307 0 21.7808322906 15.1116580963 1
489 -0.00121454789769 -0.00121608062182 -0.000812268696517 21.8011436462 -0.240862950683 0 21.8024749756 15.142624855 1
490 -0.00110401550774 -0.00110550120007 -0.000769724972864 21.8230400085 -0.218966305256 0 21.8241386414 15.1735916138 1
491 -0.000993483234197 -0.000994921894744 -0.000727181249201 21.8449363708 -0.19706967473 0 21.8458251953 15.2045574188 1
492 -0.000882950902451 -0.000884342531208 -0.000684637525538 21.8668327332 -0.175173044205 0 21.8675346375 15.2355241776 1
493 -0.000772418628912 -0.00077376322588 -0.000642090094673 21.8887310028 -0.153276413679 0 21.8892669678 15.26649189 1
494 -0.000661886297166 -0.000663183862343 -0.00059954637101 21.9106273651 -0.131379783154 0 21.9110221863 15.297457695 1
495 -0.000551354023628 -0.000552604557015 -0.000557002647347 21.9325237274 -0.109483152628 0 21.9327964783 15.3284244537 1
496 -0.000440821691882 -0.000442025222583 -0.000514458923684 21.9544200897 -0.0875865221024 0 21.9545955658 15.3593902588 1
497 -0.00033028938924 -0.00033144588815 -0.000471915200021 21.976316452 -0.0656898915768 0 21.9764137268 15.3903570175 1
498 -0.000219757057494 -0.00022086656827 -0.000429371476358 21.9982128143 -0.0437932610512 0 21.9982566833 15.4213228226 1
499 -0.000109224754851 -0.00011028724839 -0.000386827752695 22.0201091766 -0.0218966305256 0 22.0201206207 15.4522895813 1
500 1.30755211103e-06 2.9207700436e-07 -0.00034428032183 22.0420074463 0 0 22.0420074463 15.4832572937 1
501 0.000111839864985 0.000110871405923 -0.000301736598167 22.0639038086 0.0218966305256 0 22.0639152527 15.5142230988 1
502 0.000222372182179 0.000221450725803 -0.000259192874504 22.0858001709 0.0437932610512 0 22.0858440399 15.5451898575 1
503 0.000332904484821 0.000332030060235 -0.000216649150841 22.1076965332 0.0656898915768 0 22.107793808 15.5761556625 1
504 0.000443436787464 0.000442609394668 -0.000174105427178 22.1295928955 0.0875865221024 0 22.1297664642 15.6071224213 1
505 0.00055396911921 0.0005531887291 -0.000131561703515 22.1514892578 0.109483152628 0 22.1517601013 15.63808918 1
506 0.000664501450956 0.000663768034428 -8.9017979852e-05 22.1733856201 0.131379783154 0 22.1737747192 15.669054985 1
507 0.000775033724494 0.000774347339757 -4.6474256189e-05 22.1952819824 0.153276413679 0 22.195810318 15.7000217438 1
508 0.00088556605624 0.000884926703293 -3.92682532389e-06 22.2171802521 0.175173044205 0 22.2178707123 15.7309894562 1
509 0.000996098387986 0.000995506066829 3.86168983391e-05 22.2390766144 0.19706967473 0 22.2399501801 15.7619552612 1
510 0.00110663066152 0.00110608537216 8.1160622002e-05 22.2609729767 0.218966305256 0 22.2620506287 15.79292202 1
511 0.00121716305148 0.0012166647939 0.000123704345655 22.282869339 0.240862950683 0 22.2841701508 15.823887825 1
512 0.00132769532502 0.00132724398281 0.000166248069328 22.3047657013 0.262759566307 0 22.306312561 15.8548545837 1
513 0.00143822759856 0.00143782328814 0.000208791792991 22.3266620636 0.284656196833 0 22.3284759521 15.8858203888 1
514 0.00154880236369 0.00154841400217 0.000249797959712 22.3485584259 0.306552827358 0 22.3506603241 15.9167871475 1
515 0.00165952043608 0.00165904301684 0.000285615428227 22.3704566956 0.328449457884 0 22.3728675842 15.9477548599 1
516 0.00177030649502 0.00176969368476 0.000322995707596 22.3923530579 0.350346088409 0 22.3950939178 15.978720665 1
517 0.00188124366105 0.00188039243221 0.000363859408456 22.4142494202 0.372242718935 0 22.417339325 16.0096874237 1
518 0.00199218071066 0.00199109129608 0.000404723109316 22.4361457825 0.394139349461 0 22.4396076202 16.0406532288 1
519 0.0021031179931 0.00210178992711 0.000445586810176 22.4580421448 0.416035979986 0 22.461894989 16.0716190338 1
520 0.00221405527554 0.00221248879097 0.000486450511036 22.4799385071 0.437932610512 0 22.4842033386 16.1025867462 1
521 0.00232499255799 0.00232318765484 0.000527314218748 22.5018348694 0.45982927084 0 22.5065326691 16.1335525513 1
522 0.0024359296076 0.0024338865187 0.000568181040628 22.523733139 0.481725901365 0 22.5288848877 16.1645202637 1
523 0.00254686689004 0.00254458514974 0.000609044741488 22.5456295013 0.503622531891 0 22.5512542725 16.1954860687 1
524 0.00265780393966 0.00265528378077 0.000649908435496 22.5675258636 0.525519132614 0 22.5736446381 16.2264537811 1
525 0.0027687412221 0.00276598287746 0.000690772143208 22.589422226 0.547415792942 0 22.5960540771 16.2574195862 1
526 0.00287967827171 0.0028766815085 0.000731635837216 22.6113185883 0.569312393665 0 22.6184844971 16.2883853912 1
527 0.00299061555415 0.00298738037236 0.000772499544928 22.6332149506 0.591209053993 0 22.6409358978 16.3193511963 1
528 0.00310155260377 0.00309807900339 0.000813363238936 22.6551113129 0.613105654716 0 22.6634063721 16.3503189087 1
529 0.00321248988621 0.00320877786726 0.000854230067668 22.6770095825 0.635002315044 0 22.6858978271 16.3812866211 1
530 0.00332342693582 0.00331947649829 0.000895093761676 22.6989059448 0.656898915768 0 22.7084083557 16.4122524261 1
531 0.00343436421826 0.00343017536215 0.000935957469388 22.7208023071 0.678795576096 0 22.7309398651 16.4432182312 1
532 0.00354530126788 0.00354087399319 0.000976821163396 22.7426986694 0.700692176819 0 22.753490448 16.4741840363 1
533 0.00365623855032 0.00365157308988 0.00101768487111 22.7645950317 0.722588837147 0 22.7760601044 16.5051517487 1
534 0.00376717559993 0.00376227172092 0.00105854856512 22.786491394 0.74448543787 0 22.7986507416 16.5361175537 1
535 0.00387811288238 0.00387297058478 0.00109941227283 22.8083877563 0.766382098198 0 22.8212604523 16.5670833588 1
536 0.00398905016482 0.00398366898298 0.00114027908786 22.830286026 0.788278698921 0 22.8438911438 16.5980510712 1
537 0.00409998744726 0.00409436831251 0.00118114279557 22.8521823883 0.810175359249 0 22.8665390015 16.6290168762 1
538 0.00421092426404 0.00420506671071 0.00122200648958 22.8740787506 0.832071959972 0 22.88920784 16.6599845886 1
539 0.00432186154649 0.00431576557457 0.00126287019729 22.8959751129 0.8539686203 0 22.911895752 16.6909503937 1
540 0.00443279882893 0.00442646443844 0.0013037338913 22.9178714752 0.875865221024 0 22.9346027374 16.7219161987 1
541 0.00454373611137 0.0045371633023 0.00134459759901 22.9397678375 0.897761881351 0 22.9573287964 16.7528839111 1
542 0.00465467339382 0.00464786216617 0.00138546130672 22.9616641998 0.919658541679 0 22.9800739288 16.7838497162 1
543 0.0047656102106 0.00475856056437 0.00142632812175 22.9835624695 0.941555142403 0 23.0028400421 16.8148174286 1
544 0.00487654749304 0.00486925989389 0.00146719182946 23.0054588318 0.963451802731 0 23.0256252289 16.8457832336 1
545 0.00498751923442 0.00497996481135 0.00150872934586 23.0273551941 0.985348403454 0 23.0484275818 16.8767490387 1
546 0.00509863113984 0.00509069673717 0.00155297394566 23.0492515564 1.00724506378 0 23.0712490082 16.9077167511 1
547 0.00520982360467 0.00520144123584 0.00159978448136 23.0711479187 1.02914166451 0 23.0940895081 16.9386825562 1
548 0.00532122328877 0.00531221786514 0.00165316492238 23.093044281 1.05103826523 0 23.1169490814 16.9696483612 1
549 0.00543262343854 0.00542299542576 0.00170654544054 23.1149406433 1.07293498516 0 23.1398277283 17.0006141663 1
550 0.00554402312264 0.00553377205506 0.00175992929709 23.136838913 1.09483158588 0 23.162727356 17.0315818787 1
551 0.00565542234108 0.00564454868436 0.00181330973811 23.1587352753 1.11672818661 0 23.1856441498 17.0625495911 1
552 0.00576682202518 0.00575532531366 0.00186669017913 23.1806316376 1.13862478733 0 23.2085800171 17.0935153961 1
553 0.00587822217494 0.00586610240862 0.00192007069729 23.2025279999 1.16052150726 0 23.2315330505 17.1244812012 1
554 0.00598962185904 0.00597687903792 0.00197345113831 23.2244243622 1.18241810799 0 23.2545051575 17.1554489136 1
555 0.00610102154315 0.00608765566722 0.00202683157933 23.2463207245 1.20431470871 0 23.2774963379 17.1864147186 1
556 0.00621242076159 0.00619843229651 0.00208021202035 23.2682170868 1.22621130943 0 23.3005046844 17.2173805237 1
557 0.00632382091135 0.00630920985714 0.00213359595404 23.2901153564 1.24810802937 0 23.3235340118 17.2483482361 1
558 0.00643522059545 0.00641998648643 0.00218697639506 23.3120117188 1.27000463009 0 23.3465805054 17.2793140411 1
559 0.00654662027955 0.00653076311573 0.00224035683608 23.3339080811 1.29190123081 0 23.369644165 17.3102817535 1
560 0.00665801949799 0.00664153974503 0.0022937372771 23.3558044434 1.31379783154 0 23.3927268982 17.3412475586 1
561 0.00676941964775 0.00675231683999 0.00234711779527 23.3777008057 1.33569455147 0 23.4158267975 17.3722133636 1
562 0.00688081933185 0.00686309346929 0.00240049823629 23.399597168 1.35759115219 0 23.4389457703 17.4031791687 1
563 0.00699221901596 0.00697387056425 0.00245387867731 23.4214935303 1.37948775291 0 23.4620838165 17.4341468811 1
564 0.00710361870006 0.00708464719355 0.00250726253385 23.4433917999 1.40138435364 0 23.4852409363 17.4651145935 1
565 0.00721501884982 0.00719542428851 0.00256064305202 23.4652881622 1.42328107357 0 23.5084133148 17.4960803986 1
566 0.00732641806826 0.00730620091781 0.00261402349304 23.4871845245 1.44517767429 0 23.5316028595 17.5270462036 1
567 0.00743781775236 0.00741697754711 0.00266740393406 23.5090808868 1.46707427502 0 23.554813385 17.5580120087 1
568 0.00754921743646 0.00752775417641 0.00272078437508 23.5309772491 1.48897087574 0 23.5780391693 17.5889797211 1
569 0.00766061758623 0.00763853173703 0.00277416489325 23.5528736115 1.51086759567 0 23.6012840271 17.6199455261 1
570 0.00777201727033 0.00774930836633 0.00282754533427 23.5747699738 1.5327641964 0 23.624546051 17.6509113312 1
571 0.00788341648877 0.00786008499563 0.00288092919081 23.5966682434 1.55466079712 0 23.6478271484 17.6818790436 1
572 0.00799481663853 0.00797086115927 0.00293430963183 23.6185646057 1.57655739784 0 23.6711235046 17.7128448486 1
573 0.00810621678829 0.00808163918555 0.00298769015 23.640460968 1.59845411777 0 23.6944389343 17.743812561 1
574 0.00821761600673 0.00819241534919 0.00304107059102 23.6623573303 1.6203507185 0 23.7177715302 17.7747783661 1
575 0.00832904875278 0.00830317940563 0.00309644681821 23.6842536926 1.64224731922 0 23.7411212921 17.8057441711 1
576 0.00844060163945 0.00841389875859 0.0031591713152 23.7061500549 1.66414391994 0 23.7644882202 17.8367118835 1
577 0.00855227094144 0.00852460972965 0.00322624825728 23.7280464172 1.68604063988 0 23.7878742218 17.8676776886 1
578 0.00866421591491 0.00863530207425 0.00330371489681 23.7499427795 1.7079372406 0 23.8112754822 17.8986434937 1
579 0.0087761618197 0.00874599348754 0.00338118576581 23.7718410492 1.72983384132 0 23.834695816 17.9296112061 1
580 0.00888810679317 0.00885668583214 0.00345865240534 23.7937374115 1.75173044205 0 23.858133316 17.9605770111 1
581 0.00900005176663 0.00896737817675 0.00353611920228 23.8156337738 1.77362716198 0 23.8815860748 17.9915447235 1
582 0.00911199767143 0.00907806959003 0.00361358584181 23.8375301361 1.7955237627 0 23.9050579071 18.0225105286 1
583 0.00922394264489 0.00918876193464 0.00369105248134 23.8594264984 1.81742036343 0 23.9285449982 18.0534763336 1
584 0.00933588761836 0.00929945427924 0.00376851927827 23.8813228607 1.83931708336 0 23.9520492554 18.084444046 1
585 0.00944783259183 0.00941014569253 0.00384598591781 23.903219223 1.86121368408 0 23.9755706787 18.1154098511 1
586 0.00955977849662 0.00952083710581 0.0039234567868 23.9251174927 1.88311028481 0 23.9991111755 18.1463775635 1
587 0.00967172347009 0.00963152945042 0.00400092342633 23.947013855 1.90500688553 0 24.0226669312 18.1773433685 1
588 0.00978366844356 0.00974222179502 0.00407839022327 23.9689102173 1.92690360546 0 24.0462398529 18.2083091736 1
589 0.00989561434835 0.00985291320831 0.0041558568628 23.9908065796 1.94880020618 0 24.0698280334 18.239276886 1
590 0.0100075593218 0.00996360555291 0.00423332350233 24.0127029419 1.97069680691 0 24.0934333801 18.270242691 1
591 0.0101195042953 0.0100742969662 0.00431079014186 24.0345993042 1.99259340763 0 24.1170558929 18.3012084961 1
592 0.0102314492688 0.0101849893108 0.0043882569388 24.0564956665 2.01449012756 0 24.1406955719 18.3321743011 1
593 0.0103433951735 0.0102956816554 0.00446572780779 24.0783939362 2.03638672829 0 24.164352417 18.3631420135 1
594 0.010455340147 0.0104063730687 0.00454319444732 24.1002902985 2.05828332901 0 24.1880245209 18.394109726 1
595 0.0105672851205 0.0105170654133 0.00462066108686 24.1221866608 2.08017992973 0 24.2117118835 18.425075531 1
596 0.010679230094 0.0106277568266 0.00469812772639 24.1440830231 2.10207653046 0 24.2354183197 18.4560413361 1
597 0.0107911750674 0.0107384482399 0.00477559436592 24.1659793854 2.12397313118 0 24.2591381073 18.4870071411 1
598 0.0109031209722 0.0108491415158 0.00485306132026 24.1878757477 2.14586997032 0 24.2828769684 18.5179748535 1
599 0.0110150659457 0.0109598338604 0.00493052795979 24.20977211 2.16776657104 0 24.3066310883 18.5489406586 1
600 0.0111270118505 0.0110705252737 0.00500799882879 24.2316703796 2.18966317177 0 24.3304023743 18.579908371 1
601 0.0112389568239 0.011181216687 0.00508546546832 24.2535667419 2.21155977249 0 24.3541889191 18.610874176 1
602 0.0113509017974 0.0112919090316 0.00516293210785 24.2754631042 2.23345637321 0 24.3779907227 18.6418399811 1
603 0.0114628467709 0.0114026004449 0.00524039874738 24.2973594666 2.25535297394 0 24.4018096924 18.6728076935 1
604 0.0115749547258 0.0115131800994 0.00532889114297 24.3192558289 2.27724957466 0 24.4256439209 18.7037734985 1
605 0.0116870868951 0.0116237523034 0.00541846364726 24.3411521912 2.29914617538 0 24.4494934082 18.7347393036 1
606 0.0117998244241 0.0117343394086 0.00552475953935 24.3630485535 2.32104301453 0 24.4733600616 18.765707016 1
607 0.0119125610217 0.0118449255824 0.00563106017987 24.3849468231 2.34293961525 0 24.4972438812 18.7966747284 1
608 0.0120252966881 0.0119555117562 0.00573735557076 24.4068431854 2.36483621597 0 24.5211429596 18.8276405334 1
609 0.0121380332857 0.0120660979301 0.00584365096166 24.4287395477 2.3867328167 0 24.5450572968 18.8586063385 1
610 0.0122507698834 0.0121766841039 0.00594994635256 24.45063591 2.40862941742 0 24.5689868927 18.8895721436 1
611 0.0123635064811 0.0122872702777 0.00605624174346 24.4725322723 2.43052601814 0 24.5929317474 18.920539856 1
612 0.0124762421474 0.0123978564516 0.00616253713436 24.4944286346 2.45242261887 0 24.616891861 18.951505661 1
613 0.012588978745 0.0125084426254 0.00626883252526 24.5163249969 2.47431921959 0 24.6408691406 18.9824714661 1
614 0.012701716274 0.0126190306619 0.00637513366696 24.5382232666 2.49621605873 0 24.6648635864 19.0134391785 1
615 0.0128144528717 0.0127296168357 0.00648142905786 24.5601196289 2.51811265945 0 24.6888713837 19.0444049835 1
616 0.012927188538 0.0128402030095 0.00658772444876 24.5820159912 2.54000926018 0 24.7128944397 19.0753726959 1
617 0.0130399251357 0.0129507891834 0.00669401983966 24.6039123535 2.5619058609 0 24.7369327545 19.106338501 1
618 0.0131526617333 0.0130613753572 0.00680031523056 24.6258087158 2.58380246162 0 24.7609863281 19.137304306 1
619 0.0132653973997 0.013171961531 0.00690661062146 24.6477050781 2.60569906235 0 24.7850570679 19.1682701111 1
620 0.0133781339973 0.0132825477049 0.00701290601236 24.6696014404 2.62759566307 0 24.8091411591 19.1992378235 1
621 0.013490870595 0.0133931338787 0.00711920665287 24.6914997101 2.64949226379 0 24.8332424164 19.2302055359 1
622 0.013603608124 0.0135037209839 0.00722550254496 24.7133960724 2.67138910294 0 24.8573589325 19.2611713409 1
623 0.0137163447216 0.0136143071577 0.00733179793586 24.7352924347 2.69328570366 0 24.8814888 19.292137146 1
624 0.0138290803879 0.0137248933315 0.00743809332676 24.757188797 2.71518230438 0 24.9056339264 19.3231048584 1
625 0.0139418169856 0.0138354795054 0.00754438871766 24.7790851593 2.73707890511 0 24.9297943115 19.3540706635 1
626 0.0140545535833 0.0139460656792 0.00765068410856 24.8009815216 2.75897550583 0 24.9539699554 19.3850364685 1
627 0.0141672892496 0.014056651853 0.00775697949946 24.8228778839 2.78087210655 0 24.9781608582 19.4160022736 1
628 0.0142800258473 0.0141672380269 0.00786328013997 24.8447761536 2.80276870728 0 25.002368927 19.446969986 1
629 0.0143927689642 0.0142778260633 0.00796974359988 24.8666725159 2.82466554642 0 25.0265884399 19.4779376984 1
630 0.0145059116185 0.0143884653226 0.00808776873805 24.8885688782 2.84656214714 0 25.0508232117 19.5089035034 1
631 0.0146191632375 0.0144991381094 0.00820766830669 24.9104652405 2.86845874786 0 25.0750732422 19.5398693085 1
632 0.0147334458306 0.0146101294085 0.00834524034733 24.9323616028 2.89035534859 0 25.0993385315 19.5708351135 1
633 0.0148477293551 0.0147211207077 0.00848281238796 24.9542579651 2.91225194931 0 25.1236190796 19.6018028259 1
634 0.0149620128796 0.0148321120068 0.00862038442859 24.9761543274 2.93414855003 0 25.1479129791 19.632768631 1
635 0.015076296404 0.0149431042373 0.00875796274059 24.998052597 2.95604515076 0 25.1722240448 19.6637363434 1
636 0.0151905799285 0.0150540955365 0.00889553478122 25.0199489594 2.97794175148 0 25.1965465546 19.6947021484 1
637 0.0153048643842 0.0151650877669 0.00903310753588 25.0418453217 2.99983859062 0 25.2208843231 19.7256698608 1
638 0.0154191469774 0.0152760799974 0.00917067957651 25.063741684 3.02173519135 0 25.2452373505 19.7566356659 1
639 0.0155334305018 0.0153870712966 0.00930825161714 25.0856380463 3.04363179207 0 25.2696056366 19.7876014709 1
640 0.0156477130949 0.0154980625957 0.00944582365777 25.1075344086 3.06552839279 0 25.2939872742 19.818567276 1
641 0.0157619975507 0.0156090538949 0.0095833956984 25.1294307709 3.08742499352 0 25.3183822632 19.8495349884 1
642 0.0158762801439 0.015720045194 0.0097209740104 25.1513290405 3.10932159424 0 25.3427944183 19.8805027008 1
643 0.0159905645996 0.0158310364932 0.00985854605103 25.1732254028 3.13121819496 0 25.3672199249 19.9114685059 1
644 0.0161048471928 0.015942029655 0.00999611809166 25.1951217651 3.15311479568 0 25.391658783 19.9424343109 1
645 0.0162191316485 0.0160530209541 0.0101336908463 25.2170181274 3.17501163483 0 25.4161109924 19.973400116 1
646 0.0163334142417 0.0161640122533 0.010271262887 25.2389144897 3.19690823555 0 25.4405784607 20.0043678284 1
647 0.0164476986974 0.0162750054151 0.0104088349276 25.2608108521 3.21880483627 0 25.4650592804 20.0353336334 1
648 0.0165619812906 0.0163859967142 0.0105464069682 25.2827072144 3.240701437 0 25.4895553589 20.0662994385 1
649 0.0166762657464 0.0164969880134 0.0106839852802 25.304605484 3.26259803772 0 25.5140666962 20.0972671509 1
650 0.0167905483395 0.0166079793125 0.0108215573208 25.3265018463 3.28449463844 0 25.5385894775 20.1282329559 1
651 0.0169048309326 0.0167189706117 0.0109591293615 25.3483982086 3.30639123917 0 25.5631275177 20.1592006683 1
652 0.0170191265643 0.0168299674988 0.0110968763473 25.3702945709 3.32828783989 0 25.5876789093 20.1901664734 1
653 0.0171344168484 0.0169414952397 0.0112498981106 25.3921909332 3.35018467903 0 25.6122455597 20.2211322784 1
654 0.0172501411289 0.0170531067997 0.0114180325814 25.4140872955 3.37208127975 0 25.6368236542 20.2520999908 1
655 0.0173701103777 0.0171655472368 0.0117337199555 25.4359836578 3.39397788048 0 25.6614170074 20.2830657959 1
656 0.0174900796264 0.0172779876739 0.0120494073296 25.4578800201 3.4158744812 0 25.6860237122 20.314031601 1
657 0.0176100488752 0.017390428111 0.0123651023208 25.4797782898 3.43777108192 0 25.710647583 20.3449993134 1
658 0.017730018124 0.0175028704107 0.0126807896949 25.5016746521 3.45966768265 0 25.7352809906 20.3759651184 1
659 0.0178499855101 0.0176153108478 0.012996477069 25.5235710144 3.48156428337 0 25.759929657 20.4069328308 1
660 0.0179699547589 0.0177277512848 0.0133121644431 25.5454673767 3.50346088409 0 25.7845916748 20.4378986359 1
661 0.0180899258703 0.0178401935846 0.0136278543024 25.567363739 3.52535772324 0 25.8092670441 20.4688644409 1
662 0.0182098932564 0.0179526340216 0.0139435416765 25.5892601013 3.54725432396 0 25.8339557648 20.499830246 1
663 0.0183298625052 0.0180650744587 0.0142592290506 25.6111564636 3.56915092468 0 25.8586578369 20.5307979584 1
664 0.018449831754 0.0181775148958 0.0145749240418 25.6330547333 3.59104752541 0 25.8833751678 20.5617656708 1
665 0.0185698010027 0.0182899571955 0.0148906114159 25.6549510956 3.61294412613 0 25.9081039429 20.5927314758 1
666 0.0186897702515 0.0184023976326 0.01520629879 25.6768474579 3.63484072685 0 25.9328479767 20.6236972809 1
667 0.0188097376376 0.0185148380697 0.0155219861641 25.6987438202 3.65673732758 0 25.9576034546 20.6546630859 1
668 0.0189297087491 0.0186272803694 0.0158376760234 25.7206401825 3.67863416672 0 25.9823722839 20.6856307983 1
669 0.0190496779978 0.0187397208065 0.0161533633975 25.7425365448 3.70053076744 0 26.0071544647 20.7165966034 1
670 0.019169645384 0.0188521612436 0.0164690507716 25.7644329071 3.72242736816 0 26.0319499969 20.7475624084 1
671 0.0192896146327 0.0189646016806 0.0167847457628 25.7863311768 3.74432396889 0 26.0567626953 20.7785301208 1
672 0.019405817613 0.0190775133669 0.0168816553171 25.8082275391 3.76622056961 0 26.0815849304 20.8094978333 1
673 0.0195173509419 0.0191910080612 0.0167071847344 25.8301239014 3.78811717033 0 26.1064186096 20.8404636383 1
674 0.0196533128619 0.0193051993847 0.0175880757984 25.8520202637 3.81001377106 0 26.1312675476 20.8714294434 1
675 0.019811116159 0.0194200128317 0.0194125630812 25.873916626 3.83191037178 0 26.156129837 20.9023952484 1
676 0.0199689231813 0.0195348281413 0.0212370746147 25.8958129883 3.85380721092 0 26.1810035706 20.9333629608 1
677 0.020126728341 0.019649643451 0.0230615618976 25.9177093506 3.87570381165 0 26.2058906555 20.9643287659 1
678 0.020284531638 0.019764456898 0.0248860141008 25.9396076202 3.89760041237 0 26.2307929993 20.9952964783 1
679 0.0204423367977 0.0198792722076 0.0267105013837 25.9615039825 3.91949701309 0 26.2557067871 21.0262622833 1
680 0.0206001419574 0.0199940856546 0.0285349886666 25.9834003448 3.94139361382 0 26.2806339264 21.0572280884 1
681 0.0207579471171 0.0201089009643 0.0303594759494 26.0052967072 3.96329021454 0 26.3055725098 21.0881958008 1
682 0.0209157522768 0.0202237144113 0.0321839632323 26.0271930695 3.98518681526 0 26.3305244446 21.1191616058 1
683 0.0210735555738 0.0203385297209 0.0340084505151 26.0490894318 4.00708341599 0 26.3554878235 21.1501274109 1
684 0.0212313625962 0.0204533450305 0.0358329620486 26.0709857941 4.02898025513 0 26.3804664612 21.1810951233 1
685 0.0213891658932 0.0205681584775 0.0376573900013 26.0928840637 4.05087661743 0 26.4054584503 21.2120609283 1
686 0.0215469710529 0.0206829737872 0.0394819015348 26.114780426 4.07277345657 0 26.4304599762 21.2430286407 1
687 0.0217047743499 0.0207977872342 0.041306364567 26.1366767883 4.09466981888 0 26.4554748535 21.2739944458 1
688 0.0219306237996 0.0209134928882 0.0459652931994 26.1585731506 4.11656665802 0 26.4805030823 21.3049602509 1
689 0.0221783798188 0.0210294853896 0.0515368231916 26.1804695129 4.13846349716 0 26.5055446625 21.3359279633 1
690 0.0224111713469 0.0211464818567 0.0559050841494 26.2023658752 4.16035985947 0 26.5305976868 21.3668937683 1
691 0.0226410739124 0.0212636739016 0.0600409095787 26.2242622375 4.18225669861 0 26.5556621552 21.3978595734 1
692 0.0228709820658 0.0213808640838 0.0641770090872 26.2461605072 4.20415306091 0 26.5807418823 21.4288272858 1
693 0.0231008846313 0.0214980561286 0.0683128345166 26.2680568695 4.22604990005 0 26.6058330536 21.4597930908 1
694 0.0233307853341 0.0216152463108 0.0724486427093 26.2899532318 4.24794626236 0 26.6309356689 21.4907608032 1
695 0.0235606878996 0.0217324383557 0.0765844681387 26.3118495941 4.2698431015 0 26.6560497284 21.5217266083 1
696 0.0237905904651 0.0218496304005 0.080720293568 26.3337459564 4.29173994064 0 26.6811771393 21.5526924133 1
697 0.0240204911679 0.0219668205827 0.0848561017607 26.3556423187 4.31363630295 0 26.7063159943 21.5836582184 1
698 0.0242503937334 0.0220840126276 0.0889919271901 26.377538681 4.33553314209 0 26.7314682007 21.6146259308 1
699 0.0244439020753 0.0222014412284 0.09166320261 26.3994369507 4.35742950439 0 26.7566337585 21.6455936432 1
700 0.0245492570102 0.0223194435239 0.0907867536616 26.421333313 4.37932634354 0 26.7818107605 21.6765594482 1
701 0.0246561579406 0.0224377289414 0.0899516671551 26.4432296753 4.40122270584 0 26.8069992065 21.7075252533 1
702 0.0247656591237 0.0225564930588 0.0891859328962 26.4651260376 4.42311954498 0 26.8321990967 21.7384929657 1
703 0.0248751547188 0.0226752534509 0.0884201789897 26.4870223999 4.44501590729 0 26.8574104309 21.7694587708 1
704 0.0249846559018 0.0227940157056 0.0876544447308 26.5089187622 4.46691274643 0 26.8826351166 21.8004245758 1
705 0.0250941552222 0.0229127798229 0.0868887104718 26.5308151245 4.48880958557 0 26.9078712463 21.8313903809 1
706 0.0252060741186 0.0230316780508 0.086221649055 26.5527133942 4.51070594788 0 26.9331226349 21.8623580933 1
707 0.0253234095871 0.0231508873403 0.0857751769656 26.5746097565 4.53260278702 0 26.9583816528 21.8933258057 1
708 0.0254332218319 0.0232702195644 0.0850456343946 26.5965061188 4.55449914932 0 26.9836540222 21.9242916107 1
709 0.0255469139665 0.0233900472522 0.0844350754323 26.6184024811 4.57639598846 0 27.0089378357 21.9552574158 1
710 0.0256475023925 0.0235099624842 0.0833567119576 26.6402988434 4.59829235077 0 27.0342350006 21.9862232208 1
711 0.025751510635 0.0236298404634 0.0823965445075 26.6621952057 4.62018918991 0 27.0595417023 22.0171909332 1
712 0.0258944500238 0.0237502921373 0.0828031922007 26.684091568 4.64208602905 0 27.0848617554 22.0481567383 1
713 0.0260215718299 0.0238706767559 0.0826588216296 26.7059898376 4.66398239136 0 27.1101932526 22.0791244507 1
714 0.0261486973614 0.0239910632372 0.0825144949336 26.7278862 4.6858792305 0 27.1355361938 22.1100902557 1
715 0.0262758191675 0.0241114478558 0.082370161977 26.7497825623 4.7077755928 0 27.1608905792 22.1410560608 1
716 0.0263977535069 0.0242325868458 0.0820268213989 26.7716789246 4.72967243195 0 27.186258316 22.1720237732 1
717 0.0265172179788 0.0243536625057 0.0816014891805 26.7935752869 4.75156879425 0 27.2116355896 22.2029895782 1
718 0.0266361795366 0.0244746934623 0.0811604170247 26.8154716492 4.77346563339 0 27.2370243073 22.2339553833 1
719 0.026755142957 0.0245957225561 0.080719344869 26.8373680115 4.79536247253 0 27.262424469 22.2649230957 1
720 0.0268741007894 0.02471675165 0.080278187535 26.8592662811 4.81725883484 0 27.2878398895 22.2958908081 1
721 0.0269921589643 0.0248382855207 0.0798014897183 26.8811626434 4.83915567398 0 27.3132629395 22.3268566132 1
722 0.0271096359938 0.0249602440745 0.0793009989076 26.9030590057 4.86105203629 0 27.3386974335 22.3578224182 1
723 0.0272323340178 0.0250821057707 0.0789773088438 26.924955368 4.88294887543 0 27.3641452789 22.3887882233 1
724 0.0273550264537 0.0252039656043 0.0786536198555 26.9468517303 4.90484523773 0 27.3896026611 22.4197559357 1
725 0.0274777244776 0.0253258273005 0.0783299297918 26.9687480927 4.92674207687 0 27.4150714874 22.4507217407 1
726 0.0276004187763 0.0254476871341 0.0780062408035 26.990644455 4.94863843918 0 27.4405517578 22.4816875458 1
727 0.0277231149375 0.0255695488304 0.0776825268457 27.0125427246 4.97053527832 0 27.4660453796 22.5126552582 1
728 0.0278313290328 0.0256922785193 0.0768836234812 27.0344390869 4.99243211746 0 27.4915485382 22.5436210632 1
729 0.0279375668615 0.0258151236922 0.0760199772814 27.0563354492 5.01432847977 0 27.5170631409 22.5745887756 1
730 0.0280809458345 0.025937827304 0.0763510558375 27.0782318115 5.03622531891 0 27.5425891876 22.6055545807 1
731 0.0282266829163 0.0260605178773 0.0767581564715 27.1001281738 5.05812168121 0 27.5681247711 22.6365203857 1
732 0.0283724218607 0.026183212176 0.0771651739048 27.1220245361 5.08001852036 0 27.5936737061 22.6674880981 1
733 0.0285181608051 0.0263059046119 0.0775722745388 27.1439208984 5.10191488266 0 27.6192321777 22.6984539032 1
734 0.0286638997495 0.0264285989106 0.0779792919721 27.1658172607 5.1238117218 0 27.6448020935 22.7294197083 1
735 0.0288080386817 0.026551341638 0.0783359320966 27.1877155304 5.14570856094 0 27.6703853607 22.7603874207 1
736 0.0289254654199 0.0266749002039 0.0778507451071 27.2096118927 5.16760492325 0 27.6959762573 22.7913532257 1
737 0.029042892158 0.0267984587699 0.0773654721188 27.231508255 5.18950176239 0 27.721578598 22.8223209381 1
738 0.0291566867381 0.0269219819456 0.0767430745372 27.2534046173 5.21139812469 0 27.7471923828 22.8532867432 1
739 0.0292685534805 0.0270454864949 0.0760477853811 27.2753009796 5.23329496384 0 27.7728176117 22.8842525482 1
740 0.0293804202229 0.0271689891815 0.0753525677879 27.2971973419 5.25519132614 0 27.7984542847 22.9152183533 1
741 0.0294922888279 0.0272924937308 0.0746572786318 27.3190937042 5.27708816528 0 27.8241004944 22.9461860657 1
742 0.0296041630208 0.0274159964174 0.0739622867317 27.3409919739 5.29898452759 0 27.8497581482 22.9771537781 1
743 0.0297160316259 0.0275395009667 0.0732669975756 27.3628883362 5.32088136673 0 27.8754272461 23.0081195831 1
744 0.0298317298293 0.0276631936431 0.0727003920177 27.3847846985 5.34277820587 0 27.9011058807 23.0390853882 1
745 0.0299592465162 0.0277874637395 0.0725309243629 27.4066810608 5.36467456818 0 27.9267959595 23.0700511932 1
746 0.0300867650658 0.0279117375612 0.0723613872558 27.4285774231 5.38657140732 0 27.952495575 23.1010189056 1
747 0.0302065666765 0.0280359778553 0.0719476697763 27.4504737854 5.40846776962 0 27.9782066345 23.1319847107 1
748 0.0303134974092 0.0281601715833 0.0711264080381 27.4723701477 5.43036460876 0 28.0039272308 23.1629505157 1
749 0.0304204262793 0.0282843634486 0.0703051889189 27.4942684174 5.45226097107 0 28.0296611786 23.1939182281 1
750 0.030527357012 0.0284085590392 0.0694839271807 27.5161647797 5.47415781021 0 28.0554046631 23.2248859406 1
751 0.0306342877448 0.0285327527672 0.0686626654425 27.538061142 5.49605464935 0 28.0811576843 23.2558517456 1
752 0.0307412147522 0.0286569446325 0.0678414265354 27.5599575043 5.51795101166 0 28.1069221497 23.2868175507 1
753 0.0308481454849 0.0287811383605 0.0670201647972 27.5818538666 5.5398478508 0 28.1326961517 23.3177833557 1
754 0.0309620164335 0.0289056412876 0.0664352062503 27.6037502289 5.5617442131 0 28.1584796906 23.3487510681 1
755 0.0310797672719 0.0290303211659 0.0659821391128 27.6256465912 5.58364105225 0 28.1842765808 23.3797168732 1
756 0.0311975162476 0.029154997319 0.0655291376414 27.6475448608 5.60553741455 0 28.2100830078 23.4106845856 1
757 0.0313142351806 0.0292796678841 0.0650423950561 27.6694412231 5.62743425369 0 28.2358989716 23.4416503906 1
758 0.0314288809896 0.0294043179601 0.0644876447814 27.6913375854 5.64933109283 0 28.261724472 23.4726161957 1
759 0.0315435230732 0.0295289680362 0.0639329081917 27.7132339478 5.67122745514 0 28.2875614166 23.5035839081 1
760 0.0316581651568 0.0296536199749 0.0633781579171 27.7351303101 5.69312429428 0 28.3134078979 23.5345497131 1
761 0.0317728072405 0.0297782681882 0.0628234213274 27.7570266724 5.71502065659 0 28.3392658234 23.5655155182 1
762 0.0318874530494 0.0299029201269 0.0622686710527 27.7789230347 5.73691749573 0 28.3651332855 23.5964832306 1
763 0.0320020951331 0.0300275683403 0.0617139408809 27.8008213043 5.75881385803 0 28.3910121918 23.6274490356 1
764 0.0321178846061 0.0301523655653 0.0612092804416 27.8227176666 5.78071069717 0 28.4169006348 23.658416748 1
765 0.0322350002825 0.0302773267031 0.0607627304715 27.8446140289 5.80260705948 0 28.4427986145 23.6893825531 1
766 0.0323521196842 0.0304022897035 0.060316167441 27.8665103912 5.82450389862 0 28.468706131 23.7203483582 1
767 0.0324692428112 0.0305272545666 0.0598696044106 27.8884067535 5.84640073776 0 28.4946250916 23.7513160706 1
768 0.0325844474137 0.030652185902 0.0593637264552 27.9103031158 5.86829710007 0 28.5205535889 23.7822818756 1
769 0.0326990745962 0.0307771097869 0.0588397062499 27.9321994781 5.89019393921 0 28.5464916229 23.8132476807 1
770 0.0328137017787 0.0309020336717 0.0583156782298 27.9540977478 5.91209030151 0 28.5724411011 23.8442153931 1
771 0.0329283252358 0.0310269594193 0.0577916580245 27.9759941101 5.93398714066 0 28.598400116 23.8751811981 1
772 0.0330429524183 0.0311518814415 0.0572676453854 27.9978904724 5.95588350296 0 28.6243667603 23.9061489105 1
773 0.0331575758755 0.031276807189 0.0567436251802 28.0197868347 5.9777803421 0 28.6503448486 23.9371147156 1
774 0.033272203058 0.0314017310739 0.0562196049749 28.041683197 5.99967718124 0 28.6763343811 23.9680805206 1
775 0.0333872772753 0.0315266214311 0.0557481397191 28.0635795593 6.02157354355 0 28.702331543 23.9990463257 1
776 0.033502381295 0.0316515117884 0.0552802654459 28.0854759216 6.04347038269 0 28.7283401489 24.0300140381 1
777 0.0336174815893 0.0317763984203 0.0548123863934 28.1073741913 6.065366745 0 28.7543582916 24.0609817505 1
778 0.033732585609 0.0319012887776 0.0543445121202 28.1292705536 6.08726358414 0 28.7803859711 24.0919475555 1
779 0.0338480807841 0.0320261754096 0.053882737151 28.1511669159 6.10915994644 0 28.8064231873 24.1229133606 1
780 0.0339636020362 0.0321510620415 0.0534213774679 28.1730632782 6.13105678558 0 28.8324699402 24.1538791656 1
781 0.0340791232884 0.0322759486735 0.0529600254229 28.1949596405 6.15295314789 0 28.8585262299 24.1848468781 1
782 0.0341946482658 0.0324008353055 0.0524986657398 28.2168560028 6.17484998703 0 28.8845939636 24.2158126831 1
783 0.034310169518 0.0325257256627 0.0520373060567 28.2387523651 6.19674682617 0 28.9106693268 24.2467784882 1
784 0.0344256907701 0.0326506085694 0.0515759443763 28.2606506348 6.21864318848 0 28.936756134 24.2777462006 1
785 0.0345410890877 0.0327754504979 0.0511233179238 28.2825469971 6.24054002762 0 28.962852478 24.308713913 1
786 0.0346561819315 0.0329001657665 0.0506915155576 28.3044433594 6.26243638992 0 28.9889564514 24.339679718 1
787 0.0347712785006 0.0330248884857 0.0502597057716 28.3263397217 6.28433322906 0 29.0150718689 24.3706455231 1
788 0.0348863750696 0.0331496074796 0.0498279034054 28.348236084 6.30622959137 0 29.0411949158 24.4016113281 1
789 0.0350014083087 0.0332743264735 0.0493940063901 28.3701324463 6.32812643051 0 29.0673294067 24.4325790405 1
790 0.0351158566773 0.0333990342915 0.0489406183927 28.3920288086 6.35002326965 0 29.0934715271 24.4635448456 1
791 0.0352303050458 0.033523734659 0.048487221137 28.4139270782 6.37191963196 0 29.1196250916 24.494512558 1
792 0.0353447534144 0.033648442477 0.0480338331397 28.4358234406 6.3938164711 0 29.1457881927 24.525478363 1
793 0.0354592017829 0.0337731465697 0.0475804511893 28.4577198029 6.4157128334 0 29.1719589233 24.5564441681 1
794 0.0355736501515 0.0338978506625 0.047127063192 28.4796161652 6.43760967255 0 29.1981391907 24.5874118805 1
795 0.03568809852 0.0340225547552 0.0466736812416 28.5015125275 6.45950603485 0 29.2243289948 24.6183776855 1
796 0.0358024649322 0.0341469235718 0.0462528686294 28.5234088898 6.48140287399 0 29.2505283356 24.6493434906 1
797 0.0359168052673 0.0342711955309 0.0458413079667 28.5453052521 6.50329971313 0 29.2767372131 24.680311203 1
798 0.0360311456025 0.0343954637647 0.0454297399939 28.5672035217 6.52519607544 0 29.3029575348 24.7112770081 1
799 0.0361454896629 0.0345197357237 0.0450181793311 28.589099884 6.54709291458 0 29.3291835785 24.7422447205 1
800 0.0362600237131 0.0346440076828 0.0446097184719 28.6109962463 6.56898927689 0 29.3554210663 24.7732105255 1
801 0.0363747477531 0.0347682833672 0.0442042724528 28.6328926086 6.59088611603 0 29.3816661835 24.8041763306 1
802 0.0364894643426 0.0348925553262 0.0437988324968 28.6547889709 6.61278247833 0 29.4079208374 24.835144043 1
803 0.0366041883826 0.0350168310106 0.0433933864777 28.6766853333 6.63467931747 0 29.4341850281 24.866109848 1
804 0.0367189086974 0.0351411066949 0.0429879465216 28.6985816956 6.65657567978 0 29.4604587555 24.8970756531 1
805 0.0368336327374 0.0352653823793 0.0425824894375 28.7204799652 6.67847251892 0 29.4867420197 24.9280433655 1
806 0.0369480624795 0.0353893749416 0.0421941928753 28.7423763275 6.70036935806 0 29.5130329132 24.9590091705 1
807 0.0370623096824 0.0355131924152 0.0418164153148 28.7642726898 6.72226572037 0 29.5393333435 24.9899768829 1
808 0.0371765606105 0.0356370136142 0.0414386319332 28.7861690521 6.74416255951 0 29.5656433105 25.020942688 1
809 0.0372908115387 0.0357608310878 0.0410608543727 28.8080654144 6.76605892181 0 29.591960907 25.051908493 1
810 0.0374049171805 0.0358846448362 0.0406781087359 28.8299617767 6.78795576096 0 29.6182880402 25.0828742981 1
811 0.0375188104808 0.0360084548593 0.0402881767658 28.851858139 6.80985212326 0 29.6446247101 25.1138420105 1
812 0.0376327075064 0.0361322686076 0.0398982396014 28.8737545013 6.8317489624 0 29.6709709167 25.1448078156 1
813 0.037746604532 0.0362560786307 0.0395082892478 28.895652771 6.85364580154 0 29.6973266602 25.175775528 1
814 0.0378604978323 0.0363798886538 0.0391183572777 28.9175491333 6.87554216385 0 29.723690033 25.206741333 1
815 0.0379743985832 0.0365036725998 0.0387302057595 28.9394454956 6.89743900299 0 29.7500610352 25.2377090454 1
816 0.0380883291364 0.036626894027 0.0383800095071 28.9613418579 6.9193353653 0 29.7764415741 25.2686748505 1
817 0.0382022596896 0.0367501191795 0.0380298084308 28.9832382202 6.94123220444 0 29.8028316498 25.2996406555 1
818 0.0383161902428 0.0368733368814 0.0376796121783 29.0051345825 6.96312856674 0 29.8292312622 25.3306064606 1
819 0.0384301319718 0.0369965620339 0.0373295411682 29.0270309448 6.98502540588 0 29.855638504 25.361574173 1
820 0.0385443232954 0.0371197797358 0.0369831296335 29.0489292145 7.00692176819 0 29.8820552826 25.392539978 1
821 0.0386585146189 0.0372429974377 0.0366367233133 29.0708255768 7.02881860733 0 29.9084796906 25.4235076904 1
822 0.0387727022171 0.0373662151396 0.0362903169931 29.0927219391 7.05071544647 0 29.9349136353 25.4544734955 1
823 0.0388868935406 0.0374894291162 0.0359439156649 29.1146183014 7.07261180878 0 29.9613552094 25.4854393005 1
824 0.0390009693801 0.0376125089824 0.0356032914603 29.1365146637 7.09450864792 0 29.9878063202 25.5164070129 1
825 0.0391147248447 0.0377352014184 0.0352785689744 29.158411026 7.11640501022 0 30.0142650604 25.547372818 1
826 0.0392284877598 0.0378578975797 0.0349538417093 29.1803073883 7.13830184937 0 30.0407333374 25.578338623 1
827 0.0393422432244 0.0379805900156 0.0346291100542 29.202205658 7.16019821167 0 30.0672130585 25.6093063354 1
828 0.0394558720291 0.0381032824516 0.0342997498816 29.2241020203 7.18209505081 0 30.0936965942 25.6402721405 1
829 0.0395694039762 0.038225967437 0.0339672340826 29.2459983826 7.20399188995 0 30.1201915741 25.6712398529 1
830 0.0396829359233 0.0383486524224 0.0336347227786 29.2678947449 7.22588825226 0 30.1466941833 25.702205658 1
831 0.0397964715958 0.0384713374078 0.0333022069796 29.2897911072 7.2477850914 0 30.173204422 25.733171463 1
832 0.0399100780487 0.0385937653482 0.0329853298293 29.3116874695 7.2696814537 0 30.1997241974 25.7641372681 1
833 0.040023766458 0.0387159101665 0.0326853515035 29.3335838318 7.29157829285 0 30.2262516022 25.7951049805 1
834 0.0401374511421 0.0388380587101 0.0323853678586 29.3554821014 7.31347465515 0 30.2527885437 25.8260726929 1
835 0.040251199156 0.0389601998031 0.0320863179008 29.3773784637 7.33537149429 0 30.2793331146 25.8570384979 1
836 0.0403650961816 0.039082325995 0.0317897042216 29.399274826 7.35726833344 0 30.3058872223 25.888004303 1
837 0.0404789894819 0.0392044521868 0.0314930947995 29.4211711884 7.37916469574 0 30.332447052 25.9189720154 1
838 0.0405928865075 0.0393265783787 0.0311964811202 29.4430675507 7.40106153488 0 30.3590183258 25.9499378204 1
839 0.040706332773 0.0394483469427 0.0309081102469 29.464963913 7.42295789719 0 30.3855953217 25.9809036255 1
840 0.0408197045326 0.0395700596273 0.0306210837713 29.4868602753 7.44485473633 0 30.4121818542 26.0118694305 1
841 0.0409330502152 0.0396917685866 0.0303329600672 29.5087585449 7.46675109863 0 30.4387779236 26.0428371429 1
842 0.0410463064909 0.0398134738207 0.0300413058155 29.5306549072 7.48864793777 0 30.4653816223 26.0738048553 1
843 0.0411595627666 0.0399351790547 0.0297496556286 29.5525512695 7.51054430008 0 30.4919910431 26.1047706604 1
844 0.0412730053067 0.0400566905737 0.0294719992483 29.5744476318 7.53244113922 0 30.518611908 26.1357364655 1
845 0.0413865931332 0.0401780419052 0.0292057761755 29.5963439941 7.55433797836 0 30.5452384949 26.1667041779 1
846 0.0415002852678 0.0402993671596 0.0289415524175 29.6182403564 7.57623434067 0 30.5718746185 26.1976699829 1
847 0.0416140519083 0.0404206737876 0.0286786355611 29.6401367188 7.59813117981 0 30.5985183716 26.228635788 1
848 0.0417271256447 0.0405418276787 0.0284076193286 29.6620349884 7.62002754211 0 30.6251716614 26.2596035004 1
849 0.0418399684131 0.0406629182398 0.0281338859236 29.6839313507 7.64192438126 0 30.6518325806 26.2905693054 1
850 0.0419537052512 0.0407839603722 0.0278822556372 29.705827713 7.66382074356 0 30.6784992218 26.3215351105 1


==> anc/data/combined_output_1000MeV.csv <==
# Combined data from files ../data/deformation1000MeV.dat and ../data/properties1000MeV.dat
# #D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner # [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital
1.805556999999999945e+01 1.799709999999999852e-02 1.110232000000000108e+00 1.110209999999999919e+00 2.715917999999999943e-01 2.855572000000000110e-01 1.059561999999999893e+00 1.059552999999999967e+00 9.401848000000000427e-01 9.401694000000000440e-01 1.805557069802685533e+01 1.799709999999999852e-02 1.399065381576695799e+00 1.399071090030743703e+00 2.498098675187209849e+00 5.857001014845949705e+00 -3.000377964202296521e-01 1.194830630434785768e+00 1.194834829871808113e+00 6.891984470093016901e-02 6.892024008627387066e-02 -2.940686990658807065e-02
2.004607999999999990e+01 1.564689999999999831e-02 1.074292999999999942e+00 1.074289000000000049e+00 8.148731000000000169e-01 8.148990000000000400e-01 1.041309000000000040e+00 1.041307999999999900e+00 9.628929000000000515e-01 9.628913999999999529e-01 2.004607803332042337e+01 1.564689999999999831e-02 1.399579799237482103e+00 1.399579779774303478e+00 2.500539704629581195e+00 5.980644747231762537e+00 -2.986198743822043311e-01 1.195210515099674353e+00 1.195210497356981039e+00 6.895430054923575025e-02 6.895430329124487001e-02 -2.778991166755481745e-02
2.204449999999999932e+01 1.376860000000000063e-02 1.051190999999999987e+00 1.051193000000000044e+00 8.828420000000000156e-01 8.828365000000000240e-01 1.028888999999999943e+00 1.028890000000000082e+00 9.786823000000000050e-01 9.786692999999999643e-01 2.204450100269600910e+01 1.376860000000000063e-02 1.399066279976748373e+00 1.399069306009455227e+00 2.501898921175630175e+00 6.179278592102843248e+00 -2.962366648105733136e-01 1.194824616725901567e+00 1.194826850768614834e+00 6.892599669089974346e-02 6.892619933942949195e-02 -2.560474234921546188e-02
2.403433000000000064e+01 1.223890000000000047e-02 1.038980000000000015e+00 1.038980000000000015e+00 9.145024000000000486e-01 9.145018999999999787e-01 1.022262999999999922e+00 1.022264000000000062e+00 9.838436000000000403e-01 9.838432999999999762e-01 2.403432853738272712e+01 1.223890000000000047e-02 1.399796485503068011e+00 1.399796550762542058e+00 2.504235374893476251e+00 6.286721567468703142e+00 -2.953576613721338173e-01 1.195370260749013758e+00 1.195370309685697796e+00 6.896895737133629245e-02 6.896896298850953289e-02 -2.444311590108112775e-02
2.802610999999999919e+01 9.912100000000000077e-03 1.023560999999999943e+00 1.023560999999999943e+00 9.539879999999999471e-01 9.539868999999999710e-01 1.013606000000000007e+00 1.013606000000000007e+00 9.913800999999999863e-01 9.913800000000000390e-01 2.802611168132868613e+01 9.912100000000000077e-03 1.399878680204060588e+00 1.399878735924328987e+00 2.507114726327003940e+00 6.598302687667095157e+00 -2.926426898013856359e-01 1.195432140306133206e+00 1.195432180305478820e+00 6.897336315111457505e-02 6.897336776087348298e-02 -2.169632519659614456e-02
3.202060999999999780e+01 8.239959999999999299e-03 1.015468000000000037e+00 1.015468000000000037e+00 9.731425999999999688e-01 9.731406999999999696e-01 1.008985999999999938e+00 1.008985999999999938e+00 9.976806000000000285e-01 9.976804999999999701e-01 3.202060617795915221e+01 8.239959999999999299e-03 1.399920226284281144e+00 1.399920293882812139e+00 2.509427957651709118e+00 6.906225047332920752e+00 -2.904125625153841650e-01 1.195463525709171915e+00 1.195463574034004495e+00 6.897548773509444564e-02 6.897549360672582119e-02 -1.945012343328755833e-02
3.401850999999999914e+01 7.572480000000000357e-03 1.012817000000000078e+00 1.012817000000000078e+00 9.790567999999999493e-01 9.790554000000000201e-01 1.007462000000000080e+00 1.007462000000000080e+00 9.986555999999999766e-01 9.986555000000000293e-01 3.401851136306435563e+01 7.572480000000000357e-03 1.399937222160827943e+00 1.399937272788958520e+00 2.510424531080300170e+00 7.057472228584156682e+00 -2.894499638694860710e-01 1.195476147421810964e+00 1.195476179130375183e+00 6.897655477954083014e-02 6.897655927828157119e-02 -1.848090952970837808e-02
3.601673000000000258e+01 6.990549999999999889e-03 1.010747999999999980e+00 1.010747999999999980e+00 9.835085000000000077e-01 9.835070999999999675e-01 1.006266000000000105e+00 1.006266000000000105e+00 9.993524000000000296e-01 9.993524000000000296e-01 3.601672953584395742e+01 6.990549999999999889e-03 1.399948155903084857e+00 1.399948200676307097e+00 2.511323079288348303e+00 7.206670158173857921e+00 -2.885732772910437061e-01 1.195484350353527292e+00 1.195484381456237921e+00 6.897715938075268949e-02 6.897716341699157427e-02 -1.759997531916117353e-02
3.801520000000000010e+01 6.479559999999999660e-03 1.009106999999999976e+00 1.009106999999999976e+00 9.869096000000000535e-01 9.869084999999999663e-01 1.005317000000000016e+00 1.005317000000000016e+00 9.999040000000000150e-01 9.999040000000000150e-01 3.801520342619252091e+01 6.479559999999999660e-03 1.399956090830886568e+00 1.399956135918662303e+00 2.512139694196973139e+00 7.353733209494997425e+00 -2.877725325525756217e-01 1.195490277023087744e+00 1.195490307979160338e+00 6.897762260580354854e-02 6.897762673475982265e-02 -1.679614014583831472e-02
4.001388000000000034e+01 6.027949999999999801e-03 1.007789000000000046e+00 1.007789000000000046e+00 9.895564999999999500e-01 9.895557000000000381e-01 1.004551999999999889e+00 1.004551999999999889e+00 1.000323000000000073e+00 1.000323000000000073e+00 4.001387863693381064e+01 6.027949999999999801e-03 1.399963286219305658e+00 1.399963323769553236e+00 2.512887895214714007e+00 7.498660728477523740e+00 -2.870387147741449430e-01 1.195495569602207153e+00 1.195495597351341477e+00 6.897811950959580052e-02 6.897812303851452720e-02 -1.605951428694495087e-02
4.401171000000000078e+01 5.267710000000000101e-03 1.005832999999999977e+00 1.005832999999999977e+00 9.932788999999999646e-01 9.932784999999999531e-01 1.003414000000000028e+00 1.003414000000000028e+00 1.000879000000000074e+00 1.000879000000000074e+00 4.401170848452245110e+01 5.267710000000000101e-03 1.399971735646772020e+00 1.399971767514746723e+00 2.514200117680485125e+00 7.781983524503463201e+00 -2.857433854810335627e-01 1.195501850787467957e+00 1.195501872779070940e+00 6.897864075118355365e-02 6.897864375339787801e-02 -1.476089039063520347e-02


==> anc/data/combined_output_170MeV.csv <==
# Combined data from files ../data/deformation170MeV.dat and ../data/properties170MeV.dat
# #D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner # [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital
2.902006000000000085e+01 9.444030000000000827e-03 1.137165999999999899e+00 1.137164999999999981e+00 3.550109000000000181e-01 3.550059999999999882e-01 1.027743000000000073e+00 1.027743000000000073e+00 9.289811000000000041e-01 9.289809999999999457e-01 2.902005956504252993e+01 9.444030000000000827e-03 1.399919356841192508e+00 1.399919334463711085e+00 2.524782020930736337e+00 6.752631884078295954e+00 -2.750566703741672003e-01 1.266353025169336455e+00 1.266353006925747593e+00 6.748745222794018915e-03 6.748745124258032253e-03 -2.142150151139976186e-02
3.202230000000000132e+01 8.239959999999999299e-03 1.084214000000000011e+00 1.084214000000000011e+00 6.265186000000000366e-01 6.265197000000000127e-01 1.019668000000000019e+00 1.019668000000000019e+00 9.551083000000000212e-01 9.551083000000000212e-01 3.202230366746838541e+01 8.239959999999999299e-03 1.399933808384211442e+00 1.399933799064472240e+00 2.526553748384350317e+00 6.988419455696600835e+00 -2.733138590643334198e-01 1.266364809487900311e+00 1.266364801893820724e+00 6.748809619598311604e-03 6.748809579308465492e-03 -1.967348219627749681e-02
3.402118999999999716e+01 7.572480000000000357e-03 1.065895000000000037e+00 1.065895000000000037e+00 7.164468000000000503e-01 7.164483000000000379e-01 1.016059999999999963e+00 1.016059999999999963e+00 9.677078000000000069e-01 9.677078000000000069e-01 3.402119389016201012e+01 7.572480000000000357e-03 1.399940899911124470e+00 1.399940899237761771e+00 2.527544654269210156e+00 7.140889968508429497e+00 -2.723371448796761407e-01 1.266370588057931679e+00 1.266370587503514056e+00 6.748845667618851539e-03 6.748845665647625405e-03 -1.869421262550205465e-02
3.601979000000000042e+01 6.990549999999999889e-03 1.053180000000000005e+00 1.053180000000000005e+00 7.771941999999999462e-01 7.771959999999999980e-01 1.013319000000000081e+00 1.013319000000000081e+00 9.767854999999999732e-01 9.767854999999999732e-01 3.601979291503443648e+01 6.990549999999999889e-03 1.399939347641192988e+00 1.399939339984268116e+00 2.528426734357319461e+00 7.291186031399643497e+00 -2.714519532681415881e-01 1.266369321561678474e+00 1.266369315318061073e+00 6.748839524310462634e-03 6.748839490619358908e-03 -1.780958153734990904e-02
3.801825000000000188e+01 6.479559999999999660e-03 1.043865000000000043e+00 1.043865000000000043e+00 8.207006000000000023e-01 8.207020999999999900e-01 1.011222000000000065e+00 1.011222000000000065e+00 9.826485000000000358e-01 9.826485000000000358e-01 3.801824970033635509e+01 6.479559999999999660e-03 1.399944461124463801e+00 1.399944457959325650e+00 2.529254323750292244e+00 7.440810560286442055e+00 -2.706345953334972632e-01 1.266373490444014704e+00 1.266373487870618320e+00 6.748863201207983345e-03 6.748863186872661353e-03 -1.699038095242142582e-02
4.001693000000000211e+01 6.027949999999999801e-03 1.036769999999999969e+00 1.036769999999999969e+00 8.530824999999999658e-01 8.530830000000000357e-01 1.009563999999999906e+00 1.009563999999999906e+00 9.870794000000000512e-01 9.870794000000000512e-01 4.001692856732354642e+01 6.027949999999999801e-03 1.399960554688564507e+00 1.399960558476661010e+00 2.530026907566140348e+00 7.586921106213587507e+00 -2.698942055990850575e-01 1.266386608120532387e+00 1.266386611210650548e+00 6.748940906670434191e-03 6.748940924172660422e-03 -1.624419359588568160e-02
4.401447000000000287e+01 5.267710000000000101e-03 1.026782000000000084e+00 1.026782000000000084e+00 8.973330999999999946e-01 8.973332000000000530e-01 1.007092000000000098e+00 1.007092000000000098e+00 9.922879000000000005e-01 9.922879000000000005e-01 4.401447393620348691e+01 5.267710000000000101e-03 1.399969505696667671e+00 1.399969511535154698e+00 2.531341570238311078e+00 7.870382196606737324e+00 -2.685974469935112352e-01 1.266393905422765975e+00 1.266393910174573145e+00 6.748982565811730526e-03 6.748982591732735452e-03 -1.494421051657250817e-02


==> anc/data/combined_output_onefluid.csv <==
# Combined data from files ../data/deformation_qg.dat and ../data/properties.dat
# # D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner # [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital
1.808370999999999995e+01 1.799709999999999852e-02 1.149154999999999927e+00 1.148976999999999915e+00 6.87015296617631499e-01 6.991897763159630186e-01 nan nan nan nan 1.808370760875379091e+01 1.799709999999999852e-02 1.398491411996393818e+00 1.398512269783635409e+00 2.512697303897226675e+00 5.877469248651809863e+00 -2.843063778828025523e-01 1.271767295534147912e+00 1.271784402797831559e+00 0.000000000000000000e+00 0.000000000000000000e+00 -3.085439443475279653e-02
2.005434999999999945e+01 1.564689999999999831e-02 1.092240000000000100e+00 1.092271999999999910e+00 7.733843000000000245e-01 7.732704999999999718e-01 nan nan nan nan 2.005434819855775430e+01 1.564689999999999831e-02 1.399301874290454384e+00 1.399309387736118016e+00 2.516366167443325086e+00 6.032344740529592464e+00 -2.822450945832473135e-01 1.272431984116009440e+00 1.272438145768093110e+00 0.000000000000000000e+00 0.000000000000000000e+00 -2.850396244077746388e-02
2.204829000000000150e+01 1.376860000000000063e-02 1.064707999999999988e+00 1.064718999999999971e+00 8.533233999999999542e-01 8.533351999999999604e-01 nan nan nan nan 2.204829374603439263e+01 1.376860000000000063e-02 1.399375536505590212e+00 1.399379807355790151e+00 2.518306370042922016e+00 6.186497691623952910e+00 -2.804489738184583469e-01 1.272492392896429569e+00 1.272495895304722069e+00 0.000000000000000000e+00 0.000000000000000000e+00 -2.668191815822962276e-02
2.404378000000000171e+01 1.223890000000000047e-02 1.047210999999999892e+00 1.047218999999999900e+00 8.996956999999999871e-01 8.996960000000000512e-01 nan nan nan nan 2.404378357521208542e+01 1.223890000000000047e-02 1.399413126121265893e+00 1.399416839260920087e+00 2.520148528338050475e+00 6.354946035145450978e+00 -2.786814370441355049e-01 1.272523219054011889e+00 1.272526264083198244e+00 0.000000000000000000e+00 0.000000000000000000e+00 -2.490095479915965804e-02
2.803295999999999921e+01 9.912100000000000077e-03 1.028534999999999977e+00 1.028539000000000092e+00 9.449984000000000162e-01 9.450292999999999610e-01 nan nan nan nan 2.803295594564139748e+01 9.912100000000000077e-03 1.399666463368760549e+00 1.399669006100956903e+00 2.523338961418578830e+00 6.662254016372114229e+00 -2.759965080511386226e-01 1.272730969437526394e+00 1.272733054571705491e+00 0.000000000000000000e+00 0.000000000000000000e+00 -2.212506259065305514e-02
3.202535000000000309e+01 8.239959999999999299e-03 1.018785999999999969e+00 1.018788000000000027e+00 9.681950999999999752e-01 9.682007000000000252e-01 nan nan nan nan 3.202535458798182333e+01 8.239959999999999299e-03 1.399830101647121516e+00 1.399831363426872199e+00 2.525855409071565028e+00 6.963200822044813165e+00 -2.738060560024286882e-01 1.272865157016921156e+00 1.272866191694702609e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.987593964005873737e-02
3.402288000000000068e+01 7.572480000000000357e-03 1.015517999999999921e+00 1.015519000000000061e+00 9.750261000000000067e-01 9.750252000000000363e-01 nan nan nan nan 3.402287598891274456e+01 7.572480000000000357e-03 1.399862334993907886e+00 1.399863290249500958e+00 2.526904955453675328e+00 7.115575750648543085e+00 -2.728206697897335165e-01 1.272891588759328396e+00 1.272892372136380956e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.887900544203402475e-02
3.602067999999999870e+01 6.990549999999999889e-03 1.013068000000000080e+00 1.013068000000000080e+00 9.794928999999999997e-01 9.794924999999999882e-01 nan nan nan nan 3.602068299586608191e+01 6.990549999999999889e-03 1.399868490078859384e+00 1.399869261952416455e+00 2.527811699339137963e+00 7.265560217158115286e+00 -2.719260526921378762e-01 1.272896636013736815e+00 1.272897268955172523e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.798220562977137504e-02
3.801877999999999957e+01 6.479559999999999660e-03 1.011014000000000079e+00 1.011014000000000079e+00 9.845751000000000364e-01 9.845741999999999550e-01 nan nan nan nan 3.801878129577171705e+01 6.479559999999999660e-03 1.399865968664198546e+00 1.399866929200094479e+00 2.528640957590929883e+00 7.415915641086066934e+00 -2.710919402733631411e-01 1.272894568421846229e+00 1.272895356082602181e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.714896691351852631e-02
4.001711000000000240e+01 6.027949999999999801e-03 1.009454999999999991e+00 1.009455999999999909e+00 9.873912000000000244e-01 9.873889999999999612e-01 nan nan nan nan 4.001711263955646558e+01 6.027949999999999801e-03 1.399927921465269343e+00 1.399928189688155467e+00 2.529496673508599081e+00 7.559363287087967898e+00 -2.703594376448257286e-01 1.272945370128091280e+00 1.272945590051302922e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.639428667079512181e-02
4.401460999999999757e+01 5.267710000000000101e-03 1.007028000000000034e+00 1.007028999999999952e+00 9.918574000000000002e-01 9.918635000000000090e-01 nan nan nan nan 4.401461122118909941e+01 5.267710000000000101e-03 1.399918450076542031e+00 1.399918892789254743e+00 2.530804028798983030e+00 7.845036612410575927e+00 -2.690333140668137446e-01 1.272937603502922732e+00 1.272937966555018008e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.507154125895771024e-02


==> anc/data/convergence.dat <==
# case: SGRID_M14_D22_Sly_FermiGas170MeV
# data: ham_rms
# [0]n [1]grid0 [2]grid1 [3]grid7
10 0.0006354373283333942 0.0003799773131663098 1.009096899370902e-05
12 0.0003377997027007917 0.0003211549449894037 2.284230458335733e-06
14 0.0002555811326910485 0.0002251430254384347 8.223657676426821e-07
16 0.0001823746760629305 0.0001503665563635829 2.206524570909429e-07
18 0.0001196690999951659 0.0001242525753835565 1.244093477330993e-07
20 0.0001153326348221407 0.0001038326375512812 1.236087139043847e-07
22 7.563265893917969e-05 8.257559152352188e-05 8.211656183986698e-08


==> anc/data/deformation0.5pc.dat <==
#D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner  m_DM
3.601979e+01	6.990550e-03	1.053180e+00	1.053180e+00	7.771942e-01	7.771960e-01	1.013319e+00	1.013319e+00	9.767855e-01	9.767855e-01    170
3.602082e+01	6.990550e-03	1.012837e+00	1.012838e+00	9.801244e-01	9.801471e-01	1.012164e+00	1.012165e+00	9.844765e-01	9.844766e-01	250
3.602037e+01    6.990550e-03    1.012816e+00    1.012817e+00    9.801034e-01    9.801120e-01    1.009958e+00    1.009958e+00    9.926904e-01    9.927028e-01	350
3.602045e+01	6.990550e-03	1.012730e+00	1.012730e+00	9.808828e-01	9.808574e-01	1.009019e+00	1.009019e+00	9.958593e-01	9.958558e-01	500
3.602172e+01	6.990550e-03	1.012713e+00	1.012714e+00	9.812970e-01	9.812842e-01	1.008503e+00	1.008504e+00	9.942257e-01	9.942247e-01	750
3.602005e+01    6.990550e-03    1.012787e+00    1.012787e+00    9.805083e-01    9.805097e-01    1.008348e+00    1.008348e+00    9.953528e-01    9.953499e-01	1000


==> anc/data/deformation0.5pc_resorted.dat <==
#D	omega	chiR_1_BM	chiR_2_BM	chi1_BM	chi2_BM	chiR_1_DM	chiR_2_DM	chi1_DM	chi2_DM  m_DM
3.601979e+01	6.990550e-03	1.013319e+00	1.013319e+00	9.767855e-01	9.767855e-01	1.053180e+00	1.053180e+00	7.771942e-01	7.771960e-01	170
3.602082e+01	6.990550e-03	1.012837e+00	1.012838e+00	9.801244e-01	9.801471e-01	1.012164e+00	1.012165e+00	9.844765e-01	9.844766e-01	250
3.602037e+01    6.990550e-03    1.012816e+00    1.012817e+00    9.801034e-01    9.801120e-01    1.009958e+00    1.009958e+00    9.926904e-01    9.927028e-01	350
3.602045e+01	6.990550e-03	1.012730e+00	1.012730e+00	9.808828e-01	9.808574e-01	1.009019e+00	1.009019e+00	9.958593e-01	9.958558e-01	500
3.602172e+01	6.990550e-03	1.012713e+00	1.012714e+00	9.812970e-01	9.812842e-01	1.008503e+00	1.008504e+00	9.942257e-01	9.942247e-01	750
3.602005e+01    6.990550e-03    1.012787e+00    1.012787e+00    9.805083e-01    9.805097e-01    1.008348e+00    1.008348e+00    9.953528e-01    9.953499e-01	1000


==> anc/data/deformation1000MeV.dat <==
#D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.805557e+01	1.799710e-02	1.110232e+00	1.110210e+00	2.715918e-01	2.855572e-01	1.059562e+00	1.059553e+00	9.401848e-01	9.401694e-01
2.004608e+01	1.564690e-02	1.074293e+00	1.074289e+00	8.148731e-01	8.148990e-01	1.041309e+00	1.041308e+00	9.628929e-01	9.628914e-01
2.204450e+01	1.376860e-02	1.051191e+00	1.051193e+00	8.828420e-01	8.828365e-01	1.028889e+00	1.028890e+00	9.786823e-01	9.786693e-01
2.403433e+01	1.223890e-02	1.038980e+00	1.038980e+00	9.145024e-01	9.145019e-01	1.022263e+00	1.022264e+00	9.838436e-01	9.838433e-01
2.802611e+01	9.912100e-03	1.023561e+00	1.023561e+00	9.539880e-01	9.539869e-01	1.013606e+00	1.013606e+00	9.913801e-01	9.913800e-01
3.202061e+01	8.239960e-03	1.015468e+00	1.015468e+00	9.731426e-01	9.731407e-01	1.008986e+00	1.008986e+00	9.976806e-01	9.976805e-01
3.401851e+01	7.572480e-03	1.012817e+00	1.012817e+00	9.790568e-01	9.790554e-01	1.007462e+00	1.007462e+00	9.986556e-01	9.986555e-01
3.601673e+01	6.990550e-03	1.010748e+00	1.010748e+00	9.835085e-01	9.835071e-01	1.006266e+00	1.006266e+00	9.993524e-01	9.993524e-01
3.801520e+01	6.479560e-03	1.009107e+00	1.009107e+00	9.869096e-01	9.869085e-01	1.005317e+00	1.005317e+00	9.999040e-01	9.999040e-01
4.001388e+01	6.027950e-03	1.007789e+00	1.007789e+00	9.895565e-01	9.895557e-01	1.004552e+00	1.004552e+00	1.000323e+00	1.000323e+00
4.401171e+01	5.267710e-03	1.005833e+00	1.005833e+00	9.932789e-01	9.932785e-01	1.003414e+00	1.003414e+00	1.000879e+00	1.000879e+00


==> anc/data/deformation170MeV.dat <==
#D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
2.902006e+01	9.444030e-03	1.137166e+00	1.137165e+00	3.550109e-01	3.550060e-01	1.027743e+00	1.027743e+00	9.289811e-01	9.289810e-01
3.202230e+01	8.239960e-03	1.084214e+00	1.084214e+00	6.265186e-01	6.265197e-01	1.019668e+00	1.019668e+00	9.551083e-01	9.551083e-01
3.402119e+01	7.572480e-03	1.065895e+00	1.065895e+00	7.164468e-01	7.164483e-01	1.016060e+00	1.016060e+00	9.677078e-01	9.677078e-01
3.601979e+01	6.990550e-03	1.053180e+00	1.053180e+00	7.771942e-01	7.771960e-01	1.013319e+00	1.013319e+00	9.767855e-01	9.767855e-01
3.801825e+01	6.479560e-03	1.043865e+00	1.043865e+00	8.207006e-01	8.207021e-01	1.011222e+00	1.011222e+00	9.826485e-01	9.826485e-01
4.001693e+01	6.027950e-03	1.036770e+00	1.036770e+00	8.530825e-01	8.530830e-01	1.009564e+00	1.009564e+00	9.870794e-01	9.870794e-01
4.401447e+01	5.267710e-03	1.026782e+00	1.026782e+00	8.973331e-01	8.973332e-01	1.007092e+00	1.007092e+00	9.922879e-01	9.922879e-01


==> anc/data/deformation5pc.dat <==
#D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner  m_DM
3.601812e+01    6.990550e-03    1.020790e+00    1.020790e+00    9.339741e-01    9.339746e-01    1.011713e+00    1.011713e+00    9.847261e-01    9.847255e-01    350
3.600419e+01    6.990550e-03    1.011003e+00    1.011003e+00    9.820938e-01    9.820532e-01    1.009259e+00    1.009260e+00    9.918099e-01    9.918128e-01    500
3.601747e+01    6.990550e-03    1.010668e+00    1.010669e+00    9.849289e-01    9.849431e-01    1.007133e+00    1.007134e+00    9.973960e-01    9.973973e-01    750
3.601673e+01	6.990550e-03	1.010748e+00	1.010748e+00	9.835085e-01	9.835071e-01	1.006266e+00	1.006266e+00	9.993524e-01	9.993524e-01    1000


==> anc/data/deformation5pc_resorted.dat <==
#D	omega	chiR_1_BM	chiR_2_BM	chi1_BM	chi2_BM	chiR_1_DM	chiR_2_DM	chi1_DM	chi2_DM  m_DM
3.601812e+01    6.990550e-03    1.011713e+00    1.011713e+00    9.847261e-01    9.847255e-01    1.020790e+00    1.020790e+00    9.339741e-01    9.339746e-01    350
3.600419e+01    6.990550e-03    1.011003e+00    1.011003e+00    9.820938e-01    9.820532e-01    1.009259e+00    1.009260e+00    9.918099e-01    9.918128e-01    500
3.601747e+01    6.990550e-03    1.010668e+00    1.010669e+00    9.849289e-01    9.849431e-01    1.007133e+00    1.007134e+00    9.973960e-01    9.973973e-01    750
3.601673e+01	6.990550e-03	1.010748e+00	1.010748e+00	9.835085e-01	9.835071e-01	1.006266e+00	1.006266e+00	9.993524e-01	9.993524e-01    1000


==> anc/data/deformation_no_recompute_q.dat <==
D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.982947e+01	1.564690e-02	1.085115e+00	1.085130e+00	1.342632e+00	1.343061e+00	nan	nan	nan	nan
2.188497e+01	1.376860e-02	1.061381e+00	1.061383e+00	1.004533e+00	1.004570e+00	nan	nan	nan	nan
2.391948e+01	1.223890e-02	1.046113e+00	1.046115e+00	9.491260e-01	9.491362e-01	nan	nan	nan	nan
3.197769e+01	8.239960e-03	1.018894e+00	1.018894e+00	9.569607e-01	9.569593e-01	nan	nan	nan	nan
3.398390e+01	7.572480e-03	1.015725e+00	1.015725e+00	9.630837e-01	9.630825e-01	nan	nan	nan	nan
3.598861e+01	6.990550e-03	1.013234e+00	1.013234e+00	9.708299e-01	9.708290e-01	nan	nan	nan	nan
3.799222e+01	6.479560e-03	1.011244e+00	1.011244e+00	9.769807e-01	9.769735e-01	nan	nan	nan	nan
3.999501e+01	6.027950e-03	1.009639e+00	1.009639e+00	9.814231e-01	9.814227e-01	nan	nan	nan	nan


==> anc/data/deformation_q.dat <==
D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.982947e+01	1.564690e-02	1.085115e+00	1.085130e+00	1.342632e+00	1.343061e+00	nan	nan	nan	nan
2.188497e+01	1.376860e-02	1.061381e+00	1.061383e+00	1.004533e+00	1.004570e+00	nan	nan	nan	nan
2.391948e+01	1.223890e-02	1.046113e+00	1.046115e+00	9.491260e-01	9.491362e-01	nan	nan	nan	nan
3.197769e+01	8.239960e-03	1.018894e+00	1.018894e+00	9.569607e-01	9.569593e-01	nan	nan	nan	nan
3.398390e+01	7.572480e-03	1.015725e+00	1.015725e+00	9.630837e-01	9.630825e-01	nan	nan	nan	nan
3.598861e+01	6.990550e-03	1.013234e+00	1.013234e+00	9.708299e-01	9.708290e-01	nan	nan	nan	nan
3.799222e+01	6.479560e-03	1.011244e+00	1.011244e+00	9.769807e-01	9.769735e-01	nan	nan	nan	nan
3.999501e+01	6.027950e-03	1.009639e+00	1.009639e+00	9.814231e-01	9.814227e-01	nan	nan	nan	nan


==> anc/data/deformation_qg.dat <==
# D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.808371e+01	1.799710e-02	1.149155e+00	1.148977e+00	6.870152e-01	6.991897e-01	nan	nan	nan	nan
2.005435e+01	1.564690e-02	1.092240e+00	1.092272e+00	7.733843e-01	7.732705e-01	nan	nan	nan	nan
2.204829e+01	1.376860e-02	1.064708e+00	1.064719e+00	8.533234e-01	8.533352e-01	nan	nan	nan	nan
2.404378e+01	1.223890e-02	1.047211e+00	1.047219e+00	8.996957e-01	8.996960e-01	nan	nan	nan	nan
2.803296e+01	9.912100e-03	1.028535e+00	1.028539e+00	9.449984e-01	9.450293e-01	nan	nan	nan	nan
3.202535e+01	8.239960e-03	1.018786e+00	1.018788e+00	9.681951e-01	9.682007e-01	nan	nan	nan	nan
3.402288e+01	7.572480e-03	1.015518e+00	1.015519e+00	9.750261e-01	9.750252e-01	nan	nan	nan	nan
3.602068e+01	6.990550e-03	1.013068e+00	1.013068e+00	9.794929e-01	9.794925e-01	nan	nan	nan	nan
3.801878e+01	6.479560e-03	1.011014e+00	1.011014e+00	9.845751e-01	9.845742e-01	nan	nan	nan	nan
4.001711e+01	6.027950e-03	1.009455e+00	1.009456e+00	9.873912e-01	9.873890e-01	nan	nan	nan	nan
4.401461e+01	5.267710e-03	1.007028e+00	1.007029e+00	9.918574e-01	9.918635e-01	nan	nan	nan	nan


==> anc/data/deformation_recompute_q.dat <==
D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.982947e+01	1.564690e-02	1.085115e+00	1.085130e+00	7.453408e-01	7.453211e-01	nan	nan	nan	nan
2.188497e+01	1.376860e-02	1.061381e+00	1.061383e+00	8.256788e-01	8.256762e-01	nan	nan	nan	nan
2.391948e+01	1.223890e-02	1.046113e+00	1.046115e+00	8.746409e-01	8.746378e-01	nan	nan	nan	nan
3.197769e+01	8.239960e-03	1.018894e+00	1.018894e+00	9.567006e-01	9.567004e-01	nan	nan	nan	nan
3.398390e+01	7.572480e-03	1.015725e+00	1.015725e+00	9.655379e-01	9.655378e-01	nan	nan	nan	nan
3.598861e+01	6.990550e-03	1.013234e+00	1.013234e+00	9.723067e-01	9.723066e-01	nan	nan	nan	nan
3.799222e+01	6.479560e-03	1.011244e+00	1.011244e+00	9.775706e-01	9.775705e-01	nan	nan	nan	nan
3.999501e+01	6.027950e-03	1.009639e+00	1.009639e+00	9.817092e-01	9.817092e-01	nan	nan	nan	nan


==> anc/data/deformation_recompute_q_adjust_and_floor.dat <==
D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.982947e+01	1.564690e-02	1.087080e+00	1.087090e+00	1.661581e+00	1.662131e+00	nan	nan	nan	nan
2.188497e+01	1.376860e-02	1.062096e+00	1.062097e+00	1.038594e+00	1.038619e+00	nan	nan	nan	nan
2.391948e+01	1.223890e-02	1.046451e+00	1.046452e+00	9.581665e-01	9.581724e-01	nan	nan	nan	nan
2.795805e+01	9.912100e-03	1.028525e+00	1.028525e+00	9.446917e-01	9.446927e-01	nan	nan	nan	nan
3.197769e+01	8.239960e-03	1.018922e+00	1.018922e+00	9.570881e-01	9.570879e-01	nan	nan	nan	nan
3.398390e+01	7.572480e-03	1.015741e+00	1.015741e+00	9.631965e-01	9.631963e-01	nan	nan	nan	nan
3.598861e+01	6.990550e-03	1.013242e+00	1.013242e+00	9.709967e-01	9.709967e-01	nan	nan	nan	nan
3.799222e+01	6.479560e-03	1.011250e+00	1.011250e+00	9.771512e-01	9.771511e-01	nan	nan	nan	nan
3.999501e+01	6.027950e-03	1.009642e+00	1.009642e+00	9.815286e-01	9.815287e-01	nan	nan	nan	nan


==> anc/data/deformation_recompute_q_and_adjust.dat <==
D	omega	chiR_1_outer	chiR_2_outer	chi1_outer	chi2_outer	chiR_1_inner	chiR_2_inner	chi1_inner	chi2_inner
1.982947e+01	1.564690e-02	1.087080e+00	1.087090e+00	7.083760e-01	7.083630e-01	nan	nan	nan	nan
2.188497e+01	1.376860e-02	1.062096e+00	1.062097e+00	8.029691e-01	8.029661e-01	nan	nan	nan	nan
2.391948e+01	1.223890e-02	1.046451e+00	1.046452e+00	8.594750e-01	8.594728e-01	nan	nan	nan	nan
3.197769e+01	8.239960e-03	1.018922e+00	1.018922e+00	9.529548e-01	9.529546e-01	nan	nan	nan	nan
3.398390e+01	7.572480e-03	1.015741e+00	1.015741e+00	9.628737e-01	9.628736e-01	nan	nan	nan	nan
3.598861e+01	6.990550e-03	1.013242e+00	1.013242e+00	9.704418e-01	9.704418e-01	nan	nan	nan	nan
3.799222e+01	6.479560e-03	1.011250e+00	1.011250e+00	9.763051e-01	9.763049e-01	nan	nan	nan	nan
3.999501e+01	6.027950e-03	1.009642e+00	1.009642e+00	9.809026e-01	9.809027e-01	nan	nan	nan	nan


==> anc/data/properties.dat <==
# [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital [12]m_DM [13]J_ADM/M_ADM^2 [14]E_bind_orbital/M_ADM [15]E_bind/M_ADM
18.083707608753790908 0.01799709999999999852 1.398491411996393818 1.398512269783635409 2.512697303897226675 5.877469248651809863 -.284306377882802552 1.271767295534147912 1.271784402797831559 0 0 -.030854394434752796 SGRID_M14_D9_Sly/ .9309149781152280 -.0122793917066322 -.1131478819362123
20.05434819855775430 0.01564689999999999831 1.399301874290454384 1.399309387736118016 2.516366167443325086 6.032344740529592464 -.282245094583247314 1.27243198411600944 1.27243814576809311 0 0 -.028503962440777464 SGRID_M14_D10_Sly_partially_deleted/ .9526612008336272 -.0113274303277324 -.1121637614727643
22.04829374603439085 0.01376860000000000063 1.399375536505590212 1.399379807355790151 2.518306370042922016 6.18649769162395291 -.280448973818458347 1.272492392896429569 1.272495895304722069 0 0 -.026681918158229622 SGRID_M14_D11_Sly/ .9755010184813858 -.0105951835231925 -.1113641204083037
24.04378357521208365 0.01223890000000000047 1.399413126121265893 1.399416839260920087 2.520148528338050475 6.354946035145450978 -.278681437044135505 1.272523219054011889 1.272526264083198244 0 0 -.024900954799159658 SGRID_M14_D12_Sly/ 1.0005979123615669 -.0098807488999789 -.1105813541981655
28.03295594564139747 0.009912100000000000077 1.399666463368760549 1.399669006100956903 2.52333896141857883 6.662254016372114229 -.275996508051138622 1.272730969437526394 1.272733054571705491 0 0 -.022125062590653055 SGRID_M14_D14_Sly/ 1.0463331874826742 -.0087681690525694 -.1093775003164767
32.02535458798182333 0.008239959999999999299 1.399830101647121516 1.399831363426872199 2.525855409071565028 6.963200822044813165 -.273806056002428687 1.272865157016921156 1.272866191694702609 0 0 -.019875939640058737 SGRID_M14_D16_Sly/ 1.0914201022819045 -.0078689934382920 -.1084013182302752
34.02287598891274811 0.007572480000000000357 1.399862334993907886 1.399863290249500958 2.526904955453675328 7.115575750648543085 -.272820669789733516 1.272891588759328396 1.272892372136380956 0 0 -.018879005442034024 SGRID_M14_D17_Sly/ 1.1143772367120816 -.0074711972847607 -.1079663361302609
36.02068299586608191 0.006990549999999999889 1.399868490078859384 1.399869261952416455 2.527811699339137963 7.265560217158115286 -.271926052692137876 1.272896636013736815 1.272897268955172523 0 0 -.017982205629771375 SGRID_M14_D18_Sly/ 1.1370502748085810 -.0071137441267767 -.1075736981370998
38.01878129577171706 0.00647955999999999966 1.399865968664198546 1.399866929200094479 2.528640957590929883 7.415915641086066934 -.271091940273363142 1.272894568421846229 1.272895356082602181 0 0 -.017148966913518527 SGRID_M14_D19_Sly/ 1.1598196025056739 -.0067818908263894 -.1072085538516452
40.01711263955646558 0.006027949999999999801 1.399927921465269343 1.399928189688155467 2.529496673508599081 7.559363287087967898 -.270359437644825729 1.27294537012809128 1.272945590051302922 0 0 -.016394286670795121 SGRID_M14_D20_Sly/ 1.1814544757614576 -.0064812446058903 -.1068827013991748
44.01461122118909941 0.005267710000000000101 1.399918450076542031 1.399918892789254743 2.53080402879898303 7.845036612410575927 -.269033314066813744 1.272937603502922732 1.272937966555018008 0 0 -.015071541258957710 SGRID_M14_D22_Sly/ 1.2248359942084073 -.0059552383698828 -.1063034952550182


==> anc/data/properties0.5pc.dat <==
# [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital [12]m_DM [13]J_ADM/M_ADM^2 [14]E_bind_orbital/M_ADM
36.01979291503443647 0.006990549999999999889 1.399939347641193054066 1.399939339984268019216 2.528426734357319461 7.291186031399643497 -.271451953268141612282 1.266369321561678474 1.266369315318061073 0.006748839524310462634 0.006748839490619358908 -.017809581537349907542 170 1.1405056256369797 -0.007043740400046349
36.02082485542854684 0.006990549999999999889 1.399842396464770220202 1.399843054636101670418 2.527239867837970166 7.271437480609685977 -.272445583262901724620 1.265775126377161053 1.265775663303903675 0.006806466666112320416 0.00680646978987366983 -.017923858299080552246 250 1.138485087400533 -0.0070922663603017015
36.02037327733314598 0.006990549999999999889 1.39982945069491615097 1.399829928438323851235 2.526638250085811332 7.262214859876950257 -.273021129047428670205 1.265440208981387205 1.265440587728604349 0.00686254915702264566 0.00686255238113224128 -.01796764816233510894 350 1.137582652700657 -0.007111286374978642
36.02044927376891082 0.006990549999999999889 1.399612522195201913537 1.399614292646513562176 2.52587521102890511 7.26459726993172783 -.273351603812810365713 1.26503455459741998 1.265035978885995283 0.006905797850667597104 0.006905809779711767973 -.018006930084889518077 500 1.1386434747080694 -0.007128986422711859
36.02171741881625522 0.006990549999999999889 1.399692333617397355891 1.399693500180989721367 2.525787221957073392 7.265072809986985902 -.273598611841313685258 1.264936200481698636 1.264937167140653296 0.0069398801523257031 0.00693988845163758146 -.01796591426924182456 750 1.1387973490520942 -0.007112995945605098
36.02004823357941987 0.006990549999999999889 1.399879515851027754019 1.399879867266304091999 2.52600168610342557 7.259082694130264635 -.273757697013906276018 1.265013599397194488 1.265013884590484361 0.00695676823191607261 0.006956770638198602613 -.017939336754367954223 1000 1.1376651946084742 -0.007101870459176502


==> anc/data/properties1000MeV.dat <==
# [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital [12]m_DM [13]J_ADM/M_ADM^2 [14]E_bind_orbital/M_ADM [15]E_bind/M_ADM
16.049355694106132830 0.02100489999999999996 1.39830482027170667531 1.398254489663131331 2.493860829108169419 5.686308622427886483 -.30269848082666858731 1.194281420401856808 1.194243906683636114 0.06885792054037681575 0.06885486568718109102 -.03237728420488140977 1000 .9142942731438365 -.0129827951211134 -.1213774551063928
18.055570698026853549 0.01799709999999999852 1.39906538157669578545 1.3990710900307437308 2.498098675187209849 5.857001014845949705 -.30003779642022966725 1.194830630434785768 1.194834829871808113 0.06891984470093016901 0.06892024008627387066 -.02940686990658807167 1000 .9385472059868094 -.0117717006932819 -.1201064631275001
20.04607803332042160 0.01564689999999999831 1.3995797992374820608 1.39957977977430349232 2.500539704629581195 5.980644747231762537 -.29861987438220435812 1.195210515099674353 1.195210497356981039 0.06895430054923575025 0.06895430329124487001 -.02778991166755481726 1000 .9564901372557035 -.0111135654499321 -.1194221686739585
22.04450100269601087 0.01376860000000000063 1.39906627997674827573 1.39906930600945519925 2.501898921175630175 6.179278592102843248 -.29623666481057329998 1.194824616725901567 1.194826850768614834 0.06892599669089974346 0.06892619933942949195 -.02560474234921546141 1000 .9871843369927044 -.0102341234222140 -.1184047294250293
24.03432853738272712 0.01223890000000000047 1.3997964855030679559 1.39979655076254209945 2.504235374893476251 6.286721567468703142 -.29535766137213380435 1.195370260749013758 1.195370309685697796 0.06896895737133629245 0.06896896298850953289 -.02444311590108112834 1000 1.0024758845904410 -.0097607102535722 -.1179432509952054
28.02611168132868613 0.009912100000000000077 1.39987868020406058801 1.39987873592432897356 2.50711472632700394 6.598302687667095157 -.29264268980138562157 1.195432140306133206 1.19543218030547882 0.06897336315111457505 0.06897336776087348298 -.02169632519659614403 1000 1.0497450092810315 -.0086539020208229 -.1167248896623552
32.02060617795915221 0.008239959999999999299 1.39992022628428108875 1.39992029388281216672 2.509427957651709118 6.906225047332920752 -.29041256251538413747 1.195463525709171915 1.195463574034004495 0.06897548773509444564 0.06897549360672582119 -.01945012343328755883 1000 1.0967086323450558 -.0077508196136814 -.1157285913029950
34.01851136306435209 0.007572480000000000357 1.39993722216082783217 1.39993727278895842285 2.51042453108030017 7.057472228584156682 -.28944996386948608502 1.195476147421810964 1.195476179130375183 0.06897655477954083014 0.06897655927828157119 -.01848090952970837833 1000 1.1198370645629460 -.0073616670411341 -.1152992094707297
36.01672953584395743 0.006990549999999999889 1.39994815590308485676 1.39994820067630713946 2.511323079288348303 7.206670158173857921 -.28857327729104369322 1.195484350353527292 1.195484381456237921 0.06897715938075268949 0.06897716341699157427 -.01759997531916117376 1000 1.1426927437457891 -.0070082481478841 -.1149088620540288
38.01520342619252091 0.00647955999999999966 1.39995609083088649887 1.39995613591866224772 2.512139694196973139 7.353733209494997425 -.28777253255257560759 1.195490277023087744 1.195490307979160338 0.06897762260580354854 0.06897762673475982265 -.01679614014583831419 1000 1.1652531835277290 -.0066859897101412 -.1145527588363530
40.01387863693381064 0.006027949999999999801 1.39996328621930574129 1.39996332376955320848 2.512887895214714007 7.49866072847752374 -.28703871477414494277 1.195495569602207153 1.195495597351341477 0.06897811950959580052 0.0689781230385145272 -.01605951428694495072 1000 1.1875105484738103 -.0063908598220903 -.1142266295765728
44.01170848452245111 0.005267710000000000101 1.3999717356467720056 1.39997176751474669558 2.514200117680485125 7.781983524503463201 -.28574338548103357618 1.195501850787467957 1.19550187277907094 0.06897864075118355365 0.06897864375339787801 -.01476089039063520366 1000 1.2310923206068258 -.0058710085513213 -.1136518065811923


==> anc/data/properties170MeV.dat <==
# [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital [12]m_DM [13]J_ADM/M_ADM^2 [14]E_bind_orbital/M_ADM [15]E_bind/M_ADM
29.02005956504252992 0.009444030000000000827 1.399919356841192424651 1.399919334463711120989 2.524782020930736337 6.752631884078295954 -.275056670374167208640 1.266353025169336455 1.266353006925747593 0.006748745222794018915 0.006748745124258032253 -.021421501511399762168 170 1.0593154274489579 -.0084844954272539 -.1089427396479836
32.02230366746838541 0.008239959999999999299 1.399933808384211426898 1.399933799064472314665 2.526553748384350317 6.988419455696600835 -.273313859064333424563 1.266364809487900311 1.266364801893820724 0.006748809619598311604 0.006748809579308465492 -.019673482196277495096 170 1.0947674615820579 -.0077866865919072 -.1081765465069202
34.02119389016200657 0.007572480000000000357 1.399940899911124491482 1.399940899237761825475 2.527544654269210156 7.140889968508429497 -.272337144879676160957 1.266370588057931679 1.266370587503514056 0.006748845667618851539 0.006748845665647625405 -.018694212625502055944 170 1.1177757081601853 -.0073961947987451 -.1077477085992045
36.01979291503443647 0.006990549999999999889 1.399939347641193054066 1.399939339984268019216 2.528426734357319461 7.291186031399643497 -.271451953268141612282 1.266369321561678474 1.266369315318061073 0.006748839524310462634 0.006748839490619358908 -.017809581537349907542 170 1.1405056256369796 -.0070437404000463 -.1073600233613808
38.01824970033635509 0.00647955999999999966 1.39994446112446380802 1.399944457959325697435 2.529254323750292244 7.440810560286442055 -.270634595333497261455 1.266373490444014704 1.26637348787061832 0.006748863201207983345 0.006748863186872661353 -.016990380952421424698 170 1.1631487158588791 -.0067175454808469 -.1070017328001280
40.01692856732354287 0.006027949999999999801 1.399960554688564464315 1.399960558476660954128 2.530026907566140348 7.586921106213587507 -.269894205599085070443 1.266386608120532387 1.266386611210650548 0.006748940906670434191 0.006748940924172660422 -.016244193595885681613 170 1.1852645298132704 -.0064205615945454 -.1066764170736510
44.01447393620348691 0.005267710000000000101 1.399969505696667609047 1.399969511535154729759 2.531341570238311078 7.870382196606737324 -.268597446993511260806 1.266393905422765975 1.266393910174573145 0.006748982565811730526 0.006748982591732735452 -.014944210516572507978 170 1.2282713455615673 -.0059036720655464 -.1061087330731997


==> anc/data/properties5pc.dat <==
# [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital [12]m_DM [13]J_ADM/M_ADM^2 [14]E_bind_orbital/M_ADM
36.01811968152877696 0.006990549999999999889 1.39991807139691033836 1.39991802718918419126 2.527362234532684493 7.265424230908496206 -.27247386405341003662 1.204976387447554753 1.204976349987150863 0.06767760895869505411 0.06767760707704320589 -.01794571893775938300 350 1.1374334464150484 -0.007100572562396301
36.00419081026960910 0.006990549999999999889 1.39950148012714020691 1.39950283788694279689 2.51902760547197424 7.25175515240329549 -.27997671254210876380 1.200188275831405305 1.200189373772109436 0.06824211577714424382 0.06824217383346607713 -.01783433374215082195 500 1.142818542945056 -0.007079848471453855
36.01746785526487216 0.006990549999999999889 1.39983968817363926875 1.39984139152562162007 2.513881710130409619 7.217675128068520074 -.28579936956885126982 1.197019760483332362 1.197021025157764873 0.06876492892170876781 0.06876503036430296756 -.01768903479669935137 750 1.1421092628559513 -0.007036542222896287
36.01672953584395743 0.006990549999999999889 1.39994815590308485676 1.39994820067630713946 2.511323079288348303 7.206670158173857921 -.28857327729104369322 1.195484350353527292 1.195484381456237921 0.06897715938075268949 0.06897716341699157427 -.01759997531916117376 1000 1.142692743745789 -0.007008248147884105


==> anc/data/self_convergence_1norm.dat <==
# ['../SGRID_M14_D22_Sly_FermiGas170MeV_n10', '../SGRID_M14_D22_Sly_FermiGas170MeV_n12', '../SGRID_M14_D22_Sly_FermiGas170MeV_n14', '../SGRID_M14_D22_Sly_FermiGas170MeV_n16', '../SGRID_M14_D22_Sly_FermiGas170MeV_n18', '../SGRID_M14_D22_Sly_FermiGas170MeV_n20', '../SGRID_M14_D22_Sly_FermiGas170MeV']
# n x y z alpha DNSdataTwoFluid_Bx DNSdataTwoFluid_By DNSdataTwoFluid_Bz gxx gxy gxz gyy gyz gzz Kxx Kxy Kxz Kyy Kyz Kzz DNSdataTwoFluid_q1 DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR1y DNSdataTwoFluid_VR1z DNSdataTwoFluid_q2 DNSdataTwoFluid_VR2x DNSdataTwoFluid_VR2y DNSdataTwoFluid_VR2z
10 0.0 0.0 0.0 0.07834218707490281 0.05119855376655767 0.3874532494543671 0.015519390474286533 0.951771641448435 0.0 0.0 0.951771641448435 0.0 0.951771641448435 0.006511216680149566 0.025956378609090603 0.0020516314548331086 0.012195546018281985 0.009593929871838153 0.006357210464622375 0.032201969566670936 0.026108969544736946 0.18994787085552856 0.010817714493010892 0.07906655346125131 0.031886845078653074 0.1911715662265138 0.00754882885332568
12 0.0 0.0 0.0 0.10514858384094883 0.0032791460357450095 0.024761533676331736 0.001077800714859486 0.25014644354462146 0.0 0.0 0.25014644354462146 0.0 0.25014644354462146 0.0017069370308031662 0.0031094250591233233 0.00029516386753813967 0.002600711674893573 0.00149807621433173 0.0011139087703080162 0.02208838115377456 0.004901424442441124 0.008417420732398841 0.002224144308618735 0.028330085770598618 0.0024673857686917638 0.010635968605139233 0.0011677425823011889
14 0.0 0.0 0.0 0.051871732973397644 0.0014489755461896021 0.0060952501033346655 0.0004012962672529343 0.18732106799613102 0.0 0.0 0.18732106799613102 0.0 0.18732106799613102 0.0007428291367550476 0.0013030383633489413 0.0001125900700463882 0.0011329405030226871 0.0007221317187980885 0.0004486524274554706 0.013758129246856586 0.004572782898127879 0.007473320554909213 0.001631622411773978 0.01914613335707193 0.0025281458489425992 0.004928928625981852 0.0015522400289139388
16 0.0 0.0 0.0 0.012192588892339984 0.0006960758961450954 0.0034602240531853862 0.00010862850224806148 0.04579000405369915 0.0 0.0 0.04579000405369915 0.0 0.04579000405369915 0.00027410182612001946 0.0007384558089399934 6.29296279150946e-05 0.00041661015670776713 0.00029365228998886787 0.00018574108226213055 0.007237172928571971 0.0027117547851639983 0.004391650628409771 0.0010781726380265694 0.011005879351971518 0.0005395402348867571 0.002151241148187745 0.0003597851150690987
18 0.0 0.0 0.0 0.04947219665893687 0.00044166403140982193 0.0030717182160173995 0.00010971492477875982 0.1065932216681107 0.0 0.0 0.1065932216681107 0.0 0.1065932216681107 0.0002370559576447374 0.0006495292459556944 4.762029976927845e-05 0.00041900023932219145 0.0003563510785518241 0.00020583056449011193 0.00952020549848066 0.002034037107726911 0.00350753679248218 0.0009813913630623955 0.00681698167351168 0.0005247167560005198 0.0023696160318892844 0.0003548840241294328
20 0.0 0.0 0.0 0.0262331424762704 0.0003697884599561221 0.0018955097445064158 8.025834093998397e-05 0.03402863144134294 0.0 0.0 0.03402863144134294 0.0 0.03402863144134294 0.0001709536967670256 0.0003546924597067411 2.806046347250839e-05 0.0002715863596280653 0.0001612837557223084 0.00011066569303167388 0.006613259902798719 0.0015271363527442755 0.0018250375535809292 0.0006794835602116021 0.003133654365661563 0.0005459153436539263 0.0008330450074612063 0.000363484689341259


==> anc/data/self_convergence_maxnorm.dat <==
# ['../SGRID_M14_D22_Sly_FermiGas170MeV_n10', '../SGRID_M14_D22_Sly_FermiGas170MeV_n12', '../SGRID_M14_D22_Sly_FermiGas170MeV_n14', '../SGRID_M14_D22_Sly_FermiGas170MeV_n16', '../SGRID_M14_D22_Sly_FermiGas170MeV_n18', '../SGRID_M14_D22_Sly_FermiGas170MeV_n20', '../SGRID_M14_D22_Sly_FermiGas170MeV']
# n x y z alpha DNSdataTwoFluid_Bx DNSdataTwoFluid_By DNSdataTwoFluid_Bz gxx gxy gxz gyy gyz gzz Kxx Kxy Kxz Kyy Kyz Kzz DNSdataTwoFluid_q1 DNSdataTwoFluid_VR1x DNSdataTwoFluid_VR1y DNSdataTwoFluid_VR1z DNSdataTwoFluid_q2 DNSdataTwoFluid_VR2x DNSdataTwoFluid_VR2y DNSdataTwoFluid_VR2z
10 0.0 0.0 0.0 0.0013141575558703877 0.0001528129336104099 0.002250855034467203 6.200427230748846e-05 0.008710422518021677 0.0 0.0 0.008710422518021677 0.0 0.008710422518021677 0.00015577828960339647 0.00038473906946251066 2.6836380964609684e-05 0.0002635716421550416 0.00018507862462463064 0.00010779335255164946 0.003349812313567249 0.00202922002849985 0.04715961985216505 0.001153127264561289 0.0036016764384933786 0.0011186669024895318 0.04928099079822478 0.0006554915297304524
12 0.0 0.0 0.0 0.0011619609792934416 2.777599553428485e-05 0.00026764198391811267 9.026795165458738e-06 0.004568054311721914 0.0 0.0 0.004568054311721914 0.0 0.004568054311721914 4.2412982220222176e-05 6.677674664082572e-05 4.547669184998954e-06 7.454875131018401e-05 4.988279019568862e-05 3.2135769089960096e-05 0.0021086508298596984 0.0005515501250128018 0.0007911257984583794 0.00024133027991749586 0.0015525204992649366 0.00015168801866009482 0.0004022612478212298 0.00010472417379227205
14 0.0 0.0 0.0 0.0003612834721047342 1.250020570264668e-05 5.0694404287982e-05 3.1889556198392253e-06 0.0015754320527110455 0.0 0.0 0.0015754320527110455 0.0 0.0015754320527110455 1.7949399470557396e-05 4.603929962748287e-05 2.2483138357173654e-06 2.9075944030588878e-05 3.087594415765102e-05 1.9440550966072154e-05 0.002542779931441719 0.0005465871693630126 0.0008336375829444548 0.00019700034947322254 0.0006340049380320623 0.00017485494833385795 0.00026336791236434426 0.00012081553234259083
16 0.0 0.0 0.0 0.0002166254813324997 1.245469850942745e-05 4.8209398454138186e-05 1.4476156882921396e-06 0.0009624745567811122 0.0 0.0 0.0009624745567811122 0.0 0.0009624745567811122 1.083784343246198e-05 4.08696291871128e-05 3.115410571219424e-06 1.9027429390535734e-05 1.6132921674726422e-05 8.657858026626334e-06 0.0008064020981235311 0.0005511374583560581 0.0005049740005536908 0.00012233579665431175 0.00043422950847329944 3.8523902112577724e-05 7.154449171997701e-05 4.4115447046245136e-05
18 0.0 0.0 0.0 0.000340774692044743 5.599116298677948e-06 3.0217688771087825e-05 1.3832088174153823e-06 0.0012531328680407405 0.0 0.0 0.0012531328680407405 0.0 0.0012531328680407405 1.142062809926167e-05 2.114663403765993e-05 1.5811132355579582e-06 2.098122112582576e-05 1.702278370076596e-05 1.0701252533201928e-05 0.0009311695465294145 0.00022462419564406658 0.0002486940910085278 0.00011383367990602626 0.0004812324651304323 3.631707286860103e-05 7.02047719682991e-05 4.2436462208531294e-05
20 0.0 0.0 0.0 0.00013651408417625355 2.523443684074875e-06 1.7594471798859646e-05 1.169349184330622e-06 0.0004624870334657416 0.0 0.0 0.0004624870334657416 0.0 0.0004624870334657416 4.6032976197623275e-06 1.3753171176276308e-05 1.296151099585449e-06 6.7712457241832225e-06 4.935489700002953e-06 2.9236492223964905e-06 0.0012267002430297643 0.00030237095456568316 0.0001279368599248435 8.39578668110129e-05 0.00013456733704347856 3.852437927349267e-05 6.145879908304314e-05 4.211894316719805e-05


==> anc/data/self_convergence_order.dat <==
# Convergence using n = 10 and n= 20
# variable order(max-norm) order(1-norm)
alpha 3.2670165454319138 1.5783987656547813
DNSdataTwoFluid_Bx 5.920228953290122 7.113259044938443
DNSdataTwoFluid_By 6.999207129493626 7.67529256026627
DNSdataTwoFluid_Bz 5.728589916954969 7.595204847537828
gxx 4.235257878450185 4.805794433780206
gxy nan nan
gxz nan nan
gyy 4.235257878450185 4.805794433780206
gyz nan nan
gzz 4.235257878450185 4.805794433780206
Kxx 5.0806826516941666 5.251249623689896
Kxy 4.806044124203023 6.193376643923701
Kxz 4.371884313025053 6.192088947186586
Kyy 5.282630073286814 5.4887995192886745
Kyz 5.228801236531698 5.894448849332159
Kzz 5.204354173824169 5.844113898510541
DNSdataTwoFluid_q1 1.4492975106410537 2.283715424404208
DNSdataTwoFluid_VR1x 2.7465338375553383 4.095644732966227
DNSdataTwoFluid_VR1y 8.525976299369841 6.701533580094337
DNSdataTwoFluid_VR1z 3.779742422862772 3.992813270411035
DNSdataTwoFluid_q2 4.742268402261531 4.6571495704411365
DNSdataTwoFluid_VR2x 4.859864997549743 5.868140306052697
DNSdataTwoFluid_VR2y 9.647195969821622 7.842257802552269
DNSdataTwoFluid_VR2z 3.9600359956796494 4.376286336497394


==> anc/scripts/Knudsen.py <==
#!/usr/bin/env python

import argparse
import numpy as np

def get_args():
  """
  Parse all the arguments.
  """
  parser = argparse.ArgumentParser(
    description = __doc__,
    formatter_class = argparse.RawDescriptionHelpFormatter)

  args = parser.parse_args()

  return args


def main():
    args = get_args()
    
    # Knudsen number of ideal gas
    
    e = 1.602176634e-19 # [C]
    c = 299792458 # [m/s]
    kB = 1.380649e-23 # [J/K]
    Msun    = 1.98892e+30 # kg
    G = 6.6743015e-11 # m^3/(kg s^2)
    
    m_MeV = 170 # dark matter particle mass
    m = m_MeV * (1e6 * e) / np.square(c)

    T = 1e8 # [K] temperature of a neutron star core, see Phys. Rev. C 95, 025806
    
    sigma_over_m_cm2g = 1.25 # cm^2/g cross section per mass of dark matter, upper limit from Scott W. Randall et al 2008 ApJ 679 1173 and supported by David Wittman et al ApJ 869, 104 (2018)
    sigma_over_m = sigma_over_m_cm2g * 1e-4 * 1e3 # m^2 / Kg cross section per mass of dark matter
    sigma = sigma_over_m * m
    
    p_MeVfm3 = 1000 # MeV / fm^3, in the 170MeV profile from Violetta the central p was 90
    p = p_MeVfm3 * (1e6 * e) / np.square(c) * np.power(1e15,3.0)
    
    L = 1000 # meter, characteristic lenght scale
    
    Kn = kB * T/(sigma * p * L)
    
    # General Knudsen number uses mean free path
    
    n_fm3 = 0.7 # fm^-3 central density in the 170MeV profile from Violetta
    n = n_fm3 * np.power(1e15,3.0)
    l = 1/(n * sigma) # mean free path
    
    Kn = l/L   
    
    # get typical time scales
    
    mu_MeV = 573  # MeV, chemical potential. In the 170MeV profile from Violetta the central p was 90 and central chemical potential 573 MeV
    
    Ekin_MeV = mu_MeV - m_MeV # [MeV], average kinetic energy of most energetic particle
    
    gamma = Ekin_MeV/m_MeV # Lorentz factor gamma = 1 / sqrt(1 - v^2/c^2)
    
    v_over_c = 1.0 - 1.0 / np.square(gamma) 
    v = v_over_c * c # [m/s]
    
    tc = l/v # [s], average scattering time
    
    Omega_Msun = 0.016 # [1/Msun], orbital frequency
    Omega = Omega_Msun / (G * Msun / np.power(c,3.0))
        
    Period = 1 / Omega # [s], orbital period of the binary
    
    
    Ekin = Ekin_MeV * 1e6 * e
        
    
    print("m ",m_MeV,"MeV =",m,"Kg")
    print("l",l,"L",L)
    print("Kn ", Kn)
    
    print("gamma",gamma,"v/c",v_over_c)
    print("tc",tc,"T",Period,"tc/T",tc/Period)
    
    print("E_kin",Ekin,"J = ",Ekin_MeV,"MeV   kB T",kB*T,"J =",kB*T/(1e6 * e),"MeV")
    print("E_kin /(kB T)",Ekin /(kB * T))
        
    return

if __name__ == "__main__":
  main()


==> anc/scripts/combine_csv_data.py <==
#!/usr/bin/env python

# example usage
# ./combine_csv_data.py input1.csv input2.csv

import argparse
import numpy as np

def get_args():
  """
  Parse all the arguments.
  """
  parser = argparse.ArgumentParser(
    description = __doc__,
    formatter_class = argparse.RawDescriptionHelpFormatter)
  parser.add_argument('inputfile1',  help = "Path to csv file")
  parser.add_argument('inputfile2',  help = "Path to csv file")

  args = parser.parse_args()

  return args


def main():
    args = get_args()

    
    data1 = np.genfromtxt(args.inputfile1, names=None)         
    data2 = np.genfromtxt(args.inputfile2, names=None)        
    data = np.append(data1,data2,axis=1)
    
    with open(args.inputfile1) as f1:
        header1 = f1.readline().rstrip()
    
    with open(args.inputfile2) as f2:
        header2 = f2.readline().rstrip()
        
    header="Combined data from files "+args.inputfile1+" and "+args.inputfile2+"\n"+header1+" "+header2
    
    np.savetxt("combined_output.csv", data, delimiter = " ", header=header)

    return

if __name__ == "__main__":
  main()


==> anc/scripts/convergence.py <==
#!/usr/bin/env python

# example usage
# ./convergence.py path_to_sgrid_exe SGRID_M14_D14_n??

import argparse
import numpy as np
import os
import re
# this imports our own interpolation script
import interpolate

def get_args():
  """
  Parse all the arguments.
  """
  parser = argparse.ArgumentParser(
    description = __doc__,
    formatter_class = argparse.RawDescriptionHelpFormatter)
  parser.add_argument('sgrid',  help = "Path to sgrid executable")
  parser.add_argument('dirs', metavar="dir", nargs='+',
    help="Directories to examine.")

  args = parser.parse_args()

  return args


def main():
    args = get_args()
    
    convergence_max_output_filename = "self_convergence_maxnorm.dat"
    convergence_1_output_filename = "self_convergence_1norm.dat"
    convergence_order_output_filename = "self_convergence_order.dat"
    
    AbsPathDirs = [os.path.realpath(dir) for dir in args.dirs]
    
    for i,Dir in enumerate(AbsPathDirs):
        print(Dir)
        interpolate.interpolate(args.sgrid,Dir)
            
    basename = []
    data = []
    header = []
    n = []
        
    for i,Dir in enumerate(AbsPathDirs):
        basename.append(os.path.basename(Dir))
        data.append(np.genfromtxt(basename[i]+"_interpolated.dat", names=None))
        with open(os.path.join(Dir,os.path.basename(Dir)+".par"),"r") as f:
    	    parameters = f.read()
    	    # find the parameter n1
    	    matched_lines = re.findall("n1 = .+", parameters) 
    	    # strip away everything before the number
    	    n.append(int(re.sub("n1 = +", "", matched_lines[-1])))
        
    header = np.genfromtxt(basename[0]+"_interpolated.dat", names=True)
            
    convergence_max_output_file = open(convergence_max_output_filename,"w")
    convergence_1_output_file = open(convergence_1_output_filename,"w")
    
    print("#",args.dirs,file=convergence_max_output_file)
    print("#",args.dirs,file=convergence_1_output_file)
    print("# n",*(header.dtype.names),file=convergence_max_output_file)    
    print("# n",*(header.dtype.names),file=convergence_1_output_file)
    
    maxerror = []
    sumerror = []
    
    for i in range(0,len(data)-1):
        error = np.fabs(data[i] - data[-1])
        maxerror.append(np.amax(error, axis=0))
        print(n[i],*maxerror[i],file=convergence_max_output_file)
        sumerror.append(np.sum(error, axis=0))
        print(n[i],*sumerror[i],file=convergence_1_output_file)
        
    convergence_max_output_file.close()
    convergence_1_output_file.close()
        
    convergence_order_output_file = open(convergence_order_output_filename,"w")
    
    print(" === Convergence using n =",n[0],"and n=",n[-2],"===")
    print("# Convergence using n =",n[0],"and n=",n[-2],file=convergence_order_output_file)
    print("# variable order(max-norm) order(1-norm)",file=convergence_order_output_file)
        
    for i in range(3,len(maxerror[0])):
        pmax = np.log(maxerror[0][i]/maxerror[-1][i]) / np.log(n[-2]/n[0])
        p1 = np.log(sumerror[0][i]/sumerror[-1][i]) / np.log(n[-2]/n[0])
        print("Convergence order of",header.dtype.names[i],":",pmax,p1)
        print(header.dtype.names[i],pmax,p1,file=convergence_order_output_file)
        
    print(" === Convergence using n =",n[-3],"and n=",n[-2],"===")
        
    for i in range(3,len(maxerror[0])):
        pmax = np.log(maxerror[-2][i]/maxerror[-1][i]) / np.log(n[-2]/n[-3])
        p1 = np.log(sumerror[-2][i]/sumerror[-1][i]) / np.log(n[-2]/n[-3])
        print("Convergence order of",header.dtype.names[i],":",pmax,p1)

    convergence_order_output_file.close()

    return

if __name__ == "__main__":
  main()


==> anc/scripts/deformations.yaml <==
Data:
  - FileName: ../data/deformation_qg.dat
    SkipLines: 1
    Label: BM, single fluid
    Column: 2
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/deformation170MeV.dat
    SkipLines: 1
    Label: BM, dark halo
    Column: 6
    #Marker: ' '
    Color: 'black'
    LineStyle: ':'
  - FileName: ../data/deformation1000MeV.dat
    SkipLines: 1
    Label: BM, dark core
    Column: 2
    #Marker: ' '
    Color: 'black'
    LineStyle: '-.'
  - FileName: ../data/deformation170MeV.dat
    SkipLines: 1
    Label: DM, dark halo
    Column: 2
    #Marker: ' '
    Color: '#006BA4'
    LineStyle: ':'
  - FileName: ../data/deformation1000MeV.dat
    SkipLines: 1
    Label: DM, dark core
    Column: 6
    #Marker: ' '
    Color: '#FF800E'
    LineStyle: '-.'
xAxisColumn: 0
xLabel: separation $D / M_\odot$
yLabel: deformation ratio $\Delta x / \Delta z$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title:
scale: 1
ScaleXAxis2: 1.476625039
xLabelAxis2: separation $D \, [km]$
OutputFile: ../figs/deformation_chiR.eps
---
Data:
  - FileName: ../data/deformation_qg.dat
    SkipLines: 1
    Label: $\chi^{({BM})}$, single fluid
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/deformation170MeV.dat
    SkipLines: 1
    Label: $\chi^{({BM})}$, dark halo
    Column: 8
    #Marker: ' '
    Color: 'black'
    LineStyle: ':'
  - FileName: ../data/deformation1000MeV.dat
    SkipLines: 1
    Label: $\chi^{({BM})}$, dark core
    Column: 4
    #Marker: ' '
    Color: 'black'
    LineStyle: '-.'
  - FileName: ../data/deformation170MeV.dat
    SkipLines: 1
    Label: $\chi^{({DM})}$, dark halo
    Column: 4
    #Marker: ' '
    Color: '#006BA4'
    LineStyle: ':'
  - FileName: ../data/deformation1000MeV.dat
    SkipLines: 1
    Label: $\chi^{({DM})}$, dark core
    Column: 8
    #Marker: ' '
    Color: '#FF800E'
    LineStyle: '-.'
xAxisColumn: 0
xLabel: separation $D / M_\odot$
yLabel: mass shedding parameter $\chi^{(s)}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title:
scale: 1
ScaleXAxis2: 1.476625039
xLabelAxis2: separation $D \, [km]$
OutputFile: ../figs/deformation_chi.eps
---
Data:
  - FileName: ../data/deformation_no_recompute_q.dat
    SkipLines: 1
    Label: no recompute
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/deformation_recompute_q.dat
    SkipLines: 1
    Label: recompute q
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/deformation_recompute_q_and_adjust.dat
    SkipLines: 1
    Label: recompute q + adjust domain
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/deformation_recompute_q_adjust_and_floor.dat
    SkipLines: 1
    Label: recompute q + adjust domain + floor@0
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/deformation_qg.dat
    SkipLines: 1
    Label: use non-floored qg
    Column: 4
    #Marker: ' '
    Color: 'black'
xAxisColumn: 0
xLabel: separation $D / M_\odot$
yLabel: mass shedding parameter $\chi$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: BM, one fluid
scale: 1
ScaleXAxis2: 1.476625039
xLabelAxis2: separation $D \, [km]$
OutputFile: ../figs/deformation_chi_compare_recompute.eps
---
Data:
  - FileName: ../data/combined_output_onefluid.csv
    SkipLines: 1
    Label: BM, single fluid
    Column: 2
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/combined_output_170MeV.csv
    SkipLines: 1
    Label: BM, dark halo
    Column: 6
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/combined_output_1000MeV.csv
    SkipLines: 1
    Label: BM, dark core
    Column: 2
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/combined_output_170MeV.csv
    SkipLines: 1
    Label: DM, dark halo
    Column: 2
    #Marker: ' '
    Color: '#006BA4'
  - FileName: ../data/combined_output_1000MeV.csv
    SkipLines: 1
    Label: DM, dark core
    Column: 6
    #Marker: ' '
    Color: '#FF800E'
xAxisColumn: 15
xLabel: ADM angular momentum $J_{ADM}/M_{\odot}^2$
yLabel: deformation ratio $\Delta x / \Delta z$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title:
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/deformation_chiR_vs_JADM.eps
---
Data:
  - FileName: ../data/combined_output_onefluid.csv
    SkipLines: 1
    Label: BM, single fluid
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/combined_output_170MeV.csv
    SkipLines: 1
    Label: BM, dark halo
    Column: 8
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/combined_output_1000MeV.csv
    SkipLines: 1
    Label: BM, dark core
    Column: 4
    #Marker: ' '
    Color: 'black'
  - FileName: ../data/combined_output_170MeV.csv
    SkipLines: 1
    Label: DM, dark halo
    Column: 4
    #Marker: ' '
    Color: '#006BA4'
  - FileName: ../data/combined_output_1000MeV.csv
    SkipLines: 1
    Label: DM, dark core
    Column: 8
    #Marker: ' '
    Color: '#FF800E'
xAxisColumn: 15
xLabel: ADM angular momentum $J_{ADM}/M_{\odot}^2$
yLabel: mass shedding parameter $\chi$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title:
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/deformation_chi_vs_JADM.eps
---
hLines:
  - y: 9.794929e-01
    Color: black
    LineStyle: ':'
Data:
### 0.5% dark matter ###
  # dummy entry to get section heading in legend
  - FileName: ../data/deformation0.5pc_resorted.dat
    Label: \textbf{DM fraction 0.5\%}
    Column: 4
    Marker: ''
    LineStyle: ''
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipFooter: 5
    Label: BM component
    Column: 4
    Marker: 'o'
    FillStyle: 'full'
    LineStyle: ''
    Color: black
  - FileName: ../data/deformation0.5pc_resorted.dat
    Label: # DM
    Column: 8
    Marker: ''
    LineStyle: '--'
    Color: '#006BA4'
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipFooter: 5
    Label: # DM
    Column: 8
    Marker: 's'
    FillStyle: 'full'
    FillColor: 'white'
    LineStyle: ''
    Color: '#006BA4'
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipHeader: 2
    Label: DM component
    Column: 8
    Marker: 's'
    FillStyle: 'full'
    LineStyle: ''
    Color: '#006BA4'
### 5.0% dark matter ###
  # dummy entry to get section heading in legend
  # dummy entry to get section heading in legend
  - FileName: ../data/deformation5pc_resorted.dat
    Label: "\n\\textbf{DM fraction 5.0\\%}"
    Column: 4
    Marker: ''
    LineStyle: ''
  - FileName: ../data/deformation5pc_resorted.dat
    Label: # BM
    Column: 4
    Marker: ''
    FillStyle: 'none'
    LineStyle: '-.'
    Color: '#ABABAB'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipHeader: 1
    Label: # BM
    MakeAnotherLegend: True
    Column: 4
    Marker: 'o'
    FillStyle: 'full'
    FillColor: 'white'
    LineStyle: ''
    Color: '#ABABAB'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipFooter: 3
    Label: BM component
    Column: 4
    Marker: 'o'
    FillStyle: 'full'
    LineStyle: ''
    Color: '#ABABAB'
  - FileName: ../data/deformation5pc_resorted.dat
    Label: # DM
    Column: 8
    Marker: ''
    LineStyle: ':'
    Color: '#FF800E'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipHeader: 1
    Label: DM component
    Column: 8
    Marker: 'd'
    FillStyle: 'full'
    LineStyle: ''
    Color: '#FF800E'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipFooter: 3
    Label: # DM
    Column: 8
    Marker: 'd'
    FillStyle: 'full'
    FillColor: 'white'
    LineStyle: ''
    Color: '#FF800E'
# For visibility reasons we want these lines to lie on top of the lines above
  - FileName: ../data/deformation0.5pc_resorted.dat
    Label: # BM
    Column: 4
    Marker: ' '
    Color: black
    LineStyle: '-'
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipHeader: 2
    Label: # BM
    Column: 4
    Marker: 'o'
    LineStyle: ''
    Color: black
    FillStyle: 'full'
    FillColor: 'white'
xAxisColumn: 10
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: mass shedding parameter $\chi$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
OutputFile: ../figs/deformation_chi_vs_mDM.eps
---
hLines:
  - y: 1.013068e+00
    Color: black
    LineStyle: ':'
Data:
### 0.5% dark matter ###
  # dummy entry to get section heading in legend
  - FileName: ../data/deformation0.5pc_resorted.dat
    Label: \textbf{DM fraction 0.5\%}
    Column: 2
    Marker: ''
    LineStyle: ''
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipFooter: 5
    Label: BM component
    Column: 2
    Marker: 'o'
    FillStyle: 'full'
    LineStyle: ''
    Color: black
  - FileName: ../data/deformation0.5pc_resorted.dat
    Label: # DM
    Column: 6
    Marker: ''
    LineStyle: '--'
    Color: '#006BA4'
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipFooter: 5
    Label: # DM
    Column: 6
    Marker: 's'
    FillStyle: 'full'
    FillColor: 'white'
    LineStyle: ''
    Color: '#006BA4'
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipHeader: 2
    Label: DM component
    Column: 6
    Marker: 's'
    FillStyle: 'full'
    LineStyle: ''
    Color: '#006BA4'
### 5.0% dark matter ###
  # dummy entry to get section heading in legend
  - FileName: ../data/deformation5pc_resorted.dat
    Label: "\n\\textbf{DM fraction 5.0\\%}"
    Column: 2
    Marker: ''
    LineStyle: ''
  - FileName: ../data/deformation5pc_resorted.dat
    Label: # BM
    Column: 2
    Marker: ''
    FillStyle: 'none'
    LineStyle: '-.'
    Color: '#ABABAB'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipHeader: 1
    Label: # BM
    Column: 2
    Marker: 'o'
    FillStyle: 'full'
    FillColor: 'white'
    LineStyle: ''
    Color: '#ABABAB'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipFooter: 3
    Label: BM component
    Column: 2
    Marker: 'o'
    FillStyle: 'full'
    LineStyle: ''
    Color: '#ABABAB'
  - FileName: ../data/deformation5pc_resorted.dat
    Label: # DM
    Column: 6
    Marker: ''
    LineStyle: ':'
    Color: '#FF800E'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipHeader: 1
    Label: DM component
    Column: 6
    Marker: 'd'
    FillStyle: 'full'
    LineStyle: ''
    Color: '#FF800E'
  - FileName: ../data/deformation5pc_resorted.dat
    SkipFooter: 3
    Label: # DM
    Column: 6
    Marker: 'd'
    FillStyle: 'full'
    FillColor: 'white'
    LineStyle: ''
    Color: '#FF800E'
# For visibility reasons we want these lines to lie on top of the lines above
  - FileName: ../data/deformation0.5pc_resorted.dat
    Label: # BM
    Column: 2
    Marker: ' '
    Color: black
    LineStyle: '-'
  - FileName: ../data/deformation0.5pc_resorted.dat
    SkipHeader: 2
    Label: # BM
    Column: 2
    Marker: 'o'
    LineStyle: ''
    Color: black
    FillStyle: 'full'
    FillColor: 'white'
xAxisColumn: 10
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: deformation ratio $\Delta x / \Delta z$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
OutputFile: ../figs/deformation_chiR_vs_mDM.eps


==> anc/scripts/extra_output.sh <==
#!/bin/bash

outfile=deformation.dat

for z in $@
do
  echo $z
  echo $outfile
  /work/hrueter/sgrid/exe/sgrid $z/$z.par --modify-par:DNSdataTwoFluid_extra_output=on --modify-par:DNSdataTwoFluid_extra_output_file=$outfile --modify-par:outdir=extra_output --modify-par:checkpoint_indir=$z
done

#--modify-par:EoS2_tab1d_load_file=/home/hannes/data/SGRID_M14_D14_Sly_FermiGas170MeV/FermiGas170MeV.csv


==> anc/scripts/get_parameters.sh <==
#!/bin/bash

outfile="properties.dat"

echo "# [0]D [1]Omega [2]m1 [3]m2 [4]M_ADM [5]J_ADM [6]E_bind [7]mTOV11 [8]mTOV21 [9]mTOV12 [10]mTOV22 [11]E_bind_orbital [12]m_DM [13]J_ADM/M_ADM^2 [14]E_bind_orbital/M_ADM [15]E_bind/M_ADM" > $outfile

for z in $@
do
  properties_file="$z/BNSdataTwoFluid_properties.txt"

  echo $properties_file
  
  # we are only interested in the last occurence hence we use "tail -1 "

  JADM=$(grep "J_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  MADM=$(grep "M_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  JxADM=$(grep "Jx_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  JyADM=$(grep "Jy_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  JzADM=$(grep "Jz_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  PxADM=$(grep "Px_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  PyADM=$(grep "Py_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  PzADM=$(grep "Pz_ADM" $properties_file | tail -1 | sed 's/.*[[:space:]]//')

  m011=$(grep "m011" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  m021=$(grep "m021" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  m012=$(grep "m012" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  m022=$(grep "m022" $properties_file | tail -1 | sed 's/.*[[:space:]]//')

  mTOV11=$(grep "(m11)_inf" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  mTOV21=$(grep "(m21)_inf" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  mTOV12=$(grep "(m12)_inf" $properties_file | tail -1 | sed 's/.*[[:space:]]//')
  mTOV22=$(grep "(m22)_inf" $properties_file | tail -1 | sed 's/.*[[:space:]]//')


  Omega=$(grep "Omega" $properties_file | tail -1 | sed 's/.*[[:space:]]//')

  xmax1=$(grep "xmax1" $properties_file | tail -1 | sed 's/.*[[:space:]]//' | sed 's/+//')
  xmax2=$(grep "xmax2" $properties_file | tail -1 | sed 's/.*[[:space:]]//')

  D=`echo "scale=16; ($xmax1)-($xmax2)" | bc`

  Ebind=`echo "scale=16; $MADM - $m011 - $m021 - $m012 - $m022" | bc`

  Ebindorbital=`echo "scale=16; $MADM - $mTOV11 - $mTOV21 - $mTOV12 - $mTOV22" | bc`

  JADMOverMADM2=`echo "scale=16; $JADM / ($MADM * $MADM)" | bc`

  EbindorbitalOverMADM=`echo "scale=16; $Ebindorbital / $MADM" | bc`

  EbindOverMADM=`echo "scale=16; $Ebind / $MADM" | bc`

  m01tot=`echo "scale=16; ($m011)+($m012)" | bc`
  m02tot=`echo "scale=16; ($m021)+($m022)" | bc`

  echo -e "$D $Omega $m01tot $m02tot $MADM $JADM $Ebind $mTOV11 $mTOV21 $mTOV12 $mTOV22 $Ebindorbital $z $JADMOverMADM2 $EbindorbitalOverMADM $EbindOverMADM" >> $outfile

done


==> anc/scripts/interpolate.py <==
#!/usr/bin/env python

# example usage
# ./interpolate.py path_to_sgrid_exe path_to_data_dir

import argparse
import numpy as np
import subprocess
import os

def get_args():
  """
  Parse all the arguments.
  """
  parser = argparse.ArgumentParser(
    description = __doc__,
    formatter_class = argparse.RawDescriptionHelpFormatter)
  parser.add_argument('sgrid',  help = "Path to sgrid executable")
  parser.add_argument('datadir',  help = "Path to sgrid data")

  args = parser.parse_args()

  return args

def interpolate(sgrid,datadir):
    points_filename = "pointsfile.bin"
    basename = os.path.basename(datadir)    
    interpolated_output_filename = basename+"_interpolated.bin"
    output_filename = basename+"_interpolated.dat"
        
    points = np.array([
        [
            [
                [x, y, z]
                for x in np.linspace(0.0, 20., num=10, endpoint=True)
            ]
            for y in np.linspace(0.0, 20., num=10, endpoint=True)
        ]
        for z in np.linspace(0.0, 20., num=10, endpoint=True)
    ])
    
    points = points.reshape(-1,3)  

    points_file = open(points_filename, "w")
    points_file.write("$BEGIN_data:\n")
    points.tofile(points_file)
    points_file.close()
        
    # Call sgrid to interpolate
    print("Calling SGRID to interpolate data")
    p = subprocess.run([sgrid, 
                        os.path.join(datadir, basename+".par"),
                        "--modify-par:BNSdata_Interpolate_pointsfile="+points_filename,
                        "--modify-par:BNSdata_Interpolate_output="+interpolated_output_filename,
                        "--modify-par:outdir="+basename+"_interpolation",
                        "--modify-par:checkpoint_indir="+datadir,
                        "--modify-par:EoS2_tab1d_load_file=/work/hrueter/sgrid/exe/OmegaSeries/FermiGas170MeV.csv"
                        ]
                       #,cwd=outpath
                       ,stdout=subprocess.DEVNULL
                       )
            
            
    # --modify-par:BNSdata_Interpolate_verbose=yes"
    # --modify-par:EoS1_tab1d_load_file="..."
    # --modify-par:EoS2_tab1d_load_file="..."
    
    print("Finished interpolation")
    
    interpolated_data_file = open(interpolated_output_filename,"rb")
    header = interpolated_data_file.readline()
    
    # this is for $BEGIN_DATA
    interpolated_data_file.readline()
    
    # Read interpolated data
    data_interpolated = np.fromfile(interpolated_data_file,  dtype=float)
    interpolated_data_file.close()
    
    print("number of points",points.shape[0])
    print("interpolated data values",data_interpolated.size)
    
    data_interpolated = data_interpolated.reshape(points.shape[0],-1)
    
    output_file = open(output_filename, "w")
    print("# x y z", header.decode("utf-8")[1:-1] ,file=output_file)
    for i, point in enumerate(points):
    	print(*point,*data_interpolated[i],file=output_file)	
    output_file.close()
    
    os.remove(points_filename)

def main():
    args = get_args()
    
    interpolate(args.sgrid,args.datadir)
    
    return

if __name__ == "__main__":
  main()


==> anc/scripts/plot_csv_data.py <==
#!/usr/bin/env python

# example usage
# ./plot_csv_data.py input.yaml

import argparse
import numpy as np
import matplotlib.pyplot as plt
from cycler import cycler
import yaml

def get_args():
  """
  Parse all the arguments.
  """
  parser = argparse.ArgumentParser(
    description = __doc__,
    formatter_class = argparse.RawDescriptionHelpFormatter)
  parser.add_argument('inputfile',  help = "Path to yaml file")

  args = parser.parse_args()

  return args


def main():
    args = get_args()

    force_extension = ".png"
    force_extension = ""

    # tableau-colorblind10
    # seaborn-colorblind
    # see https://matplotlib.org/gallery/style_sheets/style_sheets_reference.html
    # cycler using tableau-colorblind10 colors
    default_cycler = (
          cycler(color=['black', '#006BA4', '#FF800E', '#ABABAB', '#595959', '#5F9ED1', '#C85200', '#898989', '#A2C8EC', '#FFBC79', '#CFCFCF'])
        + cycler(linestyle=['-', '--', ':', '-.','-', '--', ':', '-.','-', '--', ':'])
        + cycler(marker=['o','d','x','^','*','o','d','X','^','*','o'])
        + cycler(fillstyle=['full','full','full','full','full','none','none','none','none','none','full'])
    )

    #plt.rc('lines', linewidth=1)
    plt.rc('axes', prop_cycle=default_cycler)
    plt.rc("mathtext",fontset='cm')
    plt.rc('text', usetex=True)  # To use it you must install: sudo apt install cm-super

    xkcd = False
    if xkcd is True:
        plt.xkcd(scale=1, length=100, randomness=2)
        plt.rc("mathtext",fontset='custom')
        plt.rc("mathtext",rm='xkcd')
        plt.rc("mathtext",it='xkcd')
        plt.rc("mathtext",bf='xkcd')

    with open(args.inputfile) as file:
        for output in yaml.full_load_all(file):
            output_name = output['OutputFile'] + force_extension
            xlabel = output['xLabel']
            ylabel = output['yLabel']

            if 'ScaleX' in output:
                scalex1 = output['ScaleX']
            else:
                scalex1 = 1.0

            print("Generating file ", output_name)

            if 'SquarePlot' in output and output['SquarePlot'] is True:
                fig,ax = plt.subplots(1,1,figsize=(5,5))
            else:
                fig,ax = plt.subplots(1,1,figsize=(5,3))

            if 'vLines' in output:
                for item in output['vLines']:
                    x = item['x']

                    if 'Color' in item:
                        color=item['Color']
                    else:
                        color='black'

                    if 'LineStyle' in item:
                        linestyle=item['LineStyle']
                    else:
                        linestyle='-'

                    ax.axvline(x, color=color, linestyle=linestyle)

            if 'hLines' in output:
                for item in output['hLines']:
                    y = item['y']

                    if 'Color' in item:
                        color=item['Color']
                    else:
                        color='black'

                    if 'LineStyle' in item:
                        linestyle=item['LineStyle']
                    else:
                        linestyle='-'

                    ax.axhline(y, color=color, linestyle=linestyle)

            xmin = None
            xmax = None
            ymin = None
            ymax = None

            for item in output['Data']:
                file_name = item['FileName']

                skip_header = 0
                if 'SkipLines' in item:
                    skip_header = item['SkipLines']
                if 'SkipHeader' in item:
                    skip_header = item['SkipHeader']

                skip_footer = 0
                if 'SkipFooter' in item:
                    skip_footer = item['SkipFooter']

                # ndmin requires numpy 1.23
                # ndmin is necessary, when reading tables with only one data point
                data = np.genfromtxt(file_name, names=None, skip_header=skip_header, skip_footer=skip_footer, ndmin=2)

                ycolumn = item['Column']
                if 'Label' in item:
                    label = item['Label']
                else:
                    label = None
                    #label = name

                if 'xAxisColumn' in item:
                    xcolumn = item['xAxisColumn']
                else:
                    xcolumn = output['xAxisColumn']

                if 'Marker' in item:
                    marker=item['Marker']
                else:
                    marker=None  # Use cycler value

                if 'MarkEvery' in item:
                    markevery=item['MarkEvery']
                else:
                    markevery=None

                if 'Color' in item:
                    color=item['Color']
                else:
                    color=None

                if 'LineStyle' in item:
                    linestyle=item['LineStyle']
                else:
                    linestyle=None

                if 'LineWidth' in item:
                    linewidth=item['LineWidth']
                else:
                    linewidth=None

                if 'FillStyle' in item:
                    fillstyle=item['FillStyle']
                else:
                    fillstyle=None

                if 'FillColor' in item:
                    fillcolor=item['FillColor']
                else:
                    fillcolor=None

                if 'Every' in item:
                    every=item['Every']
                else:
                    every=None

                if 'ShiftX' in item:
                    shiftx=item['ShiftX']
                elif 'ShiftX' in output:
                    shiftx=output['ShiftX']
                else:
                    shiftx=0.0

                scale = 1.0
                if 'Scale' in item:
                  scale = item['Scale']
                elif 'Scale' in output:
                  scale = output['Scale']

                # compute truncated data to be used to set axis limits and views
                # it is not used for plotting data or lines
                truncated_data = data

                if 'LimRight' in output:
                    x = truncated_data[:,xcolumn]
                    truncated_data = truncated_data[scalex1*x<output['LimRight']]

                if 'LimLeft' in output:
                    x = truncated_data[:,xcolumn]
                    truncated_data = truncated_data[scalex1*x>output['LimLeft']]

                if 'LimTop' in output:
                    y = truncated_data[:,ycolumn]
                    truncated_data = truncated_data[scale*y<output['LimTop']]

                if 'LimBottom' in output:
                    y = truncated_data[:,ycolumn]
                    truncated_data = truncated_data[scale*y>output['LimBottom']]

                # compute the limits of the truncated data
                if 'LimRight' in output:
                    xmax = output['LimRight']
                else:
                    xmax = np.amax(scalex1*truncated_data[:,xcolumn],initial=xmax)

                if 'LimLeft' in output:
                    xmin = output['LimLeft']
                else:
                    xmin = np.amin(scalex1*truncated_data[:,xcolumn],initial=xmin)

                if 'LimTop' in output:
                    ymax = output['LimTop']
                else:
                    ymax = np.amax(scale*truncated_data[:,ycolumn],initial=ymax)

                if 'LimBottom' in output:
                    ymin = output['LimBottom']
                else:
                    ymin = np.amin(scale*truncated_data[:,ycolumn],initial=ymin)

                # finally plot the data
                ax.plot((data[::every,xcolumn]+shiftx)*scalex1, data[::every,ycolumn]*scale, label=label,
                  marker=marker, markevery=markevery, color=color, linestyle=linestyle, linewidth=linewidth,
                  fillstyle=fillstyle, markerfacecolor=fillcolor)


            if output['xAxisLog'] is True:
                plt.xscale('log')
            if output['yAxisLog'] is True:
                plt.yscale('log')


            if 'xAxisScientific' in output:
                if output['xAxisScientific'] is False:
                    from matplotlib.ticker import ScalarFormatter
                    formatter = ScalarFormatter()
                    formatter.set_scientific(False)
                    ax.xaxis.set_minor_formatter(formatter)
                    ax.xaxis.set_major_formatter(formatter)

            if 'xAxisMajorTicksMultiple' in output:
                import matplotlib.ticker as mticker
                ax.xaxis.set_major_locator(
                  mticker.MultipleLocator(output['xAxisMajorTicksMultiple']))
                ax.set_xticklabels("", minor=True)

            if 'ScaleXAxis2' in output:
                scalex2 = output['ScaleXAxis2']

                def f_scale(x):
                    return x * scalex2

                def f_scale_inv(x):
                    return x / scalex2

                xlabelx2 = output['xLabelAxis2']

                secax = ax.secondary_xaxis('top', functions=(f_scale, f_scale_inv))
                secax.set_xlabel(xlabelx2)

            ax.dataLim.x0 = xmin
            ax.dataLim.x1 = xmax
            ax.dataLim.y0 = ymin
            ax.dataLim.y1 = ymax
            #print("plotted data is in",ax.dataLim)
            ax.autoscale_view()

            if 'LimRight' in output:
                ax.set_xlim(right=output['LimRight'])
            if 'LimLeft' in output:
                ax.set_xlim(left=output['LimLeft'])
            if 'LimBottom' in output:
                ax.set_ylim(bottom=output['LimBottom'])
            if 'LimTop' in output:
                ax.set_ylim(top=output['LimTop'])

            ax.set_ylabel(ylabel)
            ax.set_xlabel(xlabel)

            if 'title' in output:
                plt.title(output['title'], loc='left')

            if len(output['Data']) > 1:
                ax.legend(framealpha=0.0)    # disable alpha for .eps file
                # Legend on the right
                #ax.legend(framealpha=0.0,bbox_to_anchor=(1, 1))    # disable alpha for .eps file
                # smaller font size
                #ax.legend(framealpha=0.0,fontsize='small')    # disable alpha for .eps file

            fig.savefig(output_name,bbox_inches='tight', dpi=300)

            plt.close(fig)

            # delete creation date
            if(output_name.endswith('.eps')):
                with open(output_name, "r") as f:
                    lines = f.readlines()
                with open(output_name, "w") as f:
                    for line in lines:
                        if "%%CreationDate:" not in line:
                            f.write(line)

    return

if __name__ == "__main__":
  main()


==> anc/scripts/properties.yaml <==
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 4
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 4
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 4
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 0
xLabel: separation $D / M_\odot$
yLabel: ADM mass $M_{ADM}/M_\odot$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
ScaleXAxis2: 1.476625039
xLabelAxis2: separation $D \, [km]$
OutputFile: ../figs/ADM_mass_vs_D.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 4
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 4
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 4
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 1
xLabel: orbital frequency $\Omega M_\odot$
yLabel: ADM mass $M_{ADM}/M_\odot$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/ADM_mass_vs_omega.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 6
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 6
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 6
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 5
xLabel: $J_{ADM}/M_{\odot}^2$
yLabel: particle binding energy $E_\mathrm{bind,p}/M_{\odot}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/binding_energy.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 15
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 15
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 15
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 13
xLabel: $J_{ADM}/M_{ADM}^2$
yLabel: particle binding energy $E_\mathrm{bind,p}/M_{ADM}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/binding_energy_rescaled.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 15
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 15
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 15
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 1
xLabel: orbital frequency $\Omega M_\odot$
yLabel: particle binding energy $E_\mathrm{bind,p}/M_{ADM}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/binding_energy_vs_omega.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 11
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 11
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 11
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 5
xLabel: $J_{ADM}/M_{\odot}^2$
yLabel: orbital binding energy $E_\mathrm{bind,orb}/M_{\odot}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/orbital_binding_energy.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 14
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 14
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 14
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 13
xLabel: $J_{ADM}/M_{ADM}^2$
yLabel: orbital binding energy $E_\mathrm{bind,orb}/M_{ADM}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/orbital_binding_energy_rescaled.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 5
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 5
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 5
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 1
xLabel: orbital frequency $\Omega M_\odot$
yLabel: ADM angular momentum $J_{ADM}/M_\odot^2$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/angular_momentum_vs_omega.eps
---
Data:
  - FileName: ../data/properties.dat
    SkipLines: 1
    Label: single fluid
    Column: 13
    #Marker: ' '
  - FileName: ../data/properties170MeV.dat
    SkipLines: 1
    Label: dark halo
    Column: 13
    #Marker: ' '
    LineStyle: ':'
  - FileName: ../data/properties1000MeV.dat
    SkipLines: 1
    Label: dark core
    Column: 13
    #Marker: ' '
    LineStyle: '-.'
xAxisColumn: 1
xLabel: orbital frequency $\Omega M_\odot$
yLabel: ADM angular momentum $J_{ADM}/M_{ADM}^2$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: #Binding Energy
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/angular_momentum_vs_omega_rescaledJ.eps
---
hLines:
  - y: -0.271926052692137876
    Color: black
    LineStyle: ':'
Data:
  - FileName: ../data/properties0.5pc.dat
    Column: 6
    Label: 0.5\% dark matter
    Color: '#006BA4'
    Marker: 's'
  - FileName: ../data/properties5pc.dat
    Column: 6
    Label: 5.0\% dark matter
    Color: '#FF800E'
xAxisColumn: 12
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: particle binding energy $E_\mathrm{bind,p}/M_{\odot}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/binding_energy_vs_mDM.eps
---
hLines:
  - y: -0.017982205629771375
    Color: black
    LineStyle: ':'
Data:
  - FileName: ../data/properties0.5pc.dat
    Column: 11
    Label: 0.5\% dark matter
    Color: '#006BA4'
    Marker: 's'
  - FileName: ../data/properties5pc.dat
    Column: 11
    Label: 5.0\% dark matter
    Color: '#FF800E'
xAxisColumn: 12
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: orbital binding energy $E_\mathrm{bind,orb}/M_{\odot}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/orbital_binding_energy_vs_mDM.eps
---
hLines:
  - y: -0.00711374412677676
    Color: black
    LineStyle: ':'
Data:
  - FileName: ../data/properties0.5pc.dat
    Column: 14
    Label: 0.5\% dark matter
    Color: '#006BA4'
    Marker: 's'
  - FileName: ../data/properties5pc.dat
    Column: 14
    Label: 5.0\% dark matter
    Color: '#FF800E'
xAxisColumn: 12
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: orbital binding energy $E_\mathrm{bind,orb}/M_{ADM}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/orbital_binding_energy_vs_mDM_rescaled.eps
---
hLines:
  - y: 2.527811699339137963
    Color: black
    LineStyle: ':'
Data:
  - FileName: ../data/properties0.5pc.dat
    Column: 4
    Label: 0.5\% dark matter
    Color: '#006BA4'
    Marker: 's'
  - FileName: ../data/properties5pc.dat
    Column: 4
    Label: 5.0\% dark matter
    Color: '#FF800E'
xAxisColumn: 12
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: ADM mass $M_{ADM}/M_{\odot}$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/ADM_mass_vs_mDM.eps
---
hLines:
  - y: 7.265560217158115286
    Color: black
    LineStyle: ':'
Data:
  - FileName: ../data/properties0.5pc.dat
    Column: 5
    Label: 0.5\% dark matter
    Color: '#006BA4'
    Marker: 's'
  - FileName: ../data/properties5pc.dat
    Column: 5
    Label: 5.0\% dark matter
    Color: '#FF800E'
xAxisColumn: 12
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: ADM angular momentum $J_{ADM}/M_{\odot}^2$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
title: # distance 36 $M_{\odot}$
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/angular_momentum_vs_mDM.eps
---
hLines:
  - y: 1.1370502748085811
    Color: black
    LineStyle: ':'
Data:
  - FileName: ../data/properties0.5pc.dat
    Column: 13
    Label: 0.5\% dark matter
    Color: '#006BA4'
    Marker: 's'
  - FileName: ../data/properties5pc.dat
    Column: 13
    Label: 5.0\% dark matter
    Color: '#FF800E'
xAxisColumn: 12
xLabel: dark matter particle mass $m_p^{DM}$ [MeV]
yLabel: ADM angular momentum $J_{ADM}/M_{ADM}^2$
xAxisLog: False
yAxisLog: False
#LimRight: 1000
#LimLeft: 500
LimBottom: 1.136
title: # distance 36 $M_{\odot}$
scale: 1
#ScaleXAxis2:
#xLabelAxis2:
OutputFile: ../figs/angular_momentum_vs_mDM_rescaled.eps


==> anc/scripts/sgrid.yaml <==
Data:
#  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_meanAbs.0
#    Label: grid 0
#    Column: 1
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.0
    Label: grid 0, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.1
    Label: grid 1, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.2
    Label: grid 2, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.3
    Label: grid 3, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.4
    Label: grid 4, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.5
    Label: grid 5, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.6
    Label: grid 6, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.7
    Label: grid 7, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.8
    Label: grid 8, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
xAxisColumn: 0
xLabel: iteration
ShiftX: 40
yLabel: $|\mathcal{H}|_{L_2} / V_\mathrm{element}$
xAxisLog: False
yAxisLog: True
title: Hamiltonian constraint
scale: 1
OutputFile: ../figs/SGRID_M14_D22_Sly_FermiGas170MeV_Ham_grids.eps
---
Data:
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly/ham_rms.0
    Label: $n=22$, single fluid
    Column: 1
    SkipLines: 1
    Every: 2
    Marker: None
    LineStyle: ':'
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n12/ham_rms.0
    Label: $n=12$, dark halo
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n14/ham_rms.0
    Label: $n=14$, dark halo
    Column: 1
    SkipLines: 1
    Every: 2
#  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n16/ham_rms.0
#    Label: $n=16$
#    Column: 1
#    SkipLines: 1
#    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n18/ham_rms.0
    Label: $n=18$, dark halo
    Column: 1
    SkipLines: 1
    Every: 2
#  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n20/ham_rms.0
#    Label: $n=20$
#    Column: 1
#    SkipLines: 1
#    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.0
    Label: $n=22$, dark halo
    Column: 1
    SkipLines: 1
    Every: 2
#  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas1000MeV/ham_rms.0
#    Label: $n=22$, dark core
#    Column: 1
#    SkipLines: 1
#    Every: 2
#    Marker: None
xAxisColumn: 0
ShiftX: 40
xLabel: iteration
yLabel: $|\mathcal{H}|_{L_2} / V_\mathrm{element}$
xAxisLog: False
yAxisLog: True
#title: Hamiltonian constraint
scale: 1
OutputFile: ../figs/SGRID_M14_D22_Sly_FermiGas170MeV_Ham0_n.eps
---
Data:
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n12/ham_rms.1
    Label: left cubed sphere, $n=12$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n14/ham_rms.1
    Label: left cubed sphere, $n=14$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n16/ham_rms.1
    Label: left cubed sphere, $n=16$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n18/ham_rms.1
    Label: left cubed sphere, $n=18$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV_n20/ham_rms.1
    Label: left cubed sphere, $n=20$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas170MeV/ham_rms.1
    Label: left cubed sphere, $n=22$
    Column: 1
    SkipLines: 1
    Every: 2
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly_FermiGas1000MeV/ham_rms.1
    Label: left cubed sphere, $n=22$, dark core
    Column: 1
    SkipLines: 1
    Every: 2
    Marker: None
  - FileName: /home/hannes/data/SGRID_M14_D22_Sly/ham_rms.1
    Label: left cubed sphere, $n=22$, single fluid
    Column: 1
    SkipLines: 1
    Every: 2
    Marker: None
xAxisColumn: 0
ShiftX: 40
xLabel: iteration
yLabel: $|\mathcal{H}|_{L_2} / V_\mathrm{element}$
xAxisLog: False
yAxisLog: True
#title: Hamiltonian constraint
scale: 1
OutputFile: ../figs/SGRID_M14_D22_Sly_FermiGas170MeV_Ham1_n.eps
---
Data:
  - FileName: ../data/convergence.dat
    Label: inner cube
    Column: 1
    SkipLines: 0
    Every: 1
  - FileName: ../data/convergence.dat
    Label: left cubed sphere
    Column: 2
    SkipLines: 0
    Every: 1
#  - FileName: ../data/convergence.dat
#    Label: left cubed sphere, outside NS
#    Column: 3
#    SkipLines: 0
#    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $|\mathcal{H}|_{L_2} / V_\mathrm{element}$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
#title: Convergence of Hamiltonian constraint
scale: 1
OutputFile: ../figs/Convergence_Hamiltonian_Constraint.eps
---
Data:
  - FileName: ../data/convergence.dat
    Label: inner cube
    Column: 1
    SkipLines: 0
    Every: 1
  - FileName: ../data/convergence.dat
    Label: left cubed sphere
    Column: 2
    SkipLines: 0
    Every: 1
  - FileName: ../data/convergence.dat
    Label: left cubed sphere, outside NS
    Column: 3
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension
yLabel: $|\mathcal{H}|_{L_2} / V_\mathrm{element}$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
#title: Convergence of Hamiltonian constraint
scale: 1
OutputFile: ../figs/Convergence_Hamiltonian_Constraint_wVacuum.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: 1-norm
    Column: 4
    SkipLines: 0
    Every: 1
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: maximum norm
    Column: 4
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||\alpha_n - \alpha_{22}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
#title: Convergence of Hamiltonian constraint
scale: 1
OutputFile: ../figs/Convergence_Lapse.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: 1-norm
    Column: 6
    SkipLines: 0
    Every: 1
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: maximum norm
    Column: 6
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||\beta^y_n - \beta^y_{22}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
#title: Convergence of Hamiltonian constraint
scale: 1
OutputFile: ../figs/Convergence_Shifty.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: 1-norm
    Column: 8
    SkipLines: 0
    Every: 1
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: maximum norm
    Column: 8
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||g_{xx\,n} - g_{xx\,22}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
#title: Convergence of Hamiltonian constraint
scale: 1
OutputFile: ../figs/Convergence_gxx.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: $g_{xx}$, 1-norm
    Column: 8
    SkipLines: 0
    Every: 1
    Color: 'black'
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: $g_{xx}$, maximum norm
    Column: 8
    SkipLines: 0
    Every: 1
    Color: 'black'
  - FileName: ../data/self_convergence_1norm.dat
    Label: $\alpha$, 1-norm
    Column: 4
    SkipLines: 0
    Every: 1
    Color: 'black'
    Color: '#006BA4'
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: $\alpha$, maximum norm
    Column: 4
    SkipLines: 0
    Every: 1
    Color: '#006BA4'
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: error norm of variable Y, $||Y_{n} - Y_{22}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
LimTop:  20
#LimBottom:  1.0e-5
scale: 1
OutputFile: ../figs/Convergence_metric.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: $h^{BM}$, 1-norm
    Column: 20
    SkipLines: 0
    Every: 1
    Color: 'black'
    LineStyle: "-"
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: $h^{BM}$, maximum norm
    Column: 20
    SkipLines: 0
    Every: 1
    Color: 'black'
    LineStyle: "-"
  - FileName: ../data/self_convergence_1norm.dat
    Label: $h^{DM}$, 1-norm
    Column: 24
    SkipLines: 0
    Every: 1
    Color: '#006BA4'
    LineStyle: ":"
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: $h^{DM}$, maximum norm
    Column: 24
    SkipLines: 0
    Every: 1
    Color: '#006BA4'
    LineStyle: ":"
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||h_n^{(s)} - h_{22}^{(s)}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
LimTop: 1
scale: 1
OutputFile: ../figs/Convergence_h.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: 1-norm
    Column: 20
    SkipLines: 0
    Every: 1
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: maximum norm
    Column: 20
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||q_n^{(BM)} - q_{22}^{(BM)}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
scale: 1
OutputFile: ../figs/Convergence_q1.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: 1-norm
    Column: 24
    SkipLines: 0
    Every: 1
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: maximum norm
    Column: 24
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||q_n^{(DM)} - q_{22}^{(DM)}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
scale: 1
OutputFile: ../figs/Convergence_q2.eps
---
Data:
  - FileName: ../data/self_convergence_1norm.dat
    Label: 1-norm
    Column: 22
    SkipLines: 0
    Every: 1
  - FileName: ../data/self_convergence_maxnorm.dat
    Label: maximum norm
    Column: 22
    SkipLines: 0
    Every: 1
xAxisColumn: 0
xLabel: numer of points in each dimension $n$
yLabel: $||V_n^{(BM)y} - V_{22}^{(BM)y}||$
xAxisLog: True
xAxisScientific: False  # For logarithmic axis, scientific is the default.
xAxisMajorTicksMultiple: 2
yAxisLog: True
scale: 1
OutputFile: ../figs/Convergence_V1y.eps


==> anc/scripts/velocity.yaml <==
# extent of inner cube x = 17.4027 ... 26.5973
Data:
  - FileName: ../data/M14_sep44_dark_halo_Vx_xydiagonal.csv
    SkipLines: 0
    Label: $(V^{(BM)x} - V^{(DM)x})/V^{(BM)x}$
    Column: 3
    Marker: ' '
  - FileName: ../data/M14_sep44_dark_halo_Vx_xydiagonal.csv
    SkipLines: 0
    Label: $V^{(BM)x}$
    Column: 1
    Marker: ' '
xAxisColumn: 4
xLabel: $x$
yLabel: relative difference, $V^{(s)x}$
xAxisLog: False
yAxisLog: False
LimLeft: 17.53
LimRight: 26.57
LimTop: 0.1
LimBottom: -0.1
title:
scale: 1
OutputFile: ../figs/V_comparison_sep44_xydiagonal.eps
---
Data:
  - FileName: ../data/M14_sep32_dark_halo_Vx_xydiagonal_internal.csv
    SkipLines: 0
    Label: $1 - V^{(DM)x}/V^{(BM)x}$, dark halo
    Column: 3
    Marker: ' '
    Color: '#006BA4'
  - FileName: ../data/M14_sep32_dark_core_Vx_xydiagonal_internal.csv
    SkipLines: 0
    Label: $1 - V^{(DM)x}/V^{(BM)x}$, dark core
    Column: 3
    Marker: ' '
    Color: '#FF800E'
  - FileName: ../data/M14_sep32_dark_halo_Vx_xydiagonal_internal.csv
    SkipLines: 0
    Label: $V^{(BM)x}$, dark halo
    Column: 1
    Marker: ' '
    Color: 'black'
    LineStyle: '-.'
#  - FileName: ../data/M14_sep32_dark_halo_Vx_xydiagonal_internal.csv
#    SkipLines: 0
#    Label: $V^{(DM)x}$, dark halo
#    Column: 2
#    Marker: ' '
#    Color: '#006BA4'
#    LineStyle: ':'
  - FileName: ../data/M14_sep32_dark_core_Vx_xydiagonal_internal.csv
    SkipLines: 0
    Label: $V^{(DM)x}$, dark core
    Column: 1
    Marker: ' '
    Color: '#ABABAB'
    LineWidth: 3
    LineStyle: '-.'
#vLines:
#  - x: 11.6 # lower left boundary of BM core in dark halo config
#    Color: black
#    LineStyle: ":"
#  - x: 20.4 # upper right boundary of BM core in dark halo config
#    Color: black
#    LineStyle: ":"
#  - x: 14.144 # lower left boundary of DM core in dark core config
#    Color: '#FF800E'
#    LineStyle: "-."
#  - x: 18.096 # upper right boundary of DM core in dark core config
#    Color: '#FF800E'
#    LineStyle: "-."
xAxisColumn: 4
xLabel: $x$
yLabel: relative difference, $V^{(s)x}$
xAxisLog: False
yAxisLog: False
#LimLeft: 17.53
#LimRight: 26.57
#LimTop: 0.1
LimBottom: -0.16
title:
scale: 1
OutputFile: ../figs/V_comparison_sep32_xydiagonal.eps

